Two-photon vibrational transitions in ${\rm O}_2^+$ as probes of variation of the proton-to-electron mass ratio

Vibrational overtones in deeply bound molecules are sensitive probes for variation of the proton-to-electron mass ratio $\mu$. In nonpolar molecules, these overtones may be driven as two-photon transitions. Here, we present procedures for experiments with ${\rm O}_2^+$, including state-preparation through photoionization, a two-photon probe, and detection. We calculate transition dipole moments between all $X\,^2\Pi_g$ vibrational levels and those of the $A\,^2\Pi_u$ excited electronic state. Using these dipole moments, we calculate two-photon transition rates and AC-Stark-shift systematics for the overtones. We estimate other systematic effects and statistical precision. Two-photon vibrational transitions in ${\rm O}_2^+$ provide multiple routes to improved searches for $\mu$ variation.

==> anc/A_state.csv <==
1.1196,165125.0583
1.1306,164091.1598
1.1416,163084.7639
1.1526,162105.1389
1.1636,161151.5728
1.174640196,160220.0261
1.181668976,159639.9526
1.189051452,159041.354
1.196921274,158415.0552
1.205321032,157759.7777
1.21424743,157078.0448
1.22374276,156369.0473
1.233831101,155633.6321
1.245912873,154872.2898
1.261386946,154081.7301
1.281306242,153261.9987
1.307532046,152420.4213
1.345541694,151550.8967
1.403633917,151106.22
1.483208089,151550.8967
1.550009281,152420.4213
1.597969973,153261.9987
1.640598316,154081.7301
1.682422223,154872.2898
1.723735809,155633.6321
1.764125083,156369.0473
1.803653799,157078.0448
1.842844969,157759.7777
1.881969516,158415.0552
1.922467764,159041.354
1.962478754,159639.9526
2.003145475,160220.0261
2.05,160808.0291
2.1,161371.6097
2.15,161866.3498
2.2,162297.8673
2.25,162672.6056
2.3,162997.1053
2.35,163277.603
2.4,163519.8312
2.45,163728.9365
2.5,163909.4671
2.55,164065.4
2.6,164200.1855
2.65,164316.802
2.7,164417.8107
2.75,164505.4086
2.8,164581.4773
2.85,164647.6269
2.9,164705.2347
2.95,164755.4785
3,164799.3663
3.5,165029.6024
4,165098.7936
4.5,165122.5726
5,165131.7158
5.5,165135.5756
6,165137.3377
6.5,165138.1972
7,165138.641
7.5,165138.8816
8,165139.0178
8.5,165139.0979
9,165139.1465
9.5,165139.177
10,165139.1965
10.5,165139.2094
11,165139.2181
11.5,165139.224
12,165139.2282
12.5,165139.2311
13,165139.2333
13.5,165139.2348
14,165139.236
14.5,165139.2368
15,165139.2375
15.5,165139.238
16,165139.2384
16.5,165139.2387
17,165139.2389
17.5,165139.2391
18,165139.2393
18.5,165139.2394
19,165139.2395
19.5,165139.2396
20,165139.2396
20.5,165139.2397
21,165139.2397
21.5,165139.2398
22,165139.2398
22.5,165139.2398
23,165139.2399
23.5,165139.2399
24,165139.2399
24.5,165139.2399
25,165139.2399

==> anc/A_state_wvfncts/v0.csv <==
Level v=0

1.0120,9.26451E-10
1.0130,1.03483E-09
1.0140,1.15559E-09
1.0150,1.29009E-09
1.0160,1.43986E-09
1.0170,1.60660E-09
1.0180,1.79217E-09
1.0190,1.99864E-09
1.0200,2.22830E-09
1.0210,2.48370E-09
1.0220,2.76764E-09
1.0230,3.08321E-09
1.0240,3.43386E-09
1.0250,3.82337E-09
1.0260,4.25593E-09
1.0270,4.73617E-09
1.0280,5.26920E-09
1.0290,5.86067E-09
1.0300,6.51680E-09
1.0310,7.24446E-09
1.0320,8.05124E-09
1.0330,8.94548E-09
1.0340,9.93641E-09
1.0350,1.10342E-08
1.0360,1.22500E-08
1.0370,1.35961E-08
1.0380,1.50862E-08
1.0390,1.67351E-08
1.0400,1.85593E-08
1.0410,2.05769E-08
1.0420,2.28078E-08
1.0430,2.52738E-08
1.0440,2.79990E-08
1.0450,3.10098E-08
1.0460,3.43352E-08
1.0470,3.80072E-08
1.0480,4.20607E-08
1.0490,4.65340E-08
1.0500,5.14695E-08
1.0510,5.69133E-08
1.0520,6.29161E-08
1.0530,6.95335E-08
1.0540,7.68265E-08
1.0550,8.48619E-08
1.0560,9.37127E-08
1.0570,1.03459E-07
1.0580,1.14189E-07
1.0590,1.25997E-07
1.0600,1.38990E-07
1.0610,1.53282E-07
1.0620,1.68999E-07
1.0630,1.86277E-07
1.0640,2.05267E-07
1.0650,2.26132E-07
1.0660,2.49052E-07
1.0670,2.74222E-07
1.0680,3.01855E-07
1.0690,3.32184E-07
1.0700,3.65463E-07
1.0710,4.01968E-07
1.0720,4.42001E-07
1.0730,4.85892E-07
1.0740,5.33998E-07
1.0750,5.86709E-07
1.0760,6.44451E-07
1.0770,7.07687E-07
1.0780,7.76919E-07
1.0790,8.52696E-07
1.0800,9.35613E-07
1.0810,1.02632E-06
1.0820,1.12551E-06
1.0830,1.23397E-06
1.0840,1.35250E-06
1.0850,1.48203E-06
1.0860,1.62353E-06
1.0870,1.77806E-06
1.0880,1.94677E-06
1.0890,2.13092E-06
1.0900,2.33186E-06
1.0910,2.55106E-06
1.0920,2.79011E-06
1.0930,3.05074E-06
1.0940,3.33482E-06
1.0950,3.64437E-06
1.0960,3.98157E-06
1.0970,4.34880E-06
1.0980,4.74862E-06
1.0990,5.18379E-06
1.1000,5.65732E-06
1.1010,6.17242E-06
1.1020,6.73261E-06
1.1030,7.34164E-06
1.1040,8.00359E-06
1.1050,8.72286E-06
1.1060,9.50419E-06
1.1070,1.03527E-05
1.1080,1.12739E-05
1.1090,1.22737E-05
1.1100,1.33585E-05
1.1110,1.45353E-05
1.1120,1.58114E-05
1.1130,1.71949E-05
1.1140,1.86943E-05
1.1150,2.03189E-05
1.1160,2.20787E-05
1.1170,2.39843E-05
1.1180,2.60472E-05
1.1190,2.82798E-05
1.1200,3.06953E-05
1.1210,3.33081E-05
1.1220,3.61333E-05
1.1230,3.91874E-05
1.1240,4.24879E-05
1.1250,4.60536E-05
1.1260,4.99049E-05
1.1270,5.40634E-05
1.1280,5.85522E-05
1.1290,6.33961E-05
1.1300,6.86218E-05
1.1310,7.42577E-05
1.1320,8.03341E-05
1.1330,8.68837E-05
1.1340,9.39412E-05
1.1350,1.01544E-04
1.1360,1.09731E-04
1.1370,1.18545E-04
1.1380,1.28032E-04
1.1390,1.38239E-04
1.1400,1.49218E-04
1.1410,1.61025E-04
1.1420,1.73716E-04
1.1430,1.87356E-04
1.1440,2.02009E-04
1.1450,2.17748E-04
1.1460,2.34647E-04
1.1470,2.52786E-04
1.1480,2.72250E-04
1.1490,2.93130E-04
1.1500,3.15523E-04
1.1510,3.39530E-04
1.1520,3.65260E-04
1.1530,3.92828E-04
1.1540,4.22357E-04
1.1550,4.53977E-04
1.1560,4.87825E-04
1.1570,5.24047E-04
1.1580,5.62797E-04
1.1590,6.04241E-04
1.1600,6.48550E-04
1.1610,6.95909E-04
1.1620,7.46511E-04
1.1630,8.00563E-04
1.1640,8.58281E-04
1.1650,9.19895E-04
1.1660,9.85647E-04
1.1670,1.05579E-03
1.1680,1.13060E-03
1.1690,1.21036E-03
1.1700,1.29537E-03
1.1710,1.38595E-03
1.1720,1.48243E-03
1.1730,1.58515E-03
1.1740,1.69451E-03
1.1750,1.81087E-03
1.1760,1.93466E-03
1.1770,2.06630E-03
1.1780,2.20625E-03
1.1790,2.35498E-03
1.1800,2.51299E-03
1.1810,2.68081E-03
1.1820,2.85899E-03
1.1830,3.04810E-03
1.1840,3.24875E-03
1.1850,3.46158E-03
1.1860,3.68725E-03
1.1870,3.92644E-03
1.1880,4.17990E-03
1.1890,4.44839E-03
1.1900,4.73268E-03
1.1910,5.03363E-03
1.1920,5.35209E-03
1.1930,5.68896E-03
1.1940,6.04520E-03
1.1950,6.42179E-03
1.1960,6.81976E-03
1.1970,7.24016E-03
1.1980,7.68412E-03
1.1990,8.15279E-03
1.2000,8.64738E-03
1.2010,9.16913E-03
1.2020,9.71935E-03
1.2030,1.02994E-02
1.2040,1.09106E-02
1.2050,1.15545E-02
1.2060,1.22326E-02
1.2070,1.29464E-02
1.2080,1.36975E-02
1.2090,1.44877E-02
1.2100,1.53185E-02
1.2110,1.61919E-02
1.2120,1.71096E-02
1.2130,1.80735E-02
1.2140,1.90857E-02
1.2150,2.01480E-02
1.2160,2.12626E-02
1.2170,2.24317E-02
1.2180,2.36573E-02
1.2190,2.49418E-02
1.2200,2.62875E-02
1.2210,2.76967E-02
1.2220,2.91719E-02
1.2230,3.07156E-02
1.2240,3.23302E-02
1.2250,3.40184E-02
1.2260,3.57829E-02
1.2270,3.76263E-02
1.2280,3.95513E-02
1.2290,4.15608E-02
1.2300,4.36577E-02
1.2310,4.58447E-02
1.2320,4.81249E-02
1.2330,5.05012E-02
1.2340,5.29767E-02
1.2350,5.55545E-02
1.2360,5.82378E-02
1.2370,6.10297E-02
1.2380,6.39335E-02
1.2390,6.69526E-02
1.2400,7.00903E-02
1.2410,7.33501E-02
1.2420,7.67356E-02
1.2430,8.02502E-02
1.2440,8.38977E-02
1.2450,8.76816E-02
1.2460,9.16058E-02
1.2470,9.56741E-02
1.2480,9.98902E-02
1.2490,1.04258E-01
1.2500,1.08782E-01
1.2510,1.13465E-01
1.2520,1.18312E-01
1.2530,1.23327E-01
1.2540,1.28514E-01
1.2550,1.33877E-01
1.2560,1.39420E-01
1.2570,1.45147E-01
1.2580,1.51063E-01
1.2590,1.57171E-01
1.2600,1.63477E-01
1.2610,1.69984E-01
1.2620,1.76696E-01
1.2630,1.83617E-01
1.2640,1.90753E-01
1.2650,1.98107E-01
1.2660,2.05683E-01
1.2670,2.13487E-01
1.2680,2.21521E-01
1.2690,2.29790E-01
1.2700,2.38298E-01
1.2710,2.47050E-01
1.2720,2.56050E-01
1.2730,2.65301E-01
1.2740,2.74808E-01
1.2750,2.84574E-01
1.2760,2.94604E-01
1.2770,3.04900E-01
1.2780,3.15468E-01
1.2790,3.26310E-01
1.2800,3.37430E-01
1.2810,3.48832E-01
1.2820,3.60518E-01
1.2830,3.72493E-01
1.2840,3.84758E-01
1.2850,3.97318E-01
1.2860,4.10175E-01
1.2870,4.23331E-01
1.2880,4.36789E-01
1.2890,4.50553E-01
1.2900,4.64623E-01
1.2910,4.79002E-01
1.2920,4.93692E-01
1.2930,5.08696E-01
1.2940,5.24013E-01
1.2950,5.39646E-01
1.2960,5.55597E-01
1.2970,5.71865E-01
1.2980,5.88453E-01
1.2990,6.05359E-01
1.3000,6.22586E-01
1.3010,6.40133E-01
1.3020,6.58000E-01
1.3030,6.76187E-01
1.3040,6.94693E-01
1.3050,7.13518E-01
1.3060,7.32660E-01
1.3070,7.52119E-01
1.3080,7.71892E-01
1.3090,7.91979E-01
1.3100,8.12376E-01
1.3110,8.33082E-01
1.3120,8.54093E-01
1.3130,8.75406E-01
1.3140,8.97018E-01
1.3150,9.18924E-01
1.3160,9.41122E-01
1.3170,9.63605E-01
1.3180,9.86370E-01
1.3190,1.00941E+00
1.3200,1.03272E+00
1.3210,1.05630E+00
1.3220,1.08013E+00
1.3230,1.10422E+00
1.3240,1.12855E+00
1.3250,1.15312E+00
1.3260,1.17792E+00
1.3270,1.20295E+00
1.3280,1.22818E+00
1.3290,1.25362E+00
1.3300,1.27926E+00
1.3310,1.30509E+00
1.3320,1.33109E+00
1.3330,1.35725E+00
1.3340,1.38358E+00
1.3350,1.41005E+00
1.3360,1.43665E+00
1.3370,1.46338E+00
1.3380,1.49022E+00
1.3390,1.51715E+00
1.3400,1.54418E+00
1.3410,1.57128E+00
1.3420,1.59843E+00
1.3430,1.62564E+00
1.3440,1.65288E+00
1.3450,1.68014E+00
1.3460,1.70741E+00
1.3470,1.73467E+00
1.3480,1.76191E+00
1.3490,1.78911E+00
1.3500,1.81626E+00
1.3510,1.84335E+00
1.3520,1.87036E+00
1.3530,1.89727E+00
1.3540,1.92408E+00
1.3550,1.95076E+00
1.3560,1.97730E+00
1.3570,2.00370E+00
1.3580,2.02992E+00
1.3590,2.05596E+00
1.3600,2.08180E+00
1.3610,2.10744E+00
1.3620,2.13284E+00
1.3630,2.15800E+00
1.3640,2.18291E+00
1.3650,2.20754E+00
1.3660,2.23189E+00
1.3670,2.25594E+00
1.3680,2.27967E+00
1.3690,2.30308E+00
1.3700,2.32615E+00
1.3710,2.34886E+00
1.3720,2.37121E+00
1.3730,2.39317E+00
1.3740,2.41474E+00
1.3750,2.43591E+00
1.3760,2.45666E+00
1.3770,2.47697E+00
1.3780,2.49685E+00
1.3790,2.51627E+00
1.3800,2.53523E+00
1.3810,2.55372E+00
1.3820,2.57172E+00
1.3830,2.58923E+00
1.3840,2.60623E+00
1.3850,2.62273E+00
1.3860,2.63870E+00
1.3870,2.65415E+00
1.3880,2.66905E+00
1.3890,2.68342E+00
1.3900,2.69723E+00
1.3910,2.71049E+00
1.3920,2.72319E+00
1.3930,2.73532E+00
1.3940,2.74687E+00
1.3950,2.75785E+00
1.3960,2.76824E+00
1.3970,2.77805E+00
1.3980,2.78727E+00
1.3990,2.79590E+00
1.4000,2.80394E+00
1.4010,2.81138E+00
1.4020,2.81822E+00
1.4030,2.82446E+00
1.4040,2.83011E+00
1.4050,2.83516E+00
1.4060,2.83960E+00
1.4070,2.84345E+00
1.4080,2.84670E+00
1.4090,2.84934E+00
1.4100,2.85139E+00
1.4110,2.85284E+00
1.4120,2.85369E+00
1.4130,2.85394E+00
1.4140,2.85361E+00
1.4150,2.85268E+00
1.4160,2.85117E+00
1.4170,2.84907E+00
1.4180,2.84639E+00
1.4190,2.84313E+00
1.4200,2.83931E+00
1.4210,2.83491E+00
1.4220,2.82995E+00
1.4230,2.82444E+00
1.4240,2.81837E+00
1.4250,2.81176E+00
1.4260,2.80460E+00
1.4270,2.79691E+00
1.4280,2.78870E+00
1.4290,2.77996E+00
1.4300,2.77071E+00
1.4310,2.76095E+00
1.4320,2.75070E+00
1.4330,2.73995E+00
1.4340,2.72872E+00
1.4350,2.71701E+00
1.4360,2.70484E+00
1.4370,2.69221E+00
1.4380,2.67914E+00
1.4390,2.66562E+00
1.4400,2.65167E+00
1.4410,2.63729E+00
1.4420,2.62251E+00
1.4430,2.60732E+00
1.4440,2.59174E+00
1.4450,2.57577E+00
1.4460,2.55943E+00
1.4470,2.54272E+00
1.4480,2.52566E+00
1.4490,2.50825E+00
1.4500,2.49051E+00
1.4510,2.47244E+00
1.4520,2.45406E+00
1.4530,2.43537E+00
1.4540,2.41639E+00
1.4550,2.39713E+00
1.4560,2.37760E+00
1.4570,2.35780E+00
1.4580,2.33774E+00
1.4590,2.31745E+00
1.4600,2.29692E+00
1.4610,2.27617E+00
1.4620,2.25521E+00
1.4630,2.23405E+00
1.4640,2.21270E+00
1.4650,2.19116E+00
1.4660,2.16946E+00
1.4670,2.14759E+00
1.4680,2.12558E+00
1.4690,2.10342E+00
1.4700,2.08113E+00
1.4710,2.05872E+00
1.4720,2.03620E+00
1.4730,2.01358E+00
1.4740,1.99086E+00
1.4750,1.96807E+00
1.4760,1.94519E+00
1.4770,1.92226E+00
1.4780,1.89927E+00
1.4790,1.87623E+00
1.4800,1.85315E+00
1.4810,1.83005E+00
1.4820,1.80693E+00
1.4830,1.78379E+00
1.4840,1.76065E+00
1.4850,1.73752E+00
1.4860,1.71440E+00
1.4870,1.69130E+00
1.4880,1.66824E+00
1.4890,1.64521E+00
1.4900,1.62222E+00
1.4910,1.59929E+00
1.4920,1.57642E+00
1.4930,1.55361E+00
1.4940,1.53088E+00
1.4950,1.50823E+00
1.4960,1.48567E+00
1.4970,1.46321E+00
1.4980,1.44084E+00
1.4990,1.41858E+00
1.5000,1.39644E+00
1.5010,1.37441E+00
1.5020,1.35251E+00
1.5030,1.33074E+00
1.5040,1.30910E+00
1.5050,1.28761E+00
1.5060,1.26626E+00
1.5070,1.24506E+00
1.5080,1.22402E+00
1.5090,1.20313E+00
1.5100,1.18241E+00
1.5110,1.16186E+00
1.5120,1.14148E+00
1.5130,1.12128E+00
1.5140,1.10125E+00
1.5150,1.08141E+00
1.5160,1.06175E+00
1.5170,1.04229E+00
1.5180,1.02301E+00
1.5190,1.00393E+00
1.5200,9.85052E-01
1.5210,9.66371E-01
1.5220,9.47893E-01
1.5230,9.29619E-01
1.5240,9.11552E-01
1.5250,8.93694E-01
1.5260,8.76046E-01
1.5270,8.58610E-01
1.5280,8.41388E-01
1.5290,8.24380E-01
1.5300,8.07588E-01
1.5310,7.91014E-01
1.5320,7.74657E-01
1.5330,7.58519E-01
1.5340,7.42600E-01
1.5350,7.26901E-01
1.5360,7.11422E-01
1.5370,6.96163E-01
1.5380,6.81125E-01
1.5390,6.66308E-01
1.5400,6.51711E-01
1.5410,6.37335E-01
1.5420,6.23179E-01
1.5430,6.09242E-01
1.5440,5.95525E-01
1.5450,5.82026E-01
1.5460,5.68746E-01
1.5470,5.55682E-01
1.5480,5.42835E-01
1.5490,5.30203E-01
1.5500,5.17785E-01
1.5510,5.05581E-01
1.5520,4.93588E-01
1.5530,4.81806E-01
1.5540,4.70234E-01
1.5550,4.58869E-01
1.5560,4.47711E-01
1.5570,4.36757E-01
1.5580,4.26007E-01
1.5590,4.15459E-01
1.5600,4.05110E-01
1.5610,3.94960E-01
1.5620,3.85006E-01
1.5630,3.75246E-01
1.5640,3.65678E-01
1.5650,3.56301E-01
1.5660,3.47113E-01
1.5670,3.38111E-01
1.5680,3.29293E-01
1.5690,3.20657E-01
1.5700,3.12202E-01
1.5710,3.03924E-01
1.5720,2.95822E-01
1.5730,2.87894E-01
1.5740,2.80137E-01
1.5750,2.72548E-01
1.5760,2.65127E-01
1.5770,2.57869E-01
1.5780,2.50774E-01
1.5790,2.43838E-01
1.5800,2.37060E-01
1.5810,2.30436E-01
1.5820,2.23965E-01
1.5830,2.17645E-01
1.5840,2.11472E-01
1.5850,2.05445E-01
1.5860,1.99561E-01
1.5870,1.93818E-01
1.5880,1.88213E-01
1.5890,1.82744E-01
1.5900,1.77409E-01
1.5910,1.72205E-01
1.5920,1.67131E-01
1.5930,1.62183E-01
1.5940,1.57359E-01
1.5950,1.52658E-01
1.5960,1.48076E-01
1.5970,1.43611E-01
1.5980,1.39262E-01
1.5990,1.35026E-01
1.6000,1.30901E-01
1.6010,1.26884E-01
1.6020,1.22974E-01
1.6030,1.19167E-01
1.6040,1.15463E-01
1.6050,1.11859E-01
1.6060,1.08353E-01
1.6070,1.04942E-01
1.6080,1.01625E-01
1.6090,9.83992E-02
1.6100,9.52634E-02
1.6110,9.22152E-02
1.6120,8.92527E-02
1.6130,8.63739E-02
1.6140,8.35769E-02
1.6150,8.08598E-02
1.6160,7.82208E-02
1.6170,7.56580E-02
1.6180,7.31697E-02
1.6190,7.07540E-02
1.6200,6.84092E-02
1.6210,6.61336E-02
1.6220,6.39255E-02
1.6230,6.17832E-02
1.6240,5.97051E-02
1.6250,5.76896E-02
1.6260,5.57350E-02
1.6270,5.38399E-02
1.6280,5.20027E-02
1.6290,5.02219E-02
1.6300,4.84960E-02
1.6310,4.68236E-02
1.6320,4.52033E-02
1.6330,4.36337E-02
1.6340,4.21134E-02
1.6350,4.06411E-02
1.6360,3.92155E-02
1.6370,3.78353E-02
1.6380,3.64992E-02
1.6390,3.52061E-02
1.6400,3.39547E-02
1.6410,3.27439E-02
1.6420,3.15725E-02
1.6430,3.04394E-02
1.6440,2.93435E-02
1.6450,2.82837E-02
1.6460,2.72589E-02
1.6470,2.62682E-02
1.6480,2.53106E-02
1.6490,2.43851E-02
1.6500,2.34906E-02
1.6510,2.26264E-02
1.6520,2.17914E-02
1.6530,2.09849E-02
1.6540,2.02059E-02
1.6550,1.94536E-02
1.6560,1.87272E-02
1.6570,1.80258E-02
1.6580,1.73488E-02
1.6590,1.66954E-02
1.6600,1.60647E-02
1.6610,1.54561E-02
1.6620,1.48690E-02
1.6630,1.43026E-02
1.6640,1.37562E-02
1.6650,1.32292E-02
1.6660,1.27210E-02
1.6670,1.22310E-02
1.6680,1.17586E-02
1.6690,1.13033E-02
1.6700,1.08643E-02
1.6710,1.04413E-02
1.6720,1.00337E-02
1.6730,9.64097E-03
1.6740,9.26261E-03
1.6750,8.89815E-03
1.6760,8.54712E-03
1.6770,8.20906E-03
1.6780,7.88355E-03
1.6790,7.57014E-03
1.6800,7.26843E-03
1.6810,6.97801E-03
1.6820,6.69849E-03
1.6830,6.42950E-03
1.6840,6.17067E-03
1.6850,5.92165E-03
1.6860,5.68209E-03
1.6870,5.45165E-03
1.6880,5.23003E-03
1.6890,5.01690E-03
1.6900,4.81196E-03
1.6910,4.61493E-03
1.6920,4.42551E-03
1.6930,4.24343E-03
1.6940,4.06844E-03
1.6950,3.90027E-03
1.6960,3.73867E-03
1.6970,3.58341E-03
1.6980,3.43425E-03
1.6990,3.29098E-03
1.7000,3.15336E-03
1.7010,3.02120E-03
1.7020,2.89430E-03
1.7030,2.77244E-03
1.7040,2.65546E-03
1.7050,2.54316E-03
1.7060,2.43538E-03
1.7070,2.33193E-03
1.7080,2.23266E-03
1.7090,2.13741E-03
1.7100,2.04602E-03
1.7110,1.95835E-03
1.7120,1.87425E-03
1.7130,1.79359E-03
1.7140,1.71624E-03
1.7150,1.64207E-03
1.7160,1.57095E-03
1.7170,1.50277E-03
1.7180,1.43741E-03
1.7190,1.37476E-03
1.7200,1.31472E-03
1.7210,1.25718E-03
1.7220,1.20204E-03
1.7230,1.14922E-03
1.7240,1.09861E-03
1.7250,1.05013E-03
1.7260,1.00370E-03
1.7270,9.59229E-04
1.7280,9.16645E-04
1.7290,8.75869E-04
1.7300,8.36829E-04
1.7310,7.99456E-04
1.7320,7.63680E-04
1.7330,7.29439E-04
1.7340,6.96668E-04
1.7350,6.65309E-04
1.7360,6.35303E-04
1.7370,6.06594E-04
1.7380,5.79130E-04
1.7390,5.52859E-04
1.7400,5.27732E-04
1.7410,5.03701E-04
1.7420,4.80720E-04
1.7430,4.58747E-04
1.7440,4.37738E-04
1.7450,4.17654E-04
1.7460,3.98456E-04
1.7470,3.80106E-04
1.7480,3.62569E-04
1.7490,3.45809E-04
1.7500,3.29796E-04
1.7510,3.14495E-04
1.7520,2.99878E-04
1.7530,2.85915E-04
1.7540,2.72578E-04
1.7550,2.59841E-04
1.7560,2.47676E-04
1.7570,2.36061E-04
1.7580,2.24970E-04
1.7590,2.14382E-04
1.7600,2.04274E-04
1.7610,1.94626E-04
1.7620,1.85417E-04
1.7630,1.76629E-04
1.7640,1.68243E-04
1.7650,1.60241E-04
1.7660,1.52606E-04
1.7670,1.45323E-04
1.7680,1.38376E-04
1.7690,1.31749E-04
1.7700,1.25429E-04
1.7710,1.19402E-04
1.7720,1.13655E-04
1.7730,1.08175E-04
1.7740,1.02951E-04
1.7750,9.79706E-05
1.7760,9.32235E-05
1.7770,8.86989E-05
1.7780,8.43868E-05
1.7790,8.02777E-05
1.7800,7.63622E-05
1.7810,7.26317E-05
1.7820,6.90776E-05
1.7830,6.56921E-05
1.7840,6.24672E-05
1.7850,5.93958E-05
1.7860,5.64707E-05
1.7870,5.36853E-05
1.7880,5.10331E-05
1.7890,4.85079E-05
1.7900,4.61039E-05
1.7910,4.38155E-05
1.7920,4.16373E-05
1.7930,3.95641E-05
1.7940,3.75912E-05
1.7950,3.57137E-05
1.7960,3.39273E-05
1.7970,3.22276E-05
1.7980,3.06106E-05
1.7990,2.90725E-05
1.8000,2.76094E-05
1.8010,2.62179E-05
1.8020,2.48945E-05
1.8030,2.36361E-05
1.8040,2.24395E-05
1.8050,2.13018E-05
1.8060,2.02201E-05
1.8070,1.91919E-05
1.8080,1.82146E-05
1.8090,1.72857E-05
1.8100,1.64029E-05
1.8110,1.55639E-05
1.8120,1.47667E-05
1.8130,1.40093E-05
1.8140,1.32897E-05
1.8150,1.26060E-05
1.8160,1.19567E-05
1.8170,1.13399E-05
1.8180,1.07541E-05
1.8190,1.01977E-05
1.8200,9.66945E-06
1.8210,9.16783E-06
1.8220,8.69158E-06
1.8230,8.23944E-06
1.8240,7.81023E-06
1.8250,7.40282E-06
1.8260,7.01614E-06
1.8270,6.64915E-06
1.8280,6.30088E-06
1.8290,5.97041E-06
1.8300,5.65685E-06
1.8310,5.35935E-06
1.8320,5.07713E-06
1.8330,4.80940E-06
1.8340,4.55546E-06
1.8350,4.31461E-06
1.8360,4.08619E-06
1.8370,3.86957E-06
1.8380,3.66417E-06
1.8390,3.46942E-06
1.8400,3.28478E-06
1.8410,3.10974E-06
1.8420,2.94381E-06
1.8430,2.78653E-06
1.8440,2.63746E-06
1.8450,2.49619E-06
1.8460,2.36231E-06
1.8470,2.23545E-06
1.8480,2.11525E-06
1.8490,2.00138E-06
1.8500,1.89349E-06
1.8510,1.79130E-06
1.8520,1.69450E-06
1.8530,1.60281E-06
1.8540,1.51598E-06
1.8550,1.43376E-06
1.8560,1.35589E-06
1.8570,1.28217E-06
1.8580,1.21237E-06
1.8590,1.14629E-06
1.8600,1.08373E-06
1.8610,1.02452E-06
1.8620,9.68480E-07
1.8630,9.15439E-07
1.8640,8.65244E-07
1.8650,8.17745E-07
1.8660,7.72801E-07
1.8670,7.30278E-07
1.8680,6.90047E-07
1.8690,6.51989E-07
1.8700,6.15988E-07
1.8710,5.81936E-07
1.8720,5.49730E-07
1.8730,5.19272E-07
1.8740,4.90468E-07
1.8750,4.63231E-07
1.8760,4.37479E-07
1.8770,4.13130E-07
1.8780,3.90111E-07
1.8790,3.68351E-07
1.8800,3.47782E-07
1.8810,3.28340E-07
1.8820,3.09965E-07
1.8830,2.92600E-07
1.8840,2.76189E-07
1.8850,2.60683E-07
1.8860,2.46031E-07
1.8870,2.32188E-07
1.8880,2.19110E-07
1.8890,2.06756E-07
1.8900,1.95086E-07
1.8910,1.84063E-07
1.8920,1.73651E-07
1.8930,1.63819E-07
1.8940,1.54534E-07
1.8950,1.45766E-07
1.8960,1.37487E-07
1.8970,1.29670E-07
1.8980,1.22290E-07
1.8990,1.15323E-07
1.9000,1.08746E-07
1.9010,1.02538E-07
1.9020,9.66781E-08
1.9030,9.11479E-08
1.9040,8.59287E-08
1.9050,8.10035E-08
1.9060,7.63560E-08
1.9070,7.19708E-08
1.9080,6.78333E-08
1.9090,6.39298E-08
1.9100,6.02473E-08
1.9110,5.67736E-08
1.9120,5.34969E-08
1.9130,5.04063E-08
1.9140,4.74915E-08
1.9150,4.47425E-08
1.9160,4.21501E-08
1.9170,3.97056E-08
1.9180,3.74006E-08
1.9190,3.52274E-08
1.9200,3.31785E-08
1.9210,3.12469E-08
1.9220,2.94260E-08
1.9230,2.77096E-08
1.9240,2.60917E-08
1.9250,2.45669E-08
1.9260,2.31298E-08
1.9270,2.17756E-08
1.9280,2.04994E-08
1.9290,1.92969E-08
1.9300,1.81638E-08
1.9310,1.70963E-08
1.9320,1.60906E-08
1.9330,1.51432E-08
1.9340,1.42507E-08
1.9350,1.34101E-08
1.9360,1.26183E-08
1.9370,1.18726E-08
1.9380,1.11703E-08
1.9390,1.05089E-08
1.9400,9.88613E-09
1.9410,9.29973E-09
1.9420,8.74761E-09
1.9430,8.22780E-09
1.9440,7.73843E-09
1.9450,7.27776E-09
1.9460,6.84412E-09
1.9470,6.43595E-09
1.9480,6.05178E-09
1.9490,5.69022E-09
1.9500,5.34995E-09
1.9510,5.02975E-09
1.9520,4.72845E-09
1.9530,4.44494E-09
1.9540,4.17820E-09
1.9550,3.92725E-09
1.9560,3.69116E-09
1.9570,3.46907E-09
1.9580,3.26016E-09
1.9590,3.06366E-09
1.9600,2.87885E-09
1.9610,2.70503E-09
1.9620,2.54157E-09
1.9630,2.38785E-09
1.9640,2.24331E-09
1.9650,2.10740E-09
1.9660,1.97961E-09
1.9670,1.85947E-09
1.9680,1.74653E-09
1.9690,1.64036E-09
1.9700,1.54056E-09
1.9710,1.44675E-09
1.9720,1.35858E-09
1.9730,1.27572E-09
1.9740,1.19784E-09
1.9750,1.12466E-09
1.9760,1.05590E-09
1.9770,9.91282E-10



==> anc/A_state_wvfncts/v1.csv <==
Level v=1

0.9970,-9.22948E-10
0.9980,-1.03319E-09
0.9990,-1.15630E-09
1.0000,-1.29372E-09
1.0010,-1.44708E-09
1.0020,-1.61818E-09
1.0030,-1.80903E-09
1.0040,-2.02184E-09
1.0050,-2.25907E-09
1.0060,-2.52345E-09
1.0070,-2.81802E-09
1.0080,-3.14612E-09
1.0090,-3.51148E-09
1.0100,-3.91820E-09
1.0110,-4.37086E-09
1.0120,-4.87449E-09
1.0130,-5.43468E-09
1.0140,-6.05761E-09
1.0150,-6.75013E-09
1.0160,-7.51978E-09
1.0170,-8.37492E-09
1.0180,-9.32480E-09
1.0190,-1.03796E-08
1.0200,-1.15506E-08
1.0210,-1.28502E-08
1.0220,-1.42922E-08
1.0230,-1.58918E-08
1.0240,-1.76655E-08
1.0250,-1.96320E-08
1.0260,-2.18114E-08
1.0270,-2.42263E-08
1.0280,-2.69012E-08
1.0290,-2.98634E-08
1.0300,-3.31429E-08
1.0310,-3.67725E-08
1.0320,-4.07886E-08
1.0330,-4.52311E-08
1.0340,-5.01438E-08
1.0350,-5.55752E-08
1.0360,-6.15781E-08
1.0370,-6.82110E-08
1.0380,-7.55380E-08
1.0390,-8.36293E-08
1.0400,-9.25623E-08
1.0410,-1.02422E-07
1.0420,-1.13301E-07
1.0430,-1.25301E-07
1.0440,-1.38535E-07
1.0450,-1.53126E-07
1.0460,-1.69207E-07
1.0470,-1.86926E-07
1.0480,-2.06445E-07
1.0490,-2.27940E-07
1.0500,-2.51605E-07
1.0510,-2.77651E-07
1.0520,-3.06311E-07
1.0530,-3.37837E-07
1.0540,-3.72507E-07
1.0550,-4.10623E-07
1.0560,-4.52517E-07
1.0570,-4.98549E-07
1.0580,-5.49114E-07
1.0590,-6.04644E-07
1.0600,-6.65608E-07
1.0610,-7.32519E-07
1.0620,-8.05937E-07
1.0630,-8.86472E-07
1.0640,-9.74790E-07
1.0650,-1.07161E-06
1.0660,-1.17773E-06
1.0670,-1.29401E-06
1.0680,-1.42138E-06
1.0690,-1.56086E-06
1.0700,-1.71355E-06
1.0710,-1.88068E-06
1.0720,-2.06353E-06
1.0730,-2.26355E-06
1.0740,-2.48228E-06
1.0750,-2.72139E-06
1.0760,-2.98273E-06
1.0770,-3.26826E-06
1.0780,-3.58015E-06
1.0790,-3.92072E-06
1.0800,-4.29252E-06
1.0810,-4.69828E-06
1.0820,-5.14099E-06
1.0830,-5.62386E-06
1.0840,-6.15040E-06
1.0850,-6.72439E-06
1.0860,-7.34992E-06
1.0870,-8.03143E-06
1.0880,-8.77371E-06
1.0890,-9.58195E-06
1.0900,-1.04618E-05
1.0910,-1.14192E-05
1.0920,-1.24608E-05
1.0930,-1.35937E-05
1.0940,-1.48255E-05
1.0950,-1.61644E-05
1.0960,-1.76194E-05
1.0970,-1.92000E-05
1.0980,-2.09166E-05
1.0990,-2.27803E-05
1.1000,-2.48032E-05
1.1010,-2.69983E-05
1.1020,-2.93794E-05
1.1030,-3.19616E-05
1.1040,-3.47612E-05
1.1050,-3.77953E-05
1.1060,-4.10829E-05
1.1070,-4.46440E-05
1.1080,-4.85002E-05
1.1090,-5.26747E-05
1.1100,-5.71925E-05
1.1110,-6.20805E-05
1.1120,-6.73672E-05
1.1130,-7.30837E-05
1.1140,-7.92630E-05
1.1150,-8.59406E-05
1.1160,-9.31545E-05
1.1170,-1.00946E-04
1.1180,-1.09357E-04
1.1190,-1.18437E-04
1.1200,-1.28234E-04
1.1210,-1.38802E-04
1.1220,-1.50198E-04
1.1230,-1.62484E-04
1.1240,-1.75726E-04
1.1250,-1.89992E-04
1.1260,-2.05358E-04
1.1270,-2.21904E-04
1.1280,-2.39715E-04
1.1290,-2.58881E-04
1.1300,-2.79500E-04
1.1310,-3.01675E-04
1.1320,-3.25516E-04
1.1330,-3.51141E-04
1.1340,-3.78674E-04
1.1350,-4.08249E-04
1.1360,-4.40007E-04
1.1370,-4.74100E-04
1.1380,-5.10686E-04
1.1390,-5.49937E-04
1.1400,-5.92034E-04
1.1410,-6.37169E-04
1.1420,-6.85546E-04
1.1430,-7.37382E-04
1.1440,-7.92907E-04
1.1450,-8.52365E-04
1.1460,-9.16015E-04
1.1470,-9.84131E-04
1.1480,-1.05700E-03
1.1490,-1.13494E-03
1.1500,-1.21826E-03
1.1510,-1.30732E-03
1.1520,-1.40248E-03
1.1530,-1.50412E-03
1.1540,-1.61265E-03
1.1550,-1.72850E-03
1.1560,-1.85212E-03
1.1570,-1.98400E-03
1.1580,-2.12464E-03
1.1590,-2.27458E-03
1.1600,-2.43436E-03
1.1610,-2.60460E-03
1.1620,-2.78590E-03
1.1630,-2.97894E-03
1.1640,-3.18440E-03
1.1650,-3.40300E-03
1.1660,-3.63552E-03
1.1670,-3.88275E-03
1.1680,-4.14554E-03
1.1690,-4.42478E-03
1.1700,-4.72140E-03
1.1710,-5.03637E-03
1.1720,-5.37072E-03
1.1730,-5.72551E-03
1.1740,-6.10188E-03
1.1750,-6.50100E-03
1.1760,-6.92409E-03
1.1770,-7.37245E-03
1.1780,-7.84743E-03
1.1790,-8.35043E-03
1.1800,-8.88291E-03
1.1810,-9.44642E-03
1.1820,-1.00426E-02
1.1830,-1.06730E-02
1.1840,-1.13394E-02
1.1850,-1.20437E-02
1.1860,-1.27877E-02
1.1870,-1.35735E-02
1.1880,-1.44029E-02
1.1890,-1.52782E-02
1.1900,-1.62016E-02
1.1910,-1.71752E-02
1.1920,-1.82017E-02
1.1930,-1.92832E-02
1.1940,-2.04225E-02
1.1950,-2.16222E-02
1.1960,-2.28850E-02
1.1970,-2.42137E-02
1.1980,-2.56112E-02
1.1990,-2.70806E-02
1.2000,-2.86250E-02
1.2010,-3.02475E-02
1.2020,-3.19516E-02
1.2030,-3.37405E-02
1.2040,-3.56179E-02
1.2050,-3.75873E-02
1.2060,-3.96524E-02
1.2070,-4.18170E-02
1.2080,-4.40851E-02
1.2090,-4.64607E-02
1.2100,-4.89478E-02
1.2110,-5.15506E-02
1.2120,-5.42735E-02
1.2130,-5.71207E-02
1.2140,-6.00969E-02
1.2150,-6.32065E-02
1.2160,-6.64542E-02
1.2170,-6.98447E-02
1.2180,-7.33828E-02
1.2190,-7.70734E-02
1.2200,-8.09214E-02
1.2210,-8.49318E-02
1.2220,-8.91097E-02
1.2230,-9.34602E-02
1.2240,-9.79883E-02
1.2250,-1.02699E-01
1.2260,-1.07598E-01
1.2270,-1.12691E-01
1.2280,-1.17981E-01
1.2290,-1.23475E-01
1.2300,-1.29178E-01
1.2310,-1.35095E-01
1.2320,-1.41231E-01
1.2330,-1.47591E-01
1.2340,-1.54181E-01
1.2350,-1.61005E-01
1.2360,-1.68069E-01
1.2370,-1.75377E-01
1.2380,-1.82935E-01
1.2390,-1.90748E-01
1.2400,-1.98820E-01
1.2410,-2.07157E-01
1.2420,-2.15765E-01
1.2430,-2.24647E-01
1.2440,-2.33808E-01
1.2450,-2.43254E-01
1.2460,-2.52990E-01
1.2470,-2.63020E-01
1.2480,-2.73348E-01
1.2490,-2.83980E-01
1.2500,-2.94919E-01
1.2510,-3.06171E-01
1.2520,-3.17738E-01
1.2530,-3.29626E-01
1.2540,-3.41839E-01
1.2550,-3.54379E-01
1.2560,-3.67251E-01
1.2570,-3.80457E-01
1.2580,-3.94002E-01
1.2590,-4.07888E-01
1.2600,-4.22118E-01
1.2610,-4.36695E-01
1.2620,-4.51620E-01
1.2630,-4.66896E-01
1.2640,-4.82524E-01
1.2650,-4.98507E-01
1.2660,-5.14845E-01
1.2670,-5.31539E-01
1.2680,-5.48590E-01
1.2690,-5.65999E-01
1.2700,-5.83765E-01
1.2710,-6.01889E-01
1.2720,-6.20368E-01
1.2730,-6.39203E-01
1.2740,-6.58392E-01
1.2750,-6.77932E-01
1.2760,-6.97822E-01
1.2770,-7.18058E-01
1.2780,-7.38638E-01
1.2790,-7.59558E-01
1.2800,-7.80814E-01
1.2810,-8.02401E-01
1.2820,-8.24314E-01
1.2830,-8.46547E-01
1.2840,-8.69095E-01
1.2850,-8.91951E-01
1.2860,-9.15108E-01
1.2870,-9.38559E-01
1.2880,-9.62294E-01
1.2890,-9.86307E-01
1.2900,-1.01059E+00
1.2910,-1.03512E+00
1.2920,-1.05991E+00
1.2930,-1.08493E+00
1.2940,-1.11018E+00
1.2950,-1.13564E+00
1.2960,-1.16131E+00
1.2970,-1.18716E+00
1.2980,-1.21319E+00
1.2990,-1.23938E+00
1.3000,-1.26571E+00
1.3010,-1.29218E+00
1.3020,-1.31877E+00
1.3030,-1.34545E+00
1.3040,-1.37222E+00
1.3050,-1.39905E+00
1.3060,-1.42594E+00
1.3070,-1.45285E+00
1.3080,-1.47978E+00
1.3090,-1.50670E+00
1.3100,-1.53360E+00
1.3110,-1.56045E+00
1.3120,-1.58723E+00
1.3130,-1.61392E+00
1.3140,-1.64050E+00
1.3150,-1.66695E+00
1.3160,-1.69324E+00
1.3170,-1.71935E+00
1.3180,-1.74526E+00
1.3190,-1.77094E+00
1.3200,-1.79637E+00
1.3210,-1.82153E+00
1.3220,-1.84638E+00
1.3230,-1.87091E+00
1.3240,-1.89508E+00
1.3250,-1.91888E+00
1.3260,-1.94228E+00
1.3270,-1.96524E+00
1.3280,-1.98775E+00
1.3290,-2.00978E+00
1.3300,-2.03130E+00
1.3310,-2.05228E+00
1.3320,-2.07269E+00
1.3330,-2.09252E+00
1.3340,-2.11173E+00
1.3350,-2.13029E+00
1.3360,-2.14819E+00
1.3370,-2.16539E+00
1.3380,-2.18187E+00
1.3390,-2.19759E+00
1.3400,-2.21254E+00
1.3410,-2.22669E+00
1.3420,-2.24002E+00
1.3430,-2.25249E+00
1.3440,-2.26408E+00
1.3450,-2.27478E+00
1.3460,-2.28455E+00
1.3470,-2.29338E+00
1.3480,-2.30123E+00
1.3490,-2.30810E+00
1.3500,-2.31395E+00
1.3510,-2.31878E+00
1.3520,-2.32255E+00
1.3530,-2.32526E+00
1.3540,-2.32688E+00
1.3550,-2.32740E+00
1.3560,-2.32679E+00
1.3570,-2.32506E+00
1.3580,-2.32217E+00
1.3590,-2.31813E+00
1.3600,-2.31291E+00
1.3610,-2.30651E+00
1.3620,-2.29891E+00
1.3630,-2.29011E+00
1.3640,-2.28010E+00
1.3650,-2.26887E+00
1.3660,-2.25642E+00
1.3670,-2.24274E+00
1.3680,-2.22783E+00
1.3690,-2.21169E+00
1.3700,-2.19431E+00
1.3710,-2.17570E+00
1.3720,-2.15585E+00
1.3730,-2.13478E+00
1.3740,-2.11248E+00
1.3750,-2.08895E+00
1.3760,-2.06422E+00
1.3770,-2.03827E+00
1.3780,-2.01113E+00
1.3790,-1.98280E+00
1.3800,-1.95329E+00
1.3810,-1.92261E+00
1.3820,-1.89078E+00
1.3830,-1.85782E+00
1.3840,-1.82373E+00
1.3850,-1.78854E+00
1.3860,-1.75225E+00
1.3870,-1.71490E+00
1.3880,-1.67650E+00
1.3890,-1.63707E+00
1.3900,-1.59663E+00
1.3910,-1.55521E+00
1.3920,-1.51283E+00
1.3930,-1.46952E+00
1.3940,-1.42529E+00
1.3950,-1.38018E+00
1.3960,-1.33421E+00
1.3970,-1.28741E+00
1.3980,-1.23981E+00
1.3990,-1.19145E+00
1.4000,-1.14234E+00
1.4010,-1.09251E+00
1.4020,-1.04201E+00
1.4030,-9.90862E-01
1.4040,-9.39096E-01
1.4050,-8.86746E-01
1.4060,-8.33845E-01
1.4070,-7.80426E-01
1.4080,-7.26522E-01
1.4090,-6.72167E-01
1.4100,-6.17396E-01
1.4110,-5.62241E-01
1.4120,-5.06738E-01
1.4130,-4.50922E-01
1.4140,-3.94828E-01
1.4150,-3.38490E-01
1.4160,-2.81943E-01
1.4170,-2.25223E-01
1.4180,-1.68365E-01
1.4190,-1.11404E-01
1.4200,-5.43745E-02
1.4210,2.68801E-03
1.4220,5.97489E-02
1.4230,1.16774E-01
1.4240,1.73728E-01
1.4250,2.30577E-01
1.4260,2.87287E-01
1.4270,3.43825E-01
1.4280,4.00157E-01
1.4290,4.56250E-01
1.4300,5.12072E-01
1.4310,5.67591E-01
1.4320,6.22774E-01
1.4330,6.77591E-01
1.4340,7.32011E-01
1.4350,7.86003E-01
1.4360,8.39538E-01
1.4370,8.92586E-01
1.4380,9.45120E-01
1.4390,9.97111E-01
1.4400,1.04853E+00
1.4410,1.09936E+00
1.4420,1.14956E+00
1.4430,1.19911E+00
1.4440,1.24799E+00
1.4450,1.29617E+00
1.4460,1.34364E+00
1.4470,1.39036E+00
1.4480,1.43632E+00
1.4490,1.48149E+00
1.4500,1.52586E+00
1.4510,1.56940E+00
1.4520,1.61210E+00
1.4530,1.65394E+00
1.4540,1.69490E+00
1.4550,1.73497E+00
1.4560,1.77413E+00
1.4570,1.81236E+00
1.4580,1.84966E+00
1.4590,1.88601E+00
1.4600,1.92139E+00
1.4610,1.95581E+00
1.4620,1.98923E+00
1.4630,2.02167E+00
1.4640,2.05310E+00
1.4650,2.08353E+00
1.4660,2.11294E+00
1.4670,2.14132E+00
1.4680,2.16868E+00
1.4690,2.19500E+00
1.4700,2.22029E+00
1.4710,2.24454E+00
1.4720,2.26774E+00
1.4730,2.28991E+00
1.4740,2.31103E+00
1.4750,2.33110E+00
1.4760,2.35014E+00
1.4770,2.36813E+00
1.4780,2.38508E+00
1.4790,2.40100E+00
1.4800,2.41588E+00
1.4810,2.42974E+00
1.4820,2.44257E+00
1.4830,2.45439E+00
1.4840,2.46520E+00
1.4850,2.47500E+00
1.4860,2.48381E+00
1.4870,2.49164E+00
1.4880,2.49848E+00
1.4890,2.50436E+00
1.4900,2.50928E+00
1.4910,2.51325E+00
1.4920,2.51629E+00
1.4930,2.51840E+00
1.4940,2.51960E+00
1.4950,2.51990E+00
1.4960,2.51932E+00
1.4970,2.51786E+00
1.4980,2.51554E+00
1.4990,2.51238E+00
1.5000,2.50839E+00
1.5010,2.50359E+00
1.5020,2.49798E+00
1.5030,2.49160E+00
1.5040,2.48444E+00
1.5050,2.47654E+00
1.5060,2.46789E+00
1.5070,2.45853E+00
1.5080,2.44847E+00
1.5090,2.43773E+00
1.5100,2.42631E+00
1.5110,2.41425E+00
1.5120,2.40156E+00
1.5130,2.38825E+00
1.5140,2.37434E+00
1.5150,2.35985E+00
1.5160,2.34481E+00
1.5170,2.32921E+00
1.5180,2.31310E+00
1.5190,2.29648E+00
1.5200,2.27936E+00
1.5210,2.26178E+00
1.5220,2.24375E+00
1.5230,2.22527E+00
1.5240,2.20639E+00
1.5250,2.18710E+00
1.5260,2.16743E+00
1.5270,2.14740E+00
1.5280,2.12702E+00
1.5290,2.10631E+00
1.5300,2.08529E+00
1.5310,2.06397E+00
1.5320,2.04238E+00
1.5330,2.02052E+00
1.5340,1.99842E+00
1.5350,1.97610E+00
1.5360,1.95356E+00
1.5370,1.93083E+00
1.5380,1.90791E+00
1.5390,1.88484E+00
1.5400,1.86161E+00
1.5410,1.83825E+00
1.5420,1.81477E+00
1.5430,1.79119E+00
1.5440,1.76752E+00
1.5450,1.74377E+00
1.5460,1.71996E+00
1.5470,1.69610E+00
1.5480,1.67221E+00
1.5490,1.64829E+00
1.5500,1.62436E+00
1.5510,1.60044E+00
1.5520,1.57653E+00
1.5530,1.55265E+00
1.5540,1.52881E+00
1.5550,1.50501E+00
1.5560,1.48128E+00
1.5570,1.45762E+00
1.5580,1.43403E+00
1.5590,1.41054E+00
1.5600,1.38715E+00
1.5610,1.36387E+00
1.5620,1.34070E+00
1.5630,1.31766E+00
1.5640,1.29476E+00
1.5650,1.27201E+00
1.5660,1.24940E+00
1.5670,1.22695E+00
1.5680,1.20467E+00
1.5690,1.18256E+00
1.5700,1.16063E+00
1.5710,1.13889E+00
1.5720,1.11733E+00
1.5730,1.09598E+00
1.5740,1.07482E+00
1.5750,1.05388E+00
1.5760,1.03314E+00
1.5770,1.01263E+00
1.5780,9.92331E-01
1.5790,9.72260E-01
1.5800,9.52417E-01
1.5810,9.32807E-01
1.5820,9.13432E-01
1.5830,8.94295E-01
1.5840,8.75399E-01
1.5850,8.56747E-01
1.5860,8.38341E-01
1.5870,8.20182E-01
1.5880,8.02272E-01
1.5890,7.84614E-01
1.5900,7.67208E-01
1.5910,7.50055E-01
1.5920,7.33157E-01
1.5930,7.16514E-01
1.5940,7.00126E-01
1.5950,6.83995E-01
1.5960,6.68120E-01
1.5970,6.52501E-01
1.5980,6.37138E-01
1.5990,6.22031E-01
1.6000,6.07179E-01
1.6010,5.92581E-01
1.6020,5.78237E-01
1.6030,5.64147E-01
1.6040,5.50307E-01
1.6050,5.36719E-01
1.6060,5.23380E-01
1.6070,5.10288E-01
1.6080,4.97443E-01
1.6090,4.84842E-01
1.6100,4.72484E-01
1.6110,4.60367E-01
1.6120,4.48489E-01
1.6130,4.36848E-01
1.6140,4.25441E-01
1.6150,4.14267E-01
1.6160,4.03323E-01
1.6170,3.92606E-01
1.6180,3.82115E-01
1.6190,3.71847E-01
1.6200,3.61799E-01
1.6210,3.51968E-01
1.6220,3.42352E-01
1.6230,3.32949E-01
1.6240,3.23754E-01
1.6250,3.14766E-01
1.6260,3.05982E-01
1.6270,2.97399E-01
1.6280,2.89014E-01
1.6290,2.80823E-01
1.6300,2.72825E-01
1.6310,2.65016E-01
1.6320,2.57392E-01
1.6330,2.49952E-01
1.6340,2.42692E-01
1.6350,2.35609E-01
1.6360,2.28700E-01
1.6370,2.21962E-01
1.6380,2.15392E-01
1.6390,2.08988E-01
1.6400,2.02745E-01
1.6410,1.96661E-01
1.6420,1.90733E-01
1.6430,1.84959E-01
1.6440,1.79335E-01
1.6450,1.73857E-01
1.6460,1.68525E-01
1.6470,1.63333E-01
1.6480,1.58280E-01
1.6490,1.53363E-01
1.6500,1.48579E-01
1.6510,1.43924E-01
1.6520,1.39397E-01
1.6530,1.34995E-01
1.6540,1.30714E-01
1.6550,1.26552E-01
1.6560,1.22507E-01
1.6570,1.18576E-01
1.6580,1.14756E-01
1.6590,1.11045E-01
1.6600,1.07440E-01
1.6610,1.03939E-01
1.6620,1.00539E-01
1.6630,9.72382E-02
1.6640,9.40337E-02
1.6650,9.09233E-02
1.6660,8.79048E-02
1.6670,8.49758E-02
1.6680,8.21343E-02
1.6690,7.93779E-02
1.6700,7.67046E-02
1.6710,7.41122E-02
1.6720,7.15986E-02
1.6730,6.91618E-02
1.6740,6.67998E-02
1.6750,6.45107E-02
1.6760,6.22925E-02
1.6770,6.01433E-02
1.6780,5.80613E-02
1.6790,5.60447E-02
1.6800,5.40917E-02
1.6810,5.22006E-02
1.6820,5.03696E-02
1.6830,4.85971E-02
1.6840,4.68815E-02
1.6850,4.52212E-02
1.6860,4.36145E-02
1.6870,4.20601E-02
1.6880,4.05563E-02
1.6890,3.91018E-02
1.6900,3.76952E-02
1.6910,3.63349E-02
1.6920,3.50198E-02
1.6930,3.37484E-02
1.6940,3.25194E-02
1.6950,3.13317E-02
1.6960,3.01839E-02
1.6970,2.90749E-02
1.6980,2.80036E-02
1.6990,2.69686E-02
1.7000,2.59690E-02
1.7010,2.50037E-02
1.7020,2.40716E-02
1.7030,2.31717E-02
1.7040,2.23030E-02
1.7050,2.14645E-02
1.7060,2.06552E-02
1.7070,1.98743E-02
1.7080,1.91208E-02
1.7090,1.83939E-02
1.7100,1.76927E-02
1.7110,1.70164E-02
1.7120,1.63642E-02
1.7130,1.57353E-02
1.7140,1.51289E-02
1.7150,1.45444E-02
1.7160,1.39809E-02
1.7170,1.34379E-02
1.7180,1.29146E-02
1.7190,1.24103E-02
1.7200,1.19245E-02
1.7210,1.14565E-02
1.7220,1.10057E-02
1.7230,1.05715E-02
1.7240,1.01534E-02
1.7250,9.75085E-03
1.7260,9.36326E-03
1.7270,8.99016E-03
1.7280,8.63102E-03
1.7290,8.28538E-03
1.7300,7.95277E-03
1.7310,7.63272E-03
1.7320,7.32481E-03
1.7330,7.02860E-03
1.7340,6.74369E-03
1.7350,6.46967E-03
1.7360,6.20615E-03
1.7370,5.95277E-03
1.7380,5.70915E-03
1.7390,5.47496E-03
1.7400,5.24985E-03
1.7410,5.03349E-03
1.7420,4.82557E-03
1.7430,4.62577E-03
1.7440,4.43381E-03
1.7450,4.24939E-03
1.7460,4.07224E-03
1.7470,3.90209E-03
1.7480,3.73869E-03
1.7490,3.58177E-03
1.7500,3.43111E-03
1.7510,3.28646E-03
1.7520,3.14761E-03
1.7530,3.01433E-03
1.7540,2.88641E-03
1.7550,2.76366E-03
1.7560,2.64587E-03
1.7570,2.53285E-03
1.7580,2.42443E-03
1.7590,2.32043E-03
1.7600,2.22068E-03
1.7610,2.12502E-03
1.7620,2.03328E-03
1.7630,1.94532E-03
1.7640,1.86099E-03
1.7650,1.78015E-03
1.7660,1.70266E-03
1.7670,1.62839E-03
1.7680,1.55721E-03
1.7690,1.48900E-03
1.7700,1.42365E-03
1.7710,1.36104E-03
1.7720,1.30107E-03
1.7730,1.24362E-03
1.7740,1.18860E-03
1.7750,1.13591E-03
1.7760,1.08545E-03
1.7770,1.03715E-03
1.7780,9.90896E-04
1.7790,9.46623E-04
1.7800,9.04246E-04
1.7810,8.63688E-04
1.7820,8.24875E-04
1.7830,7.87734E-04
1.7840,7.52199E-04
1.7850,7.18202E-04
1.7860,6.85680E-04
1.7870,6.54572E-04
1.7880,6.24821E-04
1.7890,5.96368E-04
1.7900,5.69161E-04
1.7910,5.43147E-04
1.7920,5.18276E-04
1.7930,4.94501E-04
1.7940,4.71775E-04
1.7950,4.50054E-04
1.7960,4.29296E-04
1.7970,4.09460E-04
1.7980,3.90506E-04
1.7990,3.72398E-04
1.8000,3.55098E-04
1.8010,3.38573E-04
1.8020,3.22790E-04
1.8030,3.07716E-04
1.8040,2.93321E-04
1.8050,2.79575E-04
1.8060,2.66451E-04
1.8070,2.53921E-04
1.8080,2.41961E-04
1.8090,2.30544E-04
1.8100,2.19647E-04
1.8110,2.09248E-04
1.8120,1.99325E-04
1.8130,1.89856E-04
1.8140,1.80822E-04
1.8150,1.72203E-04
1.8160,1.63982E-04
1.8170,1.56140E-04
1.8180,1.48661E-04
1.8190,1.41529E-04
1.8200,1.34728E-04
1.8210,1.28243E-04
1.8220,1.22060E-04
1.8230,1.16166E-04
1.8240,1.10547E-04
1.8250,1.05192E-04
1.8260,1.00088E-04
1.8270,9.52239E-05
1.8280,9.05889E-05
1.8290,8.61725E-05
1.8300,8.19649E-05
1.8310,7.79565E-05
1.8320,7.41382E-05
1.8330,7.05013E-05
1.8340,6.70374E-05
1.8350,6.37387E-05
1.8360,6.05975E-05
1.8370,5.76066E-05
1.8380,5.47589E-05
1.8390,5.20479E-05
1.8400,4.94673E-05
1.8410,4.70109E-05
1.8420,4.46730E-05
1.8430,4.24481E-05
1.8440,4.03308E-05
1.8450,3.83162E-05
1.8460,3.63994E-05
1.8470,3.45758E-05
1.8480,3.28411E-05
1.8490,3.11909E-05
1.8500,2.96215E-05
1.8510,2.81288E-05
1.8520,2.67094E-05
1.8530,2.53596E-05
1.8540,2.40763E-05
1.8550,2.28561E-05
1.8560,2.16962E-05
1.8570,2.05936E-05
1.8580,1.95455E-05
1.8590,1.85494E-05
1.8600,1.76028E-05
1.8610,1.67033E-05
1.8620,1.58485E-05
1.8630,1.50364E-05
1.8640,1.42648E-05
1.8650,1.35319E-05
1.8660,1.28357E-05
1.8670,1.21744E-05
1.8680,1.15463E-05
1.8690,1.09499E-05
1.8700,1.03835E-05
1.8710,9.84573E-06
1.8720,9.33514E-06
1.8730,8.85039E-06
1.8740,8.39022E-06
1.8750,7.95342E-06
1.8760,7.53882E-06
1.8770,7.14534E-06
1.8780,6.77193E-06
1.8790,6.41758E-06
1.8800,6.08135E-06
1.8810,5.76234E-06
1.8820,5.45969E-06
1.8830,5.17258E-06
1.8840,4.90023E-06
1.8850,4.64191E-06
1.8860,4.39691E-06
1.8870,4.16455E-06
1.8880,3.94421E-06
1.8890,3.73528E-06
1.8900,3.53717E-06
1.8910,3.34935E-06
1.8920,3.17130E-06
1.8930,3.00250E-06
1.8940,2.84251E-06
1.8950,2.69086E-06
1.8960,2.54713E-06
1.8970,2.41092E-06
1.8980,2.28185E-06
1.8990,2.15955E-06
1.9000,2.04366E-06
1.9010,1.93387E-06
1.9020,1.82986E-06
1.9030,1.73133E-06
1.9040,1.63800E-06
1.9050,1.54961E-06
1.9060,1.46588E-06
1.9070,1.38660E-06
1.9080,1.31151E-06
1.9090,1.24042E-06
1.9100,1.17310E-06
1.9110,1.10936E-06
1.9120,1.04903E-06
1.9130,9.91906E-07
1.9140,9.37837E-07
1.9150,8.86659E-07
1.9160,8.38221E-07
1.9170,7.92379E-07
1.9180,7.48998E-07
1.9190,7.07947E-07
1.9200,6.69103E-07
1.9210,6.32352E-07
1.9220,5.97581E-07
1.9230,5.64688E-07
1.9240,5.33571E-07
1.9250,5.04138E-07
1.9260,4.76299E-07
1.9270,4.49969E-07
1.9280,4.25068E-07
1.9290,4.01521E-07
1.9300,3.79254E-07
1.9310,3.58200E-07
1.9320,3.38294E-07
1.9330,3.19475E-07
1.9340,3.01684E-07
1.9350,2.84866E-07
1.9360,2.68970E-07
1.9370,2.53945E-07
1.9380,2.39744E-07
1.9390,2.26324E-07
1.9400,2.13642E-07
1.9410,2.01659E-07
1.9420,1.90336E-07
1.9430,1.79638E-07
1.9440,1.69531E-07
1.9450,1.59983E-07
1.9460,1.50963E-07
1.9470,1.42444E-07
1.9480,1.34397E-07
1.9490,1.26797E-07
1.9500,1.19620E-07
1.9510,1.12843E-07
1.9520,1.06443E-07
1.9530,1.00400E-07
1.9540,9.46940E-08
1.9550,8.93074E-08
1.9560,8.42223E-08
1.9570,7.94220E-08
1.9580,7.48909E-08
1.9590,7.06141E-08
1.9600,6.65777E-08
1.9610,6.27683E-08
1.9620,5.91734E-08
1.9630,5.57812E-08
1.9640,5.25804E-08
1.9650,4.95604E-08
1.9660,4.67111E-08
1.9670,4.40231E-08
1.9680,4.14874E-08
1.9690,3.90955E-08
1.9700,3.68394E-08
1.9710,3.47115E-08
1.9720,3.27046E-08
1.9730,3.08121E-08
1.9740,2.90274E-08
1.9750,2.73445E-08
1.9760,2.57578E-08
1.9770,2.42617E-08
1.9780,2.28513E-08
1.9790,2.15217E-08
1.9800,2.02683E-08
1.9810,1.90869E-08
1.9820,1.79733E-08
1.9830,1.69238E-08
1.9840,1.59346E-08
1.9850,1.50025E-08
1.9860,1.41241E-08
1.9870,1.32965E-08
1.9880,1.25166E-08
1.9890,1.17819E-08
1.9900,1.10897E-08
1.9910,1.04376E-08
1.9920,9.82331E-09
1.9930,9.24470E-09
1.9940,8.69971E-09
1.9950,8.18642E-09
1.9960,7.70301E-09
1.9970,7.24776E-09
1.9980,6.81907E-09
1.9990,6.41540E-09
2.0000,6.03532E-09
2.0010,5.67746E-09
2.0020,5.34055E-09
2.0030,5.02338E-09
2.0040,4.72480E-09
2.0050,4.44375E-09
2.0060,4.17921E-09
2.0070,3.93021E-09
2.0080,3.69587E-09
2.0090,3.47533E-09
2.0100,3.26779E-09
2.0110,3.07249E-09
2.0120,2.88872E-09
2.0130,2.71581E-09
2.0140,2.55312E-09
2.0150,2.40007E-09
2.0160,2.25608E-09
2.0170,2.12063E-09
2.0180,1.99321E-09
2.0190,1.87336E-09
2.0200,1.76064E-09
2.0210,1.65461E-09
2.0220,1.55490E-09
2.0230,1.46113E-09
2.0240,1.37295E-09
2.0250,1.29003E-09
2.0260,1.21207E-09
2.0270,1.13876E-09
2.0280,1.06983E-09
2.0290,1.00504E-09
2.0300,9.44119E-10



==> anc/A_state_wvfncts/v10.csv <==
Level v=10

0.9220,9.77309E-10
0.9230,1.10302E-09
0.9240,1.24452E-09
0.9250,1.40376E-09
0.9260,1.58288E-09
0.9270,1.78432E-09
0.9280,2.01079E-09
0.9290,2.26532E-09
0.9300,2.55130E-09
0.9310,2.87250E-09
0.9320,3.23317E-09
0.9330,3.63802E-09
0.9340,4.09232E-09
0.9350,4.60196E-09
0.9360,5.17350E-09
0.9370,5.81426E-09
0.9380,6.53241E-09
0.9390,7.33703E-09
0.9400,8.23826E-09
0.9410,9.24739E-09
0.9420,1.03770E-08
0.9430,1.16410E-08
0.9440,1.30551E-08
0.9450,1.46365E-08
0.9460,1.64044E-08
0.9470,1.83804E-08
0.9480,2.05881E-08
0.9490,2.30540E-08
0.9500,2.58074E-08
0.9510,2.88808E-08
0.9520,3.23105E-08
0.9530,3.61365E-08
0.9540,4.04032E-08
0.9550,4.51601E-08
0.9560,5.04615E-08
0.9570,5.63683E-08
0.9580,6.29472E-08
0.9590,7.02727E-08
0.9600,7.84267E-08
0.9610,8.75003E-08
0.9620,9.75940E-08
0.9630,1.08819E-07
0.9640,1.21298E-07
0.9650,1.35166E-07
0.9660,1.50575E-07
0.9670,1.67689E-07
0.9680,1.86691E-07
0.9690,2.07783E-07
0.9700,2.31187E-07
0.9710,2.57149E-07
0.9720,2.85939E-07
0.9730,3.17855E-07
0.9740,3.53225E-07
0.9750,3.92412E-07
0.9760,4.35812E-07
0.9770,4.83864E-07
0.9780,5.37050E-07
0.9790,5.95899E-07
0.9800,6.60995E-07
0.9810,7.32976E-07
0.9820,8.12547E-07
0.9830,9.00480E-07
0.9840,9.97622E-07
0.9850,1.10490E-06
0.9860,1.22335E-06
0.9870,1.35407E-06
0.9880,1.49830E-06
0.9890,1.65738E-06
0.9900,1.83279E-06
0.9910,2.02614E-06
0.9920,2.23920E-06
0.9930,2.47389E-06
0.9940,2.73234E-06
0.9950,3.01686E-06
0.9960,3.32998E-06
0.9970,3.67446E-06
0.9980,4.05331E-06
0.9990,4.46985E-06
1.0000,4.92766E-06
1.0010,5.43068E-06
1.0020,5.98319E-06
1.0030,6.58987E-06
1.0040,7.25581E-06
1.0050,7.98656E-06
1.0060,8.78816E-06
1.0070,9.66722E-06
1.0080,1.06309E-05
1.0090,1.16870E-05
1.0100,1.28440E-05
1.0110,1.41111E-05
1.0120,1.54984E-05
1.0130,1.70167E-05
1.0140,1.86780E-05
1.0150,2.04950E-05
1.0160,2.24817E-05
1.0170,2.46532E-05
1.0180,2.70260E-05
1.0190,2.96179E-05
1.0200,3.24481E-05
1.0210,3.55376E-05
1.0220,3.89090E-05
1.0230,4.25868E-05
1.0240,4.65974E-05
1.0250,5.09697E-05
1.0260,5.57345E-05
1.0270,6.09255E-05
1.0280,6.65789E-05
1.0290,7.27337E-05
1.0300,7.94323E-05
1.0310,8.67202E-05
1.0320,9.46466E-05
1.0330,1.03265E-04
1.0340,1.12631E-04
1.0350,1.22808E-04
1.0360,1.33862E-04
1.0370,1.45864E-04
1.0380,1.58891E-04
1.0390,1.73026E-04
1.0400,1.88358E-04
1.0410,2.04983E-04
1.0420,2.23003E-04
1.0430,2.42529E-04
1.0440,2.63680E-04
1.0450,2.86582E-04
1.0460,3.11372E-04
1.0470,3.38198E-04
1.0480,3.67215E-04
1.0490,3.98592E-04
1.0500,4.32510E-04
1.0510,4.69160E-04
1.0520,5.08750E-04
1.0530,5.51501E-04
1.0540,5.97649E-04
1.0550,6.47445E-04
1.0560,7.01160E-04
1.0570,7.59082E-04
1.0580,8.21519E-04
1.0590,8.88797E-04
1.0600,9.61268E-04
1.0610,1.03930E-03
1.0620,1.12330E-03
1.0630,1.21369E-03
1.0640,1.31091E-03
1.0650,1.41544E-03
1.0660,1.52781E-03
1.0670,1.64854E-03
1.0680,1.77821E-03
1.0690,1.91745E-03
1.0700,2.06689E-03
1.0710,2.22723E-03
1.0720,2.39919E-03
1.0730,2.58356E-03
1.0740,2.78116E-03
1.0750,2.99286E-03
1.0760,3.21957E-03
1.0770,3.46228E-03
1.0780,3.72202E-03
1.0790,3.99987E-03
1.0800,4.29700E-03
1.0810,4.61460E-03
1.0820,4.95399E-03
1.0830,5.31649E-03
1.0840,5.70355E-03
1.0850,6.11668E-03
1.0860,6.55745E-03
1.0870,7.02754E-03
1.0880,7.52870E-03
1.0890,8.06279E-03
1.0900,8.63173E-03
1.0910,9.23759E-03
1.0920,9.88248E-03
1.0930,1.05687E-02
1.0940,1.12985E-02
1.0950,1.20745E-02
1.0960,1.28991E-02
1.0970,1.37752E-02
1.0980,1.47055E-02
1.0990,1.56931E-02
1.1000,1.67409E-02
1.1010,1.78523E-02
1.1020,1.90305E-02
1.1030,2.02792E-02
1.1040,2.16020E-02
1.1050,2.30026E-02
1.1060,2.44852E-02
1.1070,2.60537E-02
1.1080,2.77126E-02
1.1090,2.94662E-02
1.1100,3.13192E-02
1.1110,3.32763E-02
1.1120,3.53426E-02
1.1130,3.75232E-02
1.1140,3.98235E-02
1.1150,4.22488E-02
1.1160,4.48050E-02
1.1170,4.74979E-02
1.1180,5.03335E-02
1.1190,5.33180E-02
1.1200,5.64580E-02
1.1210,5.97599E-02
1.1220,6.32306E-02
1.1230,6.68771E-02
1.1240,7.07063E-02
1.1250,7.47257E-02
1.1260,7.89428E-02
1.1270,8.33651E-02
1.1280,8.80004E-02
1.1290,9.28568E-02
1.1300,9.79422E-02
1.1310,1.03265E-01
1.1320,1.08833E-01
1.1330,1.14656E-01
1.1340,1.20741E-01
1.1350,1.27098E-01
1.1360,1.33734E-01
1.1370,1.40660E-01
1.1380,1.47883E-01
1.1390,1.55413E-01
1.1400,1.63259E-01
1.1410,1.71429E-01
1.1420,1.79933E-01
1.1430,1.88778E-01
1.1440,1.97975E-01
1.1450,2.07531E-01
1.1460,2.17456E-01
1.1470,2.27757E-01
1.1480,2.38442E-01
1.1490,2.49521E-01
1.1500,2.60999E-01
1.1510,2.72886E-01
1.1520,2.85188E-01
1.1530,2.97911E-01
1.1540,3.11063E-01
1.1550,3.24649E-01
1.1560,3.38674E-01
1.1570,3.53145E-01
1.1580,3.68064E-01
1.1590,3.83436E-01
1.1600,3.99264E-01
1.1610,4.15551E-01
1.1620,4.32298E-01
1.1630,4.49506E-01
1.1640,4.67175E-01
1.1650,4.85305E-01
1.1660,5.03893E-01
1.1670,5.22937E-01
1.1680,5.42433E-01
1.1690,5.62376E-01
1.1700,5.82760E-01
1.1710,6.03577E-01
1.1720,6.24819E-01
1.1730,6.46477E-01
1.1740,6.68538E-01
1.1750,6.90990E-01
1.1760,7.13819E-01
1.1770,7.37009E-01
1.1780,7.60544E-01
1.1790,7.84403E-01
1.1800,8.08568E-01
1.1810,8.33014E-01
1.1820,8.57720E-01
1.1830,8.82658E-01
1.1840,9.07802E-01
1.1850,9.33122E-01
1.1860,9.58588E-01
1.1870,9.84165E-01
1.1880,1.00982E+00
1.1890,1.03552E+00
1.1900,1.06122E+00
1.1910,1.08688E+00
1.1920,1.11246E+00
1.1930,1.13792E+00
1.1940,1.16320E+00
1.1950,1.18828E+00
1.1960,1.21308E+00
1.1970,1.23756E+00
1.1980,1.26168E+00
1.1990,1.28537E+00
1.2000,1.30858E+00
1.2010,1.33125E+00
1.2020,1.35332E+00
1.2030,1.37474E+00
1.2040,1.39544E+00
1.2050,1.41536E+00
1.2060,1.43443E+00
1.2070,1.45260E+00
1.2080,1.46980E+00
1.2090,1.48596E+00
1.2100,1.50102E+00
1.2110,1.51492E+00
1.2120,1.52758E+00
1.2130,1.53894E+00
1.2140,1.54893E+00
1.2150,1.55750E+00
1.2160,1.56458E+00
1.2170,1.57010E+00
1.2180,1.57401E+00
1.2190,1.57625E+00
1.2200,1.57675E+00
1.2210,1.57546E+00
1.2220,1.57232E+00
1.2230,1.56729E+00
1.2240,1.56032E+00
1.2250,1.55136E+00
1.2260,1.54036E+00
1.2270,1.52728E+00
1.2280,1.51210E+00
1.2290,1.49477E+00
1.2300,1.47528E+00
1.2310,1.45359E+00
1.2320,1.42970E+00
1.2330,1.40358E+00
1.2340,1.37523E+00
1.2350,1.34466E+00
1.2360,1.31186E+00
1.2370,1.27684E+00
1.2380,1.23964E+00
1.2390,1.20027E+00
1.2400,1.15876E+00
1.2410,1.11515E+00
1.2420,1.06949E+00
1.2430,1.02184E+00
1.2440,9.72241E-01
1.2450,9.20776E-01
1.2460,8.67513E-01
1.2470,8.12534E-01
1.2480,7.55925E-01
1.2490,6.97780E-01
1.2500,6.38199E-01
1.2510,5.77288E-01
1.2520,5.15161E-01
1.2530,4.51934E-01
1.2540,3.87732E-01
1.2550,3.22685E-01
1.2560,2.56925E-01
1.2570,1.90594E-01
1.2580,1.23833E-01
1.2590,5.67900E-02
1.2600,-1.03828E-02
1.2610,-7.75313E-02
1.2620,-1.44498E-01
1.2630,-2.11122E-01
1.2640,-2.77243E-01
1.2650,-3.42696E-01
1.2660,-4.07316E-01
1.2670,-4.70938E-01
1.2680,-5.33397E-01
1.2690,-5.94528E-01
1.2700,-6.54166E-01
1.2710,-7.12148E-01
1.2720,-7.68315E-01
1.2730,-8.22508E-01
1.2740,-8.74572E-01
1.2750,-9.24355E-01
1.2760,-9.71711E-01
1.2770,-1.01650E+00
1.2780,-1.05858E+00
1.2790,-1.09782E+00
1.2800,-1.13409E+00
1.2810,-1.16729E+00
1.2820,-1.19729E+00
1.2830,-1.22399E+00
1.2840,-1.24731E+00
1.2850,-1.26715E+00
1.2860,-1.28343E+00
1.2870,-1.29610E+00
1.2880,-1.30509E+00
1.2890,-1.31035E+00
1.2900,-1.31185E+00
1.2910,-1.30957E+00
1.2920,-1.30348E+00
1.2930,-1.29359E+00
1.2940,-1.27991E+00
1.2950,-1.26245E+00
1.2960,-1.24125E+00
1.2970,-1.21636E+00
1.2980,-1.18782E+00
1.2990,-1.15571E+00
1.3000,-1.12010E+00
1.3010,-1.08110E+00
1.3020,-1.03879E+00
1.3030,-9.93302E-01
1.3040,-9.44754E-01
1.3050,-8.93284E-01
1.3060,-8.39040E-01
1.3070,-7.82178E-01
1.3080,-7.22867E-01
1.3090,-6.61281E-01
1.3100,-5.97607E-01
1.3110,-5.32037E-01
1.3120,-4.64773E-01
1.3130,-3.96023E-01
1.3140,-3.26002E-01
1.3150,-2.54930E-01
1.3160,-1.83034E-01
1.3170,-1.10543E-01
1.3180,-3.76930E-02
1.3190,3.52807E-02
1.3200,1.08138E-01
1.3210,1.80640E-01
1.3220,2.52543E-01
1.3230,3.23609E-01
1.3240,3.93598E-01
1.3250,4.62271E-01
1.3260,5.29395E-01
1.3270,5.94738E-01
1.3280,6.58075E-01
1.3290,7.19185E-01
1.3300,7.77854E-01
1.3310,8.33873E-01
1.3320,8.87044E-01
1.3330,9.37176E-01
1.3340,9.84088E-01
1.3350,1.02761E+00
1.3360,1.06758E+00
1.3370,1.10385E+00
1.3380,1.13628E+00
1.3390,1.16475E+00
1.3400,1.18916E+00
1.3410,1.20940E+00
1.3420,1.22539E+00
1.3430,1.23706E+00
1.3440,1.24437E+00
1.3450,1.24727E+00
1.3460,1.24575E+00
1.3470,1.23980E+00
1.3480,1.22944E+00
1.3490,1.21468E+00
1.3500,1.19557E+00
1.3510,1.17218E+00
1.3520,1.14457E+00
1.3530,1.11284E+00
1.3540,1.07710E+00
1.3550,1.03746E+00
1.3560,9.94064E-01
1.3570,9.47062E-01
1.3580,8.96617E-01
1.3590,8.42908E-01
1.3600,7.86124E-01
1.3610,7.26469E-01
1.3620,6.64156E-01
1.3630,5.99409E-01
1.3640,5.32462E-01
1.3650,4.63558E-01
1.3660,3.92949E-01
1.3670,3.20891E-01
1.3680,2.47649E-01
1.3690,1.73493E-01
1.3700,9.86945E-02
1.3710,2.35307E-02
1.3720,-5.17204E-02
1.3730,-1.26779E-01
1.3740,-2.01367E-01
1.3750,-2.75206E-01
1.3760,-3.48021E-01
1.3770,-4.19538E-01
1.3780,-4.89491E-01
1.3790,-5.57617E-01
1.3800,-6.23661E-01
1.3810,-6.87373E-01
1.3820,-7.48514E-01
1.3830,-8.06853E-01
1.3840,-8.62170E-01
1.3850,-9.14257E-01
1.3860,-9.62915E-01
1.3870,-1.00796E+00
1.3880,-1.04922E+00
1.3890,-1.08655E+00
1.3900,-1.11979E+00
1.3910,-1.14883E+00
1.3920,-1.17354E+00
1.3930,-1.19385E+00
1.3940,-1.20966E+00
1.3950,-1.22093E+00
1.3960,-1.22760E+00
1.3970,-1.22965E+00
1.3980,-1.22708E+00
1.3990,-1.21989E+00
1.4000,-1.20811E+00
1.4010,-1.19178E+00
1.4020,-1.17096E+00
1.4030,-1.14574E+00
1.4040,-1.11621E+00
1.4050,-1.08248E+00
1.4060,-1.04467E+00
1.4070,-1.00294E+00
1.4080,-9.57428E-01
1.4090,-9.08317E-01
1.4100,-8.55790E-01
1.4110,-8.00044E-01
1.4120,-7.41290E-01
1.4130,-6.79749E-01
1.4140,-6.15653E-01
1.4150,-5.49243E-01
1.4160,-4.80770E-01
1.4170,-4.10491E-01
1.4180,-3.38671E-01
1.4190,-2.65580E-01
1.4200,-1.91492E-01
1.4210,-1.16685E-01
1.4220,-4.14417E-02
1.4230,3.39575E-02
1.4240,1.09229E-01
1.4250,1.84092E-01
1.4260,2.58266E-01
1.4270,3.31474E-01
1.4280,4.03442E-01
1.4290,4.73902E-01
1.4300,5.42591E-01
1.4310,6.09255E-01
1.4320,6.73645E-01
1.4330,7.35523E-01
1.4340,7.94660E-01
1.4350,8.50836E-01
1.4360,9.03845E-01
1.4370,9.53491E-01
1.4380,9.99592E-01
1.4390,1.04198E+00
1.4400,1.08050E+00
1.4410,1.11501E+00
1.4420,1.14538E+00
1.4430,1.17151E+00
1.4440,1.19331E+00
1.4450,1.21069E+00
1.4460,1.22359E+00
1.4470,1.23198E+00
1.4480,1.23582E+00
1.4490,1.23510E+00
1.4500,1.22983E+00
1.4510,1.22003E+00
1.4520,1.20575E+00
1.4530,1.18703E+00
1.4540,1.16396E+00
1.4550,1.13661E+00
1.4560,1.10510E+00
1.4570,1.06955E+00
1.4580,1.03008E+00
1.4590,9.86843E-01
1.4600,9.40005E-01
1.4610,8.89739E-01
1.4620,8.36230E-01
1.4630,7.79677E-01
1.4640,7.20288E-01
1.4650,6.58283E-01
1.4660,5.93889E-01
1.4670,5.27342E-01
1.4680,4.58885E-01
1.4690,3.88768E-01
1.4700,3.17246E-01
1.4710,2.44579E-01
1.4720,1.71031E-01
1.4730,9.68662E-02
1.4740,2.23531E-02
1.4750,-5.22404E-02
1.4760,-1.26646E-01
1.4770,-2.00599E-01
1.4780,-2.73833E-01
1.4790,-3.46088E-01
1.4800,-4.17107E-01
1.4810,-4.86639E-01
1.4820,-5.54437E-01
1.4830,-6.20263E-01
1.4840,-6.83885E-01
1.4850,-7.45081E-01
1.4860,-8.03637E-01
1.4870,-8.59349E-01
1.4880,-9.12025E-01
1.4890,-9.61482E-01
1.4900,-1.00755E+00
1.4910,-1.05008E+00
1.4920,-1.08891E+00
1.4930,-1.12393E+00
1.4940,-1.15500E+00
1.4950,-1.18204E+00
1.4960,-1.20495E+00
1.4970,-1.22366E+00
1.4980,-1.23810E+00
1.4990,-1.24824E+00
1.5000,-1.25405E+00
1.5010,-1.25551E+00
1.5020,-1.25263E+00
1.5030,-1.24541E+00
1.5040,-1.23391E+00
1.5050,-1.21815E+00
1.5060,-1.19820E+00
1.5070,-1.17415E+00
1.5080,-1.14607E+00
1.5090,-1.11406E+00
1.5100,-1.07826E+00
1.5110,-1.03878E+00
1.5120,-9.95759E-01
1.5130,-9.49359E-01
1.5140,-8.99739E-01
1.5150,-8.47074E-01
1.5160,-7.91546E-01
1.5170,-7.33349E-01
1.5180,-6.72682E-01
1.5190,-6.09755E-01
1.5200,-5.44782E-01
1.5210,-4.77986E-01
1.5220,-4.09592E-01
1.5230,-3.39832E-01
1.5240,-2.68940E-01
1.5250,-1.97155E-01
1.5260,-1.24717E-01
1.5270,-5.18650E-02
1.5280,2.11579E-02
1.5290,9.41112E-02
1.5300,1.66755E-01
1.5310,2.38851E-01
1.5320,3.10166E-01
1.5330,3.80466E-01
1.5340,4.49525E-01
1.5350,5.17121E-01
1.5360,5.83037E-01
1.5370,6.47063E-01
1.5380,7.08997E-01
1.5390,7.68642E-01
1.5400,8.25813E-01
1.5410,8.80329E-01
1.5420,9.32024E-01
1.5430,9.80737E-01
1.5440,1.02632E+00
1.5450,1.06864E+00
1.5460,1.10756E+00
1.5470,1.14297E+00
1.5480,1.17476E+00
1.5490,1.20285E+00
1.5500,1.22716E+00
1.5510,1.24761E+00
1.5520,1.26415E+00
1.5530,1.27675E+00
1.5540,1.28536E+00
1.5550,1.28998E+00
1.5560,1.29060E+00
1.5570,1.28722E+00
1.5580,1.27987E+00
1.5590,1.26858E+00
1.5600,1.25340E+00
1.5610,1.23438E+00
1.5620,1.21159E+00
1.5630,1.18511E+00
1.5640,1.15502E+00
1.5650,1.12144E+00
1.5660,1.08446E+00
1.5670,1.04422E+00
1.5680,1.00084E+00
1.5690,9.54454E-01
1.5700,9.05218E-01
1.5710,8.53282E-01
1.5720,7.98809E-01
1.5730,7.41967E-01
1.5740,6.82931E-01
1.5750,6.21882E-01
1.5760,5.59004E-01
1.5770,4.94487E-01
1.5780,4.28525E-01
1.5790,3.61313E-01
1.5800,2.93052E-01
1.5810,2.23941E-01
1.5820,1.54182E-01
1.5830,8.39801E-02
1.5840,1.35365E-02
1.5850,-5.69460E-02
1.5860,-1.27266E-01
1.5870,-1.97224E-01
1.5880,-2.66622E-01
1.5890,-3.35267E-01
1.5900,-4.02966E-01
1.5910,-4.69532E-01
1.5920,-5.34783E-01
1.5930,-5.98540E-01
1.5940,-6.60630E-01
1.5950,-7.20886E-01
1.5960,-7.79148E-01
1.5970,-8.35261E-01
1.5980,-8.89077E-01
1.5990,-9.40458E-01
1.6000,-9.89270E-01
1.6010,-1.03539E+00
1.6020,-1.07870E+00
1.6030,-1.11909E+00
1.6040,-1.15647E+00
1.6050,-1.19074E+00
1.6060,-1.22182E+00
1.6070,-1.24964E+00
1.6080,-1.27414E+00
1.6090,-1.29526E+00
1.6100,-1.31296E+00
1.6110,-1.32721E+00
1.6120,-1.33798E+00
1.6130,-1.34524E+00
1.6140,-1.34901E+00
1.6150,-1.34927E+00
1.6160,-1.34605E+00
1.6170,-1.33935E+00
1.6180,-1.32922E+00
1.6190,-1.31569E+00
1.6200,-1.29880E+00
1.6210,-1.27861E+00
1.6220,-1.25518E+00
1.6230,-1.22859E+00
1.6240,-1.19891E+00
1.6250,-1.16623E+00
1.6260,-1.13064E+00
1.6270,-1.09224E+00
1.6280,-1.05114E+00
1.6290,-1.00744E+00
1.6300,-9.61267E-01
1.6310,-9.12739E-01
1.6320,-8.61984E-01
1.6330,-8.09134E-01
1.6340,-7.54325E-01
1.6350,-6.97697E-01
1.6360,-6.39392E-01
1.6370,-5.79556E-01
1.6380,-5.18338E-01
1.6390,-4.55888E-01
1.6400,-3.92360E-01
1.6410,-3.27906E-01
1.6420,-2.62683E-01
1.6430,-1.96845E-01
1.6440,-1.30548E-01
1.6450,-6.39482E-02
1.6460,2.79957E-03
1.6470,6.95410E-02
1.6480,1.36123E-01
1.6490,2.02394E-01
1.6500,2.68205E-01
1.6510,3.33408E-01
1.6520,3.97858E-01
1.6530,4.61414E-01
1.6540,5.23937E-01
1.6550,5.85291E-01
1.6560,6.45345E-01
1.6570,7.03972E-01
1.6580,7.61047E-01
1.6590,8.16453E-01
1.6600,8.70075E-01
1.6610,9.21803E-01
1.6620,9.71533E-01
1.6630,1.01917E+00
1.6640,1.06461E+00
1.6650,1.10777E+00
1.6660,1.14858E+00
1.6670,1.18694E+00
1.6680,1.22280E+00
1.6690,1.25608E+00
1.6700,1.28673E+00
1.6710,1.31469E+00
1.6720,1.33992E+00
1.6730,1.36238E+00
1.6740,1.38204E+00
1.6750,1.39885E+00
1.6760,1.41282E+00
1.6770,1.42390E+00
1.6780,1.43211E+00
1.6790,1.43742E+00
1.6800,1.43986E+00
1.6810,1.43941E+00
1.6820,1.43610E+00
1.6830,1.42995E+00
1.6840,1.42098E+00
1.6850,1.40921E+00
1.6860,1.39470E+00
1.6870,1.37747E+00
1.6880,1.35757E+00
1.6890,1.33506E+00
1.6900,1.30998E+00
1.6910,1.28240E+00
1.6920,1.25239E+00
1.6930,1.22000E+00
1.6940,1.18532E+00
1.6950,1.14841E+00
1.6960,1.10936E+00
1.6970,1.06825E+00
1.6980,1.02516E+00
1.6990,9.80187E-01
1.7000,9.33419E-01
1.7010,8.84950E-01
1.7020,8.34876E-01
1.7030,7.83295E-01
1.7040,7.30307E-01
1.7050,6.76013E-01
1.7060,6.20517E-01
1.7070,5.63922E-01
1.7080,5.06334E-01
1.7090,4.47858E-01
1.7100,3.88602E-01
1.7110,3.28670E-01
1.7120,2.68172E-01
1.7130,2.07212E-01
1.7140,1.45899E-01
1.7150,8.43370E-02
1.7160,2.26325E-02
1.7170,-3.91103E-02
1.7180,-1.00788E-01
1.7190,-1.62297E-01
1.7200,-2.23538E-01
1.7210,-2.84410E-01
1.7220,-3.44816E-01
1.7230,-4.04660E-01
1.7240,-4.63848E-01
1.7250,-5.22287E-01
1.7260,-5.79888E-01
1.7270,-6.36564E-01
1.7280,-6.92229E-01
1.7290,-7.46801E-01
1.7300,-8.00201E-01
1.7310,-8.52351E-01
1.7320,-9.03178E-01
1.7330,-9.52610E-01
1.7340,-1.00058E+00
1.7350,-1.04702E+00
1.7360,-1.09187E+00
1.7370,-1.13508E+00
1.7380,-1.17658E+00
1.7390,-1.21632E+00
1.7400,-1.25426E+00
1.7410,-1.29035E+00
1.7420,-1.32455E+00
1.7430,-1.35682E+00
1.7440,-1.38712E+00
1.7450,-1.41543E+00
1.7460,-1.44170E+00
1.7470,-1.46593E+00
1.7480,-1.48808E+00
1.7490,-1.50814E+00
1.7500,-1.52609E+00
1.7510,-1.54193E+00
1.7520,-1.55563E+00
1.7530,-1.56721E+00
1.7540,-1.57664E+00
1.7550,-1.58394E+00
1.7560,-1.58912E+00
1.7570,-1.59216E+00
1.7580,-1.59309E+00
1.7590,-1.59192E+00
1.7600,-1.58866E+00
1.7610,-1.58334E+00
1.7620,-1.57596E+00
1.7630,-1.56656E+00
1.7640,-1.55516E+00
1.7650,-1.54179E+00
1.7660,-1.52647E+00
1.7670,-1.50925E+00
1.7680,-1.49015E+00
1.7690,-1.46921E+00
1.7700,-1.44647E+00
1.7710,-1.42197E+00
1.7720,-1.39576E+00
1.7730,-1.36787E+00
1.7740,-1.33835E+00
1.7750,-1.30725E+00
1.7760,-1.27461E+00
1.7770,-1.24049E+00
1.7780,-1.20494E+00
1.7790,-1.16800E+00
1.7800,-1.12973E+00
1.7810,-1.09018E+00
1.7820,-1.04941E+00
1.7830,-1.00747E+00
1.7840,-9.64417E-01
1.7850,-9.20305E-01
1.7860,-8.75192E-01
1.7870,-8.29133E-01
1.7880,-7.82187E-01
1.7890,-7.34409E-01
1.7900,-6.85856E-01
1.7910,-6.36586E-01
1.7920,-5.86655E-01
1.7930,-5.36121E-01
1.7940,-4.85040E-01
1.7950,-4.33468E-01
1.7960,-3.81460E-01
1.7970,-3.29073E-01
1.7980,-2.76362E-01
1.7990,-2.23379E-01
1.8000,-1.70180E-01
1.8010,-1.16818E-01
1.8020,-6.33437E-02
1.8030,-9.80983E-03
1.8040,4.37334E-02
1.8050,9.72360E-02
1.8060,1.50649E-01
1.8070,2.03926E-01
1.8080,2.57018E-01
1.8090,3.09880E-01
1.8100,3.62468E-01
1.8110,4.14738E-01
1.8120,4.66647E-01
1.8130,5.18155E-01
1.8140,5.69221E-01
1.8150,6.19806E-01
1.8160,6.69873E-01
1.8170,7.19386E-01
1.8180,7.68309E-01
1.8190,8.16609E-01
1.8200,8.64253E-01
1.8210,9.11210E-01
1.8220,9.57451E-01
1.8230,1.00295E+00
1.8240,1.04767E+00
1.8250,1.09160E+00
1.8260,1.13470E+00
1.8270,1.17696E+00
1.8280,1.21835E+00
1.8290,1.25885E+00
1.8300,1.29845E+00
1.8310,1.33712E+00
1.8320,1.37485E+00
1.8330,1.41162E+00
1.8340,1.44743E+00
1.8350,1.48224E+00
1.8360,1.51607E+00
1.8370,1.54889E+00
1.8380,1.58069E+00
1.8390,1.61147E+00
1.8400,1.64123E+00
1.8410,1.66995E+00
1.8420,1.69762E+00
1.8430,1.72426E+00
1.8440,1.74985E+00
1.8450,1.77440E+00
1.8460,1.79790E+00
1.8470,1.82035E+00
1.8480,1.84176E+00
1.8490,1.86213E+00
1.8500,1.88146E+00
1.8510,1.89976E+00
1.8520,1.91703E+00
1.8530,1.93327E+00
1.8540,1.94851E+00
1.8550,1.96273E+00
1.8560,1.97596E+00
1.8570,1.98820E+00
1.8580,1.99946E+00
1.8590,2.00975E+00
1.8600,2.01909E+00
1.8610,2.02747E+00
1.8620,2.03493E+00
1.8630,2.04146E+00
1.8640,2.04708E+00
1.8650,2.05181E+00
1.8660,2.05566E+00
1.8670,2.05865E+00
1.8680,2.06079E+00
1.8690,2.06209E+00
1.8700,2.06257E+00
1.8710,2.06225E+00
1.8720,2.06114E+00
1.8730,2.05926E+00
1.8740,2.05663E+00
1.8750,2.05327E+00
1.8760,2.04918E+00
1.8770,2.04439E+00
1.8780,2.03892E+00
1.8790,2.03278E+00
1.8800,2.02599E+00
1.8810,2.01858E+00
1.8820,2.01054E+00
1.8830,2.00192E+00
1.8840,1.99271E+00
1.8850,1.98294E+00
1.8860,1.97264E+00
1.8870,1.96180E+00
1.8880,1.95046E+00
1.8890,1.93864E+00
1.8900,1.92634E+00
1.8910,1.91358E+00
1.8920,1.90039E+00
1.8930,1.88678E+00
1.8940,1.87276E+00
1.8950,1.85836E+00
1.8960,1.84359E+00
1.8970,1.82847E+00
1.8980,1.81302E+00
1.8990,1.79724E+00
1.9000,1.78116E+00
1.9010,1.76479E+00
1.9020,1.74815E+00
1.9030,1.73125E+00
1.9040,1.71411E+00
1.9050,1.69674E+00
1.9060,1.67916E+00
1.9070,1.66138E+00
1.9080,1.64342E+00
1.9090,1.62528E+00
1.9100,1.60699E+00
1.9110,1.58856E+00
1.9120,1.57000E+00
1.9130,1.55132E+00
1.9140,1.53254E+00
1.9150,1.51367E+00
1.9160,1.49471E+00
1.9170,1.47569E+00
1.9180,1.45661E+00
1.9190,1.43748E+00
1.9200,1.41832E+00
1.9210,1.39914E+00
1.9220,1.37994E+00
1.9230,1.36074E+00
1.9240,1.34154E+00
1.9250,1.32236E+00
1.9260,1.30321E+00
1.9270,1.28408E+00
1.9280,1.26500E+00
1.9290,1.24598E+00
1.9300,1.22701E+00
1.9310,1.20811E+00
1.9320,1.18928E+00
1.9330,1.17053E+00
1.9340,1.15187E+00
1.9350,1.13331E+00
1.9360,1.11485E+00
1.9370,1.09650E+00
1.9380,1.07827E+00
1.9390,1.06015E+00
1.9400,1.04216E+00
1.9410,1.02430E+00
1.9420,1.00658E+00
1.9430,9.89000E-01
1.9440,9.71564E-01
1.9450,9.54278E-01
1.9460,9.37145E-01
1.9470,9.20171E-01
1.9480,9.03358E-01
1.9490,8.86710E-01
1.9500,8.70230E-01
1.9510,8.53921E-01
1.9520,8.37786E-01
1.9530,8.21828E-01
1.9540,8.06049E-01
1.9550,7.90452E-01
1.9560,7.75038E-01
1.9570,7.59809E-01
1.9580,7.44767E-01
1.9590,7.29914E-01
1.9600,7.15251E-01
1.9610,7.00779E-01
1.9620,6.86499E-01
1.9630,6.72412E-01
1.9640,6.58519E-01
1.9650,6.44821E-01
1.9660,6.31317E-01
1.9670,6.18009E-01
1.9680,6.04896E-01
1.9690,5.91979E-01
1.9700,5.79257E-01
1.9710,5.66731E-01
1.9720,5.54399E-01
1.9730,5.42262E-01
1.9740,5.30319E-01
1.9750,5.18570E-01
1.9760,5.07013E-01
1.9770,4.95649E-01
1.9780,4.84475E-01
1.9790,4.73492E-01
1.9800,4.62697E-01
1.9810,4.52091E-01
1.9820,4.41671E-01
1.9830,4.31437E-01
1.9840,4.21386E-01
1.9850,4.11518E-01
1.9860,4.01831E-01
1.9870,3.92324E-01
1.9880,3.82995E-01
1.9890,3.73842E-01
1.9900,3.64863E-01
1.9910,3.56058E-01
1.9920,3.47423E-01
1.9930,3.38957E-01
1.9940,3.30659E-01
1.9950,3.22527E-01
1.9960,3.14557E-01
1.9970,3.06749E-01
1.9980,2.99101E-01
1.9990,2.91610E-01
2.0000,2.84275E-01
2.0010,2.77093E-01
2.0020,2.70062E-01
2.0030,2.63181E-01
2.0040,2.56446E-01
2.0050,2.49857E-01
2.0060,2.43410E-01
2.0070,2.37104E-01
2.0080,2.30937E-01
2.0090,2.24906E-01
2.0100,2.19009E-01
2.0110,2.13245E-01
2.0120,2.07610E-01
2.0130,2.02103E-01
2.0140,1.96722E-01
2.0150,1.91465E-01
2.0160,1.86328E-01
2.0170,1.81312E-01
2.0180,1.76412E-01
2.0190,1.71628E-01
2.0200,1.66956E-01
2.0210,1.62396E-01
2.0220,1.57945E-01
2.0230,1.53600E-01
2.0240,1.49360E-01
2.0250,1.45224E-01
2.0260,1.41188E-01
2.0270,1.37251E-01
2.0280,1.33411E-01
2.0290,1.29666E-01
2.0300,1.26015E-01
2.0310,1.22454E-01
2.0320,1.18983E-01
2.0330,1.15600E-01
2.0340,1.12303E-01
2.0350,1.09089E-01
2.0360,1.05958E-01
2.0370,1.02907E-01
2.0380,9.99345E-02
2.0390,9.70393E-02
2.0400,9.42196E-02
2.0410,9.14735E-02
2.0420,8.87995E-02
2.0430,8.61960E-02
2.0440,8.36615E-02
2.0450,8.11942E-02
2.0460,7.87928E-02
2.0470,7.64558E-02
2.0480,7.41815E-02
2.0490,7.19687E-02
2.0500,6.98159E-02
2.0510,6.77216E-02
2.0520,6.56845E-02
2.0530,6.37032E-02
2.0540,6.17765E-02
2.0550,5.99029E-02
2.0560,5.80813E-02
2.0570,5.63103E-02
2.0580,5.45888E-02
2.0590,5.29155E-02
2.0600,5.12893E-02
2.0610,4.97089E-02
2.0620,4.81733E-02
2.0630,4.66813E-02
2.0640,4.52318E-02
2.0650,4.38238E-02
2.0660,4.24562E-02
2.0670,4.11279E-02
2.0680,3.98380E-02
2.0690,3.85856E-02
2.0700,3.73695E-02
2.0710,3.61889E-02
2.0720,3.50428E-02
2.0730,3.39304E-02
2.0740,3.28507E-02
2.0750,3.18030E-02
2.0760,3.07862E-02
2.0770,2.97997E-02
2.0780,2.88426E-02
2.0790,2.79141E-02
2.0800,2.70134E-02
2.0810,2.61398E-02
2.0820,2.52926E-02
2.0830,2.44710E-02
2.0840,2.36743E-02
2.0850,2.29019E-02
2.0860,2.21530E-02
2.0870,2.14271E-02
2.0880,2.07234E-02
2.0890,2.00414E-02
2.0900,1.93804E-02
2.0910,1.87398E-02
2.0920,1.81192E-02
2.0930,1.75178E-02
2.0940,1.69352E-02
2.0950,1.63708E-02
2.0960,1.58241E-02
2.0970,1.52946E-02
2.0980,1.47818E-02
2.0990,1.42851E-02
2.1000,1.38042E-02
2.1010,1.33386E-02
2.1020,1.28878E-02
2.1030,1.24514E-02
2.1040,1.20289E-02
2.1050,1.16200E-02
2.1060,1.12243E-02
2.1070,1.08413E-02
2.1080,1.04706E-02
2.1090,1.01120E-02
2.1100,9.76498E-03
2.1110,9.42927E-03
2.1120,9.10450E-03
2.1130,8.79035E-03
2.1140,8.48648E-03
2.1150,8.19259E-03
2.1160,7.90837E-03
2.1170,7.63351E-03
2.1180,7.36774E-03
2.1190,7.11078E-03
2.1200,6.86234E-03
2.1210,6.62216E-03
2.1220,6.38999E-03
2.1230,6.16557E-03
2.1240,5.94866E-03
2.1250,5.73903E-03
2.1260,5.53645E-03
2.1270,5.34069E-03
2.1280,5.15154E-03
2.1290,4.96878E-03
2.1300,4.79222E-03
2.1310,4.62165E-03
2.1320,4.45688E-03
2.1330,4.29773E-03
2.1340,4.14402E-03
2.1350,3.99557E-03
2.1360,3.85221E-03
2.1370,3.71377E-03
2.1380,3.58010E-03
2.1390,3.45104E-03
2.1400,3.32644E-03
2.1410,3.20615E-03
2.1420,3.09003E-03
2.1430,2.97795E-03
2.1440,2.86977E-03
2.1450,2.76536E-03
2.1460,2.66460E-03
2.1470,2.56736E-03
2.1480,2.47354E-03
2.1490,2.38300E-03
2.1500,2.29566E-03
2.1510,2.21139E-03
2.1520,2.13010E-03
2.1530,2.05168E-03
2.1540,1.97605E-03
2.1550,1.90309E-03
2.1560,1.83273E-03
2.1570,1.76488E-03
2.1580,1.69944E-03
2.1590,1.63635E-03
2.1600,1.57551E-03
2.1610,1.51685E-03
2.1620,1.46030E-03
2.1630,1.40578E-03
2.1640,1.35323E-03
2.1650,1.30257E-03
2.1660,1.25374E-03
2.1670,1.20668E-03
2.1680,1.16133E-03
2.1690,1.11762E-03
2.1700,1.07551E-03
2.1710,1.03493E-03
2.1720,9.95823E-04
2.1730,9.58149E-04
2.1740,9.21853E-04
2.1750,8.86888E-04
2.1760,8.53206E-04
2.1770,8.20762E-04
2.1780,7.89513E-04
2.1790,7.59415E-04
2.1800,7.30429E-04
2.1810,7.02514E-04
2.1820,6.75633E-04
2.1830,6.49749E-04
2.1840,6.24826E-04
2.1850,6.00830E-04
2.1860,5.77727E-04
2.1870,5.55486E-04
2.1880,5.34076E-04
2.1890,5.13466E-04
2.1900,4.93628E-04
2.1910,4.74534E-04
2.1920,4.56158E-04
2.1930,4.38472E-04
2.1940,4.21452E-04
2.1950,4.05074E-04
2.1960,3.89314E-04
2.1970,3.74150E-04
2.1980,3.59560E-04
2.1990,3.45523E-04
2.2000,3.32019E-04
2.2010,3.19028E-04
2.2020,3.06531E-04
2.2030,2.94511E-04
2.2040,2.82949E-04
2.2050,2.71829E-04
2.2060,2.61135E-04
2.2070,2.50850E-04
2.2080,2.40959E-04
2.2090,2.31448E-04
2.2100,2.22302E-04
2.2110,2.13509E-04
2.2120,2.05055E-04
2.2130,1.96926E-04
2.2140,1.89112E-04
2.2150,1.81600E-04
2.2160,1.74379E-04
2.2170,1.67438E-04
2.2180,1.60766E-04
2.2190,1.54353E-04
2.2200,1.48190E-04
2.2210,1.42267E-04
2.2220,1.36576E-04
2.2230,1.31106E-04
2.2240,1.25850E-04
2.2250,1.20800E-04
2.2260,1.15947E-04
2.2270,1.11285E-04
2.2280,1.06806E-04
2.2290,1.02503E-04
2.2300,9.83697E-05
2.2310,9.43990E-05
2.2320,9.05848E-05
2.2330,8.69213E-05
2.2340,8.34026E-05
2.2350,8.00231E-05
2.2360,7.67775E-05
2.2370,7.36606E-05
2.2380,7.06675E-05
2.2390,6.77933E-05
2.2400,6.50334E-05
2.2410,6.23834E-05
2.2420,5.98391E-05
2.2430,5.73964E-05
2.2440,5.50512E-05
2.2450,5.27998E-05
2.2460,5.06385E-05
2.2470,4.85638E-05
2.2480,4.65724E-05
2.2490,4.46609E-05
2.2500,4.28263E-05
2.2510,4.10654E-05
2.2520,3.93755E-05
2.2530,3.77537E-05
2.2540,3.61974E-05
2.2550,3.47039E-05
2.2560,3.32709E-05
2.2570,3.18958E-05
2.2580,3.05764E-05
2.2590,2.93105E-05
2.2600,2.80960E-05
2.2610,2.69309E-05
2.2620,2.58131E-05
2.2630,2.47409E-05
2.2640,2.37123E-05
2.2650,2.27257E-05
2.2660,2.17793E-05
2.2670,2.08716E-05
2.2680,2.00011E-05
2.2690,1.91661E-05
2.2700,1.83654E-05
2.2710,1.75975E-05
2.2720,1.68611E-05
2.2730,1.61550E-05
2.2740,1.54779E-05
2.2750,1.48287E-05
2.2760,1.42062E-05
2.2770,1.36094E-05
2.2780,1.30372E-05
2.2790,1.24887E-05
2.2800,1.19628E-05
2.2810,1.14587E-05
2.2820,1.09754E-05
2.2830,1.05122E-05
2.2840,1.00682E-05
2.2850,9.64263E-06
2.2860,9.23473E-06
2.2870,8.84380E-06
2.2880,8.46914E-06
2.2890,8.11009E-06
2.2900,7.76600E-06
2.2910,7.43627E-06
2.2920,7.12031E-06
2.2930,6.81755E-06
2.2940,6.52745E-06
2.2950,6.24950E-06
2.2960,5.98319E-06
2.2970,5.72805E-06
2.2980,5.48362E-06
2.2990,5.24944E-06
2.3000,5.02511E-06
2.3010,4.81022E-06
2.3020,4.60437E-06
2.3030,4.40719E-06
2.3040,4.21832E-06
2.3050,4.03743E-06
2.3060,3.86417E-06
2.3070,3.69823E-06
2.3080,3.53931E-06
2.3090,3.38712E-06
2.3100,3.24137E-06
2.3110,3.10180E-06
2.3120,2.96814E-06
2.3130,2.84017E-06
2.3140,2.71763E-06
2.3150,2.60029E-06
2.3160,2.48795E-06
2.3170,2.38039E-06
2.3180,2.27742E-06
2.3190,2.17883E-06
2.3200,2.08446E-06
2.3210,1.99411E-06
2.3220,1.90762E-06
2.3230,1.82483E-06
2.3240,1.74558E-06
2.3250,1.66972E-06
2.3260,1.59712E-06
2.3270,1.52763E-06
2.3280,1.46112E-06
2.3290,1.39747E-06
2.3300,1.33655E-06
2.3310,1.27825E-06
2.3320,1.22246E-06
2.3330,1.16907E-06
2.3340,1.11798E-06
2.3350,1.06910E-06
2.3360,1.02232E-06
2.3370,9.77566E-07
2.3380,9.34743E-07
2.3390,8.93772E-07
2.3400,8.54573E-07
2.3410,8.17070E-07
2.3420,7.81193E-07
2.3430,7.46870E-07
2.3440,7.14036E-07
2.3450,6.82628E-07
2.3460,6.52583E-07
2.3470,6.23844E-07
2.3480,5.96355E-07
2.3490,5.70062E-07
2.3500,5.44913E-07
2.3510,5.20861E-07
2.3520,4.97857E-07
2.3530,4.75856E-07
2.3540,4.54816E-07
2.3550,4.34695E-07
2.3560,4.15453E-07
2.3570,3.97053E-07
2.3580,3.79458E-07
2.3590,3.62633E-07
2.3600,3.46546E-07
2.3610,3.31164E-07
2.3620,3.16456E-07
2.3630,3.02394E-07
2.3640,2.88950E-07
2.3650,2.76096E-07
2.3660,2.63808E-07
2.3670,2.52060E-07
2.3680,2.40829E-07
2.3690,2.30093E-07
2.3700,2.19831E-07
2.3710,2.10020E-07
2.3720,2.00643E-07
2.3730,1.91680E-07
2.3740,1.83112E-07
2.3750,1.74924E-07
2.3760,1.67097E-07
2.3770,1.59617E-07
2.3780,1.52468E-07
2.3790,1.45636E-07
2.3800,1.39106E-07
2.3810,1.32866E-07
2.3820,1.26903E-07
2.3830,1.21205E-07
2.3840,1.15760E-07
2.3850,1.10557E-07
2.3860,1.05585E-07
2.3870,1.00835E-07
2.3880,9.62960E-08
2.3890,9.19593E-08
2.3900,8.78158E-08
2.3910,8.38571E-08
2.3920,8.00750E-08
2.3930,7.64618E-08
2.3940,7.30099E-08
2.3950,6.97123E-08
2.3960,6.65621E-08
2.3970,6.35529E-08
2.3980,6.06783E-08
2.3990,5.79325E-08
2.4000,5.53097E-08
2.4010,5.28044E-08
2.4020,5.04115E-08
2.4030,4.81260E-08
2.4040,4.59431E-08
2.4050,4.38582E-08
2.4060,4.18671E-08
2.4070,3.99655E-08
2.4080,3.81494E-08
2.4090,3.64150E-08
2.4100,3.47588E-08
2.4110,3.31772E-08
2.4120,3.16668E-08
2.4130,3.02246E-08
2.4140,2.88474E-08
2.4150,2.75324E-08
2.4160,2.62768E-08
2.4170,2.50780E-08
2.4180,2.39333E-08
2.4190,2.28404E-08
2.4200,2.17969E-08
2.4210,2.08007E-08
2.4220,1.98496E-08
2.4230,1.89416E-08
2.4240,1.80748E-08
2.4250,1.72473E-08
2.4260,1.64573E-08
2.4270,1.57032E-08
2.4280,1.49834E-08
2.4290,1.42962E-08
2.4300,1.36403E-08
2.4310,1.30143E-08
2.4320,1.24167E-08
2.4330,1.18463E-08
2.4340,1.13019E-08
2.4350,1.07823E-08
2.4360,1.02864E-08
2.4370,9.81307E-09
2.4380,9.36136E-09
2.4390,8.93027E-09
2.4400,8.51887E-09
2.4410,8.12627E-09
2.4420,7.75160E-09
2.4430,7.39407E-09
2.4440,7.05289E-09
2.4450,6.72733E-09
2.4460,6.41667E-09
2.4470,6.12024E-09
2.4480,5.83740E-09
2.4490,5.56752E-09
2.4500,5.31002E-09
2.4510,5.06433E-09
2.4520,4.82992E-09
2.4530,4.60627E-09
2.4540,4.39290E-09
2.4550,4.18933E-09
2.4560,3.99513E-09
2.4570,3.80985E-09
2.4580,3.63311E-09
2.4590,3.46449E-09
2.4600,3.30365E-09
2.4610,3.15021E-09
2.4620,3.00385E-09
2.4630,2.86423E-09
2.4640,2.73105E-09
2.4650,2.60402E-09
2.4660,2.48286E-09
2.4670,2.36729E-09
2.4680,2.25706E-09
2.4690,2.15192E-09
2.4700,2.05164E-09
2.4710,1.95601E-09
2.4720,1.86479E-09
2.4730,1.77781E-09
2.4740,1.69484E-09
2.4750,1.61573E-09
2.4760,1.54028E-09
2.4770,1.46832E-09
2.4780,1.39971E-09
2.4790,1.33428E-09
2.4800,1.27188E-09
2.4810,1.21238E-09
2.4820,1.15565E-09
2.4830,1.10155E-09
2.4840,1.04997E-09
2.4850,1.00078E-09
2.4860,9.53886E-10



==> anc/A_state_wvfncts/v11.csv <==
Level v=11

0.9160,-9.42427E-10
0.9170,-1.06435E-09
0.9180,-1.20169E-09
0.9190,-1.35633E-09
0.9200,-1.53041E-09
0.9210,-1.72630E-09
0.9220,-1.94666E-09
0.9230,-2.19449E-09
0.9240,-2.47311E-09
0.9250,-2.78625E-09
0.9260,-3.13809E-09
0.9270,-3.53327E-09
0.9280,-3.97700E-09
0.9290,-4.47509E-09
0.9300,-5.03403E-09
0.9310,-5.66104E-09
0.9320,-6.36420E-09
0.9330,-7.15251E-09
0.9340,-8.03601E-09
0.9350,-9.02588E-09
0.9360,-1.01346E-08
0.9370,-1.13760E-08
0.9380,-1.27655E-08
0.9390,-1.43205E-08
0.9400,-1.60598E-08
0.9410,-1.80050E-08
0.9420,-2.01795E-08
0.9430,-2.26098E-08
0.9440,-2.53249E-08
0.9450,-2.83574E-08
0.9460,-3.17434E-08
0.9470,-3.55227E-08
0.9480,-3.97397E-08
0.9490,-4.44438E-08
0.9500,-4.96894E-08
0.9510,-5.55371E-08
0.9520,-6.20539E-08
0.9530,-6.93142E-08
0.9540,-7.74001E-08
0.9550,-8.64027E-08
0.9560,-9.64227E-08
0.9570,-1.07572E-07
0.9580,-1.19973E-07
0.9590,-1.33763E-07
0.9600,-1.49091E-07
0.9610,-1.66126E-07
0.9620,-1.85049E-07
0.9630,-2.06065E-07
0.9640,-2.29396E-07
0.9650,-2.55290E-07
0.9660,-2.84020E-07
0.9670,-3.15886E-07
0.9680,-3.51218E-07
0.9690,-3.90381E-07
0.9700,-4.33777E-07
0.9710,-4.81849E-07
0.9720,-5.35082E-07
0.9730,-5.94012E-07
0.9740,-6.59229E-07
0.9750,-7.31379E-07
0.9760,-8.11174E-07
0.9770,-8.99396E-07
0.9780,-9.96904E-07
0.9790,-1.10464E-06
0.9800,-1.22364E-06
0.9810,-1.35504E-06
0.9820,-1.50008E-06
0.9830,-1.66013E-06
0.9840,-1.83669E-06
0.9850,-2.03138E-06
0.9860,-2.24602E-06
0.9870,-2.48257E-06
0.9880,-2.74317E-06
0.9890,-3.03018E-06
0.9900,-3.34617E-06
0.9910,-3.69397E-06
0.9920,-4.07663E-06
0.9930,-4.49753E-06
0.9940,-4.96034E-06
0.9950,-5.46905E-06
0.9960,-6.02804E-06
0.9970,-6.64209E-06
0.9980,-7.31639E-06
0.9990,-8.05661E-06
1.0000,-8.86893E-06
1.0010,-9.76009E-06
1.0020,-1.07374E-05
1.0030,-1.18089E-05
1.0040,-1.29831E-05
1.0050,-1.42697E-05
1.0060,-1.56788E-05
1.0070,-1.72215E-05
1.0080,-1.89101E-05
1.0090,-2.07577E-05
1.0100,-2.27786E-05
1.0110,-2.49883E-05
1.0120,-2.74037E-05
1.0130,-3.00430E-05
1.0140,-3.29260E-05
1.0150,-3.60742E-05
1.0160,-3.95108E-05
1.0170,-4.32610E-05
1.0180,-4.73520E-05
1.0190,-5.18133E-05
1.0200,-5.66768E-05
1.0210,-6.19770E-05
1.0220,-6.77511E-05
1.0230,-7.40394E-05
1.0240,-8.08853E-05
1.0250,-8.83358E-05
1.0260,-9.64416E-05
1.0270,-1.05257E-04
1.0280,-1.14842E-04
1.0290,-1.25258E-04
1.0300,-1.36575E-04
1.0310,-1.48867E-04
1.0320,-1.62212E-04
1.0330,-1.76696E-04
1.0340,-1.92411E-04
1.0350,-2.09456E-04
1.0360,-2.27936E-04
1.0370,-2.47965E-04
1.0380,-2.69667E-04
1.0390,-2.93172E-04
1.0400,-3.18621E-04
1.0410,-3.46167E-04
1.0420,-3.75969E-04
1.0430,-4.08204E-04
1.0440,-4.43056E-04
1.0450,-4.80726E-04
1.0460,-5.21425E-04
1.0470,-5.65384E-04
1.0480,-6.12846E-04
1.0490,-6.64071E-04
1.0500,-7.19339E-04
1.0510,-7.78948E-04
1.0520,-8.43215E-04
1.0530,-9.12480E-04
1.0540,-9.87105E-04
1.0550,-1.06748E-03
1.0560,-1.15400E-03
1.0570,-1.24712E-03
1.0580,-1.34731E-03
1.0590,-1.45505E-03
1.0600,-1.57087E-03
1.0610,-1.69534E-03
1.0620,-1.82905E-03
1.0630,-1.97264E-03
1.0640,-2.12678E-03
1.0650,-2.29219E-03
1.0660,-2.46961E-03
1.0670,-2.65985E-03
1.0680,-2.86377E-03
1.0690,-3.08227E-03
1.0700,-3.31629E-03
1.0710,-3.56685E-03
1.0720,-3.83502E-03
1.0730,-4.12192E-03
1.0740,-4.42875E-03
1.0750,-4.75677E-03
1.0760,-5.10730E-03
1.0770,-5.48175E-03
1.0780,-5.88159E-03
1.0790,-6.30838E-03
1.0800,-6.76377E-03
1.0810,-7.24947E-03
1.0820,-7.76731E-03
1.0830,-8.31920E-03
1.0840,-8.90713E-03
1.0850,-9.53323E-03
1.0860,-1.01997E-02
1.0870,-1.09089E-02
1.0880,-1.16632E-02
1.0890,-1.24651E-02
1.0900,-1.33174E-02
1.0910,-1.42229E-02
1.0920,-1.51844E-02
1.0930,-1.62050E-02
1.0940,-1.72880E-02
1.0950,-1.84365E-02
1.0960,-1.96542E-02
1.0970,-2.09446E-02
1.0980,-2.23116E-02
1.0990,-2.37589E-02
1.1000,-2.52908E-02
1.1010,-2.69115E-02
1.1020,-2.86253E-02
1.1030,-3.04369E-02
1.1040,-3.23510E-02
1.1050,-3.43726E-02
1.1060,-3.65067E-02
1.1070,-3.87586E-02
1.1080,-4.11338E-02
1.1090,-4.36379E-02
1.1100,-4.62768E-02
1.1110,-4.90564E-02
1.1120,-5.19829E-02
1.1130,-5.50627E-02
1.1140,-5.83024E-02
1.1150,-6.17086E-02
1.1160,-6.52883E-02
1.1170,-6.90486E-02
1.1180,-7.29967E-02
1.1190,-7.71400E-02
1.1200,-8.14862E-02
1.1210,-8.60429E-02
1.1220,-9.08181E-02
1.1230,-9.58198E-02
1.1240,-1.01056E-01
1.1250,-1.06535E-01
1.1260,-1.12266E-01
1.1270,-1.18257E-01
1.1280,-1.24516E-01
1.1290,-1.31052E-01
1.1300,-1.37874E-01
1.1310,-1.44991E-01
1.1320,-1.52412E-01
1.1330,-1.60145E-01
1.1340,-1.68200E-01
1.1350,-1.76584E-01
1.1360,-1.85307E-01
1.1370,-1.94378E-01
1.1380,-2.03805E-01
1.1390,-2.13597E-01
1.1400,-2.23761E-01
1.1410,-2.34306E-01
1.1420,-2.45240E-01
1.1430,-2.56571E-01
1.1440,-2.68306E-01
1.1450,-2.80451E-01
1.1460,-2.93014E-01
1.1470,-3.06001E-01
1.1480,-3.19417E-01
1.1490,-3.33269E-01
1.1500,-3.47560E-01
1.1510,-3.62296E-01
1.1520,-3.77479E-01
1.1530,-3.93113E-01
1.1540,-4.09201E-01
1.1550,-4.25742E-01
1.1560,-4.42739E-01
1.1570,-4.60191E-01
1.1580,-4.78097E-01
1.1590,-4.96455E-01
1.1600,-5.15263E-01
1.1610,-5.34515E-01
1.1620,-5.54206E-01
1.1630,-5.74331E-01
1.1640,-5.94882E-01
1.1650,-6.15849E-01
1.1660,-6.37222E-01
1.1670,-6.58991E-01
1.1680,-6.81141E-01
1.1690,-7.03659E-01
1.1700,-7.26527E-01
1.1710,-7.49729E-01
1.1720,-7.73246E-01
1.1730,-7.97055E-01
1.1740,-8.21135E-01
1.1750,-8.45462E-01
1.1760,-8.70009E-01
1.1770,-8.94749E-01
1.1780,-9.19651E-01
1.1790,-9.44684E-01
1.1800,-9.69815E-01
1.1810,-9.95009E-01
1.1820,-1.02023E+00
1.1830,-1.04543E+00
1.1840,-1.07058E+00
1.1850,-1.09564E+00
1.1860,-1.12055E+00
1.1870,-1.14528E+00
1.1880,-1.16976E+00
1.1890,-1.19397E+00
1.1900,-1.21783E+00
1.1910,-1.24131E+00
1.1920,-1.26434E+00
1.1930,-1.28687E+00
1.1940,-1.30884E+00
1.1950,-1.33019E+00
1.1960,-1.35087E+00
1.1970,-1.37081E+00
1.1980,-1.38994E+00
1.1990,-1.40821E+00
1.2000,-1.42556E+00
1.2010,-1.44191E+00
1.2020,-1.45720E+00
1.2030,-1.47137E+00
1.2040,-1.48436E+00
1.2050,-1.49609E+00
1.2060,-1.50650E+00
1.2070,-1.51554E+00
1.2080,-1.52313E+00
1.2090,-1.52921E+00
1.2100,-1.53372E+00
1.2110,-1.53660E+00
1.2120,-1.53779E+00
1.2130,-1.53724E+00
1.2140,-1.53488E+00
1.2150,-1.53068E+00
1.2160,-1.52457E+00
1.2170,-1.51652E+00
1.2180,-1.50647E+00
1.2190,-1.49439E+00
1.2200,-1.48024E+00
1.2210,-1.46399E+00
1.2220,-1.44561E+00
1.2230,-1.42507E+00
1.2240,-1.40236E+00
1.2250,-1.37747E+00
1.2260,-1.35037E+00
1.2270,-1.32107E+00
1.2280,-1.28957E+00
1.2290,-1.25587E+00
1.2300,-1.22000E+00
1.2310,-1.18196E+00
1.2320,-1.14180E+00
1.2330,-1.09953E+00
1.2340,-1.05520E+00
1.2350,-1.00886E+00
1.2360,-9.60569E-01
1.2370,-9.10382E-01
1.2380,-8.58372E-01
1.2390,-8.04616E-01
1.2400,-7.49199E-01
1.2410,-6.92213E-01
1.2420,-6.33757E-01
1.2430,-5.73937E-01
1.2440,-5.12864E-01
1.2450,-4.50659E-01
1.2460,-3.87446E-01
1.2470,-3.23356E-01
1.2480,-2.58525E-01
1.2490,-1.93096E-01
1.2500,-1.27214E-01
1.2510,-6.10316E-02
1.2520,5.29679E-03
1.2530,7.16121E-02
1.2540,1.37752E-01
1.2550,2.03552E-01
1.2560,2.68845E-01
1.2570,3.33461E-01
1.2580,3.97231E-01
1.2590,4.59984E-01
1.2600,5.21548E-01
1.2610,5.81752E-01
1.2620,6.40428E-01
1.2630,6.97406E-01
1.2640,7.52521E-01
1.2650,8.05610E-01
1.2660,8.56512E-01
1.2670,9.05073E-01
1.2680,9.51140E-01
1.2690,9.94567E-01
1.2700,1.03522E+00
1.2710,1.07295E+00
1.2720,1.10764E+00
1.2730,1.13917E+00
1.2740,1.16743E+00
1.2750,1.19231E+00
1.2760,1.21372E+00
1.2770,1.23158E+00
1.2780,1.24580E+00
1.2790,1.25633E+00
1.2800,1.26311E+00
1.2810,1.26610E+00
1.2820,1.26527E+00
1.2830,1.26059E+00
1.2840,1.25206E+00
1.2850,1.23968E+00
1.2860,1.22348E+00
1.2870,1.20347E+00
1.2880,1.17971E+00
1.2890,1.15224E+00
1.2900,1.12114E+00
1.2910,1.08649E+00
1.2920,1.04837E+00
1.2930,1.00690E+00
1.2940,9.62181E-01
1.2950,9.14355E-01
1.2960,8.63558E-01
1.2970,8.09943E-01
1.2980,7.53673E-01
1.2990,6.94921E-01
1.3000,6.33870E-01
1.3010,5.70714E-01
1.3020,5.05654E-01
1.3030,4.38900E-01
1.3040,3.70670E-01
1.3050,3.01188E-01
1.3060,2.30685E-01
1.3070,1.59397E-01
1.3080,8.75638E-02
1.3090,1.54307E-02
1.3100,-5.67553E-02
1.3110,-1.28745E-01
1.3120,-2.00288E-01
1.3130,-2.71133E-01
1.3140,-3.41031E-01
1.3150,-4.09732E-01
1.3160,-4.76991E-01
1.3170,-5.42565E-01
1.3180,-6.06216E-01
1.3190,-6.67711E-01
1.3200,-7.26824E-01
1.3210,-7.83335E-01
1.3220,-8.37033E-01
1.3230,-8.87715E-01
1.3240,-9.35189E-01
1.3250,-9.79272E-01
1.3260,-1.01979E+00
1.3270,-1.05660E+00
1.3280,-1.08953E+00
1.3290,-1.11847E+00
1.3300,-1.14330E+00
1.3310,-1.16390E+00
1.3320,-1.18020E+00
1.3330,-1.19212E+00
1.3340,-1.19961E+00
1.3350,-1.20261E+00
1.3360,-1.20112E+00
1.3370,-1.19513E+00
1.3380,-1.18464E+00
1.3390,-1.16968E+00
1.3400,-1.15031E+00
1.3410,-1.12658E+00
1.3420,-1.09857E+00
1.3430,-1.06638E+00
1.3440,-1.03012E+00
1.3450,-9.89921E-01
1.3460,-9.45931E-01
1.3470,-8.98307E-01
1.3480,-8.47227E-01
1.3490,-7.92880E-01
1.3500,-7.35469E-01
1.3510,-6.75211E-01
1.3520,-6.12334E-01
1.3530,-5.47078E-01
1.3540,-4.79692E-01
1.3550,-4.10435E-01
1.3560,-3.39575E-01
1.3570,-2.67386E-01
1.3580,-1.94149E-01
1.3590,-1.20150E-01
1.3600,-4.56788E-02
1.3610,2.89723E-02
1.3620,1.03509E-01
1.3630,1.77637E-01
1.3640,2.51062E-01
1.3650,3.23494E-01
1.3660,3.94642E-01
1.3670,4.64223E-01
1.3680,5.31960E-01
1.3690,5.97579E-01
1.3700,6.60818E-01
1.3710,7.21421E-01
1.3720,7.79144E-01
1.3730,8.33753E-01
1.3740,8.85027E-01
1.3750,9.32757E-01
1.3760,9.76749E-01
1.3770,1.01682E+00
1.3780,1.05282E+00
1.3790,1.08458E+00
1.3800,1.11199E+00
1.3810,1.13492E+00
1.3820,1.15328E+00
1.3830,1.16700E+00
1.3840,1.17601E+00
1.3850,1.18028E+00
1.3860,1.17980E+00
1.3870,1.17454E+00
1.3880,1.16455E+00
1.3890,1.14985E+00
1.3900,1.13051E+00
1.3910,1.10660E+00
1.3920,1.07821E+00
1.3930,1.04546E+00
1.3940,1.00848E+00
1.3950,9.67426E-01
1.3960,9.22453E-01
1.3970,8.73747E-01
1.3980,8.21504E-01
1.3990,7.65936E-01
1.4000,7.07267E-01
1.4010,6.45735E-01
1.4020,5.81588E-01
1.4030,5.15088E-01
1.4040,4.46503E-01
1.4050,3.76110E-01
1.4060,3.04195E-01
1.4070,2.31049E-01
1.4080,1.56968E-01
1.4090,8.22519E-02
1.4100,7.20287E-03
1.4110,-6.78753E-02
1.4120,-1.42679E-01
1.4130,-2.16906E-01
1.4140,-2.90255E-01
1.4150,-3.62431E-01
1.4160,-4.33143E-01
1.4170,-5.02104E-01
1.4180,-5.69037E-01
1.4190,-6.33672E-01
1.4200,-6.95749E-01
1.4210,-7.55018E-01
1.4220,-8.11241E-01
1.4230,-8.64192E-01
1.4240,-9.13660E-01
1.4250,-9.59446E-01
1.4260,-1.00137E+00
1.4270,-1.03926E+00
1.4280,-1.07296E+00
1.4290,-1.10236E+00
1.4300,-1.12732E+00
1.4310,-1.14774E+00
1.4320,-1.16356E+00
1.4330,-1.17471E+00
1.4340,-1.18115E+00
1.4350,-1.18285E+00
1.4360,-1.17981E+00
1.4370,-1.17204E+00
1.4380,-1.15958E+00
1.4390,-1.14249E+00
1.4400,-1.12082E+00
1.4410,-1.09468E+00
1.4420,-1.06417E+00
1.4430,-1.02941E+00
1.4440,-9.90550E-01
1.4450,-9.47742E-01
1.4460,-9.01160E-01
1.4470,-8.50994E-01
1.4480,-7.97444E-01
1.4490,-7.40727E-01
1.4500,-6.81069E-01
1.4510,-6.18710E-01
1.4520,-5.53899E-01
1.4530,-4.86895E-01
1.4540,-4.17965E-01
1.4550,-3.47382E-01
1.4560,-2.75426E-01
1.4570,-2.02384E-01
1.4580,-1.28544E-01
1.4590,-5.41974E-02
1.4600,2.03627E-02
1.4610,9.48427E-02
1.4620,1.68950E-01
1.4630,2.42394E-01
1.4640,3.14888E-01
1.4650,3.86149E-01
1.4660,4.55898E-01
1.4670,5.23864E-01
1.4680,5.89784E-01
1.4690,6.53403E-01
1.4700,7.14475E-01
1.4710,7.72765E-01
1.4720,8.28049E-01
1.4730,8.80115E-01
1.4740,9.28764E-01
1.4750,9.73813E-01
1.4760,1.01509E+00
1.4770,1.05244E+00
1.4780,1.08572E+00
1.4790,1.11481E+00
1.4800,1.13960E+00
1.4810,1.16001E+00
1.4820,1.17595E+00
1.4830,1.18737E+00
1.4840,1.19424E+00
1.4850,1.19653E+00
1.4860,1.19424E+00
1.4870,1.18738E+00
1.4880,1.17599E+00
1.4890,1.16011E+00
1.4900,1.13982E+00
1.4910,1.11519E+00
1.4920,1.08632E+00
1.4930,1.05334E+00
1.4940,1.01636E+00
1.4950,9.75543E-01
1.4960,9.31037E-01
1.4970,8.83019E-01
1.4980,8.31675E-01
1.4990,7.77203E-01
1.5000,7.19811E-01
1.5010,6.59719E-01
1.5020,5.97156E-01
1.5030,5.32361E-01
1.5040,4.65577E-01
1.5050,3.97057E-01
1.5060,3.27059E-01
1.5070,2.55845E-01
1.5080,1.83681E-01
1.5090,1.10837E-01
1.5100,3.75828E-02
1.5110,-3.58104E-02
1.5120,-1.09072E-01
1.5130,-1.81931E-01
1.5140,-2.54122E-01
1.5150,-3.25381E-01
1.5160,-3.95447E-01
1.5170,-4.64067E-01
1.5180,-5.30993E-01
1.5190,-5.95983E-01
1.5200,-6.58804E-01
1.5210,-7.19232E-01
1.5220,-7.77052E-01
1.5230,-8.32059E-01
1.5240,-8.84060E-01
1.5250,-9.32871E-01
1.5260,-9.78324E-01
1.5270,-1.02026E+00
1.5280,-1.05854E+00
1.5290,-1.09302E+00
1.5300,-1.12360E+00
1.5310,-1.15017E+00
1.5320,-1.17265E+00
1.5330,-1.19096E+00
1.5340,-1.20504E+00
1.5350,-1.21486E+00
1.5360,-1.22039E+00
1.5370,-1.22161E+00
1.5380,-1.21854E+00
1.5390,-1.21118E+00
1.5400,-1.19958E+00
1.5410,-1.18378E+00
1.5420,-1.16385E+00
1.5430,-1.13987E+00
1.5440,-1.11192E+00
1.5450,-1.08012E+00
1.5460,-1.04457E+00
1.5470,-1.00542E+00
1.5480,-9.62807E-01
1.5490,-9.16878E-01
1.5500,-8.67803E-01
1.5510,-8.15756E-01
1.5520,-7.60922E-01
1.5530,-7.03493E-01
1.5540,-6.43671E-01
1.5550,-5.81665E-01
1.5560,-5.17689E-01
1.5570,-4.51963E-01
1.5580,-3.84714E-01
1.5590,-3.16171E-01
1.5600,-2.46568E-01
1.5610,-1.76139E-01
1.5620,-1.05121E-01
1.5630,-3.37536E-02
1.5640,3.77263E-02
1.5650,1.09081E-01
1.5660,1.80076E-01
1.5670,2.50476E-01
1.5680,3.20052E-01
1.5690,3.88577E-01
1.5700,4.55830E-01
1.5710,5.21595E-01
1.5720,5.85659E-01
1.5730,6.47821E-01
1.5740,7.07883E-01
1.5750,7.65656E-01
1.5760,8.20960E-01
1.5770,8.73623E-01
1.5780,9.23484E-01
1.5790,9.70390E-01
1.5800,1.01420E+00
1.5810,1.05478E+00
1.5820,1.09202E+00
1.5830,1.12579E+00
1.5840,1.15602E+00
1.5850,1.18260E+00
1.5860,1.20547E+00
1.5870,1.22457E+00
1.5880,1.23984E+00
1.5890,1.25126E+00
1.5900,1.25879E+00
1.5910,1.26242E+00
1.5920,1.26215E+00
1.5930,1.25800E+00
1.5940,1.24999E+00
1.5950,1.23815E+00
1.5960,1.22254E+00
1.5970,1.20320E+00
1.5980,1.18021E+00
1.5990,1.15366E+00
1.6000,1.12362E+00
1.6010,1.09020E+00
1.6020,1.05352E+00
1.6030,1.01369E+00
1.6040,9.70831E-01
1.6050,9.25092E-01
1.6060,8.76613E-01
1.6070,8.25545E-01
1.6080,7.72046E-01
1.6090,7.16282E-01
1.6100,6.58422E-01
1.6110,5.98642E-01
1.6120,5.37121E-01
1.6130,4.74043E-01
1.6140,4.09595E-01
1.6150,3.43968E-01
1.6160,2.77353E-01
1.6170,2.09944E-01
1.6180,1.41936E-01
1.6190,7.35247E-02
1.6200,4.90466E-03
1.6210,-6.37294E-02
1.6220,-1.32184E-01
1.6230,-2.00268E-01
1.6240,-2.67791E-01
1.6250,-3.34568E-01
1.6260,-4.00415E-01
1.6270,-4.65153E-01
1.6280,-5.28607E-01
1.6290,-5.90606E-01
1.6300,-6.50986E-01
1.6310,-7.09586E-01
1.6320,-7.66253E-01
1.6330,-8.20839E-01
1.6340,-8.73204E-01
1.6350,-9.23215E-01
1.6360,-9.70744E-01
1.6370,-1.01567E+00
1.6380,-1.05789E+00
1.6390,-1.09729E+00
1.6400,-1.13379E+00
1.6410,-1.16729E+00
1.6420,-1.19771E+00
1.6430,-1.22499E+00
1.6440,-1.24907E+00
1.6450,-1.26990E+00
1.6460,-1.28743E+00
1.6470,-1.30162E+00
1.6480,-1.31246E+00
1.6490,-1.31993E+00
1.6500,-1.32402E+00
1.6510,-1.32473E+00
1.6520,-1.32207E+00
1.6530,-1.31607E+00
1.6540,-1.30674E+00
1.6550,-1.29412E+00
1.6560,-1.27827E+00
1.6570,-1.25922E+00
1.6580,-1.23703E+00
1.6590,-1.21178E+00
1.6600,-1.18354E+00
1.6610,-1.15238E+00
1.6620,-1.11840E+00
1.6630,-1.08169E+00
1.6640,-1.04234E+00
1.6650,-1.00046E+00
1.6660,-9.56167E-01
1.6670,-9.09571E-01
1.6680,-8.60793E-01
1.6690,-8.09958E-01
1.6700,-7.57195E-01
1.6710,-7.02636E-01
1.6720,-6.46417E-01
1.6730,-5.88675E-01
1.6740,-5.29554E-01
1.6750,-4.69195E-01
1.6760,-4.07743E-01
1.6770,-3.45347E-01
1.6780,-2.82153E-01
1.6790,-2.18309E-01
1.6800,-1.53965E-01
1.6810,-8.92693E-02
1.6820,-2.43706E-02
1.6830,4.05835E-02
1.6840,1.05446E-01
1.6850,1.70072E-01
1.6860,2.34317E-01
1.6870,2.98039E-01
1.6880,3.61100E-01
1.6890,4.23361E-01
1.6900,4.84690E-01
1.6910,5.44955E-01
1.6920,6.04029E-01
1.6930,6.61787E-01
1.6940,7.18111E-01
1.6950,7.72883E-01
1.6960,8.25993E-01
1.6970,8.77334E-01
1.6980,9.26803E-01
1.6990,9.74302E-01
1.7000,1.01974E+00
1.7010,1.06303E+00
1.7020,1.10409E+00
1.7030,1.14284E+00
1.7040,1.17921E+00
1.7050,1.21314E+00
1.7060,1.24457E+00
1.7070,1.27343E+00
1.7080,1.29970E+00
1.7090,1.32331E+00
1.7100,1.34424E+00
1.7110,1.36246E+00
1.7120,1.37793E+00
1.7130,1.39064E+00
1.7140,1.40059E+00
1.7150,1.40775E+00
1.7160,1.41213E+00
1.7170,1.41373E+00
1.7180,1.41256E+00
1.7190,1.40863E+00
1.7200,1.40197E+00
1.7210,1.39260E+00
1.7220,1.38055E+00
1.7230,1.36586E+00
1.7240,1.34856E+00
1.7250,1.32870E+00
1.7260,1.30633E+00
1.7270,1.28150E+00
1.7280,1.25427E+00
1.7290,1.22471E+00
1.7300,1.19287E+00
1.7310,1.15883E+00
1.7320,1.12266E+00
1.7330,1.08444E+00
1.7340,1.04424E+00
1.7350,1.00216E+00
1.7360,9.58261E-01
1.7370,9.12646E-01
1.7380,8.65401E-01
1.7390,8.16619E-01
1.7400,7.66392E-01
1.7410,7.14816E-01
1.7420,6.61988E-01
1.7430,6.08007E-01
1.7440,5.52972E-01
1.7450,4.96982E-01
1.7460,4.40140E-01
1.7470,3.82545E-01
1.7480,3.24300E-01
1.7490,2.65507E-01
1.7500,2.06267E-01
1.7510,1.46682E-01
1.7520,8.68528E-02
1.7530,2.68794E-02
1.7540,-3.31382E-02
1.7550,-9.31017E-02
1.7560,-1.52913E-01
1.7570,-2.12477E-01
1.7580,-2.71698E-01
1.7590,-3.30484E-01
1.7600,-3.88742E-01
1.7610,-4.46383E-01
1.7620,-5.03319E-01
1.7630,-5.59465E-01
1.7640,-6.14738E-01
1.7650,-6.69056E-01
1.7660,-7.22341E-01
1.7670,-7.74517E-01
1.7680,-8.25510E-01
1.7690,-8.75249E-01
1.7700,-9.23667E-01
1.7710,-9.70698E-01
1.7720,-1.01628E+00
1.7730,-1.06035E+00
1.7740,-1.10286E+00
1.7750,-1.14375E+00
1.7760,-1.18298E+00
1.7770,-1.22048E+00
1.7780,-1.25623E+00
1.7790,-1.29018E+00
1.7800,-1.32229E+00
1.7810,-1.35253E+00
1.7820,-1.38087E+00
1.7830,-1.40727E+00
1.7840,-1.43172E+00
1.7850,-1.45419E+00
1.7860,-1.47466E+00
1.7870,-1.49312E+00
1.7880,-1.50955E+00
1.7890,-1.52395E+00
1.7900,-1.53631E+00
1.7910,-1.54663E+00
1.7920,-1.55490E+00
1.7930,-1.56112E+00
1.7940,-1.56531E+00
1.7950,-1.56747E+00
1.7960,-1.56761E+00
1.7970,-1.56575E+00
1.7980,-1.56189E+00
1.7990,-1.55606E+00
1.8000,-1.54827E+00
1.8010,-1.53856E+00
1.8020,-1.52694E+00
1.8030,-1.51345E+00
1.8040,-1.49811E+00
1.8050,-1.48095E+00
1.8060,-1.46201E+00
1.8070,-1.44131E+00
1.8080,-1.41891E+00
1.8090,-1.39483E+00
1.8100,-1.36913E+00
1.8110,-1.34182E+00
1.8120,-1.31297E+00
1.8130,-1.28262E+00
1.8140,-1.25081E+00
1.8150,-1.21758E+00
1.8160,-1.18299E+00
1.8170,-1.14708E+00
1.8180,-1.10990E+00
1.8190,-1.07151E+00
1.8200,-1.03196E+00
1.8210,-9.91285E-01
1.8220,-9.49552E-01
1.8230,-9.06810E-01
1.8240,-8.63110E-01
1.8250,-8.18508E-01
1.8260,-7.73055E-01
1.8270,-7.26807E-01
1.8280,-6.79815E-01
1.8290,-6.32134E-01
1.8300,-5.83818E-01
1.8310,-5.34920E-01
1.8320,-4.85492E-01
1.8330,-4.35588E-01
1.8340,-3.85261E-01
1.8350,-3.34561E-01
1.8360,-2.83542E-01
1.8370,-2.32254E-01
1.8380,-1.80748E-01
1.8390,-1.29073E-01
1.8400,-7.72791E-02
1.8410,-2.54142E-02
1.8420,2.64738E-02
1.8430,7.83381E-02
1.8440,1.30133E-01
1.8450,1.81812E-01
1.8460,2.33333E-01
1.8470,2.84652E-01
1.8480,3.35726E-01
1.8490,3.86515E-01
1.8500,4.36979E-01
1.8510,4.87078E-01
1.8520,5.36775E-01
1.8530,5.86034E-01
1.8540,6.34817E-01
1.8550,6.83092E-01
1.8560,7.30825E-01
1.8570,7.77984E-01
1.8580,8.24538E-01
1.8590,8.70457E-01
1.8600,9.15714E-01
1.8610,9.60281E-01
1.8620,1.00413E+00
1.8630,1.04724E+00
1.8640,1.08959E+00
1.8650,1.13115E+00
1.8660,1.17190E+00
1.8670,1.21183E+00
1.8680,1.25091E+00
1.8690,1.28913E+00
1.8700,1.32647E+00
1.8710,1.36291E+00
1.8720,1.39845E+00
1.8730,1.43306E+00
1.8740,1.46675E+00
1.8750,1.49949E+00
1.8760,1.53127E+00
1.8770,1.56210E+00
1.8780,1.59196E+00
1.8790,1.62084E+00
1.8800,1.64875E+00
1.8810,1.67567E+00
1.8820,1.70161E+00
1.8830,1.72656E+00
1.8840,1.75051E+00
1.8850,1.77348E+00
1.8860,1.79545E+00
1.8870,1.81644E+00
1.8880,1.83644E+00
1.8890,1.85546E+00
1.8900,1.87350E+00
1.8910,1.89056E+00
1.8920,1.90665E+00
1.8930,1.92177E+00
1.8940,1.93594E+00
1.8950,1.94916E+00
1.8960,1.96144E+00
1.8970,1.97278E+00
1.8980,1.98320E+00
1.8990,1.99270E+00
1.9000,2.00130E+00
1.9010,2.00900E+00
1.9020,2.01582E+00
1.9030,2.02177E+00
1.9040,2.02686E+00
1.9050,2.03111E+00
1.9060,2.03452E+00
1.9070,2.03712E+00
1.9080,2.03890E+00
1.9090,2.03990E+00
1.9100,2.04012E+00
1.9110,2.03957E+00
1.9120,2.03828E+00
1.9130,2.03626E+00
1.9140,2.03352E+00
1.9150,2.03007E+00
1.9160,2.02594E+00
1.9170,2.02114E+00
1.9180,2.01569E+00
1.9190,2.00960E+00
1.9200,2.00289E+00
1.9210,1.99558E+00
1.9220,1.98767E+00
1.9230,1.97920E+00
1.9240,1.97017E+00
1.9250,1.96060E+00
1.9260,1.95051E+00
1.9270,1.93991E+00
1.9280,1.92883E+00
1.9290,1.91727E+00
1.9300,1.90526E+00
1.9310,1.89281E+00
1.9320,1.87994E+00
1.9330,1.86666E+00
1.9340,1.85299E+00
1.9350,1.83894E+00
1.9360,1.82454E+00
1.9370,1.80980E+00
1.9380,1.79473E+00
1.9390,1.77935E+00
1.9400,1.76367E+00
1.9410,1.74771E+00
1.9420,1.73149E+00
1.9430,1.71502E+00
1.9440,1.69831E+00
1.9450,1.68137E+00
1.9460,1.66423E+00
1.9470,1.64690E+00
1.9480,1.62938E+00
1.9490,1.61170E+00
1.9500,1.59387E+00
1.9510,1.57589E+00
1.9520,1.55779E+00
1.9530,1.53957E+00
1.9540,1.52125E+00
1.9550,1.50284E+00
1.9560,1.48434E+00
1.9570,1.46578E+00
1.9580,1.44717E+00
1.9590,1.42850E+00
1.9600,1.40981E+00
1.9610,1.39108E+00
1.9620,1.37235E+00
1.9630,1.35360E+00
1.9640,1.33486E+00
1.9650,1.31614E+00
1.9660,1.29744E+00
1.9670,1.27877E+00
1.9680,1.26014E+00
1.9690,1.24156E+00
1.9700,1.22303E+00
1.9710,1.20457E+00
1.9720,1.18618E+00
1.9730,1.16787E+00
1.9740,1.14964E+00
1.9750,1.13150E+00
1.9760,1.11347E+00
1.9770,1.09554E+00
1.9780,1.07771E+00
1.9790,1.06001E+00
1.9800,1.04242E+00
1.9810,1.02496E+00
1.9820,1.00763E+00
1.9830,9.90443E-01
1.9840,9.73391E-01
1.9850,9.56484E-01
1.9860,9.39725E-01
1.9870,9.23118E-01
1.9880,9.06666E-01
1.9890,8.90374E-01
1.9900,8.74244E-01
1.9910,8.58279E-01
1.9920,8.42481E-01
1.9930,8.26854E-01
1.9940,8.11399E-01
1.9950,7.96119E-01
1.9960,7.81015E-01
1.9970,7.66090E-01
1.9980,7.51345E-01
1.9990,7.36781E-01
2.0000,7.22401E-01
2.0010,7.08204E-01
2.0020,6.94192E-01
2.0030,6.80365E-01
2.0040,6.66726E-01
2.0050,6.53273E-01
2.0060,6.40007E-01
2.0070,6.26929E-01
2.0080,6.14039E-01
2.0090,6.01336E-01
2.0100,5.88821E-01
2.0110,5.76493E-01
2.0120,5.64353E-01
2.0130,5.52399E-01
2.0140,5.40632E-01
2.0150,5.29049E-01
2.0160,5.17652E-01
2.0170,5.06439E-01
2.0180,4.95409E-01
2.0190,4.84561E-01
2.0200,4.73894E-01
2.0210,4.63407E-01
2.0220,4.53099E-01
2.0230,4.42968E-01
2.0240,4.33014E-01
2.0250,4.23235E-01
2.0260,4.13629E-01
2.0270,4.04195E-01
2.0280,3.94932E-01
2.0290,3.85837E-01
2.0300,3.76910E-01
2.0310,3.68148E-01
2.0320,3.59551E-01
2.0330,3.51116E-01
2.0340,3.42841E-01
2.0350,3.34724E-01
2.0360,3.26765E-01
2.0370,3.18961E-01
2.0380,3.11310E-01
2.0390,3.03810E-01
2.0400,2.96459E-01
2.0410,2.89256E-01
2.0420,2.82199E-01
2.0430,2.75285E-01
2.0440,2.68513E-01
2.0450,2.61880E-01
2.0460,2.55385E-01
2.0470,2.49026E-01
2.0480,2.42800E-01
2.0490,2.36707E-01
2.0500,2.30743E-01
2.0510,2.24907E-01
2.0520,2.19196E-01
2.0530,2.13610E-01
2.0540,2.08146E-01
2.0550,2.02801E-01
2.0560,1.97575E-01
2.0570,1.92464E-01
2.0580,1.87468E-01
2.0590,1.82584E-01
2.0600,1.77810E-01
2.0610,1.73144E-01
2.0620,1.68585E-01
2.0630,1.64131E-01
2.0640,1.59779E-01
2.0650,1.55529E-01
2.0660,1.51377E-01
2.0670,1.47323E-01
2.0680,1.43364E-01
2.0690,1.39499E-01
2.0700,1.35726E-01
2.0710,1.32042E-01
2.0720,1.28448E-01
2.0730,1.24940E-01
2.0740,1.21517E-01
2.0750,1.18177E-01
2.0760,1.14919E-01
2.0770,1.11741E-01
2.0780,1.08641E-01
2.0790,1.05619E-01
2.0800,1.02671E-01
2.0810,9.97972E-02
2.0820,9.69956E-02
2.0830,9.42646E-02
2.0840,9.16027E-02
2.0850,8.90085E-02
2.0860,8.64806E-02
2.0870,8.40174E-02
2.0880,8.16176E-02
2.0890,7.92799E-02
2.0900,7.70028E-02
2.0910,7.47850E-02
2.0920,7.26252E-02
2.0930,7.05220E-02
2.0940,6.84743E-02
2.0950,6.64807E-02
2.0960,6.45400E-02
2.0970,6.26510E-02
2.0980,6.08126E-02
2.0990,5.90234E-02
2.1000,5.72824E-02
2.1010,5.55885E-02
2.1020,5.39405E-02
2.1030,5.23373E-02
2.1040,5.07780E-02
2.1050,4.92613E-02
2.1060,4.77863E-02
2.1070,4.63520E-02
2.1080,4.49574E-02
2.1090,4.36015E-02
2.1100,4.22833E-02
2.1110,4.10020E-02
2.1120,3.97566E-02
2.1130,3.85462E-02
2.1140,3.73699E-02
2.1150,3.62269E-02
2.1160,3.51163E-02
2.1170,3.40374E-02
2.1180,3.29892E-02
2.1190,3.19710E-02
2.1200,3.09821E-02
2.1210,3.00217E-02
2.1220,2.90889E-02
2.1230,2.81832E-02
2.1240,2.73038E-02
2.1250,2.64501E-02
2.1260,2.56212E-02
2.1270,2.48166E-02
2.1280,2.40357E-02
2.1290,2.32777E-02
2.1300,2.25422E-02
2.1310,2.18284E-02
2.1320,2.11358E-02
2.1330,2.04638E-02
2.1340,1.98118E-02
2.1350,1.91794E-02
2.1360,1.85659E-02
2.1370,1.79709E-02
2.1380,1.73938E-02
2.1390,1.68342E-02
2.1400,1.62915E-02
2.1410,1.57653E-02
2.1420,1.52551E-02
2.1430,1.47605E-02
2.1440,1.42810E-02
2.1450,1.38162E-02
2.1460,1.33657E-02
2.1470,1.29291E-02
2.1480,1.25060E-02
2.1490,1.20959E-02
2.1500,1.16986E-02
2.1510,1.13137E-02
2.1520,1.09407E-02
2.1530,1.05794E-02
2.1540,1.02294E-02
2.1550,9.89037E-03
2.1560,9.56201E-03
2.1570,9.24399E-03
2.1580,8.93602E-03
2.1590,8.63780E-03
2.1600,8.34903E-03
2.1610,8.06944E-03
2.1620,7.79876E-03
2.1630,7.53671E-03
2.1640,7.28305E-03
2.1650,7.03752E-03
2.1660,6.79987E-03
2.1670,6.56987E-03
2.1680,6.34728E-03
2.1690,6.13189E-03
2.1700,5.92347E-03
2.1710,5.72181E-03
2.1720,5.52671E-03
2.1730,5.33796E-03
2.1740,5.15536E-03
2.1750,4.97874E-03
2.1760,4.80790E-03
2.1770,4.64267E-03
2.1780,4.48287E-03
2.1790,4.32834E-03
2.1800,4.17890E-03
2.1810,4.03441E-03
2.1820,3.89470E-03
2.1830,3.75963E-03
2.1840,3.62905E-03
2.1850,3.50281E-03
2.1860,3.38079E-03
2.1870,3.26285E-03
2.1880,3.14885E-03
2.1890,3.03868E-03
2.1900,2.93221E-03
2.1910,2.82932E-03
2.1920,2.72991E-03
2.1930,2.63385E-03
2.1940,2.54104E-03
2.1950,2.45137E-03
2.1960,2.36475E-03
2.1970,2.28107E-03
2.1980,2.20025E-03
2.1990,2.12218E-03
2.2000,2.04678E-03
2.2010,1.97396E-03
2.2020,1.90363E-03
2.2030,1.83572E-03
2.2040,1.77014E-03
2.2050,1.70683E-03
2.2060,1.64570E-03
2.2070,1.58668E-03
2.2080,1.52970E-03
2.2090,1.47470E-03
2.2100,1.42160E-03
2.2110,1.37036E-03
2.2120,1.32089E-03
2.2130,1.27316E-03
2.2140,1.22708E-03
2.2150,1.18263E-03
2.2160,1.13972E-03
2.2170,1.09833E-03
2.2180,1.05838E-03
2.2190,1.01985E-03
2.2200,9.82666E-04
2.2210,9.46798E-04
2.2220,9.12197E-04
2.2230,8.78821E-04
2.2240,8.46627E-04
2.2250,8.15576E-04
2.2260,7.85628E-04
2.2270,7.56746E-04
2.2280,7.28893E-04
2.2290,7.02034E-04
2.2300,6.76135E-04
2.2310,6.51162E-04
2.2320,6.27084E-04
2.2330,6.03870E-04
2.2340,5.81490E-04
2.2350,5.59914E-04
2.2360,5.39116E-04
2.2370,5.19068E-04
2.2380,4.99744E-04
2.2390,4.81119E-04
2.2400,4.63168E-04
2.2410,4.45868E-04
2.2420,4.29196E-04
2.2430,4.13130E-04
2.2440,3.97648E-04
2.2450,3.82731E-04
2.2460,3.68358E-04
2.2470,3.54510E-04
2.2480,3.41168E-04
2.2490,3.28315E-04
2.2500,3.15933E-04
2.2510,3.04006E-04
2.2520,2.92517E-04
2.2530,2.81451E-04
2.2540,2.70792E-04
2.2550,2.60527E-04
2.2560,2.50641E-04
2.2570,2.41120E-04
2.2580,2.31952E-04
2.2590,2.23123E-04
2.2600,2.14622E-04
2.2610,2.06437E-04
2.2620,1.98556E-04
2.2630,1.90968E-04
2.2640,1.83663E-04
2.2650,1.76631E-04
2.2660,1.69862E-04
2.2670,1.63345E-04
2.2680,1.57073E-04
2.2690,1.51036E-04
2.2700,1.45225E-04
2.2710,1.39632E-04
2.2720,1.34250E-04
2.2730,1.29071E-04
2.2740,1.24086E-04
2.2750,1.19290E-04
2.2760,1.14674E-04
2.2770,1.10234E-04
2.2780,1.05961E-04
2.2790,1.01850E-04
2.2800,9.78950E-05
2.2810,9.40901E-05
2.2820,9.04299E-05
2.2830,8.69088E-05
2.2840,8.35219E-05
2.2850,8.02641E-05
2.2860,7.71305E-05
2.2870,7.41167E-05
2.2880,7.12181E-05
2.2890,6.84304E-05
2.2900,6.57495E-05
2.2910,6.31715E-05
2.2920,6.06923E-05
2.2930,5.83085E-05
2.2940,5.60163E-05
2.2950,5.38124E-05
2.2960,5.16933E-05
2.2970,4.96561E-05
2.2980,4.76974E-05
2.2990,4.58145E-05
2.3000,4.40044E-05
2.3010,4.22644E-05
2.3020,4.05918E-05
2.3030,3.89841E-05
2.3040,3.74388E-05
2.3050,3.59536E-05
2.3060,3.45261E-05
2.3070,3.31542E-05
2.3080,3.18358E-05
2.3090,3.05688E-05
2.3100,2.93512E-05
2.3110,2.81813E-05
2.3120,2.70570E-05
2.3130,2.59768E-05
2.3140,2.49389E-05
2.3150,2.39417E-05
2.3160,2.29837E-05
2.3170,2.20633E-05
2.3180,2.11790E-05
2.3190,2.03296E-05
2.3200,1.95136E-05
2.3210,1.87297E-05
2.3220,1.79768E-05
2.3230,1.72536E-05
2.3240,1.65590E-05
2.3250,1.58919E-05
2.3260,1.52511E-05
2.3270,1.46358E-05
2.3280,1.40448E-05
2.3290,1.34773E-05
2.3300,1.29323E-05
2.3310,1.24090E-05
2.3320,1.19065E-05
2.3330,1.14240E-05
2.3340,1.09608E-05
2.3350,1.05160E-05
2.3360,1.00889E-05
2.3370,9.67893E-06
2.3380,9.28532E-06
2.3390,8.90746E-06
2.3400,8.54472E-06
2.3410,8.19651E-06
2.3420,7.86226E-06
2.3430,7.54142E-06
2.3440,7.23347E-06
2.3450,6.93789E-06
2.3460,6.65419E-06
2.3470,6.38192E-06
2.3480,6.12060E-06
2.3490,5.86983E-06
2.3500,5.62916E-06
2.3510,5.39821E-06
2.3520,5.17659E-06
2.3530,4.96393E-06
2.3540,4.75988E-06
2.3550,4.56408E-06
2.3560,4.37621E-06
2.3570,4.19597E-06
2.3580,4.02303E-06
2.3590,3.85712E-06
2.3600,3.69795E-06
2.3610,3.54525E-06
2.3620,3.39876E-06
2.3630,3.25823E-06
2.3640,3.12344E-06
2.3650,2.99414E-06
2.3660,2.87011E-06
2.3670,2.75115E-06
2.3680,2.63705E-06
2.3690,2.52761E-06
2.3700,2.42265E-06
2.3710,2.32199E-06
2.3720,2.22545E-06
2.3730,2.13287E-06
2.3740,2.04409E-06
2.3750,1.95895E-06
2.3760,1.87731E-06
2.3770,1.79903E-06
2.3780,1.72396E-06
2.3790,1.65199E-06
2.3800,1.58298E-06
2.3810,1.51681E-06
2.3820,1.45338E-06
2.3830,1.39256E-06
2.3840,1.33425E-06
2.3850,1.27835E-06
2.3860,1.22477E-06
2.3870,1.17340E-06
2.3880,1.12415E-06
2.3890,1.07695E-06
2.3900,1.03170E-06
2.3910,9.88332E-07
2.3920,9.46762E-07
2.3930,9.06918E-07
2.3940,8.68729E-07
2.3950,8.32129E-07
2.3960,7.97051E-07
2.3970,7.63434E-07
2.3980,7.31217E-07
2.3990,7.00343E-07
2.4000,6.70756E-07
2.4010,6.42404E-07
2.4020,6.15236E-07
2.4030,5.89203E-07
2.4040,5.64258E-07
2.4050,5.40357E-07
2.4060,5.17456E-07
2.4070,4.95514E-07
2.4080,4.74491E-07
2.4090,4.54350E-07
2.4100,4.35054E-07
2.4110,4.16568E-07
2.4120,3.98858E-07
2.4130,3.81892E-07
2.4140,3.65640E-07
2.4150,3.50071E-07
2.4160,3.35158E-07
2.4170,3.20873E-07
2.4180,3.07189E-07
2.4190,2.94083E-07
2.4200,2.81530E-07
2.4210,2.69506E-07
2.4220,2.57991E-07
2.4230,2.46962E-07
2.4240,2.36399E-07
2.4250,2.26283E-07
2.4260,2.16595E-07
2.4270,2.07318E-07
2.4280,1.98433E-07
2.4290,1.89925E-07
2.4300,1.81778E-07
2.4310,1.73977E-07
2.4320,1.66507E-07
2.4330,1.59355E-07
2.4340,1.52506E-07
2.4350,1.45949E-07
2.4360,1.39670E-07
2.4370,1.33659E-07
2.4380,1.27904E-07
2.4390,1.22394E-07
2.4400,1.17119E-07
2.4410,1.12070E-07
2.4420,1.07235E-07
2.4430,1.02607E-07
2.4440,9.81770E-08
2.4450,9.39361E-08
2.4460,8.98766E-08
2.4470,8.59908E-08
2.4480,8.22713E-08
2.4490,7.87111E-08
2.4500,7.53035E-08
2.4510,7.20419E-08
2.4520,6.89203E-08
2.4530,6.59325E-08
2.4540,6.30731E-08
2.4550,6.03365E-08
2.4560,5.77174E-08
2.4570,5.52110E-08
2.4580,5.28124E-08
2.4590,5.05170E-08
2.4600,4.83204E-08
2.4610,4.62185E-08
2.4620,4.42071E-08
2.4630,4.22824E-08
2.4640,4.04408E-08
2.4650,3.86786E-08
2.4660,3.69925E-08
2.4670,3.53793E-08
2.4680,3.38357E-08
2.4690,3.23589E-08
2.4700,3.09460E-08
2.4710,2.95942E-08
2.4720,2.83009E-08
2.4730,2.70637E-08
2.4740,2.58800E-08
2.4750,2.47477E-08
2.4760,2.36644E-08
2.4770,2.26282E-08
2.4780,2.16369E-08
2.4790,2.06887E-08
2.4800,1.97817E-08
2.4810,1.89141E-08
2.4820,1.80843E-08
2.4830,1.72905E-08
2.4840,1.65313E-08
2.4850,1.58051E-08
2.4860,1.51105E-08
2.4870,1.44463E-08
2.4880,1.38109E-08
2.4890,1.32033E-08
2.4900,1.26222E-08
2.4910,1.20665E-08
2.4920,1.15350E-08
2.4930,1.10268E-08
2.4940,1.05407E-08
2.4950,1.00759E-08
2.4960,9.63145E-09
2.4970,9.20643E-09
2.4980,8.80001E-09
2.4990,8.41140E-09
2.5000,8.03980E-09
2.5010,7.68450E-09
2.5020,7.34477E-09
2.5030,7.01994E-09
2.5040,6.70937E-09
2.5050,6.41242E-09
2.5060,6.12852E-09
2.5070,5.85709E-09
2.5080,5.59759E-09
2.5090,5.34950E-09
2.5100,5.11231E-09
2.5110,4.88557E-09
2.5120,4.66880E-09
2.5130,4.46158E-09
2.5140,4.26349E-09
2.5150,4.07413E-09
2.5160,3.89311E-09
2.5170,3.72008E-09
2.5180,3.55468E-09
2.5190,3.39658E-09
2.5200,3.24546E-09
2.5210,3.10101E-09
2.5220,2.96295E-09
2.5230,2.83098E-09
2.5240,2.70486E-09
2.5250,2.58431E-09
2.5260,2.46909E-09
2.5270,2.35898E-09
2.5280,2.25374E-09
2.5290,2.15316E-09
2.5300,2.05704E-09
2.5310,1.96518E-09
2.5320,1.87739E-09
2.5330,1.79350E-09
2.5340,1.71333E-09
2.5350,1.63672E-09
2.5360,1.56351E-09
2.5370,1.49355E-09
2.5380,1.42671E-09
2.5390,1.36283E-09
2.5400,1.30179E-09
2.5410,1.24347E-09
2.5420,1.18774E-09
2.5430,1.13450E-09
2.5440,1.08362E-09
2.5450,1.03501E-09
2.5460,9.88572E-10



==> anc/A_state_wvfncts/v12.csv <==
Level v=12

0.9110,9.88424E-10
0.9120,1.11678E-09
0.9130,1.26142E-09
0.9140,1.42434E-09
0.9150,1.60782E-09
0.9160,1.81437E-09
0.9170,2.04683E-09
0.9180,2.30836E-09
0.9190,2.60250E-09
0.9200,2.93322E-09
0.9210,3.30494E-09
0.9220,3.72262E-09
0.9230,4.19180E-09
0.9240,4.71866E-09
0.9250,5.31009E-09
0.9260,5.97382E-09
0.9270,6.71842E-09
0.9280,7.55351E-09
0.9290,8.48978E-09
0.9300,9.53916E-09
0.9310,1.07149E-08
0.9320,1.20319E-08
0.9330,1.35066E-08
0.9340,1.51573E-08
0.9350,1.70046E-08
0.9360,1.90710E-08
0.9370,2.13820E-08
0.9380,2.39656E-08
0.9390,2.68530E-08
0.9400,3.00791E-08
0.9410,3.36823E-08
0.9420,3.77055E-08
0.9430,4.21961E-08
0.9440,4.72069E-08
0.9450,5.27965E-08
0.9460,5.90295E-08
0.9470,6.59780E-08
0.9480,7.37215E-08
0.9490,8.23483E-08
0.9500,9.19561E-08
0.9510,1.02653E-07
0.9520,1.14559E-07
0.9530,1.27805E-07
0.9540,1.42540E-07
0.9550,1.58923E-07
0.9560,1.77135E-07
0.9570,1.97372E-07
0.9580,2.19853E-07
0.9590,2.44818E-07
0.9600,2.72533E-07
0.9610,3.03291E-07
0.9620,3.37416E-07
0.9630,3.75263E-07
0.9640,4.17225E-07
0.9650,4.63735E-07
0.9660,5.15268E-07
0.9670,5.72350E-07
0.9680,6.35556E-07
0.9690,7.05522E-07
0.9700,7.82946E-07
0.9710,8.68593E-07
0.9720,9.63309E-07
0.9730,1.06802E-06
0.9740,1.18374E-06
0.9750,1.31158E-06
0.9760,1.45278E-06
0.9770,1.60868E-06
0.9780,1.78074E-06
0.9790,1.97059E-06
0.9800,2.17999E-06
0.9810,2.41089E-06
0.9820,2.66540E-06
0.9830,2.94586E-06
0.9840,3.25479E-06
0.9850,3.59500E-06
0.9860,3.96950E-06
0.9870,4.38164E-06
0.9880,4.83504E-06
0.9890,5.33367E-06
0.9900,5.88186E-06
0.9910,6.48434E-06
0.9920,7.14627E-06
0.9930,7.87327E-06
0.9940,8.67147E-06
0.9950,9.54757E-06
0.9960,1.05088E-05
0.9970,1.15632E-05
0.9980,1.27193E-05
0.9990,1.39866E-05
1.0000,1.53751E-05
1.0010,1.68962E-05
1.0020,1.85618E-05
1.0030,2.03851E-05
1.0040,2.23803E-05
1.0050,2.45629E-05
1.0060,2.69498E-05
1.0070,2.95591E-05
1.0080,3.24106E-05
1.0090,3.55258E-05
1.0100,3.89279E-05
1.0110,4.26420E-05
1.0120,4.66955E-05
1.0130,5.11177E-05
1.0140,5.59407E-05
1.0150,6.11990E-05
1.0160,6.69298E-05
1.0170,7.31736E-05
1.0180,7.99739E-05
1.0190,8.73778E-05
1.0200,9.54361E-05
1.0210,1.04204E-04
1.0220,1.13740E-04
1.0230,1.24108E-04
1.0240,1.35377E-04
1.0250,1.47621E-04
1.0260,1.60919E-04
1.0270,1.75358E-04
1.0280,1.91030E-04
1.0290,2.08035E-04
1.0300,2.26478E-04
1.0310,2.46475E-04
1.0320,2.68150E-04
1.0330,2.91634E-04
1.0340,3.17070E-04
1.0350,3.44610E-04
1.0360,3.74418E-04
1.0370,4.06669E-04
1.0380,4.41552E-04
1.0390,4.79266E-04
1.0400,5.20029E-04
1.0410,5.64070E-04
1.0420,6.11637E-04
1.0430,6.62992E-04
1.0440,7.18418E-04
1.0450,7.78216E-04
1.0460,8.42707E-04
1.0470,9.12236E-04
1.0480,9.87167E-04
1.0490,1.06789E-03
1.0500,1.15483E-03
1.0510,1.24841E-03
1.0520,1.34913E-03
1.0530,1.45747E-03
1.0540,1.57397E-03
1.0550,1.69921E-03
1.0560,1.83378E-03
1.0570,1.97834E-03
1.0580,2.13355E-03
1.0590,2.30015E-03
1.0600,2.47890E-03
1.0610,2.67062E-03
1.0620,2.87617E-03
1.0630,3.09647E-03
1.0640,3.33248E-03
1.0650,3.58523E-03
1.0660,3.85581E-03
1.0670,4.14535E-03
1.0680,4.45507E-03
1.0690,4.78625E-03
1.0700,5.14024E-03
1.0710,5.51846E-03
1.0720,5.92242E-03
1.0730,6.35369E-03
1.0740,6.81394E-03
1.0750,7.30493E-03
1.0760,7.82851E-03
1.0770,8.38661E-03
1.0780,8.98128E-03
1.0790,9.61465E-03
1.0800,1.02890E-02
1.0810,1.10066E-02
1.0820,1.17700E-02
1.0830,1.25818E-02
1.0840,1.34447E-02
1.0850,1.43616E-02
1.0860,1.53353E-02
1.0870,1.63691E-02
1.0880,1.74660E-02
1.0890,1.86297E-02
1.0900,1.98634E-02
1.0910,2.11711E-02
1.0920,2.25564E-02
1.0930,2.40234E-02
1.0940,2.55761E-02
1.0950,2.72191E-02
1.0960,2.89566E-02
1.0970,3.07934E-02
1.0980,3.27342E-02
1.0990,3.47842E-02
1.1000,3.69484E-02
1.1010,3.92322E-02
1.1020,4.16412E-02
1.1030,4.41810E-02
1.1040,4.68576E-02
1.1050,4.96771E-02
1.1060,5.26456E-02
1.1070,5.57697E-02
1.1080,5.90560E-02
1.1090,6.25112E-02
1.1100,6.61424E-02
1.1110,6.99568E-02
1.1120,7.39615E-02
1.1130,7.81643E-02
1.1140,8.25726E-02
1.1150,8.71943E-02
1.1160,9.20374E-02
1.1170,9.71099E-02
1.1180,1.02420E-01
1.1190,1.07976E-01
1.1200,1.13787E-01
1.1210,1.19861E-01
1.1220,1.26206E-01
1.1230,1.32831E-01
1.1240,1.39746E-01
1.1250,1.46959E-01
1.1260,1.54478E-01
1.1270,1.62313E-01
1.1280,1.70472E-01
1.1290,1.78964E-01
1.1300,1.87798E-01
1.1310,1.96982E-01
1.1320,2.06525E-01
1.1330,2.16435E-01
1.1340,2.26720E-01
1.1350,2.37388E-01
1.1360,2.48447E-01
1.1370,2.59905E-01
1.1380,2.71767E-01
1.1390,2.84042E-01
1.1400,2.96735E-01
1.1410,3.09852E-01
1.1420,3.23399E-01
1.1430,3.37381E-01
1.1440,3.51802E-01
1.1450,3.66666E-01
1.1460,3.81975E-01
1.1470,3.97734E-01
1.1480,4.13942E-01
1.1490,4.30601E-01
1.1500,4.47711E-01
1.1510,4.65271E-01
1.1520,4.83279E-01
1.1530,5.01733E-01
1.1540,5.20628E-01
1.1550,5.39959E-01
1.1560,5.59721E-01
1.1570,5.79905E-01
1.1580,6.00504E-01
1.1590,6.21507E-01
1.1600,6.42902E-01
1.1610,6.64677E-01
1.1620,6.86818E-01
1.1630,7.09308E-01
1.1640,7.32131E-01
1.1650,7.55267E-01
1.1660,7.78695E-01
1.1670,8.02394E-01
1.1680,8.26339E-01
1.1690,8.50504E-01
1.1700,8.74861E-01
1.1710,8.99382E-01
1.1720,9.24035E-01
1.1730,9.48786E-01
1.1740,9.73601E-01
1.1750,9.98443E-01
1.1760,1.02327E+00
1.1770,1.04805E+00
1.1780,1.07273E+00
1.1790,1.09727E+00
1.1800,1.12163E+00
1.1810,1.14576E+00
1.1820,1.16960E+00
1.1830,1.19310E+00
1.1840,1.21622E+00
1.1850,1.23890E+00
1.1860,1.26108E+00
1.1870,1.28270E+00
1.1880,1.30371E+00
1.1890,1.32405E+00
1.1900,1.34365E+00
1.1910,1.36246E+00
1.1920,1.38041E+00
1.1930,1.39743E+00
1.1940,1.41346E+00
1.1950,1.42845E+00
1.1960,1.44231E+00
1.1970,1.45500E+00
1.1980,1.46644E+00
1.1990,1.47656E+00
1.2000,1.48531E+00
1.2010,1.49262E+00
1.2020,1.49843E+00
1.2030,1.50268E+00
1.2040,1.50531E+00
1.2050,1.50626E+00
1.2060,1.50547E+00
1.2070,1.50288E+00
1.2080,1.49846E+00
1.2090,1.49214E+00
1.2100,1.48389E+00
1.2110,1.47366E+00
1.2120,1.46140E+00
1.2130,1.44709E+00
1.2140,1.43069E+00
1.2150,1.41217E+00
1.2160,1.39151E+00
1.2170,1.36870E+00
1.2180,1.34371E+00
1.2190,1.31655E+00
1.2200,1.28720E+00
1.2210,1.25568E+00
1.2220,1.22199E+00
1.2230,1.18614E+00
1.2240,1.14816E+00
1.2250,1.10808E+00
1.2260,1.06592E+00
1.2270,1.02174E+00
1.2280,9.75573E-01
1.2290,9.27482E-01
1.2300,8.77529E-01
1.2310,8.25784E-01
1.2320,7.72323E-01
1.2330,7.17231E-01
1.2340,6.60601E-01
1.2350,6.02532E-01
1.2360,5.43131E-01
1.2370,4.82512E-01
1.2380,4.20795E-01
1.2390,3.58108E-01
1.2400,2.94585E-01
1.2410,2.30364E-01
1.2420,1.65591E-01
1.2430,1.00418E-01
1.2440,3.49976E-02
1.2450,-3.05089E-02
1.2460,-9.59386E-02
1.2470,-1.61125E-01
1.2480,-2.25897E-01
1.2490,-2.90085E-01
1.2500,-3.53513E-01
1.2510,-4.16008E-01
1.2520,-4.77393E-01
1.2530,-5.37494E-01
1.2540,-5.96134E-01
1.2550,-6.53141E-01
1.2560,-7.08343E-01
1.2570,-7.61571E-01
1.2580,-8.12658E-01
1.2590,-8.61443E-01
1.2600,-9.07768E-01
1.2610,-9.51479E-01
1.2620,-9.92431E-01
1.2630,-1.03048E+00
1.2640,-1.06550E+00
1.2650,-1.09736E+00
1.2660,-1.12594E+00
1.2670,-1.15114E+00
1.2680,-1.17285E+00
1.2690,-1.19098E+00
1.2700,-1.20547E+00
1.2710,-1.21623E+00
1.2720,-1.22321E+00
1.2730,-1.22637E+00
1.2740,-1.22567E+00
1.2750,-1.22110E+00
1.2760,-1.21263E+00
1.2770,-1.20029E+00
1.2780,-1.18408E+00
1.2790,-1.16403E+00
1.2800,-1.14019E+00
1.2810,-1.11262E+00
1.2820,-1.08139E+00
1.2830,-1.04657E+00
1.2840,-1.00828E+00
1.2850,-9.66609E-01
1.2860,-9.21693E-01
1.2870,-8.73663E-01
1.2880,-8.22667E-01
1.2890,-7.68866E-01
1.2900,-7.12429E-01
1.2910,-6.53539E-01
1.2920,-5.92389E-01
1.2930,-5.29180E-01
1.2940,-4.64124E-01
1.2950,-3.97441E-01
1.2960,-3.29359E-01
1.2970,-2.60112E-01
1.2980,-1.89942E-01
1.2990,-1.19095E-01
1.3000,-4.78217E-02
1.3010,2.36234E-02
1.3020,9.49831E-02
1.3030,1.65999E-01
1.3040,2.36410E-01
1.3050,3.05959E-01
1.3060,3.74387E-01
1.3070,4.41438E-01
1.3080,5.06860E-01
1.3090,5.70404E-01
1.3100,6.31830E-01
1.3110,6.90898E-01
1.3120,7.47382E-01
1.3130,8.01059E-01
1.3140,8.51718E-01
1.3150,8.99158E-01
1.3160,9.43188E-01
1.3170,9.83629E-01
1.3180,1.02032E+00
1.3190,1.05310E+00
1.3200,1.08183E+00
1.3210,1.10640E+00
1.3220,1.12670E+00
1.3230,1.14263E+00
1.3240,1.15412E+00
1.3250,1.16111E+00
1.3260,1.16356E+00
1.3270,1.16145E+00
1.3280,1.15477E+00
1.3290,1.14355E+00
1.3300,1.12780E+00
1.3310,1.10759E+00
1.3320,1.08297E+00
1.3330,1.05404E+00
1.3340,1.02091E+00
1.3350,9.83682E-01
1.3360,9.42511E-01
1.3370,8.97548E-01
1.3380,8.48966E-01
1.3390,7.96952E-01
1.3400,7.41710E-01
1.3410,6.83457E-01
1.3420,6.22422E-01
1.3430,5.58849E-01
1.3440,4.92991E-01
1.3450,4.25115E-01
1.3460,3.55494E-01
1.3470,2.84411E-01
1.3480,2.12156E-01
1.3490,1.39025E-01
1.3500,6.53189E-02
1.3510,-8.65750E-03
1.3520,-8.25979E-02
1.3530,-1.56195E-01
1.3540,-2.29141E-01
1.3550,-3.01131E-01
1.3560,-3.71862E-01
1.3570,-4.41037E-01
1.3580,-5.08363E-01
1.3590,-5.73555E-01
1.3600,-6.36335E-01
1.3610,-6.96436E-01
1.3620,-7.53601E-01
1.3630,-8.07584E-01
1.3640,-8.58154E-01
1.3650,-9.05091E-01
1.3660,-9.48193E-01
1.3670,-9.87273E-01
1.3680,-1.02216E+00
1.3690,-1.05270E+00
1.3700,-1.07876E+00
1.3710,-1.10022E+00
1.3720,-1.11699E+00
1.3730,-1.12900E+00
1.3740,-1.13618E+00
1.3750,-1.13850E+00
1.3760,-1.13594E+00
1.3770,-1.12853E+00
1.3780,-1.11627E+00
1.3790,-1.09923E+00
1.3800,-1.07747E+00
1.3810,-1.05108E+00
1.3820,-1.02017E+00
1.3830,-9.84882E-01
1.3840,-9.45352E-01
1.3850,-9.01752E-01
1.3860,-8.54269E-01
1.3870,-8.03106E-01
1.3880,-7.48481E-01
1.3890,-6.90629E-01
1.3900,-6.29798E-01
1.3910,-5.66250E-01
1.3920,-5.00258E-01
1.3930,-4.32106E-01
1.3940,-3.62089E-01
1.3950,-2.90508E-01
1.3960,-2.17672E-01
1.3970,-1.43896E-01
1.3980,-6.94988E-02
1.3990,5.19898E-03
1.4000,7.98743E-02
1.4010,1.54205E-01
1.4020,2.27869E-01
1.4030,3.00548E-01
1.4040,3.71929E-01
1.4050,4.41704E-01
1.4060,5.09570E-01
1.4070,5.75235E-01
1.4080,6.38416E-01
1.4090,6.98839E-01
1.4100,7.56244E-01
1.4110,8.10384E-01
1.4120,8.61025E-01
1.4130,9.07950E-01
1.4140,9.50956E-01
1.4150,9.89858E-01
1.4160,1.02449E+00
1.4170,1.05470E+00
1.4180,1.08037E+00
1.4190,1.10138E+00
1.4200,1.11764E+00
1.4210,1.12909E+00
1.4220,1.13567E+00
1.4230,1.13737E+00
1.4240,1.13417E+00
1.4250,1.12609E+00
1.4260,1.11317E+00
1.4270,1.09546E+00
1.4280,1.07305E+00
1.4290,1.04603E+00
1.4300,1.01451E+00
1.4310,9.78648E-01
1.4320,9.38585E-01
1.4330,8.94499E-01
1.4340,8.46580E-01
1.4350,7.95036E-01
1.4360,7.40089E-01
1.4370,6.81977E-01
1.4380,6.20949E-01
1.4390,5.57267E-01
1.4400,4.91206E-01
1.4410,4.23049E-01
1.4420,3.53088E-01
1.4430,2.81622E-01
1.4440,2.08956E-01
1.4450,1.35401E-01
1.4460,6.12697E-02
1.4470,-1.31220E-02
1.4480,-8.74580E-02
1.4490,-1.61423E-01
1.4500,-2.34703E-01
1.4510,-3.06988E-01
1.4520,-3.77973E-01
1.4530,-4.47359E-01
1.4540,-5.14853E-01
1.4550,-5.80171E-01
1.4560,-6.43040E-01
1.4570,-7.03195E-01
1.4580,-7.60387E-01
1.4590,-8.14376E-01
1.4600,-8.64937E-01
1.4610,-9.11862E-01
1.4620,-9.54956E-01
1.4630,-9.94041E-01
1.4640,-1.02896E+00
1.4650,-1.05956E+00
1.4660,-1.08573E+00
1.4670,-1.10736E+00
1.4680,-1.12436E+00
1.4690,-1.13667E+00
1.4700,-1.14424E+00
1.4710,-1.14704E+00
1.4720,-1.14506E+00
1.4730,-1.13833E+00
1.4740,-1.12686E+00
1.4750,-1.11072E+00
1.4760,-1.08998E+00
1.4770,-1.06472E+00
1.4780,-1.03505E+00
1.4790,-1.00111E+00
1.4800,-9.63036E-01
1.4810,-9.20990E-01
1.4820,-8.75150E-01
1.4830,-8.25709E-01
1.4840,-7.72874E-01
1.4850,-7.16867E-01
1.4860,-6.57920E-01
1.4870,-5.96278E-01
1.4880,-5.32197E-01
1.4890,-4.65942E-01
1.4900,-3.97785E-01
1.4910,-3.28007E-01
1.4920,-2.56893E-01
1.4930,-1.84735E-01
1.4940,-1.11827E-01
1.4950,-3.84652E-02
1.4960,3.50524E-02
1.4970,1.08428E-01
1.4980,1.81366E-01
1.4990,2.53573E-01
1.5000,3.24757E-01
1.5010,3.94636E-01
1.5020,4.62929E-01
1.5030,5.29365E-01
1.5040,5.93679E-01
1.5050,6.55619E-01
1.5060,7.14939E-01
1.5070,7.71408E-01
1.5080,8.24803E-01
1.5090,8.74917E-01
1.5100,9.21556E-01
1.5110,9.64539E-01
1.5120,1.00370E+00
1.5130,1.03890E+00
1.5140,1.06999E+00
1.5150,1.09687E+00
1.5160,1.11942E+00
1.5170,1.13758E+00
1.5180,1.15128E+00
1.5190,1.16046E+00
1.5200,1.16510E+00
1.5210,1.16520E+00
1.5220,1.16075E+00
1.5230,1.15178E+00
1.5240,1.13834E+00
1.5250,1.12048E+00
1.5260,1.09829E+00
1.5270,1.07184E+00
1.5280,1.04126E+00
1.5290,1.00667E+00
1.5300,9.68201E-01
1.5310,9.26017E-01
1.5320,8.80284E-01
1.5330,8.31183E-01
1.5340,7.78907E-01
1.5350,7.23661E-01
1.5360,6.65661E-01
1.5370,6.05133E-01
1.5380,5.42310E-01
1.5390,4.77435E-01
1.5400,4.10756E-01
1.5410,3.42528E-01
1.5420,2.73011E-01
1.5430,2.02469E-01
1.5440,1.31167E-01
1.5450,5.93753E-02
1.5460,-1.26388E-02
1.5470,-8.46058E-02
1.5480,-1.56258E-01
1.5490,-2.27331E-01
1.5500,-2.97561E-01
1.5510,-3.66692E-01
1.5520,-4.34469E-01
1.5530,-5.00648E-01
1.5540,-5.64987E-01
1.5550,-6.27254E-01
1.5560,-6.87227E-01
1.5570,-7.44690E-01
1.5580,-7.99441E-01
1.5590,-8.51286E-01
1.5600,-9.00042E-01
1.5610,-9.45541E-01
1.5620,-9.87625E-01
1.5630,-1.02615E+00
1.5640,-1.06098E+00
1.5650,-1.09201E+00
1.5660,-1.11913E+00
1.5670,-1.14225E+00
1.5680,-1.16131E+00
1.5690,-1.17623E+00
1.5700,-1.18698E+00
1.5710,-1.19353E+00
1.5720,-1.19587E+00
1.5730,-1.19399E+00
1.5740,-1.18792E+00
1.5750,-1.17768E+00
1.5760,-1.16333E+00
1.5770,-1.14492E+00
1.5780,-1.12252E+00
1.5790,-1.09622E+00
1.5800,-1.06613E+00
1.5810,-1.03235E+00
1.5820,-9.95020E-01
1.5830,-9.54265E-01
1.5840,-9.10238E-01
1.5850,-8.63097E-01
1.5860,-8.13011E-01
1.5870,-7.60158E-01
1.5880,-7.04725E-01
1.5890,-6.46905E-01
1.5900,-5.86901E-01
1.5910,-5.24920E-01
1.5920,-4.61175E-01
1.5930,-3.95884E-01
1.5940,-3.29271E-01
1.5950,-2.61560E-01
1.5960,-1.92979E-01
1.5970,-1.23759E-01
1.5980,-5.41292E-02
1.5990,1.56792E-02
1.6000,8.54361E-02
1.6010,1.54913E-01
1.6020,2.23883E-01
1.6030,2.92123E-01
1.6040,3.59414E-01
1.6050,4.25538E-01
1.6060,4.90286E-01
1.6070,5.53453E-01
1.6080,6.14840E-01
1.6090,6.74255E-01
1.6100,7.31514E-01
1.6110,7.86440E-01
1.6120,8.38865E-01
1.6130,8.88631E-01
1.6140,9.35587E-01
1.6150,9.79593E-01
1.6160,1.02052E+00
1.6170,1.05825E+00
1.6180,1.09267E+00
1.6190,1.12369E+00
1.6200,1.15121E+00
1.6210,1.17517E+00
1.6220,1.19550E+00
1.6230,1.21215E+00
1.6240,1.22508E+00
1.6250,1.23426E+00
1.6260,1.23967E+00
1.6270,1.24131E+00
1.6280,1.23918E+00
1.6290,1.23331E+00
1.6300,1.22372E+00
1.6310,1.21044E+00
1.6320,1.19354E+00
1.6330,1.17308E+00
1.6340,1.14912E+00
1.6350,1.12175E+00
1.6360,1.09106E+00
1.6370,1.05715E+00
1.6380,1.02012E+00
1.6390,9.80111E-01
1.6400,9.37232E-01
1.6410,8.91621E-01
1.6420,8.43419E-01
1.6430,7.92775E-01
1.6440,7.39842E-01
1.6450,6.84779E-01
1.6460,6.27751E-01
1.6470,5.68928E-01
1.6480,5.08483E-01
1.6490,4.46593E-01
1.6500,3.83438E-01
1.6510,3.19199E-01
1.6520,2.54063E-01
1.6530,1.88213E-01
1.6540,1.21837E-01
1.6550,5.51210E-02
1.6560,-1.17482E-02
1.6570,-7.85849E-02
1.6580,-1.45205E-01
1.6590,-2.11425E-01
1.6600,-2.77066E-01
1.6610,-3.41949E-01
1.6620,-4.05901E-01
1.6630,-4.68750E-01
1.6640,-5.30331E-01
1.6650,-5.90481E-01
1.6660,-6.49044E-01
1.6670,-7.05867E-01
1.6680,-7.60805E-01
1.6690,-8.13718E-01
1.6700,-8.64472E-01
1.6710,-9.12940E-01
1.6720,-9.59002E-01
1.6730,-1.00255E+00
1.6740,-1.04346E+00
1.6750,-1.08166E+00
1.6760,-1.11705E+00
1.6770,-1.14954E+00
1.6780,-1.17906E+00
1.6790,-1.20555E+00
1.6800,-1.22895E+00
1.6810,-1.24920E+00
1.6820,-1.26628E+00
1.6830,-1.28014E+00
1.6840,-1.29076E+00
1.6850,-1.29813E+00
1.6860,-1.30224E+00
1.6870,-1.30310E+00
1.6880,-1.30070E+00
1.6890,-1.29507E+00
1.6900,-1.28623E+00
1.6910,-1.27422E+00
1.6920,-1.25908E+00
1.6930,-1.24085E+00
1.6940,-1.21959E+00
1.6950,-1.19536E+00
1.6960,-1.16824E+00
1.6970,-1.13830E+00
1.6980,-1.10562E+00
1.6990,-1.07029E+00
1.7000,-1.03240E+00
1.7010,-9.92055E-01
1.7020,-9.49358E-01
1.7030,-9.04418E-01
1.7040,-8.57349E-01
1.7050,-8.08270E-01
1.7060,-7.57302E-01
1.7070,-7.04572E-01
1.7080,-6.50208E-01
1.7090,-5.94343E-01
1.7100,-5.37109E-01
1.7110,-4.78644E-01
1.7120,-4.19085E-01
1.7130,-3.58574E-01
1.7140,-2.97249E-01
1.7150,-2.35253E-01
1.7160,-1.72728E-01
1.7170,-1.09816E-01
1.7180,-4.66586E-02
1.7190,1.66024E-02
1.7200,7.98268E-02
1.7210,1.42875E-01
1.7220,2.05610E-01
1.7230,2.67895E-01
1.7240,3.29596E-01
1.7250,3.90581E-01
1.7260,4.50722E-01
1.7270,5.09893E-01
1.7280,5.67970E-01
1.7290,6.24834E-01
1.7300,6.80369E-01
1.7310,7.34462E-01
1.7320,7.87005E-01
1.7330,8.37895E-01
1.7340,8.87031E-01
1.7350,9.34318E-01
1.7360,9.79666E-01
1.7370,1.02299E+00
1.7380,1.06421E+00
1.7390,1.10324E+00
1.7400,1.14003E+00
1.7410,1.17450E+00
1.7420,1.20659E+00
1.7430,1.23625E+00
1.7440,1.26343E+00
1.7450,1.28809E+00
1.7460,1.31018E+00
1.7470,1.32968E+00
1.7480,1.34656E+00
1.7490,1.36079E+00
1.7500,1.37236E+00
1.7510,1.38127E+00
1.7520,1.38749E+00
1.7530,1.39104E+00
1.7540,1.39193E+00
1.7550,1.39015E+00
1.7560,1.38572E+00
1.7570,1.37867E+00
1.7580,1.36902E+00
1.7590,1.35680E+00
1.7600,1.34204E+00
1.7610,1.32479E+00
1.7620,1.30509E+00
1.7630,1.28298E+00
1.7640,1.25852E+00
1.7650,1.23176E+00
1.7660,1.20277E+00
1.7670,1.17159E+00
1.7680,1.13831E+00
1.7690,1.10300E+00
1.7700,1.06571E+00
1.7710,1.02653E+00
1.7720,9.85547E-01
1.7730,9.42828E-01
1.7740,8.98460E-01
1.7750,8.52530E-01
1.7760,8.05123E-01
1.7770,7.56330E-01
1.7780,7.06240E-01
1.7790,6.54946E-01
1.7800,6.02541E-01
1.7810,5.49118E-01
1.7820,4.94772E-01
1.7830,4.39599E-01
1.7840,3.83696E-01
1.7850,3.27158E-01
1.7860,2.70081E-01
1.7870,2.12562E-01
1.7880,1.54696E-01
1.7890,9.65802E-02
1.7900,3.83083E-02
1.7910,-2.00250E-02
1.7920,-7.83265E-02
1.7930,-1.36504E-01
1.7940,-1.94466E-01
1.7950,-2.52123E-01
1.7960,-3.09386E-01
1.7970,-3.66170E-01
1.7980,-4.22387E-01
1.7990,-4.77957E-01
1.8000,-5.32796E-01
1.8010,-5.86827E-01
1.8020,-6.39971E-01
1.8030,-6.92154E-01
1.8040,-7.43303E-01
1.8050,-7.93348E-01
1.8060,-8.42222E-01
1.8070,-8.89859E-01
1.8080,-9.36197E-01
1.8090,-9.81176E-01
1.8100,-1.02474E+00
1.8110,-1.06683E+00
1.8120,-1.10740E+00
1.8130,-1.14640E+00
1.8140,-1.18378E+00
1.8150,-1.21951E+00
1.8160,-1.25353E+00
1.8170,-1.28582E+00
1.8180,-1.31633E+00
1.8190,-1.34505E+00
1.8200,-1.37194E+00
1.8210,-1.39697E+00
1.8220,-1.42012E+00
1.8230,-1.44138E+00
1.8240,-1.46072E+00
1.8250,-1.47814E+00
1.8260,-1.49362E+00
1.8270,-1.50715E+00
1.8280,-1.51874E+00
1.8290,-1.52837E+00
1.8300,-1.53604E+00
1.8310,-1.54177E+00
1.8320,-1.54555E+00
1.8330,-1.54740E+00
1.8340,-1.54731E+00
1.8350,-1.54532E+00
1.8360,-1.54142E+00
1.8370,-1.53565E+00
1.8380,-1.52801E+00
1.8390,-1.51853E+00
1.8400,-1.50724E+00
1.8410,-1.49415E+00
1.8420,-1.47931E+00
1.8430,-1.46272E+00
1.8440,-1.44444E+00
1.8450,-1.42449E+00
1.8460,-1.40291E+00
1.8470,-1.37972E+00
1.8480,-1.35498E+00
1.8490,-1.32871E+00
1.8500,-1.30097E+00
1.8510,-1.27178E+00
1.8520,-1.24120E+00
1.8530,-1.20926E+00
1.8540,-1.17602E+00
1.8550,-1.14151E+00
1.8560,-1.10578E+00
1.8570,-1.06889E+00
1.8580,-1.03087E+00
1.8590,-9.91780E-01
1.8600,-9.51663E-01
1.8610,-9.10569E-01
1.8620,-8.68548E-01
1.8630,-8.25649E-01
1.8640,-7.81924E-01
1.8650,-7.37421E-01
1.8660,-6.92190E-01
1.8670,-6.46283E-01
1.8680,-5.99748E-01
1.8690,-5.52636E-01
1.8700,-5.04996E-01
1.8710,-4.56878E-01
1.8720,-4.08331E-01
1.8730,-3.59404E-01
1.8740,-3.10145E-01
1.8750,-2.60602E-01
1.8760,-2.10823E-01
1.8770,-1.60853E-01
1.8780,-1.10740E-01
1.8790,-6.05293E-02
1.8800,-1.02652E-02
1.8810,4.00079E-02
1.8820,9.02466E-02
1.8830,1.40408E-01
1.8840,1.90451E-01
1.8850,2.40335E-01
1.8860,2.90018E-01
1.8870,3.39463E-01
1.8880,3.88631E-01
1.8890,4.37485E-01
1.8900,4.85989E-01
1.8910,5.34107E-01
1.8920,5.81806E-01
1.8930,6.29052E-01
1.8940,6.75813E-01
1.8950,7.22058E-01
1.8960,7.67757E-01
1.8970,8.12882E-01
1.8980,8.57404E-01
1.8990,9.01297E-01
1.9000,9.44535E-01
1.9010,9.87093E-01
1.9020,1.02895E+00
1.9030,1.07008E+00
1.9040,1.11047E+00
1.9050,1.15009E+00
1.9060,1.18892E+00
1.9070,1.22695E+00
1.9080,1.26416E+00
1.9090,1.30054E+00
1.9100,1.33606E+00
1.9110,1.37073E+00
1.9120,1.40451E+00
1.9130,1.43741E+00
1.9140,1.46941E+00
1.9150,1.50051E+00
1.9160,1.53068E+00
1.9170,1.55994E+00
1.9180,1.58826E+00
1.9190,1.61565E+00
1.9200,1.64210E+00
1.9210,1.66761E+00
1.9220,1.69217E+00
1.9230,1.71578E+00
1.9240,1.73845E+00
1.9250,1.76016E+00
1.9260,1.78093E+00
1.9270,1.80075E+00
1.9280,1.81962E+00
1.9290,1.83756E+00
1.9300,1.85456E+00
1.9310,1.87062E+00
1.9320,1.88576E+00
1.9330,1.89998E+00
1.9340,1.91328E+00
1.9350,1.92567E+00
1.9360,1.93717E+00
1.9370,1.94777E+00
1.9380,1.95749E+00
1.9390,1.96634E+00
1.9400,1.97432E+00
1.9410,1.98145E+00
1.9420,1.98774E+00
1.9430,1.99321E+00
1.9440,1.99785E+00
1.9450,2.00169E+00
1.9460,2.00473E+00
1.9470,2.00700E+00
1.9480,2.00850E+00
1.9490,2.00924E+00
1.9500,2.00925E+00
1.9510,2.00853E+00
1.9520,2.00710E+00
1.9530,2.00498E+00
1.9540,2.00217E+00
1.9550,1.99870E+00
1.9560,1.99458E+00
1.9570,1.98982E+00
1.9580,1.98445E+00
1.9590,1.97847E+00
1.9600,1.97190E+00
1.9610,1.96476E+00
1.9620,1.95706E+00
1.9630,1.94882E+00
1.9640,1.94006E+00
1.9650,1.93079E+00
1.9660,1.92103E+00
1.9670,1.91079E+00
1.9680,1.90009E+00
1.9690,1.88894E+00
1.9700,1.87737E+00
1.9710,1.86538E+00
1.9720,1.85299E+00
1.9730,1.84022E+00
1.9740,1.82708E+00
1.9750,1.81359E+00
1.9760,1.79977E+00
1.9770,1.78562E+00
1.9780,1.77117E+00
1.9790,1.75642E+00
1.9800,1.74139E+00
1.9810,1.72610E+00
1.9820,1.71056E+00
1.9830,1.69479E+00
1.9840,1.67879E+00
1.9850,1.66259E+00
1.9860,1.64619E+00
1.9870,1.62961E+00
1.9880,1.61285E+00
1.9890,1.59595E+00
1.9900,1.57889E+00
1.9910,1.56171E+00
1.9920,1.54440E+00
1.9930,1.52698E+00
1.9940,1.50947E+00
1.9950,1.49187E+00
1.9960,1.47420E+00
1.9970,1.45646E+00
1.9980,1.43866E+00
1.9990,1.42082E+00
2.0000,1.40295E+00
2.0010,1.38505E+00
2.0020,1.36713E+00
2.0030,1.34921E+00
2.0040,1.33129E+00
2.0050,1.31338E+00
2.0060,1.29549E+00
2.0070,1.27763E+00
2.0080,1.25979E+00
2.0090,1.24201E+00
2.0100,1.22427E+00
2.0110,1.20658E+00
2.0120,1.18896E+00
2.0130,1.17141E+00
2.0140,1.15393E+00
2.0150,1.13654E+00
2.0160,1.11923E+00
2.0170,1.10201E+00
2.0180,1.08490E+00
2.0190,1.06788E+00
2.0200,1.05098E+00
2.0210,1.03418E+00
2.0220,1.01751E+00
2.0230,1.00095E+00
2.0240,9.84525E-01
2.0250,9.68226E-01
2.0260,9.52059E-01
2.0270,9.36029E-01
2.0280,9.20138E-01
2.0290,9.04390E-01
2.0300,8.88787E-01
2.0310,8.73333E-01
2.0320,8.58030E-01
2.0330,8.42880E-01
2.0340,8.27886E-01
2.0350,8.13049E-01
2.0360,7.98371E-01
2.0370,7.83855E-01
2.0380,7.69501E-01
2.0390,7.55312E-01
2.0400,7.41288E-01
2.0410,7.27430E-01
2.0420,7.13740E-01
2.0430,7.00219E-01
2.0440,6.86868E-01
2.0450,6.73686E-01
2.0460,6.60675E-01
2.0470,6.47835E-01
2.0480,6.35166E-01
2.0490,6.22669E-01
2.0500,6.10343E-01
2.0510,5.98189E-01
2.0520,5.86207E-01
2.0530,5.74396E-01
2.0540,5.62757E-01
2.0550,5.51288E-01
2.0560,5.39990E-01
2.0570,5.28862E-01
2.0580,5.17903E-01
2.0590,5.07113E-01
2.0600,4.96492E-01
2.0610,4.86037E-01
2.0620,4.75749E-01
2.0630,4.65627E-01
2.0640,4.55669E-01
2.0650,4.45875E-01
2.0660,4.36243E-01
2.0670,4.26772E-01
2.0680,4.17462E-01
2.0690,4.08311E-01
2.0700,3.99317E-01
2.0710,3.90480E-01
2.0720,3.81798E-01
2.0730,3.73269E-01
2.0740,3.64893E-01
2.0750,3.56667E-01
2.0760,3.48591E-01
2.0770,3.40663E-01
2.0780,3.32880E-01
2.0790,3.25242E-01
2.0800,3.17748E-01
2.0810,3.10394E-01
2.0820,3.03181E-01
2.0830,2.96106E-01
2.0840,2.89167E-01
2.0850,2.82363E-01
2.0860,2.75692E-01
2.0870,2.69153E-01
2.0880,2.62743E-01
2.0890,2.56461E-01
2.0900,2.50306E-01
2.0910,2.44275E-01
2.0920,2.38367E-01
2.0930,2.32580E-01
2.0940,2.26912E-01
2.0950,2.21362E-01
2.0960,2.15928E-01
2.0970,2.10608E-01
2.0980,2.05400E-01
2.0990,2.00303E-01
2.1000,1.95314E-01
2.1010,1.90433E-01
2.1020,1.85657E-01
2.1030,1.80985E-01
2.1040,1.76415E-01
2.1050,1.71946E-01
2.1060,1.67575E-01
2.1070,1.63301E-01
2.1080,1.59122E-01
2.1090,1.55037E-01
2.1100,1.51043E-01
2.1110,1.47141E-01
2.1120,1.43327E-01
2.1130,1.39600E-01
2.1140,1.35958E-01
2.1150,1.32401E-01
2.1160,1.28926E-01
2.1170,1.25532E-01
2.1180,1.22218E-01
2.1190,1.18981E-01
2.1200,1.15820E-01
2.1210,1.12735E-01
2.1220,1.09723E-01
2.1230,1.06782E-01
2.1240,1.03913E-01
2.1250,1.01112E-01
2.1260,9.83796E-02
2.1270,9.57133E-02
2.1280,9.31120E-02
2.1290,9.05744E-02
2.1300,8.80992E-02
2.1310,8.56851E-02
2.1320,8.33308E-02
2.1330,8.10351E-02
2.1340,7.87967E-02
2.1350,7.66144E-02
2.1360,7.44869E-02
2.1370,7.24132E-02
2.1380,7.03920E-02
2.1390,6.84222E-02
2.1400,6.65026E-02
2.1410,6.46322E-02
2.1420,6.28099E-02
2.1430,6.10345E-02
2.1440,5.93051E-02
2.1450,5.76205E-02
2.1460,5.59799E-02
2.1470,5.43821E-02
2.1480,5.28261E-02
2.1490,5.13112E-02
2.1500,4.98361E-02
2.1510,4.84002E-02
2.1520,4.70023E-02
2.1530,4.56417E-02
2.1540,4.43174E-02
2.1550,4.30287E-02
2.1560,4.17746E-02
2.1570,4.05543E-02
2.1580,3.93670E-02
2.1590,3.82119E-02
2.1600,3.70882E-02
2.1610,3.59952E-02
2.1620,3.49321E-02
2.1630,3.38982E-02
2.1640,3.28927E-02
2.1650,3.19150E-02
2.1660,3.09643E-02
2.1670,3.00400E-02
2.1680,2.91415E-02
2.1690,2.82680E-02
2.1700,2.74190E-02
2.1710,2.65937E-02
2.1720,2.57917E-02
2.1730,2.50123E-02
2.1740,2.42550E-02
2.1750,2.35191E-02
2.1760,2.28041E-02
2.1770,2.21095E-02
2.1780,2.14348E-02
2.1790,2.07794E-02
2.1800,2.01428E-02
2.1810,1.95245E-02
2.1820,1.89240E-02
2.1830,1.83410E-02
2.1840,1.77748E-02
2.1850,1.72251E-02
2.1860,1.66914E-02
2.1870,1.61733E-02
2.1880,1.56703E-02
2.1890,1.51821E-02
2.1900,1.47083E-02
2.1910,1.42484E-02
2.1920,1.38021E-02
2.1930,1.33690E-02
2.1940,1.29488E-02
2.1950,1.25411E-02
2.1960,1.21455E-02
2.1970,1.17617E-02
2.1980,1.13894E-02
2.1990,1.10283E-02
2.2000,1.06781E-02
2.2010,1.03384E-02
2.2020,1.00089E-02
2.2030,9.68944E-03
2.2040,9.37965E-03
2.2050,9.07926E-03
2.2060,8.78802E-03
2.2070,8.50567E-03
2.2080,8.23194E-03
2.2090,7.96660E-03
2.2100,7.70940E-03
2.2110,7.46010E-03
2.2120,7.21849E-03
2.2130,6.98433E-03
2.2140,6.75742E-03
2.2150,6.53754E-03
2.2160,6.32448E-03
2.2170,6.11806E-03
2.2180,5.91806E-03
2.2190,5.72431E-03
2.2200,5.53662E-03
2.2210,5.35481E-03
2.2220,5.17871E-03
2.2230,5.00815E-03
2.2240,4.84297E-03
2.2250,4.68299E-03
2.2260,4.52808E-03
2.2270,4.37808E-03
2.2280,4.23283E-03
2.2290,4.09220E-03
2.2300,3.95605E-03
2.2310,3.82425E-03
2.2320,3.69665E-03
2.2330,3.57314E-03
2.2340,3.45359E-03
2.2350,3.33788E-03
2.2360,3.22590E-03
2.2370,3.11752E-03
2.2380,3.01264E-03
2.2390,2.91115E-03
2.2400,2.81295E-03
2.2410,2.71793E-03
2.2420,2.62601E-03
2.2430,2.53707E-03
2.2440,2.45103E-03
2.2450,2.36780E-03
2.2460,2.28729E-03
2.2470,2.20942E-03
2.2480,2.13410E-03
2.2490,2.06126E-03
2.2500,1.99081E-03
2.2510,1.92269E-03
2.2520,1.85681E-03
2.2530,1.79311E-03
2.2540,1.73152E-03
2.2550,1.67197E-03
2.2560,1.61439E-03
2.2570,1.55874E-03
2.2580,1.50493E-03
2.2590,1.45292E-03
2.2600,1.40264E-03
2.2610,1.35405E-03
2.2620,1.30708E-03
2.2630,1.26169E-03
2.2640,1.21783E-03
2.2650,1.17543E-03
2.2660,1.13447E-03
2.2670,1.09489E-03
2.2680,1.05664E-03
2.2690,1.01969E-03
2.2700,9.83989E-04
2.2710,9.49498E-04
2.2720,9.16179E-04
2.2730,8.83992E-04
2.2740,8.52902E-04
2.2750,8.22871E-04
2.2760,7.93865E-04
2.2770,7.65851E-04
2.2780,7.38795E-04
2.2790,7.12667E-04
2.2800,6.87435E-04
2.2810,6.63070E-04
2.2820,6.39543E-04
2.2830,6.16826E-04
2.2840,5.94893E-04
2.2850,5.73718E-04
2.2860,5.53274E-04
2.2870,5.33538E-04
2.2880,5.14487E-04
2.2890,4.96096E-04
2.2900,4.78344E-04
2.2910,4.61210E-04
2.2920,4.44672E-04
2.2930,4.28712E-04
2.2940,4.13308E-04
2.2950,3.98443E-04
2.2960,3.84098E-04
2.2970,3.70255E-04
2.2980,3.56899E-04
2.2990,3.44011E-04
2.3000,3.31576E-04
2.3010,3.19579E-04
2.3020,3.08005E-04
2.3030,2.96839E-04
2.3040,2.86067E-04
2.3050,2.75676E-04
2.3060,2.65653E-04
2.3070,2.55985E-04
2.3080,2.46661E-04
2.3090,2.37667E-04
2.3100,2.28993E-04
2.3110,2.20628E-04
2.3120,2.12561E-04
2.3130,2.04781E-04
2.3140,1.97280E-04
2.3150,1.90046E-04
2.3160,1.83072E-04
2.3170,1.76347E-04
2.3180,1.69863E-04
2.3190,1.63612E-04
2.3200,1.57586E-04
2.3210,1.51777E-04
2.3220,1.46176E-04
2.3230,1.40778E-04
2.3240,1.35574E-04
2.3250,1.30558E-04
2.3260,1.25724E-04
2.3270,1.21064E-04
2.3280,1.16574E-04
2.3290,1.12246E-04
2.3300,1.08075E-04
2.3310,1.04056E-04
2.3320,1.00183E-04
2.3330,9.64512E-05
2.3340,9.28552E-05
2.3350,8.93903E-05
2.3360,8.60520E-05
2.3370,8.28357E-05
2.3380,7.97370E-05
2.3390,7.67518E-05
2.3400,7.38760E-05
2.3410,7.11057E-05
2.3420,6.84371E-05
2.3430,6.58665E-05
2.3440,6.33906E-05
2.3450,6.10058E-05
2.3460,5.87089E-05
2.3470,5.64967E-05
2.3480,5.43661E-05
2.3490,5.23144E-05
2.3500,5.03385E-05
2.3510,4.84357E-05
2.3520,4.66034E-05
2.3530,4.48391E-05
2.3540,4.31403E-05
2.3550,4.15046E-05
2.3560,3.99297E-05
2.3570,3.84134E-05
2.3580,3.69536E-05
2.3590,3.55482E-05
2.3600,3.41953E-05
2.3610,3.28929E-05
2.3620,3.16391E-05
2.3630,3.04322E-05
2.3640,2.92706E-05
2.3650,2.81524E-05
2.3660,2.70762E-05
2.3670,2.60404E-05
2.3680,2.50434E-05
2.3690,2.40840E-05
2.3700,2.31606E-05
2.3710,2.22720E-05
2.3720,2.14169E-05
2.3730,2.05941E-05
2.3740,1.98023E-05
2.3750,1.90404E-05
2.3760,1.83073E-05
2.3770,1.76019E-05
2.3780,1.69233E-05
2.3790,1.62703E-05
2.3800,1.56422E-05
2.3810,1.50378E-05
2.3820,1.44564E-05
2.3830,1.38972E-05
2.3840,1.33591E-05
2.3850,1.28416E-05
2.3860,1.23438E-05
2.3870,1.18650E-05
2.3880,1.14044E-05
2.3890,1.09614E-05
2.3900,1.05354E-05
2.3910,1.01256E-05
2.3920,9.73153E-06
2.3930,9.35253E-06
2.3940,8.98807E-06
2.3950,8.63758E-06
2.3960,8.30054E-06
2.3970,7.97644E-06
2.3980,7.66481E-06
2.3990,7.36515E-06
2.4000,7.07703E-06
2.4010,6.80001E-06
2.4020,6.53366E-06
2.4030,6.27759E-06
2.4040,6.03140E-06
2.4050,5.79472E-06
2.4060,5.56719E-06
2.4070,5.34846E-06
2.4080,5.13819E-06
2.4090,4.93607E-06
2.4100,4.74178E-06
2.4110,4.55502E-06
2.4120,4.37551E-06
2.4130,4.20298E-06
2.4140,4.03714E-06
2.4150,3.87776E-06
2.4160,3.72458E-06
2.4170,3.57736E-06
2.4180,3.43588E-06
2.4190,3.29992E-06
2.4200,3.16926E-06
2.4210,3.04370E-06
2.4220,2.92304E-06
2.4230,2.80711E-06
2.4240,2.69570E-06
2.4250,2.58866E-06
2.4260,2.48581E-06
2.4270,2.38699E-06
2.4280,2.29204E-06
2.4290,2.20082E-06
2.4300,2.11319E-06
2.4310,2.02899E-06
2.4320,1.94811E-06
2.4330,1.87040E-06
2.4340,1.79576E-06
2.4350,1.72405E-06
2.4360,1.65517E-06
2.4370,1.58901E-06
2.4380,1.52545E-06
2.4390,1.46441E-06
2.4400,1.40578E-06
2.4410,1.34946E-06
2.4420,1.29537E-06
2.4430,1.24343E-06
2.4440,1.19354E-06
2.4450,1.14562E-06
2.4460,1.09961E-06
2.4470,1.05542E-06
2.4480,1.01298E-06
2.4490,9.72232E-07
2.4500,9.33101E-07
2.4510,8.95526E-07
2.4520,8.59445E-07
2.4530,8.24800E-07
2.4540,7.91535E-07
2.4550,7.59595E-07
2.4560,7.28929E-07
2.4570,6.99486E-07
2.4580,6.71219E-07
2.4590,6.44080E-07
2.4600,6.18025E-07
2.4610,5.93012E-07
2.4620,5.69000E-07
2.4630,5.45949E-07
2.4640,5.23821E-07
2.4650,5.02579E-07
2.4660,4.82189E-07
2.4670,4.62617E-07
2.4680,4.43830E-07
2.4690,4.25797E-07
2.4700,4.08489E-07
2.4710,3.91877E-07
2.4720,3.75932E-07
2.4730,3.60629E-07
2.4740,3.45943E-07
2.4750,3.31847E-07
2.4760,3.18320E-07
2.4770,3.05338E-07
2.4780,2.92880E-07
2.4790,2.80925E-07
2.4800,2.69452E-07
2.4810,2.58443E-07
2.4820,2.47879E-07
2.4830,2.37742E-07
2.4840,2.28015E-07
2.4850,2.18682E-07
2.4860,2.09727E-07
2.4870,2.01135E-07
2.4880,1.92892E-07
2.4890,1.84982E-07
2.4900,1.77394E-07
2.4910,1.70114E-07
2.4920,1.63129E-07
2.4930,1.56428E-07
2.4940,1.50000E-07
2.4950,1.43833E-07
2.4960,1.37917E-07
2.4970,1.32243E-07
2.4980,1.26799E-07
2.4990,1.21577E-07
2.5000,1.16568E-07
2.5010,1.11763E-07
2.5020,1.07155E-07
2.5030,1.02735E-07
2.5040,9.84947E-08
2.5050,9.44282E-08
2.5060,9.05280E-08
2.5070,8.67874E-08
2.5080,8.31998E-08
2.5090,7.97591E-08
2.5100,7.64593E-08
2.5110,7.32948E-08
2.5120,7.02600E-08
2.5130,6.73497E-08
2.5140,6.45588E-08
2.5150,6.18825E-08
2.5160,5.93161E-08
2.5170,5.68552E-08
2.5180,5.44954E-08
2.5190,5.22327E-08
2.5200,5.00631E-08
2.5210,4.79828E-08
2.5220,4.59881E-08
2.5230,4.40757E-08
2.5240,4.22420E-08
2.5250,4.04839E-08
2.5260,3.87984E-08
2.5270,3.71824E-08
2.5280,3.56332E-08
2.5290,3.41479E-08
2.5300,3.27240E-08
2.5310,3.13589E-08
2.5320,3.00503E-08
2.5330,2.87959E-08
2.5340,2.75933E-08
2.5350,2.64406E-08
2.5360,2.53356E-08
2.5370,2.42763E-08
2.5380,2.32610E-08
2.5390,2.22878E-08
2.5400,2.13550E-08
2.5410,2.04609E-08
2.5420,1.96039E-08
2.5430,1.87825E-08
2.5440,1.79952E-08
2.5450,1.72407E-08
2.5460,1.65175E-08
2.5470,1.58245E-08
2.5480,1.51603E-08
2.5490,1.45237E-08
2.5500,1.39136E-08
2.5510,1.33290E-08
2.5520,1.27687E-08
2.5530,1.22318E-08
2.5540,1.17173E-08
2.5550,1.12243E-08
2.5560,1.07518E-08
2.5570,1.02991E-08
2.5580,9.86529E-09
2.5590,9.44961E-09
2.5600,9.05131E-09
2.5610,8.66967E-09
2.5620,8.30400E-09
2.5630,7.95363E-09
2.5640,7.61793E-09
2.5650,7.29630E-09
2.5660,6.98814E-09
2.5670,6.69290E-09
2.5680,6.41003E-09
2.5690,6.13904E-09
2.5700,5.87941E-09
2.5710,5.63069E-09
2.5720,5.39240E-09
2.5730,5.16413E-09
2.5740,4.94545E-09
2.5750,4.73596E-09
2.5760,4.53529E-09
2.5770,4.34305E-09
2.5780,4.15890E-09
2.5790,3.98251E-09
2.5800,3.81354E-09
2.5810,3.65169E-09
2.5820,3.49666E-09
2.5830,3.34817E-09
2.5840,3.20593E-09
2.5850,3.06970E-09
2.5860,2.93922E-09
2.5870,2.81424E-09
2.5880,2.69454E-09
2.5890,2.57990E-09
2.5900,2.47010E-09
2.5910,2.36494E-09
2.5920,2.26423E-09
2.5930,2.16778E-09
2.5940,2.07540E-09
2.5950,1.98694E-09
2.5960,1.90223E-09
2.5970,1.82110E-09
2.5980,1.74340E-09
2.5990,1.66900E-09
2.6000,1.59776E-09
2.6010,1.52953E-09
2.6020,1.46420E-09
2.6030,1.40165E-09
2.6040,1.34174E-09
2.6050,1.28438E-09
2.6060,1.22946E-09
2.6070,1.17687E-09
2.6080,1.12652E-09
2.6090,1.07830E-09
2.6100,1.03214E-09
2.6110,9.87937E-10



==> anc/A_state_wvfncts/v13.csv <==
Level v=13

0.9060,-9.92401E-10
0.9070,-1.12183E-09
0.9080,-1.26774E-09
0.9090,-1.43218E-09
0.9100,-1.61746E-09
0.9110,-1.82613E-09
0.9120,-2.06108E-09
0.9130,-2.32554E-09
0.9140,-2.62312E-09
0.9150,-2.95785E-09
0.9160,-3.33427E-09
0.9170,-3.75742E-09
0.9180,-4.23295E-09
0.9190,-4.76718E-09
0.9200,-5.36717E-09
0.9210,-6.04079E-09
0.9220,-6.79684E-09
0.9230,-7.64514E-09
0.9240,-8.59663E-09
0.9250,-9.66353E-09
0.9260,-1.08595E-08
0.9270,-1.21996E-08
0.9280,-1.37008E-08
0.9290,-1.53820E-08
0.9300,-1.72642E-08
0.9310,-1.93705E-08
0.9320,-2.17271E-08
0.9330,-2.43628E-08
0.9340,-2.73097E-08
0.9350,-3.06035E-08
0.9360,-3.42838E-08
0.9370,-3.83948E-08
0.9380,-4.29853E-08
0.9390,-4.81096E-08
0.9400,-5.38279E-08
0.9410,-6.02072E-08
0.9420,-6.73214E-08
0.9430,-7.52526E-08
0.9440,-8.40920E-08
0.9450,-9.39403E-08
0.9460,-1.04909E-07
0.9470,-1.17122E-07
0.9480,-1.30716E-07
0.9490,-1.45841E-07
0.9500,-1.62666E-07
0.9510,-1.81375E-07
0.9520,-2.02173E-07
0.9530,-2.25285E-07
0.9540,-2.50959E-07
0.9550,-2.79472E-07
0.9560,-3.11127E-07
0.9570,-3.46259E-07
0.9580,-3.85236E-07
0.9590,-4.28466E-07
0.9600,-4.76397E-07
0.9610,-5.29523E-07
0.9620,-5.88388E-07
0.9630,-6.53592E-07
0.9640,-7.25791E-07
0.9650,-8.05713E-07
0.9660,-8.94152E-07
0.9670,-9.91986E-07
0.9680,-1.10018E-06
0.9690,-1.21978E-06
0.9700,-1.35196E-06
0.9710,-1.49799E-06
0.9720,-1.65926E-06
0.9730,-1.83732E-06
0.9740,-2.03384E-06
0.9750,-2.25066E-06
0.9760,-2.48981E-06
0.9770,-2.75350E-06
0.9780,-3.04414E-06
0.9790,-3.36440E-06
0.9800,-3.71716E-06
0.9810,-4.10560E-06
0.9820,-4.53318E-06
0.9830,-5.00370E-06
0.9840,-5.52130E-06
0.9850,-6.09049E-06
0.9860,-6.71622E-06
0.9870,-7.40386E-06
0.9880,-8.15929E-06
0.9890,-8.98892E-06
0.9900,-9.89973E-06
0.9910,-1.08993E-05
0.9920,-1.19960E-05
0.9930,-1.31988E-05
0.9940,-1.45175E-05
0.9950,-1.59628E-05
0.9960,-1.75464E-05
0.9970,-1.92809E-05
0.9980,-2.11799E-05
0.9990,-2.32585E-05
1.0000,-2.55328E-05
1.0010,-2.80205E-05
1.0020,-3.07405E-05
1.0030,-3.37137E-05
1.0040,-3.69624E-05
1.0050,-4.05110E-05
1.0060,-4.43859E-05
1.0070,-4.86155E-05
1.0080,-5.32309E-05
1.0090,-5.82654E-05
1.0100,-6.37552E-05
1.0110,-6.97395E-05
1.0120,-7.62606E-05
1.0130,-8.33641E-05
1.0140,-9.10993E-05
1.0150,-9.95197E-05
1.0160,-1.08683E-04
1.0170,-1.18650E-04
1.0180,-1.29489E-04
1.0190,-1.41271E-04
1.0200,-1.54075E-04
1.0210,-1.67984E-04
1.0220,-1.83087E-04
1.0230,-1.99482E-04
1.0240,-2.17273E-04
1.0250,-2.36573E-04
1.0260,-2.57500E-04
1.0270,-2.80186E-04
1.0280,-3.04769E-04
1.0290,-3.31397E-04
1.0300,-3.60232E-04
1.0310,-3.91444E-04
1.0320,-4.25218E-04
1.0330,-4.61751E-04
1.0340,-5.01253E-04
1.0350,-5.43952E-04
1.0360,-5.90088E-04
1.0370,-6.39922E-04
1.0380,-6.93728E-04
1.0390,-7.51804E-04
1.0400,-8.14465E-04
1.0410,-8.82049E-04
1.0420,-9.54914E-04
1.0430,-1.03345E-03
1.0440,-1.11805E-03
1.0450,-1.20918E-03
1.0460,-1.30727E-03
1.0470,-1.41284E-03
1.0480,-1.52641E-03
1.0490,-1.64855E-03
1.0500,-1.77983E-03
1.0510,-1.92091E-03
1.0520,-2.07245E-03
1.0530,-2.23517E-03
1.0540,-2.40982E-03
1.0550,-2.59722E-03
1.0560,-2.79821E-03
1.0570,-3.01370E-03
1.0580,-3.24464E-03
1.0590,-3.49205E-03
1.0600,-3.75700E-03
1.0610,-4.04063E-03
1.0620,-4.34413E-03
1.0630,-4.66877E-03
1.0640,-5.01588E-03
1.0650,-5.38689E-03
1.0660,-5.78327E-03
1.0670,-6.20659E-03
1.0680,-6.65851E-03
1.0690,-7.14076E-03
1.0700,-7.65518E-03
1.0710,-8.20370E-03
1.0720,-8.78833E-03
1.0730,-9.41121E-03
1.0740,-1.00746E-02
1.0750,-1.07807E-02
1.0760,-1.15322E-02
1.0770,-1.23315E-02
1.0780,-1.31814E-02
1.0790,-1.40846E-02
1.0800,-1.50441E-02
1.0810,-1.60631E-02
1.0820,-1.71447E-02
1.0830,-1.82923E-02
1.0840,-1.95094E-02
1.0850,-2.07997E-02
1.0860,-2.21670E-02
1.0870,-2.36152E-02
1.0880,-2.51486E-02
1.0890,-2.67713E-02
1.0900,-2.84879E-02
1.0910,-3.03030E-02
1.0920,-3.22213E-02
1.0930,-3.42479E-02
1.0940,-3.63879E-02
1.0950,-3.86467E-02
1.0960,-4.10297E-02
1.0970,-4.35427E-02
1.0980,-4.61915E-02
1.0990,-4.89822E-02
1.1000,-5.19211E-02
1.1010,-5.50145E-02
1.1020,-5.82690E-02
1.1030,-6.16915E-02
1.1040,-6.52889E-02
1.1050,-6.90682E-02
1.1060,-7.30369E-02
1.1070,-7.72024E-02
1.1080,-8.15722E-02
1.1090,-8.61543E-02
1.1100,-9.09563E-02
1.1110,-9.59865E-02
1.1120,-1.01253E-01
1.1130,-1.06764E-01
1.1140,-1.12528E-01
1.1150,-1.18554E-01
1.1160,-1.24850E-01
1.1170,-1.31424E-01
1.1180,-1.38286E-01
1.1190,-1.45444E-01
1.1200,-1.52906E-01
1.1210,-1.60683E-01
1.1220,-1.68782E-01
1.1230,-1.77211E-01
1.1240,-1.85980E-01
1.1250,-1.95097E-01
1.1260,-2.04571E-01
1.1270,-2.14409E-01
1.1280,-2.24619E-01
1.1290,-2.35210E-01
1.1300,-2.46189E-01
1.1310,-2.57562E-01
1.1320,-2.69338E-01
1.1330,-2.81522E-01
1.1340,-2.94121E-01
1.1350,-3.07140E-01
1.1360,-3.20585E-01
1.1370,-3.34460E-01
1.1380,-3.48770E-01
1.1390,-3.63518E-01
1.1400,-3.78706E-01
1.1410,-3.94337E-01
1.1420,-4.10413E-01
1.1430,-4.26933E-01
1.1440,-4.43898E-01
1.1450,-4.61306E-01
1.1460,-4.79154E-01
1.1470,-4.97441E-01
1.1480,-5.16160E-01
1.1490,-5.35308E-01
1.1500,-5.54877E-01
1.1510,-5.74859E-01
1.1520,-5.95245E-01
1.1530,-6.16024E-01
1.1540,-6.37185E-01
1.1550,-6.58714E-01
1.1560,-6.80597E-01
1.1570,-7.02816E-01
1.1580,-7.25354E-01
1.1590,-7.48191E-01
1.1600,-7.71306E-01
1.1610,-7.94676E-01
1.1620,-8.18276E-01
1.1630,-8.42080E-01
1.1640,-8.66058E-01
1.1650,-8.90182E-01
1.1660,-9.14418E-01
1.1670,-9.38734E-01
1.1680,-9.63093E-01
1.1690,-9.87459E-01
1.1700,-1.01179E+00
1.1710,-1.03605E+00
1.1720,-1.06019E+00
1.1730,-1.08416E+00
1.1740,-1.10793E+00
1.1750,-1.13144E+00
1.1760,-1.15464E+00
1.1770,-1.17748E+00
1.1780,-1.19990E+00
1.1790,-1.22186E+00
1.1800,-1.24329E+00
1.1810,-1.26414E+00
1.1820,-1.28435E+00
1.1830,-1.30386E+00
1.1840,-1.32261E+00
1.1850,-1.34053E+00
1.1860,-1.35756E+00
1.1870,-1.37364E+00
1.1880,-1.38871E+00
1.1890,-1.40270E+00
1.1900,-1.41554E+00
1.1910,-1.42718E+00
1.1920,-1.43754E+00
1.1930,-1.44657E+00
1.1940,-1.45420E+00
1.1950,-1.46037E+00
1.1960,-1.46501E+00
1.1970,-1.46808E+00
1.1980,-1.46950E+00
1.1990,-1.46923E+00
1.2000,-1.46720E+00
1.2010,-1.46338E+00
1.2020,-1.45770E+00
1.2030,-1.45012E+00
1.2040,-1.44059E+00
1.2050,-1.42909E+00
1.2060,-1.41556E+00
1.2070,-1.39999E+00
1.2080,-1.38233E+00
1.2090,-1.36256E+00
1.2100,-1.34068E+00
1.2110,-1.31665E+00
1.2120,-1.29047E+00
1.2130,-1.26215E+00
1.2140,-1.23167E+00
1.2150,-1.19905E+00
1.2160,-1.16430E+00
1.2170,-1.12744E+00
1.2180,-1.08851E+00
1.2190,-1.04752E+00
1.2200,-1.00452E+00
1.2210,-9.59568E-01
1.2220,-9.12704E-01
1.2230,-8.63994E-01
1.2240,-8.13506E-01
1.2250,-7.61314E-01
1.2260,-7.07502E-01
1.2270,-6.52159E-01
1.2280,-5.95382E-01
1.2290,-5.37275E-01
1.2300,-4.77949E-01
1.2310,-4.17523E-01
1.2320,-3.56121E-01
1.2330,-2.93874E-01
1.2340,-2.30921E-01
1.2350,-1.67405E-01
1.2360,-1.03476E-01
1.2370,-3.92878E-02
1.2380,2.49997E-02
1.2390,8.92226E-02
1.2400,1.53213E-01
1.2410,2.16801E-01
1.2420,2.79813E-01
1.2430,3.42073E-01
1.2440,4.03403E-01
1.2450,4.63628E-01
1.2460,5.22567E-01
1.2470,5.80045E-01
1.2480,6.35885E-01
1.2490,6.89912E-01
1.2500,7.41956E-01
1.2510,7.91846E-01
1.2520,8.39418E-01
1.2530,8.84513E-01
1.2540,9.26976E-01
1.2550,9.66658E-01
1.2560,1.00342E+00
1.2570,1.03712E+00
1.2580,1.06763E+00
1.2590,1.09485E+00
1.2600,1.11865E+00
1.2610,1.13894E+00
1.2620,1.15563E+00
1.2630,1.16864E+00
1.2640,1.17791E+00
1.2650,1.18338E+00
1.2660,1.18501E+00
1.2670,1.18276E+00
1.2680,1.17663E+00
1.2690,1.16661E+00
1.2700,1.15270E+00
1.2710,1.13493E+00
1.2720,1.11335E+00
1.2730,1.08799E+00
1.2740,1.05893E+00
1.2750,1.02624E+00
1.2760,9.90018E-01
1.2770,9.50368E-01
1.2780,9.07409E-01
1.2790,8.61277E-01
1.2800,8.12115E-01
1.2810,7.60082E-01
1.2820,7.05349E-01
1.2830,6.48098E-01
1.2840,5.88523E-01
1.2850,5.26826E-01
1.2860,4.63221E-01
1.2870,3.97931E-01
1.2880,3.31187E-01
1.2890,2.63227E-01
1.2900,1.94296E-01
1.2910,1.24647E-01
1.2920,5.45332E-02
1.2930,-1.57837E-02
1.2940,-8.60412E-02
1.2950,-1.55974E-01
1.2960,-2.25318E-01
1.2970,-2.93805E-01
1.2980,-3.61173E-01
1.2990,-4.27159E-01
1.3000,-4.91504E-01
1.3010,-5.53955E-01
1.3020,-6.14262E-01
1.3030,-6.72184E-01
1.3040,-7.27486E-01
1.3050,-7.79944E-01
1.3060,-8.29341E-01
1.3070,-8.75473E-01
1.3080,-9.18147E-01
1.3090,-9.57182E-01
1.3100,-9.92411E-01
1.3110,-1.02368E+00
1.3120,-1.05085E+00
1.3130,-1.07381E+00
1.3140,-1.09243E+00
1.3150,-1.10665E+00
1.3160,-1.11638E+00
1.3170,-1.12157E+00
1.3180,-1.12219E+00
1.3190,-1.11822E+00
1.3200,-1.10967E+00
1.3210,-1.09655E+00
1.3220,-1.07891E+00
1.3230,-1.05681E+00
1.3240,-1.03033E+00
1.3250,-9.99563E-01
1.3260,-9.64629E-01
1.3270,-9.25663E-01
1.3280,-8.82817E-01
1.3290,-8.36263E-01
1.3300,-7.86185E-01
1.3310,-7.32789E-01
1.3320,-6.76290E-01
1.3330,-6.16921E-01
1.3340,-5.54929E-01
1.3350,-4.90571E-01
1.3360,-4.24116E-01
1.3370,-3.55845E-01
1.3380,-2.86047E-01
1.3390,-2.15018E-01
1.3400,-1.43063E-01
1.3410,-7.04888E-02
1.3420,2.39005E-03
1.3430,7.52584E-02
1.3440,1.47799E-01
1.3450,2.19697E-01
1.3460,2.90635E-01
1.3470,3.60302E-01
1.3480,4.28390E-01
1.3490,4.94598E-01
1.3500,5.58632E-01
1.3510,6.20205E-01
1.3520,6.79043E-01
1.3530,7.34879E-01
1.3540,7.87464E-01
1.3550,8.36558E-01
1.3560,8.81938E-01
1.3570,9.23396E-01
1.3580,9.60744E-01
1.3590,9.93808E-01
1.3600,1.02244E+00
1.3610,1.04649E+00
1.3620,1.06586E+00
1.3630,1.08046E+00
1.3640,1.09020E+00
1.3650,1.09505E+00
1.3660,1.09498E+00
1.3670,1.08997E+00
1.3680,1.08005E+00
1.3690,1.06526E+00
1.3700,1.04565E+00
1.3710,1.02132E+00
1.3720,9.92366E-01
1.3730,9.58918E-01
1.3740,9.21123E-01
1.3750,8.79150E-01
1.3760,8.33186E-01
1.3770,7.83436E-01
1.3780,7.30124E-01
1.3790,6.73490E-01
1.3800,6.13791E-01
1.3810,5.51295E-01
1.3820,4.86286E-01
1.3830,4.19060E-01
1.3840,3.49922E-01
1.3850,2.79187E-01
1.3860,2.07176E-01
1.3870,1.34220E-01
1.3880,6.06492E-02
1.3890,-1.31984E-02
1.3900,-8.69856E-02
1.3910,-1.60375E-01
1.3920,-2.33030E-01
1.3930,-3.04619E-01
1.3940,-3.74813E-01
1.3950,-4.43291E-01
1.3960,-5.09739E-01
1.3970,-5.73853E-01
1.3980,-6.35338E-01
1.3990,-6.93913E-01
1.4000,-7.49309E-01
1.4010,-8.01273E-01
1.4020,-8.49566E-01
1.4030,-8.93967E-01
1.4040,-9.34274E-01
1.4050,-9.70302E-01
1.4060,-1.00189E+00
1.4070,-1.02888E+00
1.4080,-1.05116E+00
1.4090,-1.06863E+00
1.4100,-1.08121E+00
1.4110,-1.08884E+00
1.4120,-1.09148E+00
1.4130,-1.08913E+00
1.4140,-1.08179E+00
1.4150,-1.06950E+00
1.4160,-1.05233E+00
1.4170,-1.03033E+00
1.4180,-1.00363E+00
1.4190,-9.72342E-01
1.4200,-9.36609E-01
1.4210,-8.96597E-01
1.4220,-8.52490E-01
1.4230,-8.04491E-01
1.4240,-7.52821E-01
1.4250,-6.97716E-01
1.4260,-6.39429E-01
1.4270,-5.78227E-01
1.4280,-5.14390E-01
1.4290,-4.48209E-01
1.4300,-3.79988E-01
1.4310,-3.10038E-01
1.4320,-2.38677E-01
1.4330,-1.66231E-01
1.4340,-9.30291E-02
1.4350,-1.94048E-02
1.4360,5.43076E-02
1.4370,1.27774E-01
1.4380,2.00660E-01
1.4390,2.72637E-01
1.4400,3.43379E-01
1.4410,4.12566E-01
1.4420,4.79887E-01
1.4430,5.45037E-01
1.4440,6.07724E-01
1.4450,6.67665E-01
1.4460,7.24594E-01
1.4470,7.78253E-01
1.4480,8.28404E-01
1.4490,8.74824E-01
1.4500,9.17304E-01
1.4510,9.55659E-01
1.4520,9.89716E-01
1.4530,1.01933E+00
1.4540,1.04436E+00
1.4550,1.06471E+00
1.4560,1.08029E+00
1.4570,1.09103E+00
1.4580,1.09689E+00
1.4590,1.09784E+00
1.4600,1.09388E+00
1.4610,1.08504E+00
1.4620,1.07136E+00
1.4630,1.05291E+00
1.4640,1.02976E+00
1.4650,1.00203E+00
1.4660,9.69847E-01
1.4670,9.33354E-01
1.4680,8.92718E-01
1.4690,8.48123E-01
1.4700,7.99770E-01
1.4710,7.47877E-01
1.4720,6.92676E-01
1.4730,6.34414E-01
1.4740,5.73352E-01
1.4750,5.09761E-01
1.4760,4.43924E-01
1.4770,3.76133E-01
1.4780,3.06688E-01
1.4790,2.35895E-01
1.4800,1.64068E-01
1.4810,9.15210E-02
1.4820,1.85732E-02
1.4830,-5.44558E-02
1.4840,-1.27247E-01
1.4850,-1.99483E-01
1.4860,-2.70849E-01
1.4870,-3.41035E-01
1.4880,-4.09737E-01
1.4890,-4.76659E-01
1.4900,-5.41511E-01
1.4910,-6.04016E-01
1.4920,-6.63904E-01
1.4930,-7.20921E-01
1.4940,-7.74823E-01
1.4950,-8.25381E-01
1.4960,-8.72382E-01
1.4970,-9.15627E-01
1.4980,-9.54935E-01
1.4990,-9.90143E-01
1.5000,-1.02110E+00
1.5010,-1.04769E+00
1.5020,-1.06980E+00
1.5030,-1.08733E+00
1.5040,-1.10023E+00
1.5050,-1.10843E+00
1.5060,-1.11192E+00
1.5070,-1.11069E+00
1.5080,-1.10474E+00
1.5090,-1.09411E+00
1.5100,-1.07885E+00
1.5110,-1.05902E+00
1.5120,-1.03473E+00
1.5130,-1.00608E+00
1.5140,-9.73192E-01
1.5150,-9.36215E-01
1.5160,-8.95310E-01
1.5170,-8.50652E-01
1.5180,-8.02435E-01
1.5190,-7.50866E-01
1.5200,-6.96164E-01
1.5210,-6.38562E-01
1.5220,-5.78305E-01
1.5230,-5.15646E-01
1.5240,-4.50848E-01
1.5250,-3.84184E-01
1.5260,-3.15933E-01
1.5270,-2.46377E-01
1.5280,-1.75806E-01
1.5290,-1.04512E-01
1.5300,-3.27889E-02
1.5310,3.90690E-02
1.5320,1.10767E-01
1.5330,1.82012E-01
1.5340,2.52515E-01
1.5350,3.21990E-01
1.5360,3.90156E-01
1.5370,4.56738E-01
1.5380,5.21469E-01
1.5390,5.84091E-01
1.5400,6.44355E-01
1.5410,7.02022E-01
1.5420,7.56864E-01
1.5430,8.08667E-01
1.5440,8.57228E-01
1.5450,9.02358E-01
1.5460,9.43884E-01
1.5470,9.81647E-01
1.5480,1.01550E+00
1.5490,1.04533E+00
1.5500,1.07100E+00
1.5510,1.09245E+00
1.5520,1.10957E+00
1.5530,1.12232E+00
1.5540,1.13066E+00
1.5550,1.13455E+00
1.5560,1.13400E+00
1.5570,1.12902E+00
1.5580,1.11963E+00
1.5590,1.10587E+00
1.5600,1.08782E+00
1.5610,1.06554E+00
1.5620,1.03914E+00
1.5630,1.00873E+00
1.5640,9.74423E-01
1.5650,9.36368E-01
1.5660,8.94717E-01
1.5670,8.49638E-01
1.5680,8.01310E-01
1.5690,7.49924E-01
1.5700,6.95683E-01
1.5710,6.38799E-01
1.5720,5.79493E-01
1.5730,5.17995E-01
1.5740,4.54542E-01
1.5750,3.89377E-01
1.5760,3.22749E-01
1.5770,2.54911E-01
1.5780,1.86119E-01
1.5790,1.16632E-01
1.5800,4.67112E-02
1.5810,-2.33835E-02
1.5820,-9.33917E-02
1.5830,-1.63055E-01
1.5840,-2.32116E-01
1.5850,-3.00323E-01
1.5860,-3.67427E-01
1.5870,-4.33186E-01
1.5880,-4.97361E-01
1.5890,-5.59723E-01
1.5900,-6.20049E-01
1.5910,-6.78125E-01
1.5920,-7.33746E-01
1.5930,-7.86718E-01
1.5940,-8.36856E-01
1.5950,-8.83987E-01
1.5960,-9.27949E-01
1.5970,-9.68593E-01
1.5980,-1.00578E+00
1.5990,-1.03939E+00
1.6000,-1.06932E+00
1.6010,-1.09545E+00
1.6020,-1.11772E+00
1.6030,-1.13606E+00
1.6040,-1.15040E+00
1.6050,-1.16071E+00
1.6060,-1.16697E+00
1.6070,-1.16916E+00
1.6080,-1.16728E+00
1.6090,-1.16135E+00
1.6100,-1.15141E+00
1.6110,-1.13750E+00
1.6120,-1.11967E+00
1.6130,-1.09801E+00
1.6140,-1.07258E+00
1.6150,-1.04349E+00
1.6160,-1.01086E+00
1.6170,-9.74787E-01
1.6180,-9.35418E-01
1.6190,-8.92890E-01
1.6200,-8.47356E-01
1.6210,-7.98976E-01
1.6220,-7.47921E-01
1.6230,-6.94367E-01
1.6240,-6.38501E-01
1.6250,-5.80515E-01
1.6260,-5.20605E-01
1.6270,-4.58976E-01
1.6280,-3.95835E-01
1.6290,-3.31394E-01
1.6300,-2.65867E-01
1.6310,-1.99471E-01
1.6320,-1.32426E-01
1.6330,-6.49507E-02
1.6340,2.73525E-03
1.6350,7.04124E-02
1.6360,1.37863E-01
1.6370,2.04871E-01
1.6380,2.71223E-01
1.6390,3.36709E-01
1.6400,4.01123E-01
1.6410,4.64263E-01
1.6420,5.25934E-01
1.6430,5.85945E-01
1.6440,6.44112E-01
1.6450,7.00257E-01
1.6460,7.54211E-01
1.6470,8.05812E-01
1.6480,8.54906E-01
1.6490,9.01347E-01
1.6500,9.45001E-01
1.6510,9.85740E-01
1.6520,1.02345E+00
1.6530,1.05802E+00
1.6540,1.08936E+00
1.6550,1.11737E+00
1.6560,1.14199E+00
1.6570,1.16315E+00
1.6580,1.18080E+00
1.6590,1.19489E+00
1.6600,1.20539E+00
1.6610,1.21228E+00
1.6620,1.21556E+00
1.6630,1.21521E+00
1.6640,1.21126E+00
1.6650,1.20373E+00
1.6660,1.19265E+00
1.6670,1.17806E+00
1.6680,1.16002E+00
1.6690,1.13859E+00
1.6700,1.11384E+00
1.6710,1.08585E+00
1.6720,1.05472E+00
1.6730,1.02055E+00
1.6740,9.83438E-01
1.6750,9.43506E-01
1.6760,9.00874E-01
1.6770,8.55674E-01
1.6780,8.08041E-01
1.6790,7.58119E-01
1.6800,7.06055E-01
1.6810,6.52003E-01
1.6820,5.96121E-01
1.6830,5.38570E-01
1.6840,4.79517E-01
1.6850,4.19131E-01
1.6860,3.57583E-01
1.6870,2.95046E-01
1.6880,2.31697E-01
1.6890,1.67712E-01
1.6900,1.03268E-01
1.6910,3.85418E-02
1.6920,-2.62891E-02
1.6930,-9.10489E-02
1.6940,-1.55563E-01
1.6950,-2.19658E-01
1.6960,-2.83164E-01
1.6970,-3.45912E-01
1.6980,-4.07738E-01
1.6990,-4.68480E-01
1.7000,-5.27982E-01
1.7010,-5.86090E-01
1.7020,-6.42655E-01
1.7030,-6.97536E-01
1.7040,-7.50593E-01
1.7050,-8.01694E-01
1.7060,-8.50714E-01
1.7070,-8.97533E-01
1.7080,-9.42037E-01
1.7090,-9.84120E-01
1.7100,-1.02368E+00
1.7110,-1.06063E+00
1.7120,-1.09488E+00
1.7130,-1.12636E+00
1.7140,-1.15498E+00
1.7150,-1.18070E+00
1.7160,-1.20346E+00
1.7170,-1.22321E+00
1.7180,-1.23991E+00
1.7190,-1.25353E+00
1.7200,-1.26405E+00
1.7210,-1.27145E+00
1.7220,-1.27573E+00
1.7230,-1.27688E+00
1.7240,-1.27492E+00
1.7250,-1.26986E+00
1.7260,-1.26172E+00
1.7270,-1.25054E+00
1.7280,-1.23635E+00
1.7290,-1.21919E+00
1.7300,-1.19913E+00
1.7310,-1.17621E+00
1.7320,-1.15050E+00
1.7330,-1.12208E+00
1.7340,-1.09102E+00
1.7350,-1.05739E+00
1.7360,-1.02130E+00
1.7370,-9.82832E-01
1.7380,-9.42084E-01
1.7390,-8.99160E-01
1.7400,-8.54166E-01
1.7410,-8.07214E-01
1.7420,-7.58418E-01
1.7430,-7.07897E-01
1.7440,-6.55771E-01
1.7450,-6.02163E-01
1.7460,-5.47202E-01
1.7470,-4.91014E-01
1.7480,-4.33730E-01
1.7490,-3.75481E-01
1.7500,-3.16401E-01
1.7510,-2.56622E-01
1.7520,-1.96279E-01
1.7530,-1.35507E-01
1.7540,-7.44392E-02
1.7550,-1.32095E-02
1.7560,4.80488E-02
1.7570,1.09204E-01
1.7580,1.70124E-01
1.7590,2.30681E-01
1.7600,2.90748E-01
1.7610,3.50197E-01
1.7620,4.08908E-01
1.7630,4.66758E-01
1.7640,5.23631E-01
1.7650,5.79412E-01
1.7660,6.33990E-01
1.7670,6.87256E-01
1.7680,7.39106E-01
1.7690,7.89440E-01
1.7700,8.38162E-01
1.7710,8.85179E-01
1.7720,9.30402E-01
1.7730,9.73749E-01
1.7740,1.01514E+00
1.7750,1.05450E+00
1.7760,1.09176E+00
1.7770,1.12686E+00
1.7780,1.15973E+00
1.7790,1.19032E+00
1.7800,1.21858E+00
1.7810,1.24447E+00
1.7820,1.26794E+00
1.7830,1.28897E+00
1.7840,1.30751E+00
1.7850,1.32355E+00
1.7860,1.33707E+00
1.7870,1.34805E+00
1.7880,1.35649E+00
1.7890,1.36237E+00
1.7900,1.36570E+00
1.7910,1.36649E+00
1.7920,1.36475E+00
1.7930,1.36048E+00
1.7940,1.35371E+00
1.7950,1.34446E+00
1.7960,1.33277E+00
1.7970,1.31866E+00
1.7980,1.30217E+00
1.7990,1.28334E+00
1.8000,1.26222E+00
1.8010,1.23885E+00
1.8020,1.21329E+00
1.8030,1.18559E+00
1.8040,1.15581E+00
1.8050,1.12401E+00
1.8060,1.09026E+00
1.8070,1.05463E+00
1.8080,1.01718E+00
1.8090,9.77987E-01
1.8100,9.37130E-01
1.8110,8.94683E-01
1.8120,8.50727E-01
1.8130,8.05343E-01
1.8140,7.58614E-01
1.8150,7.10623E-01
1.8160,6.61457E-01
1.8170,6.11202E-01
1.8180,5.59947E-01
1.8190,5.07779E-01
1.8200,4.54789E-01
1.8210,4.01065E-01
1.8220,3.46697E-01
1.8230,2.91776E-01
1.8240,2.36392E-01
1.8250,1.80634E-01
1.8260,1.24593E-01
1.8270,6.83561E-02
1.8280,1.20134E-02
1.8290,-4.43481E-02
1.8300,-1.00641E-01
1.8310,-1.56781E-01
1.8320,-2.12682E-01
1.8330,-2.68261E-01
1.8340,-3.23436E-01
1.8350,-3.78127E-01
1.8360,-4.32255E-01
1.8370,-4.85743E-01
1.8380,-5.38515E-01
1.8390,-5.90499E-01
1.8400,-6.41623E-01
1.8410,-6.91818E-01
1.8420,-7.41017E-01
1.8430,-7.89154E-01
1.8440,-8.36168E-01
1.8450,-8.81999E-01
1.8460,-9.26587E-01
1.8470,-9.69880E-01
1.8480,-1.01182E+00
1.8490,-1.05237E+00
1.8500,-1.09146E+00
1.8510,-1.12907E+00
1.8520,-1.16514E+00
1.8530,-1.19963E+00
1.8540,-1.23252E+00
1.8550,-1.26376E+00
1.8560,-1.29333E+00
1.8570,-1.32119E+00
1.8580,-1.34731E+00
1.8590,-1.37169E+00
1.8600,-1.39429E+00
1.8610,-1.41509E+00
1.8620,-1.43409E+00
1.8630,-1.45126E+00
1.8640,-1.46660E+00
1.8650,-1.48010E+00
1.8660,-1.49176E+00
1.8670,-1.50157E+00
1.8680,-1.50953E+00
1.8690,-1.51564E+00
1.8700,-1.51991E+00
1.8710,-1.52235E+00
1.8720,-1.52297E+00
1.8730,-1.52176E+00
1.8740,-1.51876E+00
1.8750,-1.51397E+00
1.8760,-1.50741E+00
1.8770,-1.49911E+00
1.8780,-1.48907E+00
1.8790,-1.47733E+00
1.8800,-1.46392E+00
1.8810,-1.44884E+00
1.8820,-1.43215E+00
1.8830,-1.41385E+00
1.8840,-1.39399E+00
1.8850,-1.37260E+00
1.8860,-1.34972E+00
1.8870,-1.32537E+00
1.8880,-1.29959E+00
1.8890,-1.27242E+00
1.8900,-1.24391E+00
1.8910,-1.21408E+00
1.8920,-1.18299E+00
1.8930,-1.15066E+00
1.8940,-1.11715E+00
1.8950,-1.08249E+00
1.8960,-1.04673E+00
1.8970,-1.00992E+00
1.8980,-9.72097E-01
1.8990,-9.33306E-01
1.9000,-8.93593E-01
1.9010,-8.53005E-01
1.9020,-8.11588E-01
1.9030,-7.69388E-01
1.9040,-7.26450E-01
1.9050,-6.82823E-01
1.9060,-6.38551E-01
1.9070,-5.93681E-01
1.9080,-5.48261E-01
1.9090,-5.02335E-01
1.9100,-4.55950E-01
1.9110,-4.09151E-01
1.9120,-3.61984E-01
1.9130,-3.14495E-01
1.9140,-2.66726E-01
1.9150,-2.18724E-01
1.9160,-1.70531E-01
1.9170,-1.22191E-01
1.9180,-7.37457E-02
1.9190,-2.52380E-02
1.9200,2.32910E-02
1.9210,7.18005E-02
1.9220,1.20251E-01
1.9230,1.68602E-01
1.9240,2.16817E-01
1.9250,2.64857E-01
1.9260,3.12685E-01
1.9270,3.60265E-01
1.9280,4.07563E-01
1.9290,4.54544E-01
1.9300,5.01175E-01
1.9310,5.47424E-01
1.9320,5.93258E-01
1.9330,6.38648E-01
1.9340,6.83565E-01
1.9350,7.27979E-01
1.9360,7.71863E-01
1.9370,8.15191E-01
1.9380,8.57938E-01
1.9390,9.00079E-01
1.9400,9.41590E-01
1.9410,9.82450E-01
1.9420,1.02264E+00
1.9430,1.06213E+00
1.9440,1.10091E+00
1.9450,1.13896E+00
1.9460,1.17627E+00
1.9470,1.21281E+00
1.9480,1.24857E+00
1.9490,1.28353E+00
1.9500,1.31769E+00
1.9510,1.35103E+00
1.9520,1.38355E+00
1.9530,1.41522E+00
1.9540,1.44604E+00
1.9550,1.47601E+00
1.9560,1.50511E+00
1.9570,1.53334E+00
1.9580,1.56069E+00
1.9590,1.58717E+00
1.9600,1.61275E+00
1.9610,1.63745E+00
1.9620,1.66126E+00
1.9630,1.68418E+00
1.9640,1.70620E+00
1.9650,1.72734E+00
1.9660,1.74758E+00
1.9670,1.76694E+00
1.9680,1.78540E+00
1.9690,1.80299E+00
1.9700,1.81969E+00
1.9710,1.83552E+00
1.9720,1.85049E+00
1.9730,1.86458E+00
1.9740,1.87782E+00
1.9750,1.89021E+00
1.9760,1.90176E+00
1.9770,1.91246E+00
1.9780,1.92235E+00
1.9790,1.93141E+00
1.9800,1.93967E+00
1.9810,1.94713E+00
1.9820,1.95379E+00
1.9830,1.95968E+00
1.9840,1.96481E+00
1.9850,1.96917E+00
1.9860,1.97280E+00
1.9870,1.97569E+00
1.9880,1.97786E+00
1.9890,1.97932E+00
1.9900,1.98009E+00
1.9910,1.98018E+00
1.9920,1.97960E+00
1.9930,1.97836E+00
1.9940,1.97648E+00
1.9950,1.97398E+00
1.9960,1.97086E+00
1.9970,1.96714E+00
1.9980,1.96283E+00
1.9990,1.95795E+00
2.0000,1.95252E+00
2.0010,1.94654E+00
2.0020,1.94003E+00
2.0030,1.93300E+00
2.0040,1.92548E+00
2.0050,1.91746E+00
2.0060,1.90898E+00
2.0070,1.90004E+00
2.0080,1.89065E+00
2.0090,1.88084E+00
2.0100,1.87060E+00
2.0110,1.85997E+00
2.0120,1.84895E+00
2.0130,1.83756E+00
2.0140,1.82580E+00
2.0150,1.81370E+00
2.0160,1.80126E+00
2.0170,1.78851E+00
2.0180,1.77545E+00
2.0190,1.76209E+00
2.0200,1.74846E+00
2.0210,1.73456E+00
2.0220,1.72040E+00
2.0230,1.70600E+00
2.0240,1.69136E+00
2.0250,1.67651E+00
2.0260,1.66146E+00
2.0270,1.64621E+00
2.0280,1.63077E+00
2.0290,1.61517E+00
2.0300,1.59940E+00
2.0310,1.58348E+00
2.0320,1.56743E+00
2.0330,1.55124E+00
2.0340,1.53494E+00
2.0350,1.51853E+00
2.0360,1.50203E+00
2.0370,1.48543E+00
2.0380,1.46876E+00
2.0390,1.45201E+00
2.0400,1.43521E+00
2.0410,1.41836E+00
2.0420,1.40146E+00
2.0430,1.38453E+00
2.0440,1.36757E+00
2.0450,1.35060E+00
2.0460,1.33362E+00
2.0470,1.31663E+00
2.0480,1.29965E+00
2.0490,1.28268E+00
2.0500,1.26574E+00
2.0510,1.24881E+00
2.0520,1.23192E+00
2.0530,1.21508E+00
2.0540,1.19827E+00
2.0550,1.18152E+00
2.0560,1.16483E+00
2.0570,1.14820E+00
2.0580,1.13163E+00
2.0590,1.11515E+00
2.0600,1.09874E+00
2.0610,1.08241E+00
2.0620,1.06618E+00
2.0630,1.05003E+00
2.0640,1.03399E+00
2.0650,1.01805E+00
2.0660,1.00221E+00
2.0670,9.86483E-01
2.0680,9.70869E-01
2.0690,9.55372E-01
2.0700,9.39995E-01
2.0710,9.24741E-01
2.0720,9.09613E-01
2.0730,8.94615E-01
2.0740,8.79748E-01
2.0750,8.65016E-01
2.0760,8.50421E-01
2.0770,8.35964E-01
2.0780,8.21648E-01
2.0790,8.07476E-01
2.0800,7.93448E-01
2.0810,7.79567E-01
2.0820,7.65834E-01
2.0830,7.52250E-01
2.0840,7.38818E-01
2.0850,7.25537E-01
2.0860,7.12409E-01
2.0870,6.99436E-01
2.0880,6.86617E-01
2.0890,6.73954E-01
2.0900,6.61448E-01
2.0910,6.49098E-01
2.0920,6.36905E-01
2.0930,6.24870E-01
2.0940,6.12993E-01
2.0950,6.01273E-01
2.0960,5.89712E-01
2.0970,5.78309E-01
2.0980,5.67063E-01
2.0990,5.55976E-01
2.1000,5.45045E-01
2.1010,5.34272E-01
2.1020,5.23655E-01
2.1030,5.13195E-01
2.1040,5.02890E-01
2.1050,4.92741E-01
2.1060,4.82745E-01
2.1070,4.72903E-01
2.1080,4.63214E-01
2.1090,4.53677E-01
2.1100,4.44291E-01
2.1110,4.35055E-01
2.1120,4.25968E-01
2.1130,4.17029E-01
2.1140,4.08237E-01
2.1150,3.99591E-01
2.1160,3.91090E-01
2.1170,3.82732E-01
2.1180,3.74516E-01
2.1190,3.66442E-01
2.1200,3.58507E-01
2.1210,3.50710E-01
2.1220,3.43051E-01
2.1230,3.35527E-01
2.1240,3.28138E-01
2.1250,3.20881E-01
2.1260,3.13756E-01
2.1270,3.06761E-01
2.1280,2.99895E-01
2.1290,2.93155E-01
2.1300,2.86541E-01
2.1310,2.80052E-01
2.1320,2.73684E-01
2.1330,2.67438E-01
2.1340,2.61311E-01
2.1350,2.55303E-01
2.1360,2.49410E-01
2.1370,2.43633E-01
2.1380,2.37968E-01
2.1390,2.32416E-01
2.1400,2.26973E-01
2.1410,2.21640E-01
2.1420,2.16413E-01
2.1430,2.11292E-01
2.1440,2.06275E-01
2.1450,2.01360E-01
2.1460,1.96546E-01
2.1470,1.91831E-01
2.1480,1.87215E-01
2.1490,1.82694E-01
2.1500,1.78268E-01
2.1510,1.73936E-01
2.1520,1.69695E-01
2.1530,1.65544E-01
2.1540,1.61482E-01
2.1550,1.57508E-01
2.1560,1.53619E-01
2.1570,1.49815E-01
2.1580,1.46093E-01
2.1590,1.42453E-01
2.1600,1.38893E-01
2.1610,1.35411E-01
2.1620,1.32007E-01
2.1630,1.28679E-01
2.1640,1.25425E-01
2.1650,1.22244E-01
2.1660,1.19135E-01
2.1670,1.16097E-01
2.1680,1.13128E-01
2.1690,1.10226E-01
2.1700,1.07392E-01
2.1710,1.04622E-01
2.1720,1.01917E-01
2.1730,9.92742E-02
2.1740,9.66932E-02
2.1750,9.41727E-02
2.1760,9.17114E-02
2.1770,8.93081E-02
2.1780,8.69617E-02
2.1790,8.46711E-02
2.1800,8.24351E-02
2.1810,8.02526E-02
2.1820,7.81225E-02
2.1830,7.60438E-02
2.1840,7.40154E-02
2.1850,7.20361E-02
2.1860,7.01052E-02
2.1870,6.82214E-02
2.1880,6.63838E-02
2.1890,6.45914E-02
2.1900,6.28432E-02
2.1910,6.11384E-02
2.1920,5.94759E-02
2.1930,5.78549E-02
2.1940,5.62744E-02
2.1950,5.47335E-02
2.1960,5.32314E-02
2.1970,5.17673E-02
2.1980,5.03402E-02
2.1990,4.89494E-02
2.2000,4.75940E-02
2.2010,4.62732E-02
2.2020,4.49863E-02
2.2030,4.37325E-02
2.2040,4.25110E-02
2.2050,4.13210E-02
2.2060,4.01620E-02
2.2070,3.90330E-02
2.2080,3.79335E-02
2.2090,3.68627E-02
2.2100,3.58201E-02
2.2110,3.48048E-02
2.2120,3.38163E-02
2.2130,3.28539E-02
2.2140,3.19170E-02
2.2150,3.10051E-02
2.2160,3.01174E-02
2.2170,2.92534E-02
2.2180,2.84126E-02
2.2190,2.75944E-02
2.2200,2.67981E-02
2.2210,2.60234E-02
2.2220,2.52697E-02
2.2230,2.45363E-02
2.2240,2.38229E-02
2.2250,2.31290E-02
2.2260,2.24540E-02
2.2270,2.17975E-02
2.2280,2.11591E-02
2.2290,2.05382E-02
2.2300,1.99344E-02
2.2310,1.93473E-02
2.2320,1.87765E-02
2.2330,1.82216E-02
2.2340,1.76821E-02
2.2350,1.71576E-02
2.2360,1.66478E-02
2.2370,1.61523E-02
2.2380,1.56708E-02
2.2390,1.52027E-02
2.2400,1.47479E-02
2.2410,1.43060E-02
2.2420,1.38765E-02
2.2430,1.34593E-02
2.2440,1.30539E-02
2.2450,1.26601E-02
2.2460,1.22776E-02
2.2470,1.19060E-02
2.2480,1.15450E-02
2.2490,1.11945E-02
2.2500,1.08540E-02
2.2510,1.05234E-02
2.2520,1.02023E-02
2.2530,9.89053E-03
2.2540,9.58781E-03
2.2550,9.29391E-03
2.2560,9.00857E-03
2.2570,8.73157E-03
2.2580,8.46268E-03
2.2590,8.20167E-03
2.2600,7.94832E-03
2.2610,7.70244E-03
2.2620,7.46380E-03
2.2630,7.23221E-03
2.2640,7.00748E-03
2.2650,6.78941E-03
2.2660,6.57782E-03
2.2670,6.37252E-03
2.2680,6.17335E-03
2.2690,5.98012E-03
2.2700,5.79267E-03
2.2710,5.61084E-03
2.2720,5.43447E-03
2.2730,5.26341E-03
2.2740,5.09749E-03
2.2750,4.93659E-03
2.2760,4.78054E-03
2.2770,4.62923E-03
2.2780,4.48250E-03
2.2790,4.34023E-03
2.2800,4.20229E-03
2.2810,4.06855E-03
2.2820,3.93890E-03
2.2830,3.81321E-03
2.2840,3.69137E-03
2.2850,3.57327E-03
2.2860,3.45880E-03
2.2870,3.34785E-03
2.2880,3.24032E-03
2.2890,3.13611E-03
2.2900,3.03512E-03
2.2910,2.93726E-03
2.2920,2.84244E-03
2.2930,2.75056E-03
2.2940,2.66154E-03
2.2950,2.57530E-03
2.2960,2.49174E-03
2.2970,2.41080E-03
2.2980,2.33239E-03
2.2990,2.25644E-03
2.3000,2.18287E-03
2.3010,2.11162E-03
2.3020,2.04260E-03
2.3030,1.97577E-03
2.3040,1.91104E-03
2.3050,1.84836E-03
2.3060,1.78767E-03
2.3070,1.72890E-03
2.3080,1.67199E-03
2.3090,1.61690E-03
2.3100,1.56355E-03
2.3110,1.51191E-03
2.3120,1.46192E-03
2.3130,1.41353E-03
2.3140,1.36668E-03
2.3150,1.32134E-03
2.3160,1.27745E-03
2.3170,1.23497E-03
2.3180,1.19386E-03
2.3190,1.15408E-03
2.3200,1.11558E-03
2.3210,1.07832E-03
2.3220,1.04227E-03
2.3230,1.00738E-03
2.3240,9.73631E-04
2.3250,9.40974E-04
2.3260,9.09379E-04
2.3270,8.78812E-04
2.3280,8.49242E-04
2.3290,8.20637E-04
2.3300,7.92967E-04
2.3310,7.66202E-04
2.3320,7.40314E-04
2.3330,7.15274E-04
2.3340,6.91057E-04
2.3350,6.67636E-04
2.3360,6.44986E-04
2.3370,6.23083E-04
2.3380,6.01902E-04
2.3390,5.81421E-04
2.3400,5.61617E-04
2.3410,5.42469E-04
2.3420,5.23955E-04
2.3430,5.06056E-04
2.3440,4.88751E-04
2.3450,4.72022E-04
2.3460,4.55850E-04
2.3470,4.40218E-04
2.3480,4.25106E-04
2.3490,4.10500E-04
2.3500,3.96383E-04
2.3510,3.82738E-04
2.3520,3.69550E-04
2.3530,3.56805E-04
2.3540,3.44488E-04
2.3550,3.32585E-04
2.3560,3.21083E-04
2.3570,3.09969E-04
2.3580,2.99230E-04
2.3590,2.88853E-04
2.3600,2.78827E-04
2.3610,2.69140E-04
2.3620,2.59782E-04
2.3630,2.50741E-04
2.3640,2.42007E-04
2.3650,2.33570E-04
2.3660,2.25420E-04
2.3670,2.17547E-04
2.3680,2.09942E-04
2.3690,2.02598E-04
2.3700,1.95504E-04
2.3710,1.88652E-04
2.3720,1.82035E-04
2.3730,1.75645E-04
2.3740,1.69474E-04
2.3750,1.63514E-04
2.3760,1.57760E-04
2.3770,1.52203E-04
2.3780,1.46838E-04
2.3790,1.41657E-04
2.3800,1.36655E-04
2.3810,1.31826E-04
2.3820,1.27164E-04
2.3830,1.22662E-04
2.3840,1.18317E-04
2.3850,1.14122E-04
2.3860,1.10073E-04
2.3870,1.06165E-04
2.3880,1.02392E-04
2.3890,9.87500E-05
2.3900,9.52351E-05
2.3910,9.18427E-05
2.3920,8.85686E-05
2.3930,8.54087E-05
2.3940,8.23593E-05
2.3950,7.94164E-05
2.3960,7.65765E-05
2.3970,7.38361E-05
2.3980,7.11918E-05
2.3990,6.86403E-05
2.4000,6.61783E-05
2.4010,6.38029E-05
2.4020,6.15110E-05
2.4030,5.92999E-05
2.4040,5.71666E-05
2.4050,5.51086E-05
2.4060,5.31232E-05
2.4070,5.12079E-05
2.4080,4.93604E-05
2.4090,4.75782E-05
2.4100,4.58592E-05
2.4110,4.42010E-05
2.4120,4.26017E-05
2.4130,4.10592E-05
2.4140,3.95714E-05
2.4150,3.81366E-05
2.4160,3.67528E-05
2.4170,3.54183E-05
2.4180,3.41313E-05
2.4190,3.28903E-05
2.4200,3.16936E-05
2.4210,3.05396E-05
2.4220,2.94269E-05
2.4230,2.83540E-05
2.4240,2.73195E-05
2.4250,2.63220E-05
2.4260,2.53604E-05
2.4270,2.44333E-05
2.4280,2.35394E-05
2.4290,2.26777E-05
2.4300,2.18470E-05
2.4310,2.10462E-05
2.4320,2.02743E-05
2.4330,1.95301E-05
2.4340,1.88129E-05
2.4350,1.81215E-05
2.4360,1.74551E-05
2.4370,1.68128E-05
2.4380,1.61937E-05
2.4390,1.55970E-05
2.4400,1.50220E-05
2.4410,1.44678E-05
2.4420,1.39338E-05
2.4430,1.34191E-05
2.4440,1.29231E-05
2.4450,1.24452E-05
2.4460,1.19846E-05
2.4470,1.15409E-05
2.4480,1.11133E-05
2.4490,1.07013E-05
2.4500,1.03043E-05
2.4510,9.92179E-06
2.4520,9.55329E-06
2.4530,9.19825E-06
2.4540,8.85621E-06
2.4550,8.52669E-06
2.4560,8.20925E-06
2.4570,7.90344E-06
2.4580,7.60885E-06
2.4590,7.32508E-06
2.4600,7.05173E-06
2.4610,6.78842E-06
2.4620,6.53481E-06
2.4630,6.29052E-06
2.4640,6.05524E-06
2.4650,5.82863E-06
2.4660,5.61037E-06
2.4670,5.40017E-06
2.4680,5.19772E-06
2.4690,5.00276E-06
2.4700,4.81501E-06
2.4710,4.63420E-06
2.4720,4.46009E-06
2.4730,4.29242E-06
2.4740,4.13097E-06
2.4750,3.97550E-06
2.4760,3.82581E-06
2.4770,3.68167E-06
2.4780,3.54289E-06
2.4790,3.40927E-06
2.4800,3.28062E-06
2.4810,3.15675E-06
2.4820,3.03750E-06
2.4830,2.92270E-06
2.4840,2.81217E-06
2.4850,2.70577E-06
2.4860,2.60334E-06
2.4870,2.50474E-06
2.4880,2.40982E-06
2.4890,2.31845E-06
2.4900,2.23050E-06
2.4910,2.14585E-06
2.4920,2.06436E-06
2.4930,1.98593E-06
2.4940,1.91044E-06
2.4950,1.83778E-06
2.4960,1.76785E-06
2.4970,1.70055E-06
2.4980,1.63578E-06
2.4990,1.57344E-06
2.5000,1.51345E-06
2.5010,1.45572E-06
2.5020,1.40017E-06
2.5030,1.34670E-06
2.5040,1.29526E-06
2.5050,1.24575E-06
2.5060,1.19812E-06
2.5070,1.15228E-06
2.5080,1.10817E-06
2.5090,1.06574E-06
2.5100,1.02491E-06
2.5110,9.85622E-07
2.5120,9.47825E-07
2.5130,9.11460E-07
2.5140,8.76474E-07
2.5150,8.42815E-07
2.5160,8.10433E-07
2.5170,7.79281E-07
2.5180,7.49313E-07
2.5190,7.20484E-07
2.5200,6.92751E-07
2.5210,6.66073E-07
2.5220,6.40412E-07
2.5230,6.15727E-07
2.5240,5.91984E-07
2.5250,5.69145E-07
2.5260,5.47178E-07
2.5270,5.26050E-07
2.5280,5.05728E-07
2.5290,4.86182E-07
2.5300,4.67384E-07
2.5310,4.49304E-07
2.5320,4.31917E-07
2.5330,4.15194E-07
2.5340,3.99113E-07
2.5350,3.83647E-07
2.5360,3.68774E-07
2.5370,3.54472E-07
2.5380,3.40719E-07
2.5390,3.27493E-07
2.5400,3.14775E-07
2.5410,3.02547E-07
2.5420,2.90788E-07
2.5430,2.79481E-07
2.5440,2.68610E-07
2.5450,2.58157E-07
2.5460,2.48107E-07
2.5470,2.38443E-07
2.5480,2.29153E-07
2.5490,2.20221E-07
2.5500,2.11633E-07
2.5510,2.03377E-07
2.5520,1.95440E-07
2.5530,1.87809E-07
2.5540,1.80474E-07
2.5550,1.73422E-07
2.5560,1.66642E-07
2.5570,1.60126E-07
2.5580,1.53861E-07
2.5590,1.47840E-07
2.5600,1.42051E-07
2.5610,1.36488E-07
2.5620,1.31140E-07
2.5630,1.25999E-07
2.5640,1.21058E-07
2.5650,1.16309E-07
2.5660,1.11745E-07
2.5670,1.07358E-07
2.5680,1.03141E-07
2.5690,9.90889E-08
2.5700,9.51943E-08
2.5710,9.14513E-08
2.5720,8.78542E-08
2.5730,8.43972E-08
2.5740,8.10750E-08
2.5750,7.78824E-08
2.5760,7.48144E-08
2.5770,7.18661E-08
2.5780,6.90330E-08
2.5790,6.63105E-08
2.5800,6.36945E-08
2.5810,6.11807E-08
2.5820,5.87653E-08
2.5830,5.64444E-08
2.5840,5.42143E-08
2.5850,5.20716E-08
2.5860,5.00128E-08
2.5870,4.80347E-08
2.5880,4.61342E-08
2.5890,4.43082E-08
2.5900,4.25539E-08
2.5910,4.08684E-08
2.5920,3.92492E-08
2.5930,3.76935E-08
2.5940,3.61990E-08
2.5950,3.47632E-08
2.5960,3.33839E-08
2.5970,3.20589E-08
2.5980,3.07860E-08
2.5990,2.95632E-08
2.6000,2.83887E-08
2.6010,2.72603E-08
2.6020,2.61765E-08
2.6030,2.51354E-08
2.6040,2.41354E-08
2.6050,2.31748E-08
2.6060,2.22522E-08
2.6070,2.13660E-08
2.6080,2.05148E-08
2.6090,1.96973E-08
2.6100,1.89120E-08
2.6110,1.81579E-08
2.6120,1.74335E-08
2.6130,1.67378E-08
2.6140,1.60697E-08
2.6150,1.54281E-08
2.6160,1.48118E-08
2.6170,1.42200E-08
2.6180,1.36516E-08
2.6190,1.31058E-08
2.6200,1.25817E-08
2.6210,1.20783E-08
2.6220,1.15950E-08
2.6230,1.11308E-08
2.6240,1.06851E-08
2.6250,1.02570E-08
2.6260,9.84605E-09
2.6270,9.45140E-09
2.6280,9.07245E-09
2.6290,8.70858E-09
2.6300,8.35920E-09
2.6310,8.02373E-09
2.6320,7.70163E-09
2.6330,7.39236E-09
2.6340,7.09542E-09
2.6350,6.81033E-09
2.6360,6.53660E-09
2.6370,6.27380E-09
2.6380,6.02149E-09
2.6390,5.77926E-09
2.6400,5.54670E-09
2.6410,5.32343E-09
2.6420,5.10909E-09
2.6430,4.90331E-09
2.6440,4.70577E-09
2.6450,4.51613E-09
2.6460,4.33408E-09
2.6470,4.15931E-09
2.6480,3.99155E-09
2.6490,3.83050E-09
2.6500,3.67591E-09
2.6510,3.52752E-09
2.6520,3.38507E-09
2.6530,3.24834E-09
2.6540,3.11710E-09
2.6550,2.99112E-09
2.6560,2.87020E-09
2.6570,2.75413E-09
2.6580,2.64273E-09
2.6590,2.53580E-09
2.6600,2.43318E-09
2.6610,2.33467E-09
2.6620,2.24013E-09
2.6630,2.14940E-09
2.6640,2.06231E-09
2.6650,1.97873E-09
2.6660,1.89852E-09
2.6670,1.82153E-09
2.6680,1.74765E-09
2.6690,1.67675E-09
2.6700,1.60870E-09
2.6710,1.54340E-09
2.6720,1.48073E-09
2.6730,1.42059E-09
2.6740,1.36288E-09
2.6750,1.30750E-09
2.6760,1.25436E-09
2.6770,1.20336E-09
2.6780,1.15442E-09
2.6790,1.10746E-09
2.6800,1.06240E-09
2.6810,1.01916E-09
2.6820,9.77670E-10



==> anc/A_state_wvfncts/v14.csv <==
Level v=14

0.9010,9.45017E-10
0.9020,1.06887E-09
0.9030,1.20858E-09
0.9040,1.36613E-09
0.9050,1.54373E-09
0.9060,1.74386E-09
0.9070,1.96933E-09
0.9080,2.22326E-09
0.9090,2.50914E-09
0.9100,2.83089E-09
0.9110,3.19290E-09
0.9120,3.60007E-09
0.9130,4.05790E-09
0.9140,4.57252E-09
0.9150,5.15079E-09
0.9160,5.80037E-09
0.9170,6.52982E-09
0.9180,7.34870E-09
0.9190,8.26768E-09
0.9200,9.29866E-09
0.9210,1.04549E-08
0.9220,1.17513E-08
0.9230,1.32042E-08
0.9240,1.48322E-08
0.9250,1.66556E-08
0.9260,1.86973E-08
0.9270,2.09827E-08
0.9280,2.35400E-08
0.9290,2.64008E-08
0.9300,2.95998E-08
0.9310,3.31761E-08
0.9320,3.71728E-08
0.9330,4.16378E-08
0.9340,4.66245E-08
0.9350,5.21919E-08
0.9360,5.84058E-08
0.9370,6.53389E-08
0.9380,7.30719E-08
0.9390,8.16945E-08
0.9400,9.13057E-08
0.9410,1.02015E-07
0.9420,1.13945E-07
0.9430,1.27230E-07
0.9440,1.42019E-07
0.9450,1.58477E-07
0.9460,1.76786E-07
0.9470,1.97149E-07
0.9480,2.19787E-07
0.9490,2.44947E-07
0.9500,2.72900E-07
0.9510,3.03948E-07
0.9520,3.38421E-07
0.9530,3.76684E-07
0.9540,4.19140E-07
0.9550,4.66233E-07
0.9560,5.18453E-07
0.9570,5.76339E-07
0.9580,6.40484E-07
0.9590,7.11543E-07
0.9600,7.90233E-07
0.9610,8.77347E-07
0.9620,9.73754E-07
0.9630,1.08041E-06
0.9640,1.19837E-06
0.9650,1.32878E-06
0.9660,1.47291E-06
0.9670,1.63215E-06
0.9680,1.80804E-06
0.9690,2.00224E-06
0.9700,2.21658E-06
0.9710,2.45309E-06
0.9720,2.71396E-06
0.9730,3.00162E-06
0.9740,3.31869E-06
0.9750,3.66809E-06
0.9760,4.05297E-06
0.9770,4.47679E-06
0.9780,4.94334E-06
0.9790,5.45676E-06
0.9800,6.02156E-06
0.9810,6.64268E-06
0.9820,7.32550E-06
0.9830,8.07591E-06
0.9840,8.90030E-06
0.9850,9.80569E-06
0.9860,1.07997E-05
0.9870,1.18906E-05
0.9880,1.30874E-05
0.9890,1.44001E-05
0.9900,1.58392E-05
0.9910,1.74165E-05
0.9920,1.91447E-05
0.9930,2.10375E-05
0.9940,2.31099E-05
0.9950,2.53782E-05
0.9960,2.78600E-05
0.9970,3.05745E-05
0.9980,3.35426E-05
0.9990,3.67867E-05
1.0000,4.03314E-05
1.0010,4.42031E-05
1.0020,4.84306E-05
1.0030,5.30449E-05
1.0040,5.80798E-05
1.0050,6.35716E-05
1.0060,6.95598E-05
1.0070,7.60869E-05
1.0080,8.31989E-05
1.0090,9.09457E-05
1.0100,9.93808E-05
1.0110,1.08562E-04
1.0120,1.18552E-04
1.0130,1.29419E-04
1.0140,1.41235E-04
1.0150,1.54078E-04
1.0160,1.68032E-04
1.0170,1.83190E-04
1.0180,1.99648E-04
1.0190,2.17511E-04
1.0200,2.36894E-04
1.0210,2.57917E-04
1.0220,2.80711E-04
1.0230,3.05417E-04
1.0240,3.32185E-04
1.0250,3.61177E-04
1.0260,3.92567E-04
1.0270,4.26540E-04
1.0280,4.63296E-04
1.0290,5.03049E-04
1.0300,5.46026E-04
1.0310,5.92474E-04
1.0320,6.42653E-04
1.0330,6.96843E-04
1.0340,7.55345E-04
1.0350,8.18477E-04
1.0360,8.86581E-04
1.0370,9.60021E-04
1.0380,1.03919E-03
1.0390,1.12449E-03
1.0400,1.21638E-03
1.0410,1.31532E-03
1.0420,1.42181E-03
1.0430,1.53639E-03
1.0440,1.65963E-03
1.0450,1.79213E-03
1.0460,1.93452E-03
1.0470,2.08750E-03
1.0480,2.25179E-03
1.0490,2.42815E-03
1.0500,2.61740E-03
1.0510,2.82041E-03
1.0520,3.03809E-03
1.0530,3.27141E-03
1.0540,3.52139E-03
1.0550,3.78912E-03
1.0560,4.07576E-03
1.0570,4.38251E-03
1.0580,4.71067E-03
1.0590,5.06157E-03
1.0600,5.43665E-03
1.0610,5.83743E-03
1.0620,6.26548E-03
1.0630,6.72248E-03
1.0640,7.21019E-03
1.0650,7.73047E-03
1.0660,8.28527E-03
1.0670,8.87663E-03
1.0680,9.50671E-03
1.0690,1.01778E-02
1.0700,1.08922E-02
1.0710,1.16524E-02
1.0720,1.24611E-02
1.0730,1.33209E-02
1.0740,1.42348E-02
1.0750,1.52057E-02
1.0760,1.62367E-02
1.0770,1.73311E-02
1.0780,1.84922E-02
1.0790,1.97238E-02
1.0800,2.10293E-02
1.0810,2.24127E-02
1.0820,2.38780E-02
1.0830,2.54294E-02
1.0840,2.70712E-02
1.0850,2.88078E-02
1.0860,3.06441E-02
1.0870,3.25847E-02
1.0880,3.46347E-02
1.0890,3.67993E-02
1.0900,3.90839E-02
1.0910,4.14940E-02
1.0920,4.40354E-02
1.0930,4.67139E-02
1.0940,4.95356E-02
1.0950,5.25068E-02
1.0960,5.56339E-02
1.0970,5.89236E-02
1.0980,6.23827E-02
1.0990,6.60180E-02
1.1000,6.98368E-02
1.1010,7.38463E-02
1.1020,7.80540E-02
1.1030,8.24675E-02
1.1040,8.70946E-02
1.1050,9.19430E-02
1.1060,9.70209E-02
1.1070,1.02336E-01
1.1080,1.07898E-01
1.1090,1.13713E-01
1.1100,1.19791E-01
1.1110,1.26140E-01
1.1120,1.32768E-01
1.1130,1.39685E-01
1.1140,1.46898E-01
1.1150,1.54417E-01
1.1160,1.62250E-01
1.1170,1.70405E-01
1.1180,1.78890E-01
1.1190,1.87715E-01
1.1200,1.96888E-01
1.1210,2.06415E-01
1.1220,2.16306E-01
1.1230,2.26568E-01
1.1240,2.37209E-01
1.1250,2.48235E-01
1.1260,2.59654E-01
1.1270,2.71471E-01
1.1280,2.83694E-01
1.1290,2.96327E-01
1.1300,3.09376E-01
1.1310,3.22846E-01
1.1320,3.36740E-01
1.1330,3.51062E-01
1.1340,3.65815E-01
1.1350,3.81002E-01
1.1360,3.96623E-01
1.1370,4.12678E-01
1.1380,4.29169E-01
1.1390,4.46093E-01
1.1400,4.63448E-01
1.1410,4.81232E-01
1.1420,4.99440E-01
1.1430,5.18066E-01
1.1440,5.37105E-01
1.1450,5.56548E-01
1.1460,5.76386E-01
1.1470,5.96609E-01
1.1480,6.17205E-01
1.1490,6.38162E-01
1.1500,6.59464E-01
1.1510,6.81095E-01
1.1520,7.03038E-01
1.1530,7.25273E-01
1.1540,7.47779E-01
1.1550,7.70534E-01
1.1560,7.93512E-01
1.1570,8.16689E-01
1.1580,8.40036E-01
1.1590,8.63523E-01
1.1600,8.87119E-01
1.1610,9.10790E-01
1.1620,9.34501E-01
1.1630,9.58215E-01
1.1640,9.81894E-01
1.1650,1.00550E+00
1.1660,1.02898E+00
1.1670,1.05230E+00
1.1680,1.07541E+00
1.1690,1.09826E+00
1.1700,1.12081E+00
1.1710,1.14299E+00
1.1720,1.16477E+00
1.1730,1.18608E+00
1.1740,1.20687E+00
1.1750,1.22709E+00
1.1760,1.24667E+00
1.1770,1.26555E+00
1.1780,1.28368E+00
1.1790,1.30100E+00
1.1800,1.31743E+00
1.1810,1.33293E+00
1.1820,1.34742E+00
1.1830,1.36084E+00
1.1840,1.37314E+00
1.1850,1.38424E+00
1.1860,1.39409E+00
1.1870,1.40261E+00
1.1880,1.40976E+00
1.1890,1.41546E+00
1.1900,1.41967E+00
1.1910,1.42231E+00
1.1920,1.42334E+00
1.1930,1.42269E+00
1.1940,1.42032E+00
1.1950,1.41618E+00
1.1960,1.41021E+00
1.1970,1.40237E+00
1.1980,1.39262E+00
1.1990,1.38092E+00
1.2000,1.36724E+00
1.2010,1.35154E+00
1.2020,1.33380E+00
1.2030,1.31400E+00
1.2040,1.29211E+00
1.2050,1.26812E+00
1.2060,1.24203E+00
1.2070,1.21384E+00
1.2080,1.18354E+00
1.2090,1.15115E+00
1.2100,1.11669E+00
1.2110,1.08017E+00
1.2120,1.04162E+00
1.2130,1.00108E+00
1.2140,9.58586E-01
1.2150,9.14191E-01
1.2160,8.67950E-01
1.2170,8.19924E-01
1.2180,7.70182E-01
1.2190,7.18803E-01
1.2200,6.65870E-01
1.2210,6.11473E-01
1.2220,5.55711E-01
1.2230,4.98688E-01
1.2240,4.40517E-01
1.2250,3.81315E-01
1.2260,3.21209E-01
1.2270,2.60329E-01
1.2280,1.98813E-01
1.2290,1.36804E-01
1.2300,7.44515E-02
1.2310,1.19098E-02
1.2320,-5.06624E-02
1.2330,-1.13102E-01
1.2340,-1.75241E-01
1.2350,-2.36909E-01
1.2360,-2.97933E-01
1.2370,-3.58138E-01
1.2380,-4.17346E-01
1.2390,-4.75381E-01
1.2400,-5.32064E-01
1.2410,-5.87218E-01
1.2420,-6.40667E-01
1.2430,-6.92239E-01
1.2440,-7.41760E-01
1.2450,-7.89066E-01
1.2460,-8.33992E-01
1.2470,-8.76380E-01
1.2480,-9.16079E-01
1.2490,-9.52943E-01
1.2500,-9.86831E-01
1.2510,-1.01761E+00
1.2520,-1.04517E+00
1.2530,-1.06939E+00
1.2540,-1.09015E+00
1.2550,-1.10739E+00
1.2560,-1.12100E+00
1.2570,-1.13092E+00
1.2580,-1.13709E+00
1.2590,-1.13946E+00
1.2600,-1.13801E+00
1.2610,-1.13270E+00
1.2620,-1.12354E+00
1.2630,-1.11052E+00
1.2640,-1.09367E+00
1.2650,-1.07303E+00
1.2660,-1.04864E+00
1.2670,-1.02057E+00
1.2680,-9.88892E-01
1.2690,-9.53701E-01
1.2700,-9.15103E-01
1.2710,-8.73217E-01
1.2720,-8.28176E-01
1.2730,-7.80128E-01
1.2740,-7.29232E-01
1.2750,-6.75660E-01
1.2760,-6.19595E-01
1.2770,-5.61233E-01
1.2780,-5.00780E-01
1.2790,-4.38453E-01
1.2800,-3.74476E-01
1.2810,-3.09083E-01
1.2820,-2.42517E-01
1.2830,-1.75026E-01
1.2840,-1.06864E-01
1.2850,-3.82911E-02
1.2860,3.04299E-02
1.2870,9.90325E-02
1.2880,1.67249E-01
1.2890,2.34810E-01
1.2900,3.01447E-01
1.2910,3.66893E-01
1.2920,4.30885E-01
1.2930,4.93162E-01
1.2940,5.53467E-01
1.2950,6.11552E-01
1.2960,6.67175E-01
1.2970,7.20100E-01
1.2980,7.70105E-01
1.2990,8.16974E-01
1.3000,8.60505E-01
1.3010,9.00508E-01
1.3020,9.36806E-01
1.3030,9.69237E-01
1.3040,9.97653E-01
1.3050,1.02192E+00
1.3060,1.04193E+00
1.3070,1.05759E+00
1.3080,1.06880E+00
1.3090,1.07552E+00
1.3100,1.07769E+00
1.3110,1.07531E+00
1.3120,1.06835E+00
1.3130,1.05685E+00
1.3140,1.04083E+00
1.3150,1.02034E+00
1.3160,9.95476E-01
1.3170,9.66319E-01
1.3180,9.32985E-01
1.3190,8.95608E-01
1.3200,8.54339E-01
1.3210,8.09347E-01
1.3220,7.60818E-01
1.3230,7.08957E-01
1.3240,6.53983E-01
1.3250,5.96129E-01
1.3260,5.35643E-01
1.3270,4.72788E-01
1.3280,4.07835E-01
1.3290,3.41068E-01
1.3300,2.72781E-01
1.3310,2.03276E-01
1.3320,1.32861E-01
1.3330,6.18487E-02
1.3340,-9.44127E-03
1.3350,-8.06885E-02
1.3360,-1.51571E-01
1.3370,-2.21767E-01
1.3380,-2.90957E-01
1.3390,-3.58823E-01
1.3400,-4.25054E-01
1.3410,-4.89345E-01
1.3420,-5.51396E-01
1.3430,-6.10920E-01
1.3440,-6.67638E-01
1.3450,-7.21284E-01
1.3460,-7.71604E-01
1.3470,-8.18361E-01
1.3480,-8.61332E-01
1.3490,-9.00311E-01
1.3500,-9.35112E-01
1.3510,-9.65564E-01
1.3520,-9.91520E-01
1.3530,-1.01285E+00
1.3540,-1.02945E+00
1.3550,-1.04124E+00
1.3560,-1.04815E+00
1.3570,-1.05014E+00
1.3580,-1.04719E+00
1.3590,-1.03933E+00
1.3600,-1.02656E+00
1.3610,-1.00896E+00
1.3620,-9.86589E-01
1.3630,-9.59557E-01
1.3640,-9.27984E-01
1.3650,-8.92014E-01
1.3660,-8.51813E-01
1.3670,-8.07568E-01
1.3680,-7.59485E-01
1.3690,-7.07789E-01
1.3700,-6.52723E-01
1.3710,-5.94545E-01
1.3720,-5.33532E-01
1.3730,-4.69971E-01
1.3740,-4.04165E-01
1.3750,-3.36426E-01
1.3760,-2.67077E-01
1.3770,-1.96450E-01
1.3780,-1.24881E-01
1.3790,-5.27131E-02
1.3800,1.97075E-02
1.3810,9.20333E-02
1.3820,1.63917E-01
1.3830,2.35013E-01
1.3840,3.04979E-01
1.3850,3.73478E-01
1.3860,4.40180E-01
1.3870,5.04763E-01
1.3880,5.66915E-01
1.3890,6.26336E-01
1.3900,6.82739E-01
1.3910,7.35851E-01
1.3920,7.85415E-01
1.3930,8.31192E-01
1.3940,8.72960E-01
1.3950,9.10517E-01
1.3960,9.43680E-01
1.3970,9.72291E-01
1.3980,9.96209E-01
1.3990,1.01532E+00
1.4000,1.02953E+00
1.4010,1.03877E+00
1.4020,1.04300E+00
1.4030,1.04220E+00
1.4040,1.03636E+00
1.4050,1.02553E+00
1.4060,1.00975E+00
1.4070,9.89091E-01
1.4080,9.63664E-01
1.4090,9.33588E-01
1.4100,8.99008E-01
1.4110,8.60091E-01
1.4120,8.17026E-01
1.4130,7.70022E-01
1.4140,7.19305E-01
1.4150,6.65120E-01
1.4160,6.07730E-01
1.4170,5.47412E-01
1.4180,4.84456E-01
1.4190,4.19167E-01
1.4200,3.51860E-01
1.4210,2.82859E-01
1.4220,2.12497E-01
1.4230,1.41113E-01
1.4240,6.90499E-02
1.4250,-3.34508E-03
1.4260,-7.57240E-02
1.4270,-1.47739E-01
1.4280,-2.19045E-01
1.4290,-2.89299E-01
1.4300,-3.58165E-01
1.4310,-4.25313E-01
1.4320,-4.90423E-01
1.4330,-5.53181E-01
1.4340,-6.13291E-01
1.4350,-6.70464E-01
1.4360,-7.24428E-01
1.4370,-7.74928E-01
1.4380,-8.21723E-01
1.4390,-8.64592E-01
1.4400,-9.03331E-01
1.4410,-9.37760E-01
1.4420,-9.67714E-01
1.4430,-9.93056E-01
1.4440,-1.01367E+00
1.4450,-1.02945E+00
1.4460,-1.04033E+00
1.4470,-1.04627E+00
1.4480,-1.04723E+00
1.4490,-1.04321E+00
1.4500,-1.03425E+00
1.4510,-1.02038E+00
1.4520,-1.00167E+00
1.4530,-9.78213E-01
1.4540,-9.50127E-01
1.4550,-9.17545E-01
1.4560,-8.80626E-01
1.4570,-8.39546E-01
1.4580,-7.94503E-01
1.4590,-7.45711E-01
1.4600,-6.93404E-01
1.4610,-6.37831E-01
1.4620,-5.79256E-01
1.4630,-5.17957E-01
1.4640,-4.54223E-01
1.4650,-3.88357E-01
1.4660,-3.20669E-01
1.4670,-2.51477E-01
1.4680,-1.81107E-01
1.4690,-1.09890E-01
1.4700,-3.81584E-02
1.4710,3.37512E-02
1.4720,1.05503E-01
1.4730,1.76763E-01
1.4740,2.47200E-01
1.4750,3.16486E-01
1.4760,3.84299E-01
1.4770,4.50327E-01
1.4780,5.14265E-01
1.4790,5.75817E-01
1.4800,6.34701E-01
1.4810,6.90647E-01
1.4820,7.43399E-01
1.4830,7.92716E-01
1.4840,8.38374E-01
1.4850,8.80167E-01
1.4860,9.17906E-01
1.4870,9.51422E-01
1.4880,9.80565E-01
1.4890,1.00521E+00
1.4900,1.02524E+00
1.4910,1.04057E+00
1.4920,1.05114E+00
1.4930,1.05691E+00
1.4940,1.05785E+00
1.4950,1.05396E+00
1.4960,1.04528E+00
1.4970,1.03184E+00
1.4980,1.01371E+00
1.4990,9.90975E-01
1.5000,9.63749E-01
1.5010,9.32159E-01
1.5020,8.96352E-01
1.5030,8.56496E-01
1.5040,8.12775E-01
1.5050,7.65391E-01
1.5060,7.14563E-01
1.5070,6.60522E-01
1.5080,6.03516E-01
1.5090,5.43804E-01
1.5100,4.81657E-01
1.5110,4.17357E-01
1.5120,3.51192E-01
1.5130,2.83461E-01
1.5140,2.14467E-01
1.5150,1.44519E-01
1.5160,7.39298E-02
1.5170,3.01212E-03
1.5180,-6.79190E-02
1.5190,-1.38550E-01
1.5200,-2.08569E-01
1.5210,-2.77667E-01
1.5220,-3.45544E-01
1.5230,-4.11900E-01
1.5240,-4.76448E-01
1.5250,-5.38906E-01
1.5260,-5.99005E-01
1.5270,-6.56485E-01
1.5280,-7.11100E-01
1.5290,-7.62615E-01
1.5300,-8.10811E-01
1.5310,-8.55484E-01
1.5320,-8.96445E-01
1.5330,-9.33523E-01
1.5340,-9.66564E-01
1.5350,-9.95431E-01
1.5360,-1.02001E+00
1.5370,-1.04019E+00
1.5380,-1.05591E+00
1.5390,-1.06709E+00
1.5400,-1.07371E+00
1.5410,-1.07573E+00
1.5420,-1.07317E+00
1.5430,-1.06602E+00
1.5440,-1.05435E+00
1.5450,-1.03819E+00
1.5460,-1.01764E+00
1.5470,-9.92775E-01
1.5480,-9.63718E-01
1.5490,-9.30597E-01
1.5500,-8.93558E-01
1.5510,-8.52763E-01
1.5520,-8.08391E-01
1.5530,-7.60634E-01
1.5540,-7.09698E-01
1.5550,-6.55801E-01
1.5560,-5.99173E-01
1.5570,-5.40055E-01
1.5580,-4.78696E-01
1.5590,-4.15354E-01
1.5600,-3.50296E-01
1.5610,-2.83792E-01
1.5620,-2.16120E-01
1.5630,-1.47560E-01
1.5640,-7.83948E-02
1.5650,-8.90836E-03
1.5660,6.06146E-02
1.5670,1.29890E-01
1.5680,1.98638E-01
1.5690,2.66579E-01
1.5700,3.33440E-01
1.5710,3.98952E-01
1.5720,4.62854E-01
1.5730,5.24891E-01
1.5740,5.84819E-01
1.5750,6.42402E-01
1.5760,6.97412E-01
1.5770,7.49638E-01
1.5780,7.98875E-01
1.5790,8.44934E-01
1.5800,8.87640E-01
1.5810,9.26831E-01
1.5820,9.62358E-01
1.5830,9.94091E-01
1.5840,1.02191E+00
1.5850,1.04572E+00
1.5860,1.06543E+00
1.5870,1.08098E+00
1.5880,1.09231E+00
1.5890,1.09939E+00
1.5900,1.10221E+00
1.5910,1.10075E+00
1.5920,1.09504E+00
1.5930,1.08510E+00
1.5940,1.07099E+00
1.5950,1.05277E+00
1.5960,1.03052E+00
1.5970,1.00433E+00
1.5980,9.74308E-01
1.5990,9.40583E-01
1.6000,9.03290E-01
1.6010,8.62577E-01
1.6020,8.18607E-01
1.6030,7.71553E-01
1.6040,7.21600E-01
1.6050,6.68941E-01
1.6060,6.13780E-01
1.6070,5.56329E-01
1.6080,4.96807E-01
1.6090,4.35441E-01
1.6100,3.72462E-01
1.6110,3.08106E-01
1.6120,2.42615E-01
1.6130,1.76232E-01
1.6140,1.09203E-01
1.6150,4.17738E-02
1.6160,-2.58078E-02
1.6170,-9.32956E-02
1.6180,-1.60445E-01
1.6190,-2.27013E-01
1.6200,-2.92761E-01
1.6210,-3.57455E-01
1.6220,-4.20863E-01
1.6230,-4.82764E-01
1.6240,-5.42937E-01
1.6250,-6.01175E-01
1.6260,-6.57274E-01
1.6270,-7.11041E-01
1.6280,-7.62291E-01
1.6290,-8.10851E-01
1.6300,-8.56556E-01
1.6310,-8.99253E-01
1.6320,-9.38801E-01
1.6330,-9.75069E-01
1.6340,-1.00794E+00
1.6350,-1.03731E+00
1.6360,-1.06308E+00
1.6370,-1.08518E+00
1.6380,-1.10354E+00
1.6390,-1.11810E+00
1.6400,-1.12883E+00
1.6410,-1.13570E+00
1.6420,-1.13869E+00
1.6430,-1.13781E+00
1.6440,-1.13307E+00
1.6450,-1.12450E+00
1.6460,-1.11213E+00
1.6470,-1.09602E+00
1.6480,-1.07622E+00
1.6490,-1.05283E+00
1.6500,-1.02592E+00
1.6510,-9.95599E-01
1.6520,-9.61969E-01
1.6530,-9.25153E-01
1.6540,-8.85283E-01
1.6550,-8.42496E-01
1.6560,-7.96943E-01
1.6570,-7.48780E-01
1.6580,-6.98171E-01
1.6590,-6.45287E-01
1.6600,-5.90308E-01
1.6610,-5.33416E-01
1.6620,-4.74801E-01
1.6630,-4.14656E-01
1.6640,-3.53180E-01
1.6650,-2.90572E-01
1.6660,-2.27035E-01
1.6670,-1.62775E-01
1.6680,-9.79982E-02
1.6690,-3.29106E-02
1.6700,3.22810E-02
1.6710,9.73711E-02
1.6720,1.62155E-01
1.6730,2.26432E-01
1.6740,2.90001E-01
1.6750,3.52668E-01
1.6760,4.14239E-01
1.6770,4.74527E-01
1.6780,5.33351E-01
1.6790,5.90532E-01
1.6800,6.45900E-01
1.6810,6.99292E-01
1.6820,7.50548E-01
1.6830,7.99521E-01
1.6840,8.46067E-01
1.6850,8.90053E-01
1.6860,9.31354E-01
1.6870,9.69853E-01
1.6880,1.00544E+00
1.6890,1.03803E+00
1.6900,1.06751E+00
1.6910,1.09383E+00
1.6920,1.11690E+00
1.6930,1.13667E+00
1.6940,1.15309E+00
1.6950,1.16613E+00
1.6960,1.17574E+00
1.6970,1.18193E+00
1.6980,1.18467E+00
1.6990,1.18397E+00
1.7000,1.17985E+00
1.7010,1.17232E+00
1.7020,1.16142E+00
1.7030,1.14719E+00
1.7040,1.12968E+00
1.7050,1.10895E+00
1.7060,1.08506E+00
1.7070,1.05811E+00
1.7080,1.02816E+00
1.7090,9.95322E-01
1.7100,9.59687E-01
1.7110,9.21368E-01
1.7120,8.80478E-01
1.7130,8.37139E-01
1.7140,7.91480E-01
1.7150,7.43634E-01
1.7160,6.93739E-01
1.7170,6.41939E-01
1.7180,5.88381E-01
1.7190,5.33218E-01
1.7200,4.76605E-01
1.7210,4.18700E-01
1.7220,3.59662E-01
1.7230,2.99656E-01
1.7240,2.38845E-01
1.7250,1.77395E-01
1.7260,1.15472E-01
1.7270,5.32408E-02
1.7280,-9.13116E-03
1.7290,-7.14791E-02
1.7300,-1.33639E-01
1.7310,-1.95448E-01
1.7320,-2.56746E-01
1.7330,-3.17375E-01
1.7340,-3.77179E-01
1.7350,-4.36006E-01
1.7360,-4.93708E-01
1.7370,-5.50140E-01
1.7380,-6.05161E-01
1.7390,-6.58636E-01
1.7400,-7.10434E-01
1.7410,-7.60429E-01
1.7420,-8.08501E-01
1.7430,-8.54534E-01
1.7440,-8.98421E-01
1.7450,-9.40059E-01
1.7460,-9.79352E-01
1.7470,-1.01621E+00
1.7480,-1.05055E+00
1.7490,-1.08230E+00
1.7500,-1.11138E+00
1.7510,-1.13774E+00
1.7520,-1.16132E+00
1.7530,-1.18207E+00
1.7540,-1.19996E+00
1.7550,-1.21494E+00
1.7560,-1.22700E+00
1.7570,-1.23611E+00
1.7580,-1.24227E+00
1.7590,-1.24547E+00
1.7600,-1.24571E+00
1.7610,-1.24300E+00
1.7620,-1.23737E+00
1.7630,-1.22883E+00
1.7640,-1.21741E+00
1.7650,-1.20315E+00
1.7660,-1.18611E+00
1.7670,-1.16631E+00
1.7680,-1.14383E+00
1.7690,-1.11872E+00
1.7700,-1.09105E+00
1.7710,-1.06089E+00
1.7720,-1.02833E+00
1.7730,-9.93434E-01
1.7740,-9.56302E-01
1.7750,-9.17023E-01
1.7760,-8.75692E-01
1.7770,-8.32410E-01
1.7780,-7.87281E-01
1.7790,-7.40410E-01
1.7800,-6.91909E-01
1.7810,-6.41889E-01
1.7820,-5.90466E-01
1.7830,-5.37758E-01
1.7840,-4.83884E-01
1.7850,-4.28964E-01
1.7860,-3.73122E-01
1.7870,-3.16480E-01
1.7880,-2.59162E-01
1.7890,-2.01293E-01
1.7900,-1.42998E-01
1.7910,-8.44010E-02
1.7920,-2.56268E-02
1.7930,3.32011E-02
1.7940,9.19600E-02
1.7950,1.50528E-01
1.7960,2.08785E-01
1.7970,2.66612E-01
1.7980,3.23893E-01
1.7990,3.80513E-01
1.8000,4.36360E-01
1.8010,4.91323E-01
1.8020,5.45295E-01
1.8030,5.98173E-01
1.8040,6.49855E-01
1.8050,7.00243E-01
1.8060,7.49243E-01
1.8070,7.96764E-01
1.8080,8.42719E-01
1.8090,8.87024E-01
1.8100,9.29600E-01
1.8110,9.70372E-01
1.8120,1.00927E+00
1.8130,1.04622E+00
1.8140,1.08117E+00
1.8150,1.11406E+00
1.8160,1.14483E+00
1.8170,1.17344E+00
1.8180,1.19984E+00
1.8190,1.22399E+00
1.8200,1.24585E+00
1.8210,1.26540E+00
1.8220,1.28261E+00
1.8230,1.29746E+00
1.8240,1.30993E+00
1.8250,1.32001E+00
1.8260,1.32769E+00
1.8270,1.33298E+00
1.8280,1.33586E+00
1.8290,1.33634E+00
1.8300,1.33445E+00
1.8310,1.33018E+00
1.8320,1.32357E+00
1.8330,1.31462E+00
1.8340,1.30338E+00
1.8350,1.28986E+00
1.8360,1.27410E+00
1.8370,1.25615E+00
1.8380,1.23604E+00
1.8390,1.21381E+00
1.8400,1.18952E+00
1.8410,1.16321E+00
1.8420,1.13495E+00
1.8430,1.10477E+00
1.8440,1.07276E+00
1.8450,1.03896E+00
1.8460,1.00345E+00
1.8470,9.66283E-01
1.8480,9.27536E-01
1.8490,8.87279E-01
1.8500,8.45584E-01
1.8510,8.02525E-01
1.8520,7.58179E-01
1.8530,7.12623E-01
1.8540,6.65935E-01
1.8550,6.18195E-01
1.8560,5.69483E-01
1.8570,5.19881E-01
1.8580,4.69469E-01
1.8590,4.18331E-01
1.8600,3.66549E-01
1.8610,3.14205E-01
1.8620,2.61382E-01
1.8630,2.08163E-01
1.8640,1.54630E-01
1.8650,1.00865E-01
1.8660,4.69493E-02
1.8670,-7.03600E-03
1.8680,-6.10110E-02
1.8690,-1.14897E-01
1.8700,-1.68614E-01
1.8710,-2.22087E-01
1.8720,-2.75239E-01
1.8730,-3.27996E-01
1.8740,-3.80284E-01
1.8750,-4.32032E-01
1.8760,-4.83169E-01
1.8770,-5.33627E-01
1.8780,-5.83339E-01
1.8790,-6.32240E-01
1.8800,-6.80267E-01
1.8810,-7.27359E-01
1.8820,-7.73457E-01
1.8830,-8.18503E-01
1.8840,-8.62443E-01
1.8850,-9.05223E-01
1.8860,-9.46794E-01
1.8870,-9.87106E-01
1.8880,-1.02611E+00
1.8890,-1.06377E+00
1.8900,-1.10004E+00
1.8910,-1.13488E+00
1.8920,-1.16826E+00
1.8930,-1.20013E+00
1.8940,-1.23047E+00
1.8950,-1.25925E+00
1.8960,-1.28645E+00
1.8970,-1.31202E+00
1.8980,-1.33596E+00
1.8990,-1.35825E+00
1.9000,-1.37886E+00
1.9010,-1.39778E+00
1.9020,-1.41500E+00
1.9030,-1.43051E+00
1.9040,-1.44430E+00
1.9050,-1.45636E+00
1.9060,-1.46669E+00
1.9070,-1.47528E+00
1.9080,-1.48215E+00
1.9090,-1.48728E+00
1.9100,-1.49069E+00
1.9110,-1.49239E+00
1.9120,-1.49237E+00
1.9130,-1.49066E+00
1.9140,-1.48726E+00
1.9150,-1.48219E+00
1.9160,-1.47547E+00
1.9170,-1.46711E+00
1.9180,-1.45713E+00
1.9190,-1.44556E+00
1.9200,-1.43242E+00
1.9210,-1.41772E+00
1.9220,-1.40151E+00
1.9230,-1.38381E+00
1.9240,-1.36463E+00
1.9250,-1.34403E+00
1.9260,-1.32202E+00
1.9270,-1.29863E+00
1.9280,-1.27391E+00
1.9290,-1.24789E+00
1.9300,-1.22060E+00
1.9310,-1.19208E+00
1.9320,-1.16236E+00
1.9330,-1.13149E+00
1.9340,-1.09950E+00
1.9350,-1.06643E+00
1.9360,-1.03233E+00
1.9370,-9.97225E-01
1.9380,-9.61166E-01
1.9390,-9.24193E-01
1.9400,-8.86346E-01
1.9410,-8.47669E-01
1.9420,-8.08202E-01
1.9430,-7.67990E-01
1.9440,-7.27074E-01
1.9450,-6.85497E-01
1.9460,-6.43301E-01
1.9470,-6.00530E-01
1.9480,-5.57225E-01
1.9490,-5.13430E-01
1.9500,-4.69186E-01
1.9510,-4.24535E-01
1.9520,-3.79520E-01
1.9530,-3.34181E-01
1.9540,-2.88559E-01
1.9550,-2.42696E-01
1.9560,-1.96630E-01
1.9570,-1.50403E-01
1.9580,-1.04052E-01
1.9590,-5.76173E-02
1.9600,-1.11361E-02
1.9610,3.53540E-02
1.9620,8.18162E-02
1.9630,1.28215E-01
1.9640,1.74514E-01
1.9650,2.20679E-01
1.9660,2.66676E-01
1.9670,3.12472E-01
1.9680,3.58034E-01
1.9690,4.03332E-01
1.9700,4.48334E-01
1.9710,4.93011E-01
1.9720,5.37333E-01
1.9730,5.81272E-01
1.9740,6.24802E-01
1.9750,6.67895E-01
1.9760,7.10526E-01
1.9770,7.52670E-01
1.9780,7.94305E-01
1.9790,8.35407E-01
1.9800,8.75953E-01
1.9810,9.15925E-01
1.9820,9.55300E-01
1.9830,9.94060E-01
1.9840,1.03219E+00
1.9850,1.06967E+00
1.9860,1.10648E+00
1.9870,1.14260E+00
1.9880,1.17804E+00
1.9890,1.21276E+00
1.9900,1.24675E+00
1.9910,1.28002E+00
1.9920,1.31253E+00
1.9930,1.34429E+00
1.9940,1.37529E+00
1.9950,1.40551E+00
1.9960,1.43494E+00
1.9970,1.46359E+00
1.9980,1.49145E+00
1.9990,1.51850E+00
2.0000,1.54474E+00
2.0010,1.57018E+00
2.0020,1.59481E+00
2.0030,1.61862E+00
2.0040,1.64161E+00
2.0050,1.66379E+00
2.0060,1.68515E+00
2.0070,1.70569E+00
2.0080,1.72541E+00
2.0090,1.74432E+00
2.0100,1.76241E+00
2.0110,1.77970E+00
2.0120,1.79617E+00
2.0130,1.81184E+00
2.0140,1.82671E+00
2.0150,1.84079E+00
2.0160,1.85408E+00
2.0170,1.86658E+00
2.0180,1.87830E+00
2.0190,1.88926E+00
2.0200,1.89944E+00
2.0210,1.90888E+00
2.0220,1.91756E+00
2.0230,1.92550E+00
2.0240,1.93271E+00
2.0250,1.93919E+00
2.0260,1.94496E+00
2.0270,1.95002E+00
2.0280,1.95439E+00
2.0290,1.95807E+00
2.0300,1.96108E+00
2.0310,1.96342E+00
2.0320,1.96511E+00
2.0330,1.96616E+00
2.0340,1.96657E+00
2.0350,1.96637E+00
2.0360,1.96555E+00
2.0370,1.96414E+00
2.0380,1.96214E+00
2.0390,1.95956E+00
2.0400,1.95643E+00
2.0410,1.95274E+00
2.0420,1.94852E+00
2.0430,1.94377E+00
2.0440,1.93851E+00
2.0450,1.93275E+00
2.0460,1.92649E+00
2.0470,1.91977E+00
2.0480,1.91258E+00
2.0490,1.90494E+00
2.0500,1.89686E+00
2.0510,1.88835E+00
2.0520,1.87943E+00
2.0530,1.87011E+00
2.0540,1.86040E+00
2.0550,1.85032E+00
2.0560,1.83987E+00
2.0570,1.82907E+00
2.0580,1.81793E+00
2.0590,1.80646E+00
2.0600,1.79468E+00
2.0610,1.78260E+00
2.0620,1.77022E+00
2.0630,1.75756E+00
2.0640,1.74464E+00
2.0650,1.73146E+00
2.0660,1.71804E+00
2.0670,1.70438E+00
2.0680,1.69050E+00
2.0690,1.67640E+00
2.0700,1.66211E+00
2.0710,1.64763E+00
2.0720,1.63297E+00
2.0730,1.61813E+00
2.0740,1.60314E+00
2.0750,1.58801E+00
2.0760,1.57273E+00
2.0770,1.55732E+00
2.0780,1.54179E+00
2.0790,1.52616E+00
2.0800,1.51042E+00
2.0810,1.49459E+00
2.0820,1.47868E+00
2.0830,1.46269E+00
2.0840,1.44664E+00
2.0850,1.43053E+00
2.0860,1.41437E+00
2.0870,1.39817E+00
2.0880,1.38194E+00
2.0890,1.36568E+00
2.0900,1.34940E+00
2.0910,1.33312E+00
2.0920,1.31682E+00
2.0930,1.30053E+00
2.0940,1.28425E+00
2.0950,1.26798E+00
2.0960,1.25174E+00
2.0970,1.23553E+00
2.0980,1.21934E+00
2.0990,1.20320E+00
2.1000,1.18711E+00
2.1010,1.17106E+00
2.1020,1.15507E+00
2.1030,1.13914E+00
2.1040,1.12328E+00
2.1050,1.10749E+00
2.1060,1.09177E+00
2.1070,1.07613E+00
2.1080,1.06058E+00
2.1090,1.04511E+00
2.1100,1.02974E+00
2.1110,1.01446E+00
2.1120,9.99274E-01
2.1130,9.84194E-01
2.1140,9.69220E-01
2.1150,9.54354E-01
2.1160,9.39599E-01
2.1170,9.24959E-01
2.1180,9.10435E-01
2.1190,8.96031E-01
2.1200,8.81748E-01
2.1210,8.67590E-01
2.1220,8.53557E-01
2.1230,8.39653E-01
2.1240,8.25878E-01
2.1250,8.12236E-01
2.1260,7.98726E-01
2.1270,7.85352E-01
2.1280,7.72114E-01
2.1290,7.59014E-01
2.1300,7.46052E-01
2.1310,7.33230E-01
2.1320,7.20549E-01
2.1330,7.08010E-01
2.1340,6.95614E-01
2.1350,6.83361E-01
2.1360,6.71251E-01
2.1370,6.59286E-01
2.1380,6.47466E-01
2.1390,6.35790E-01
2.1400,6.24260E-01
2.1410,6.12876E-01
2.1420,6.01637E-01
2.1430,5.90544E-01
2.1440,5.79597E-01
2.1450,5.68795E-01
2.1460,5.58138E-01
2.1470,5.47626E-01
2.1480,5.37260E-01
2.1490,5.27037E-01
2.1500,5.16959E-01
2.1510,5.07023E-01
2.1520,4.97231E-01
2.1530,4.87581E-01
2.1540,4.78073E-01
2.1550,4.68706E-01
2.1560,4.59479E-01
2.1570,4.50392E-01
2.1580,4.41443E-01
2.1590,4.32632E-01
2.1600,4.23958E-01
2.1610,4.15420E-01
2.1620,4.07016E-01
2.1630,3.98747E-01
2.1640,3.90611E-01
2.1650,3.82607E-01
2.1660,3.74734E-01
2.1670,3.66990E-01
2.1680,3.59375E-01
2.1690,3.51887E-01
2.1700,3.44525E-01
2.1710,3.37289E-01
2.1720,3.30176E-01
2.1730,3.23186E-01
2.1740,3.16317E-01
2.1750,3.09568E-01
2.1760,3.02937E-01
2.1770,2.96424E-01
2.1780,2.90027E-01
2.1790,2.83745E-01
2.1800,2.77577E-01
2.1810,2.71520E-01
2.1820,2.65574E-01
2.1830,2.59737E-01
2.1840,2.54009E-01
2.1850,2.48387E-01
2.1860,2.42870E-01
2.1870,2.37457E-01
2.1880,2.32146E-01
2.1890,2.26937E-01
2.1900,2.21828E-01
2.1910,2.16817E-01
2.1920,2.11903E-01
2.1930,2.07084E-01
2.1940,2.02360E-01
2.1950,1.97729E-01
2.1960,1.93189E-01
2.1970,1.88739E-01
2.1980,1.84379E-01
2.1990,1.80106E-01
2.2000,1.75919E-01
2.2010,1.71816E-01
2.2020,1.67798E-01
2.2030,1.63861E-01
2.2040,1.60006E-01
2.2050,1.56230E-01
2.2060,1.52532E-01
2.2070,1.48911E-01
2.2080,1.45366E-01
2.2090,1.41896E-01
2.2100,1.38499E-01
2.2110,1.35173E-01
2.2120,1.31919E-01
2.2130,1.28734E-01
2.2140,1.25617E-01
2.2150,1.22568E-01
2.2160,1.19585E-01
2.2170,1.16666E-01
2.2180,1.13811E-01
2.2190,1.11019E-01
2.2200,1.08287E-01
2.2210,1.05617E-01
2.2220,1.03005E-01
2.2230,1.00451E-01
2.2240,9.79545E-02
2.2250,9.55137E-02
2.2260,9.31278E-02
2.2270,9.07957E-02
2.2280,8.85163E-02
2.2290,8.62888E-02
2.2300,8.41120E-02
2.2310,8.19850E-02
2.2320,7.99068E-02
2.2330,7.78765E-02
2.2340,7.58931E-02
2.2350,7.39557E-02
2.2360,7.20633E-02
2.2370,7.02151E-02
2.2380,6.84102E-02
2.2390,6.66476E-02
2.2400,6.49266E-02
2.2410,6.32463E-02
2.2420,6.16058E-02
2.2430,6.00043E-02
2.2440,5.84410E-02
2.2450,5.69151E-02
2.2460,5.54258E-02
2.2470,5.39724E-02
2.2480,5.25540E-02
2.2490,5.11700E-02
2.2500,4.98196E-02
2.2510,4.85021E-02
2.2520,4.72167E-02
2.2530,4.59629E-02
2.2540,4.47398E-02
2.2550,4.35468E-02
2.2560,4.23833E-02
2.2570,4.12486E-02
2.2580,4.01421E-02
2.2590,3.90631E-02
2.2600,3.80111E-02
2.2610,3.69853E-02
2.2620,3.59853E-02
2.2630,3.50105E-02
2.2640,3.40603E-02
2.2650,3.31340E-02
2.2660,3.22313E-02
2.2670,3.13515E-02
2.2680,3.04941E-02
2.2690,2.96586E-02
2.2700,2.88445E-02
2.2710,2.80513E-02
2.2720,2.72785E-02
2.2730,2.65256E-02
2.2740,2.57922E-02
2.2750,2.50777E-02
2.2760,2.43819E-02
2.2770,2.37041E-02
2.2780,2.30440E-02
2.2790,2.24012E-02
2.2800,2.17753E-02
2.2810,2.11657E-02
2.2820,2.05723E-02
2.2830,1.99944E-02
2.2840,1.94319E-02
2.2850,1.88842E-02
2.2860,1.83512E-02
2.2870,1.78322E-02
2.2880,1.73272E-02
2.2890,1.68356E-02
2.2900,1.63572E-02
2.2910,1.58916E-02
2.2920,1.54386E-02
2.2930,1.49978E-02
2.2940,1.45688E-02
2.2950,1.41515E-02
2.2960,1.37455E-02
2.2970,1.33505E-02
2.2980,1.29663E-02
2.2990,1.25926E-02
2.3000,1.22290E-02
2.3010,1.18755E-02
2.3020,1.15316E-02
2.3030,1.11972E-02
2.3040,1.08720E-02
2.3050,1.05557E-02
2.3060,1.02482E-02
2.3070,9.94924E-03
2.3080,9.65856E-03
2.3090,9.37596E-03
2.3100,9.10122E-03
2.3110,8.83415E-03
2.3120,8.57455E-03
2.3130,8.32222E-03
2.3140,8.07696E-03
2.3150,7.83859E-03
2.3160,7.60694E-03
2.3170,7.38181E-03
2.3180,7.16305E-03
2.3190,6.95048E-03
2.3200,6.74393E-03
2.3210,6.54324E-03
2.3220,6.34826E-03
2.3230,6.15884E-03
2.3240,5.97482E-03
2.3250,5.79607E-03
2.3260,5.62243E-03
2.3270,5.45377E-03
2.3280,5.28995E-03
2.3290,5.13085E-03
2.3300,4.97633E-03
2.3310,4.82627E-03
2.3320,4.68055E-03
2.3330,4.53905E-03
2.3340,4.40165E-03
2.3350,4.26824E-03
2.3360,4.13871E-03
2.3370,4.01296E-03
2.3380,3.89087E-03
2.3390,3.77235E-03
2.3400,3.65731E-03
2.3410,3.54563E-03
2.3420,3.43723E-03
2.3430,3.33202E-03
2.3440,3.22990E-03
2.3450,3.13080E-03
2.3460,3.03462E-03
2.3470,2.94129E-03
2.3480,2.85072E-03
2.3490,2.76283E-03
2.3500,2.67756E-03
2.3510,2.59482E-03
2.3520,2.51454E-03
2.3530,2.43666E-03
2.3540,2.36111E-03
2.3550,2.28781E-03
2.3560,2.21671E-03
2.3570,2.14774E-03
2.3580,2.08084E-03
2.3590,2.01596E-03
2.3600,1.95302E-03
2.3610,1.89199E-03
2.3620,1.83279E-03
2.3630,1.77539E-03
2.3640,1.71972E-03
2.3650,1.66574E-03
2.3660,1.61340E-03
2.3670,1.56265E-03
2.3680,1.51344E-03
2.3690,1.46573E-03
2.3700,1.41948E-03
2.3710,1.37464E-03
2.3720,1.33117E-03
2.3730,1.28903E-03
2.3740,1.24818E-03
2.3750,1.20859E-03
2.3760,1.17021E-03
2.3770,1.13301E-03
2.3780,1.09696E-03
2.3790,1.06203E-03
2.3800,1.02817E-03
2.3810,9.95352E-04
2.3820,9.63555E-04
2.3830,9.32742E-04
2.3840,9.02886E-04
2.3850,8.73957E-04
2.3860,8.45927E-04
2.3870,8.18770E-04
2.3880,7.92460E-04
2.3890,7.66970E-04
2.3900,7.42277E-04
2.3910,7.18356E-04
2.3920,6.95184E-04
2.3930,6.72738E-04
2.3940,6.50996E-04
2.3950,6.29938E-04
2.3960,6.09542E-04
2.3970,5.89787E-04
2.3980,5.70656E-04
2.3990,5.52128E-04
2.4000,5.34185E-04
2.4010,5.16809E-04
2.4020,4.99984E-04
2.4030,4.83691E-04
2.4040,4.67916E-04
2.4050,4.52641E-04
2.4060,4.37852E-04
2.4070,4.23533E-04
2.4080,4.09670E-04
2.4090,3.96250E-04
2.4100,3.83257E-04
2.4110,3.70680E-04
2.4120,3.58505E-04
2.4130,3.46720E-04
2.4140,3.35313E-04
2.4150,3.24271E-04
2.4160,3.13584E-04
2.4170,3.03240E-04
2.4180,2.93230E-04
2.4190,2.83541E-04
2.4200,2.74165E-04
2.4210,2.65092E-04
2.4220,2.56311E-04
2.4230,2.47814E-04
2.4240,2.39593E-04
2.4250,2.31637E-04
2.4260,2.23940E-04
2.4270,2.16492E-04
2.4280,2.09286E-04
2.4290,2.02315E-04
2.4300,1.95570E-04
2.4310,1.89045E-04
2.4320,1.82733E-04
2.4330,1.76627E-04
2.4340,1.70720E-04
2.4350,1.65006E-04
2.4360,1.59479E-04
2.4370,1.54134E-04
2.4380,1.48963E-04
2.4390,1.43962E-04
2.4400,1.39125E-04
2.4410,1.34448E-04
2.4420,1.29924E-04
2.4430,1.25549E-04
2.4440,1.21318E-04
2.4450,1.17227E-04
2.4460,1.13270E-04
2.4470,1.09445E-04
2.4480,1.05746E-04
2.4490,1.02169E-04
2.4500,9.87111E-05
2.4510,9.53675E-05
2.4520,9.21349E-05
2.4530,8.90096E-05
2.4540,8.59881E-05
2.4550,8.30672E-05
2.4560,8.02434E-05
2.4570,7.75137E-05
2.4580,7.48751E-05
2.4590,7.23244E-05
2.4600,6.98589E-05
2.4610,6.74759E-05
2.4620,6.51725E-05
2.4630,6.29462E-05
2.4640,6.07945E-05
2.4650,5.87149E-05
2.4660,5.67051E-05
2.4670,5.47628E-05
2.4680,5.28857E-05
2.4690,5.10718E-05
2.4700,4.93189E-05
2.4710,4.76250E-05
2.4720,4.59883E-05
2.4730,4.44067E-05
2.4740,4.28786E-05
2.4750,4.14020E-05
2.4760,3.99754E-05
2.4770,3.85970E-05
2.4780,3.72653E-05
2.4790,3.59788E-05
2.4800,3.47358E-05
2.4810,3.35350E-05
2.4820,3.23750E-05
2.4830,3.12544E-05
2.4840,3.01719E-05
2.4850,2.91263E-05
2.4860,2.81163E-05
2.4870,2.71406E-05
2.4880,2.61983E-05
2.4890,2.52881E-05
2.4900,2.44090E-05
2.4910,2.35599E-05
2.4920,2.27399E-05
2.4930,2.19479E-05
2.4940,2.11830E-05
2.4950,2.04444E-05
2.4960,1.97311E-05
2.4970,1.90422E-05
2.4980,1.83771E-05
2.4990,1.77347E-05
2.5000,1.71145E-05
2.5010,1.65156E-05
2.5020,1.59373E-05
2.5030,1.53789E-05
2.5040,1.48398E-05
2.5050,1.43193E-05
2.5060,1.38168E-05
2.5070,1.33316E-05
2.5080,1.28632E-05
2.5090,1.24110E-05
2.5100,1.19744E-05
2.5110,1.15530E-05
2.5120,1.11461E-05
2.5130,1.07534E-05
2.5140,1.03743E-05
2.5150,1.00083E-05
2.5160,9.65510E-06
2.5170,9.31414E-06
2.5180,8.98505E-06
2.5190,8.66741E-06
2.5200,8.36084E-06
2.5210,8.06495E-06
2.5220,7.77937E-06
2.5230,7.50376E-06
2.5240,7.23777E-06
2.5250,6.98108E-06
2.5260,6.73335E-06
2.5270,6.49429E-06
2.5280,6.26360E-06
2.5290,6.04098E-06
2.5300,5.82616E-06
2.5310,5.61888E-06
2.5320,5.41886E-06
2.5330,5.22587E-06
2.5340,5.03965E-06
2.5350,4.85998E-06
2.5360,4.68662E-06
2.5370,4.51937E-06
2.5380,4.35800E-06
2.5390,4.20231E-06
2.5400,4.05211E-06
2.5410,3.90721E-06
2.5420,3.76741E-06
2.5430,3.63255E-06
2.5440,3.50246E-06
2.5450,3.37696E-06
2.5460,3.25590E-06
2.5470,3.13912E-06
2.5480,3.02648E-06
2.5490,2.91783E-06
2.5500,2.81302E-06
2.5510,2.71193E-06
2.5520,2.61443E-06
2.5530,2.52039E-06
2.5540,2.42969E-06
2.5550,2.34221E-06
2.5560,2.25784E-06
2.5570,2.17647E-06
2.5580,2.09799E-06
2.5590,2.02231E-06
2.5600,1.94933E-06
2.5610,1.87895E-06
2.5620,1.81107E-06
2.5630,1.74562E-06
2.5640,1.68251E-06
2.5650,1.62165E-06
2.5660,1.56296E-06
2.5670,1.50638E-06
2.5680,1.45181E-06
2.5690,1.39920E-06
2.5700,1.34848E-06
2.5710,1.29957E-06
2.5720,1.25241E-06
2.5730,1.20694E-06
2.5740,1.16311E-06
2.5750,1.12085E-06
2.5760,1.08011E-06
2.5770,1.04083E-06
2.5780,1.00296E-06
2.5790,9.66453E-07
2.5800,9.31261E-07
2.5810,8.97336E-07
2.5820,8.64633E-07
2.5830,8.33108E-07
2.5840,8.02720E-07
2.5850,7.73427E-07
2.5860,7.45192E-07
2.5870,7.17976E-07
2.5880,6.91743E-07
2.5890,6.66458E-07
2.5900,6.42087E-07
2.5910,6.18598E-07
2.5920,5.95959E-07
2.5930,5.74139E-07
2.5940,5.53109E-07
2.5950,5.32841E-07
2.5960,5.13309E-07
2.5970,4.94484E-07
2.5980,4.76343E-07
2.5990,4.58860E-07
2.6000,4.42012E-07
2.6010,4.25776E-07
2.6020,4.10130E-07
2.6030,3.95054E-07
2.6040,3.80525E-07
2.6050,3.66526E-07
2.6060,3.53036E-07
2.6070,3.40038E-07
2.6080,3.27513E-07
2.6090,3.15445E-07
2.6100,3.03817E-07
2.6110,2.92614E-07
2.6120,2.81820E-07
2.6130,2.71419E-07
2.6140,2.61399E-07
2.6150,2.51745E-07
2.6160,2.42444E-07
2.6170,2.33483E-07
2.6180,2.24851E-07
2.6190,2.16534E-07
2.6200,2.08522E-07
2.6210,2.00804E-07
2.6220,1.93368E-07
2.6230,1.86205E-07
2.6240,1.79305E-07
2.6250,1.72658E-07
2.6260,1.66256E-07
2.6270,1.60088E-07
2.6280,1.54147E-07
2.6290,1.48425E-07
2.6300,1.42913E-07
2.6310,1.37604E-07
2.6320,1.32490E-07
2.6330,1.27564E-07
2.6340,1.22820E-07
2.6350,1.18251E-07
2.6360,1.13850E-07
2.6370,1.09612E-07
2.6380,1.05530E-07
2.6390,1.01598E-07
2.6400,9.78119E-08
2.6410,9.41654E-08
2.6420,9.06536E-08
2.6430,8.72717E-08
2.6440,8.40148E-08
2.6450,8.08784E-08
2.6460,7.78580E-08
2.6470,7.49495E-08
2.6480,7.21487E-08
2.6490,6.94516E-08
2.6500,6.68545E-08
2.6510,6.43537E-08
2.6520,6.19456E-08
2.6530,5.96268E-08
2.6540,5.73942E-08
2.6550,5.52444E-08
2.6560,5.31744E-08
2.6570,5.11814E-08
2.6580,4.92624E-08
2.6590,4.74148E-08
2.6600,4.56360E-08
2.6610,4.39233E-08
2.6620,4.22743E-08
2.6630,4.06868E-08
2.6640,3.91583E-08
2.6650,3.76869E-08
2.6660,3.62702E-08
2.6670,3.49064E-08
2.6680,3.35935E-08
2.6690,3.23295E-08
2.6700,3.11128E-08
2.6710,2.99414E-08
2.6720,2.88138E-08
2.6730,2.77284E-08
2.6740,2.66835E-08
2.6750,2.56776E-08
2.6760,2.47094E-08
2.6770,2.37775E-08
2.6780,2.28804E-08
2.6790,2.20168E-08
2.6800,2.11857E-08
2.6810,2.03856E-08
2.6820,1.96156E-08
2.6830,1.88744E-08
2.6840,1.81610E-08
2.6850,1.74743E-08
2.6860,1.68135E-08
2.6870,1.61774E-08
2.6880,1.55652E-08
2.6890,1.49760E-08
2.6900,1.44090E-08
2.6910,1.38633E-08
2.6920,1.33380E-08
2.6930,1.28326E-08
2.6940,1.23461E-08
2.6950,1.18780E-08
2.6960,1.14275E-08
2.6970,1.09939E-08
2.6980,1.05767E-08
2.6990,1.01752E-08
2.7000,9.78879E-09
2.7010,9.41699E-09
2.7020,9.05920E-09
2.7030,8.71492E-09
2.7040,8.38363E-09
2.7050,8.06484E-09
2.7060,7.75809E-09
2.7070,7.46292E-09
2.7080,7.17891E-09
2.7090,6.90564E-09
2.7100,6.64269E-09
2.7110,6.38969E-09
2.7120,6.14625E-09
2.7130,5.91203E-09
2.7140,5.68668E-09
2.7150,5.46985E-09
2.7160,5.26124E-09
2.7170,5.06053E-09
2.7180,4.86743E-09
2.7190,4.68164E-09
2.7200,4.50290E-09
2.7210,4.33094E-09
2.7220,4.16550E-09
2.7230,4.00635E-09
2.7240,3.85323E-09
2.7250,3.70592E-09
2.7260,3.56422E-09
2.7270,3.42789E-09
2.7280,3.29675E-09
2.7290,3.17059E-09
2.7300,3.04922E-09
2.7310,2.93248E-09
2.7320,2.82017E-09
2.7330,2.71214E-09
2.7340,2.60822E-09
2.7350,2.50826E-09
2.7360,2.41210E-09
2.7370,2.31961E-09
2.7380,2.23064E-09
2.7390,2.14507E-09
2.7400,2.06276E-09
2.7410,1.98358E-09
2.7420,1.90743E-09
2.7430,1.83418E-09
2.7440,1.76373E-09
2.7450,1.69596E-09
2.7460,1.63079E-09
2.7470,1.56810E-09
2.7480,1.50781E-09
2.7490,1.44983E-09
2.7500,1.39406E-09
2.7510,1.34042E-09
2.7520,1.28884E-09
2.7530,1.23922E-09
2.7540,1.19151E-09
2.7550,1.14562E-09
2.7560,1.10149E-09
2.7570,1.05905E-09
2.7580,1.01824E-09
2.7590,9.78990E-10



==> anc/A_state_wvfncts/v15.csv <==
Level v=15

0.8970,-9.75459E-10
0.8980,-1.10367E-09
0.8990,-1.24834E-09
0.9000,-1.41152E-09
0.9010,-1.59554E-09
0.9020,-1.80297E-09
0.9030,-2.03674E-09
0.9040,-2.30008E-09
0.9050,-2.59666E-09
0.9060,-2.93055E-09
0.9070,-3.30633E-09
0.9080,-3.72911E-09
0.9090,-4.20464E-09
0.9100,-4.73930E-09
0.9110,-5.34027E-09
0.9120,-6.01554E-09
0.9130,-6.77406E-09
0.9140,-7.62581E-09
0.9150,-8.58195E-09
0.9160,-9.65492E-09
0.9170,-1.08586E-08
0.9180,-1.22085E-08
0.9190,-1.37219E-08
0.9200,-1.54179E-08
0.9210,-1.73182E-08
0.9220,-1.94465E-08
0.9230,-2.18294E-08
0.9240,-2.44966E-08
0.9250,-2.74810E-08
0.9260,-3.08191E-08
0.9270,-3.45518E-08
0.9280,-3.87244E-08
0.9290,-4.33870E-08
0.9300,-4.85957E-08
0.9310,-5.44124E-08
0.9320,-6.09060E-08
0.9330,-6.81529E-08
0.9340,-7.62379E-08
0.9350,-8.52549E-08
0.9360,-9.53081E-08
0.9370,-1.06513E-07
0.9380,-1.18997E-07
0.9390,-1.32902E-07
0.9400,-1.48385E-07
0.9410,-1.65619E-07
0.9420,-1.84796E-07
0.9430,-2.06127E-07
0.9440,-2.29847E-07
0.9450,-2.56216E-07
0.9460,-2.85518E-07
0.9470,-3.18070E-07
0.9480,-3.54220E-07
0.9490,-3.94352E-07
0.9500,-4.38891E-07
0.9510,-4.88305E-07
0.9520,-5.43108E-07
0.9530,-6.03868E-07
0.9540,-6.71210E-07
0.9550,-7.45824E-07
0.9560,-8.28466E-07
0.9570,-9.19970E-07
0.9580,-1.02125E-06
0.9590,-1.13332E-06
0.9600,-1.25729E-06
0.9610,-1.39436E-06
0.9620,-1.54588E-06
0.9630,-1.71332E-06
0.9640,-1.89828E-06
0.9650,-2.10253E-06
0.9660,-2.32801E-06
0.9670,-2.57683E-06
0.9680,-2.85133E-06
0.9690,-3.15405E-06
0.9700,-3.48778E-06
0.9710,-3.85557E-06
0.9720,-4.26077E-06
0.9730,-4.70703E-06
0.9740,-5.19834E-06
0.9750,-5.73907E-06
0.9760,-6.33399E-06
0.9770,-6.98831E-06
0.9780,-7.70771E-06
0.9790,-8.49841E-06
0.9800,-9.36716E-06
0.9810,-1.03214E-05
0.9820,-1.13691E-05
0.9830,-1.25190E-05
0.9840,-1.37808E-05
0.9850,-1.51647E-05
0.9860,-1.66822E-05
0.9870,-1.83455E-05
0.9880,-2.01681E-05
0.9890,-2.21644E-05
0.9900,-2.43504E-05
0.9910,-2.67431E-05
0.9920,-2.93613E-05
0.9930,-3.22251E-05
0.9940,-3.53567E-05
0.9950,-3.87797E-05
0.9960,-4.25201E-05
0.9970,-4.66058E-05
0.9980,-5.10672E-05
0.9990,-5.59372E-05
1.0000,-6.12511E-05
1.0010,-6.70477E-05
1.0020,-7.33683E-05
1.0030,-8.02581E-05
1.0040,-8.77656E-05
1.0050,-9.59433E-05
1.0060,-1.04848E-04
1.0070,-1.14541E-04
1.0080,-1.25087E-04
1.0090,-1.36560E-04
1.0100,-1.49034E-04
1.0110,-1.62593E-04
1.0120,-1.77326E-04
1.0130,-1.93328E-04
1.0140,-2.10704E-04
1.0150,-2.29564E-04
1.0160,-2.50027E-04
1.0170,-2.72222E-04
1.0180,-2.96286E-04
1.0190,-3.22368E-04
1.0200,-3.50627E-04
1.0210,-3.81233E-04
1.0220,-4.14368E-04
1.0230,-4.50230E-04
1.0240,-4.89028E-04
1.0250,-5.30987E-04
1.0260,-5.76349E-04
1.0270,-6.25370E-04
1.0280,-6.78327E-04
1.0290,-7.35514E-04
1.0300,-7.97247E-04
1.0310,-8.63861E-04
1.0320,-9.35717E-04
1.0330,-1.01320E-03
1.0340,-1.09671E-03
1.0350,-1.18670E-03
1.0360,-1.28362E-03
1.0370,-1.38797E-03
1.0380,-1.50027E-03
1.0390,-1.62109E-03
1.0400,-1.75103E-03
1.0410,-1.89071E-03
1.0420,-2.04082E-03
1.0430,-2.20206E-03
1.0440,-2.37521E-03
1.0450,-2.56105E-03
1.0460,-2.76045E-03
1.0470,-2.97432E-03
1.0480,-3.20361E-03
1.0490,-3.44933E-03
1.0500,-3.71258E-03
1.0510,-3.99447E-03
1.0520,-4.29622E-03
1.0530,-4.61909E-03
1.0540,-4.96443E-03
1.0550,-5.33365E-03
1.0560,-5.72824E-03
1.0570,-6.14978E-03
1.0580,-6.59993E-03
1.0590,-7.08043E-03
1.0600,-7.59312E-03
1.0610,-8.13994E-03
1.0620,-8.72291E-03
1.0630,-9.34418E-03
1.0640,-1.00060E-02
1.0650,-1.07106E-02
1.0660,-1.14607E-02
1.0670,-1.22586E-02
1.0680,-1.31072E-02
1.0690,-1.40093E-02
1.0700,-1.49678E-02
1.0710,-1.59858E-02
1.0720,-1.70666E-02
1.0730,-1.82136E-02
1.0740,-1.94301E-02
1.0750,-2.07200E-02
1.0760,-2.20871E-02
1.0770,-2.35353E-02
1.0780,-2.50687E-02
1.0790,-2.66917E-02
1.0800,-2.84088E-02
1.0810,-3.02244E-02
1.0820,-3.21436E-02
1.0830,-3.41711E-02
1.0840,-3.63123E-02
1.0850,-3.85723E-02
1.0860,-4.09567E-02
1.0870,-4.34712E-02
1.0880,-4.61217E-02
1.0890,-4.89141E-02
1.0900,-5.18546E-02
1.0910,-5.49497E-02
1.0920,-5.82060E-02
1.0930,-6.16300E-02
1.0940,-6.52288E-02
1.0950,-6.90094E-02
1.0960,-7.29790E-02
1.0970,-7.71449E-02
1.0980,-8.15148E-02
1.0990,-8.60962E-02
1.1000,-9.08970E-02
1.1010,-9.59250E-02
1.1020,-1.01188E-01
1.1030,-1.06695E-01
1.1040,-1.12453E-01
1.1050,-1.18472E-01
1.1060,-1.24758E-01
1.1070,-1.31322E-01
1.1080,-1.38170E-01
1.1090,-1.45312E-01
1.1100,-1.52756E-01
1.1110,-1.60510E-01
1.1120,-1.68583E-01
1.1130,-1.76983E-01
1.1140,-1.85718E-01
1.1150,-1.94796E-01
1.1160,-2.04225E-01
1.1170,-2.14013E-01
1.1180,-2.24166E-01
1.1190,-2.34693E-01
1.1200,-2.45600E-01
1.1210,-2.56894E-01
1.1220,-2.68581E-01
1.1230,-2.80666E-01
1.1240,-2.93156E-01
1.1250,-3.06054E-01
1.1260,-3.19365E-01
1.1270,-3.33094E-01
1.1280,-3.47242E-01
1.1290,-3.61813E-01
1.1300,-3.76808E-01
1.1310,-3.92229E-01
1.1320,-4.08075E-01
1.1330,-4.24345E-01
1.1340,-4.41038E-01
1.1350,-4.58152E-01
1.1360,-4.75682E-01
1.1370,-4.93625E-01
1.1380,-5.11973E-01
1.1390,-5.30721E-01
1.1400,-5.49859E-01
1.1410,-5.69378E-01
1.1420,-5.89267E-01
1.1430,-6.09515E-01
1.1440,-6.30107E-01
1.1450,-6.51027E-01
1.1460,-6.72260E-01
1.1470,-6.93787E-01
1.1480,-7.15587E-01
1.1490,-7.37640E-01
1.1500,-7.59922E-01
1.1510,-7.82408E-01
1.1520,-8.05072E-01
1.1530,-8.27884E-01
1.1540,-8.50814E-01
1.1550,-8.73831E-01
1.1560,-8.96901E-01
1.1570,-9.19987E-01
1.1580,-9.43053E-01
1.1590,-9.66058E-01
1.1600,-9.88962E-01
1.1610,-1.01172E+00
1.1620,-1.03429E+00
1.1630,-1.05663E+00
1.1640,-1.07868E+00
1.1650,-1.10040E+00
1.1660,-1.12174E+00
1.1670,-1.14263E+00
1.1680,-1.16304E+00
1.1690,-1.18290E+00
1.1700,-1.20216E+00
1.1710,-1.22075E+00
1.1720,-1.23863E+00
1.1730,-1.25572E+00
1.1740,-1.27198E+00
1.1750,-1.28733E+00
1.1760,-1.30172E+00
1.1770,-1.31508E+00
1.1780,-1.32735E+00
1.1790,-1.33848E+00
1.1800,-1.34839E+00
1.1810,-1.35703E+00
1.1820,-1.36434E+00
1.1830,-1.37025E+00
1.1840,-1.37470E+00
1.1850,-1.37765E+00
1.1860,-1.37902E+00
1.1870,-1.37877E+00
1.1880,-1.37685E+00
1.1890,-1.37321E+00
1.1900,-1.36778E+00
1.1910,-1.36055E+00
1.1920,-1.35145E+00
1.1930,-1.34045E+00
1.1940,-1.32751E+00
1.1950,-1.31261E+00
1.1960,-1.29572E+00
1.1970,-1.27681E+00
1.1980,-1.25587E+00
1.1990,-1.23288E+00
1.2000,-1.20784E+00
1.2010,-1.18073E+00
1.2020,-1.15157E+00
1.2030,-1.12036E+00
1.2040,-1.08711E+00
1.2050,-1.05185E+00
1.2060,-1.01460E+00
1.2070,-9.75404E-01
1.2080,-9.34289E-01
1.2090,-8.91307E-01
1.2100,-8.46511E-01
1.2110,-7.99962E-01
1.2120,-7.51726E-01
1.2130,-7.01880E-01
1.2140,-6.50503E-01
1.2150,-5.97686E-01
1.2160,-5.43523E-01
1.2170,-4.88118E-01
1.2180,-4.31579E-01
1.2190,-3.74023E-01
1.2200,-3.15572E-01
1.2210,-2.56355E-01
1.2220,-1.96506E-01
1.2230,-1.36167E-01
1.2240,-7.54831E-02
1.2250,-1.46054E-02
1.2260,4.63099E-02
1.2270,1.07103E-01
1.2280,1.67609E-01
1.2290,2.27660E-01
1.2300,2.87086E-01
1.2310,3.45713E-01
1.2320,4.03368E-01
1.2330,4.59873E-01
1.2340,5.15053E-01
1.2350,5.68731E-01
1.2360,6.20732E-01
1.2370,6.70884E-01
1.2380,7.19014E-01
1.2390,7.64957E-01
1.2400,8.08548E-01
1.2410,8.49630E-01
1.2420,8.88049E-01
1.2430,9.23660E-01
1.2440,9.56324E-01
1.2450,9.85910E-01
1.2460,1.01230E+00
1.2470,1.03537E+00
1.2480,1.05502E+00
1.2490,1.07117E+00
1.2500,1.08373E+00
1.2510,1.09262E+00
1.2520,1.09780E+00
1.2530,1.09922E+00
1.2540,1.09684E+00
1.2550,1.09065E+00
1.2560,1.08064E+00
1.2570,1.06683E+00
1.2580,1.04923E+00
1.2590,1.02789E+00
1.2600,1.00285E+00
1.2610,9.74190E-01
1.2620,9.41987E-01
1.2630,9.06337E-01
1.2640,8.67353E-01
1.2650,8.25158E-01
1.2660,7.79892E-01
1.2670,7.31707E-01
1.2680,6.80768E-01
1.2690,6.27254E-01
1.2700,5.71354E-01
1.2710,5.13270E-01
1.2720,4.53213E-01
1.2730,3.91406E-01
1.2740,3.28080E-01
1.2750,2.63474E-01
1.2760,1.97836E-01
1.2770,1.31419E-01
1.2780,6.44820E-02
1.2790,-2.71100E-03
1.2800,-6.98930E-02
1.2810,-1.36794E-01
1.2820,-2.03145E-01
1.2830,-2.68673E-01
1.2840,-3.33109E-01
1.2850,-3.96185E-01
1.2860,-4.57638E-01
1.2870,-5.17208E-01
1.2880,-5.74642E-01
1.2890,-6.29692E-01
1.2900,-6.82120E-01
1.2910,-7.31696E-01
1.2920,-7.78203E-01
1.2930,-8.21433E-01
1.2940,-8.61190E-01
1.2950,-8.97294E-01
1.2960,-9.29577E-01
1.2970,-9.57889E-01
1.2980,-9.82095E-01
1.2990,-1.00208E+00
1.3000,-1.01773E+00
1.3010,-1.02898E+00
1.3020,-1.03576E+00
1.3030,-1.03802E+00
1.3040,-1.03574E+00
1.3050,-1.02892E+00
1.3060,-1.01758E+00
1.3070,-1.00174E+00
1.3080,-9.81470E-01
1.3090,-9.56843E-01
1.3100,-9.27956E-01
1.3110,-8.94925E-01
1.3120,-8.57887E-01
1.3130,-8.16996E-01
1.3140,-7.72426E-01
1.3150,-7.24368E-01
1.3160,-6.73029E-01
1.3170,-6.18635E-01
1.3180,-5.61425E-01
1.3190,-5.01652E-01
1.3200,-4.39583E-01
1.3210,-3.75498E-01
1.3220,-3.09685E-01
1.3230,-2.42445E-01
1.3240,-1.74084E-01
1.3250,-1.04916E-01
1.3260,-3.52613E-02
1.3270,3.45575E-02
1.3280,1.04215E-01
1.3290,1.73385E-01
1.3300,2.41742E-01
1.3310,3.08963E-01
1.3320,3.74728E-01
1.3330,4.38726E-01
1.3340,5.00648E-01
1.3350,5.60198E-01
1.3360,6.17087E-01
1.3370,6.71039E-01
1.3380,7.21791E-01
1.3390,7.69094E-01
1.3400,8.12716E-01
1.3410,8.52439E-01
1.3420,8.88065E-01
1.3430,9.19416E-01
1.3440,9.46332E-01
1.3450,9.68675E-01
1.3460,9.86329E-01
1.3470,9.99201E-01
1.3480,1.00722E+00
1.3490,1.01034E+00
1.3500,1.00853E+00
1.3510,1.00181E+00
1.3520,9.90186E-01
1.3530,9.73718E-01
1.3540,9.52477E-01
1.3550,9.26561E-01
1.3560,8.96090E-01
1.3570,8.61210E-01
1.3580,8.22085E-01
1.3590,7.78904E-01
1.3600,7.31874E-01
1.3610,6.81225E-01
1.3620,6.27202E-01
1.3630,5.70070E-01
1.3640,5.10108E-01
1.3650,4.47612E-01
1.3660,3.82890E-01
1.3670,3.16261E-01
1.3680,2.48057E-01
1.3690,1.78615E-01
1.3700,1.08281E-01
1.3710,3.74070E-02
1.3720,-3.36544E-02
1.3730,-1.04547E-01
1.3740,-1.74917E-01
1.3750,-2.44409E-01
1.3760,-3.12676E-01
1.3770,-3.79373E-01
1.3780,-4.44164E-01
1.3790,-5.06724E-01
1.3800,-5.66735E-01
1.3810,-6.23895E-01
1.3820,-6.77914E-01
1.3830,-7.28520E-01
1.3840,-7.75454E-01
1.3850,-8.18480E-01
1.3860,-8.57378E-01
1.3870,-8.91952E-01
1.3880,-9.22024E-01
1.3890,-9.47442E-01
1.3900,-9.68076E-01
1.3910,-9.83820E-01
1.3920,-9.94594E-01
1.3930,-1.00034E+00
1.3940,-1.00104E+00
1.3950,-9.96670E-01
1.3960,-9.87265E-01
1.3970,-9.72869E-01
1.3980,-9.53553E-01
1.3990,-9.29416E-01
1.4000,-9.00580E-01
1.4010,-8.67189E-01
1.4020,-8.29413E-01
1.4030,-7.87443E-01
1.4040,-7.41492E-01
1.4050,-6.91792E-01
1.4060,-6.38594E-01
1.4070,-5.82168E-01
1.4080,-5.22798E-01
1.4090,-4.60786E-01
1.4100,-3.96444E-01
1.4110,-3.30099E-01
1.4120,-2.62086E-01
1.4130,-1.92749E-01
1.4140,-1.22437E-01
1.4150,-5.15075E-02
1.4160,1.96824E-02
1.4170,9.07729E-02
1.4180,1.61405E-01
1.4190,2.31223E-01
1.4200,2.99874E-01
1.4210,3.67013E-01
1.4220,4.32300E-01
1.4230,4.95409E-01
1.4240,5.56020E-01
1.4250,6.13831E-01
1.4260,6.68549E-01
1.4270,7.19902E-01
1.4280,7.67632E-01
1.4290,8.11500E-01
1.4300,8.51286E-01
1.4310,8.86794E-01
1.4320,9.17845E-01
1.4330,9.44286E-01
1.4340,9.65986E-01
1.4350,9.82838E-01
1.4360,9.94761E-01
1.4370,1.00170E+00
1.4380,1.00361E+00
1.4390,1.00050E+00
1.4400,9.92380E-01
1.4410,9.79295E-01
1.4420,9.61312E-01
1.4430,9.38524E-01
1.4440,9.11048E-01
1.4450,8.79024E-01
1.4460,8.42613E-01
1.4470,8.02000E-01
1.4480,7.57390E-01
1.4490,7.09008E-01
1.4500,6.57096E-01
1.4510,6.01915E-01
1.4520,5.43742E-01
1.4530,4.82867E-01
1.4540,4.19595E-01
1.4550,3.54241E-01
1.4560,2.87131E-01
1.4570,2.18597E-01
1.4580,1.48981E-01
1.4590,7.86283E-02
1.4600,7.88637E-03
1.4610,-6.28945E-02
1.4620,-1.33365E-01
1.4630,-2.03177E-01
1.4640,-2.71988E-01
1.4650,-3.39459E-01
1.4660,-4.05259E-01
1.4670,-4.69066E-01
1.4680,-5.30568E-01
1.4690,-5.89464E-01
1.4700,-6.45468E-01
1.4710,-6.98308E-01
1.4720,-7.47727E-01
1.4730,-7.93486E-01
1.4740,-8.35365E-01
1.4750,-8.73162E-01
1.4760,-9.06697E-01
1.4770,-9.35809E-01
1.4780,-9.60361E-01
1.4790,-9.80237E-01
1.4800,-9.95345E-01
1.4810,-1.00562E+00
1.4820,-1.01100E+00
1.4830,-1.01149E+00
1.4840,-1.00707E+00
1.4850,-9.97777E-01
1.4860,-9.83658E-01
1.4870,-9.64786E-01
1.4880,-9.41257E-01
1.4890,-9.13189E-01
1.4900,-8.80722E-01
1.4910,-8.44018E-01
1.4920,-8.03256E-01
1.4930,-7.58638E-01
1.4940,-7.10380E-01
1.4950,-6.58719E-01
1.4960,-6.03905E-01
1.4970,-5.46203E-01
1.4980,-4.85894E-01
1.4990,-4.23266E-01
1.5000,-3.58622E-01
1.5010,-2.92270E-01
1.5020,-2.24530E-01
1.5030,-1.55723E-01
1.5040,-8.61771E-02
1.5050,-1.62233E-02
1.5060,5.38074E-02
1.5070,1.23584E-01
1.5080,1.92777E-01
1.5090,2.61062E-01
1.5100,3.28117E-01
1.5110,3.93629E-01
1.5120,4.57293E-01
1.5130,5.18812E-01
1.5140,5.77901E-01
1.5150,6.34286E-01
1.5160,6.87708E-01
1.5170,7.37920E-01
1.5180,7.84694E-01
1.5190,8.27816E-01
1.5200,8.67091E-01
1.5210,9.02341E-01
1.5220,9.33409E-01
1.5230,9.60156E-01
1.5240,9.82466E-01
1.5250,1.00024E+00
1.5260,1.01341E+00
1.5270,1.02191E+00
1.5280,1.02571E+00
1.5290,1.02481E+00
1.5300,1.01921E+00
1.5310,1.00894E+00
1.5320,9.94068E-01
1.5330,9.74659E-01
1.5340,9.50809E-01
1.5350,9.22635E-01
1.5360,8.90270E-01
1.5370,8.53868E-01
1.5380,8.13600E-01
1.5390,7.69653E-01
1.5400,7.22233E-01
1.5410,6.71557E-01
1.5420,6.17860E-01
1.5430,5.61388E-01
1.5440,5.02398E-01
1.5450,4.41158E-01
1.5460,3.77946E-01
1.5470,3.13047E-01
1.5480,2.46753E-01
1.5490,1.79361E-01
1.5500,1.11173E-01
1.5510,4.24924E-02
1.5520,-2.63767E-02
1.5530,-9.51293E-02
1.5540,-1.63463E-01
1.5550,-2.31076E-01
1.5560,-2.97674E-01
1.5570,-3.62966E-01
1.5580,-4.26669E-01
1.5590,-4.88507E-01
1.5600,-5.48213E-01
1.5610,-6.05531E-01
1.5620,-6.60216E-01
1.5630,-7.12037E-01
1.5640,-7.60772E-01
1.5650,-8.06219E-01
1.5660,-8.48185E-01
1.5670,-8.86498E-01
1.5680,-9.21000E-01
1.5690,-9.51549E-01
1.5700,-9.78022E-01
1.5710,-1.00031E+00
1.5720,-1.01834E+00
1.5730,-1.03202E+00
1.5740,-1.04133E+00
1.5750,-1.04621E+00
1.5760,-1.04666E+00
1.5770,-1.04270E+00
1.5780,-1.03433E+00
1.5790,-1.02162E+00
1.5800,-1.00461E+00
1.5810,-9.83389E-01
1.5820,-9.58058E-01
1.5830,-9.28728E-01
1.5840,-8.95529E-01
1.5850,-8.58607E-01
1.5860,-8.18123E-01
1.5870,-7.74253E-01
1.5880,-7.27185E-01
1.5890,-6.77119E-01
1.5900,-6.24267E-01
1.5910,-5.68853E-01
1.5920,-5.11109E-01
1.5930,-4.51277E-01
1.5940,-3.89603E-01
1.5950,-3.26344E-01
1.5960,-2.61760E-01
1.5970,-1.96115E-01
1.5980,-1.29678E-01
1.5990,-6.27170E-02
1.6000,4.49641E-03
1.6010,7.16918E-02
1.6020,1.38600E-01
1.6030,2.04954E-01
1.6040,2.70491E-01
1.6050,3.34952E-01
1.6060,3.98082E-01
1.6070,4.59636E-01
1.6080,5.19373E-01
1.6090,5.77062E-01
1.6100,6.32480E-01
1.6110,6.85416E-01
1.6120,7.35668E-01
1.6130,7.83046E-01
1.6140,8.27371E-01
1.6150,8.68479E-01
1.6160,9.06217E-01
1.6170,9.40449E-01
1.6180,9.71048E-01
1.6190,9.97907E-01
1.6200,1.02093E+00
1.6210,1.04004E+00
1.6220,1.05517E+00
1.6230,1.06628E+00
1.6240,1.07333E+00
1.6250,1.07630E+00
1.6260,1.07519E+00
1.6270,1.07002E+00
1.6280,1.06082E+00
1.6290,1.04763E+00
1.6300,1.03051E+00
1.6310,1.00953E+00
1.6320,9.84781E-01
1.6330,9.56366E-01
1.6340,9.24399E-01
1.6350,8.89006E-01
1.6360,8.50327E-01
1.6370,8.08512E-01
1.6380,7.63724E-01
1.6390,7.16133E-01
1.6400,6.65921E-01
1.6410,6.13278E-01
1.6420,5.58401E-01
1.6430,5.01496E-01
1.6440,4.42773E-01
1.6450,3.82450E-01
1.6460,3.20748E-01
1.6470,2.57893E-01
1.6480,1.94112E-01
1.6490,1.29637E-01
1.6500,6.46989E-02
1.6510,-4.69702E-04
1.6520,-6.56367E-02
1.6530,-1.30571E-01
1.6540,-1.95045E-01
1.6550,-2.58831E-01
1.6560,-3.21707E-01
1.6570,-3.83456E-01
1.6580,-4.43864E-01
1.6590,-5.02724E-01
1.6600,-5.59835E-01
1.6610,-6.15003E-01
1.6620,-6.68043E-01
1.6630,-7.18777E-01
1.6640,-7.67036E-01
1.6650,-8.12662E-01
1.6660,-8.55503E-01
1.6670,-8.95423E-01
1.6680,-9.32291E-01
1.6690,-9.65991E-01
1.6700,-9.96417E-01
1.6710,-1.02347E+00
1.6720,-1.04708E+00
1.6730,-1.06717E+00
1.6740,-1.08367E+00
1.6750,-1.09655E+00
1.6760,-1.10578E+00
1.6770,-1.11132E+00
1.6780,-1.11318E+00
1.6790,-1.11135E+00
1.6800,-1.10585E+00
1.6810,-1.09672E+00
1.6820,-1.08398E+00
1.6830,-1.06769E+00
1.6840,-1.04792E+00
1.6850,-1.02473E+00
1.6860,-9.98218E-01
1.6870,-9.68470E-01
1.6880,-9.35595E-01
1.6890,-8.99705E-01
1.6900,-8.60925E-01
1.6910,-8.19387E-01
1.6920,-7.75230E-01
1.6930,-7.28604E-01
1.6940,-6.79662E-01
1.6950,-6.28567E-01
1.6960,-5.75485E-01
1.6970,-5.20590E-01
1.6980,-4.64059E-01
1.6990,-4.06073E-01
1.7000,-3.46819E-01
1.7010,-2.86483E-01
1.7020,-2.25258E-01
1.7030,-1.63334E-01
1.7040,-1.00906E-01
1.7050,-3.81662E-02
1.7060,2.46907E-02
1.7070,8.74720E-02
1.7080,1.49986E-01
1.7090,2.12043E-01
1.7100,2.73457E-01
1.7110,3.34042E-01
1.7120,3.93618E-01
1.7130,4.52009E-01
1.7140,5.09043E-01
1.7150,5.64553E-01
1.7160,6.18377E-01
1.7170,6.70361E-01
1.7180,7.20356E-01
1.7190,7.68218E-01
1.7200,8.13814E-01
1.7210,8.57016E-01
1.7220,8.97704E-01
1.7230,9.35767E-01
1.7240,9.71101E-01
1.7250,1.00361E+00
1.7260,1.03321E+00
1.7270,1.05983E+00
1.7280,1.08339E+00
1.7290,1.10384E+00
1.7300,1.12113E+00
1.7310,1.13522E+00
1.7320,1.14608E+00
1.7330,1.15368E+00
1.7340,1.15802E+00
1.7350,1.15910E+00
1.7360,1.15691E+00
1.7370,1.15148E+00
1.7380,1.14284E+00
1.7390,1.13101E+00
1.7400,1.11603E+00
1.7410,1.09797E+00
1.7420,1.07688E+00
1.7430,1.05282E+00
1.7440,1.02588E+00
1.7450,9.96134E-01
1.7460,9.63671E-01
1.7470,9.28590E-01
1.7480,8.90994E-01
1.7490,8.50993E-01
1.7500,8.08701E-01
1.7510,7.64240E-01
1.7520,7.17736E-01
1.7530,6.69319E-01
1.7540,6.19124E-01
1.7550,5.67289E-01
1.7560,5.13957E-01
1.7570,4.59273E-01
1.7580,4.03385E-01
1.7590,3.46442E-01
1.7600,2.88597E-01
1.7610,2.30002E-01
1.7620,1.70812E-01
1.7630,1.11182E-01
1.7640,5.12655E-02
1.7650,-8.78223E-03
1.7660,-6.88076E-02
1.7670,-1.28658E-01
1.7680,-1.88182E-01
1.7690,-2.47231E-01
1.7700,-3.05657E-01
1.7710,-3.63316E-01
1.7720,-4.20066E-01
1.7730,-4.75768E-01
1.7740,-5.30289E-01
1.7750,-5.83497E-01
1.7760,-6.35265E-01
1.7770,-6.85471E-01
1.7780,-7.33997E-01
1.7790,-7.80731E-01
1.7800,-8.25565E-01
1.7810,-8.68398E-01
1.7820,-9.09133E-01
1.7830,-9.47678E-01
1.7840,-9.83950E-01
1.7850,-1.01787E+00
1.7860,-1.04936E+00
1.7870,-1.07837E+00
1.7880,-1.10482E+00
1.7890,-1.12867E+00
1.7900,-1.14987E+00
1.7910,-1.16838E+00
1.7920,-1.18417E+00
1.7930,-1.19720E+00
1.7940,-1.20747E+00
1.7950,-1.21495E+00
1.7960,-1.21964E+00
1.7970,-1.22153E+00
1.7980,-1.22064E+00
1.7990,-1.21698E+00
1.8000,-1.21056E+00
1.8010,-1.20142E+00
1.8020,-1.18957E+00
1.8030,-1.17506E+00
1.8040,-1.15793E+00
1.8050,-1.13823E+00
1.8060,-1.11601E+00
1.8070,-1.09133E+00
1.8080,-1.06425E+00
1.8090,-1.03484E+00
1.8100,-1.00317E+00
1.8110,-9.69332E-01
1.8120,-9.33392E-01
1.8130,-8.95441E-01
1.8140,-8.55568E-01
1.8150,-8.13865E-01
1.8160,-7.70429E-01
1.8170,-7.25358E-01
1.8180,-6.78754E-01
1.8190,-6.30721E-01
1.8200,-5.81365E-01
1.8210,-5.30795E-01
1.8220,-4.79121E-01
1.8230,-4.26454E-01
1.8240,-3.72907E-01
1.8250,-3.18593E-01
1.8260,-2.63627E-01
1.8270,-2.08123E-01
1.8280,-1.52196E-01
1.8290,-9.59617E-02
1.8300,-3.95339E-02
1.8310,1.69734E-02
1.8320,7.34468E-02
1.8330,1.29774E-01
1.8340,1.85844E-01
1.8350,2.41548E-01
1.8360,2.96777E-01
1.8370,3.51425E-01
1.8380,4.05389E-01
1.8390,4.58565E-01
1.8400,5.10856E-01
1.8410,5.62163E-01
1.8420,6.12394E-01
1.8430,6.61456E-01
1.8440,7.09261E-01
1.8450,7.55725E-01
1.8460,8.00765E-01
1.8470,8.44303E-01
1.8480,8.86265E-01
1.8490,9.26579E-01
1.8500,9.65178E-01
1.8510,1.00200E+00
1.8520,1.03698E+00
1.8530,1.07007E+00
1.8540,1.10121E+00
1.8550,1.13035E+00
1.8560,1.15746E+00
1.8570,1.18250E+00
1.8580,1.20542E+00
1.8590,1.22619E+00
1.8600,1.24480E+00
1.8610,1.26121E+00
1.8620,1.27540E+00
1.8630,1.28738E+00
1.8640,1.29711E+00
1.8650,1.30459E+00
1.8660,1.30983E+00
1.8670,1.31283E+00
1.8680,1.31358E+00
1.8690,1.31210E+00
1.8700,1.30841E+00
1.8710,1.30251E+00
1.8720,1.29442E+00
1.8730,1.28418E+00
1.8740,1.27181E+00
1.8750,1.25734E+00
1.8760,1.24080E+00
1.8770,1.22222E+00
1.8780,1.20166E+00
1.8790,1.17915E+00
1.8800,1.15474E+00
1.8810,1.12847E+00
1.8820,1.10041E+00
1.8830,1.07059E+00
1.8840,1.03907E+00
1.8850,1.00592E+00
1.8860,9.71196E-01
1.8870,9.34954E-01
1.8880,8.97260E-01
1.8890,8.58181E-01
1.8900,8.17782E-01
1.8910,7.76132E-01
1.8920,7.33300E-01
1.8930,6.89358E-01
1.8940,6.44376E-01
1.8950,5.98428E-01
1.8960,5.51586E-01
1.8970,5.03925E-01
1.8980,4.55519E-01
1.8990,4.06444E-01
1.9000,3.56773E-01
1.9010,3.06584E-01
1.9020,2.55950E-01
1.9030,2.04947E-01
1.9040,1.53650E-01
1.9050,1.02134E-01
1.9060,5.04731E-02
1.9070,-1.25924E-03
1.9080,-5.29899E-02
1.9090,-1.04646E-01
1.9100,-1.56158E-01
1.9110,-2.07453E-01
1.9120,-2.58463E-01
1.9130,-3.09119E-01
1.9140,-3.59355E-01
1.9150,-4.09104E-01
1.9160,-4.58302E-01
1.9170,-5.06886E-01
1.9180,-5.54795E-01
1.9190,-6.01968E-01
1.9200,-6.48348E-01
1.9210,-6.93878E-01
1.9220,-7.38504E-01
1.9230,-7.82172E-01
1.9240,-8.24831E-01
1.9250,-8.66432E-01
1.9260,-9.06929E-01
1.9270,-9.46275E-01
1.9280,-9.84429E-01
1.9290,-1.02135E+00
1.9300,-1.05699E+00
1.9310,-1.09133E+00
1.9320,-1.12432E+00
1.9330,-1.15593E+00
1.9340,-1.18614E+00
1.9350,-1.21491E+00
1.9360,-1.24221E+00
1.9370,-1.26803E+00
1.9380,-1.29235E+00
1.9390,-1.31513E+00
1.9400,-1.33637E+00
1.9410,-1.35604E+00
1.9420,-1.37415E+00
1.9430,-1.39066E+00
1.9440,-1.40558E+00
1.9450,-1.41890E+00
1.9460,-1.43061E+00
1.9470,-1.44071E+00
1.9480,-1.44920E+00
1.9490,-1.45608E+00
1.9500,-1.46135E+00
1.9510,-1.46502E+00
1.9520,-1.46709E+00
1.9530,-1.46757E+00
1.9540,-1.46647E+00
1.9550,-1.46381E+00
1.9560,-1.45959E+00
1.9570,-1.45382E+00
1.9580,-1.44654E+00
1.9590,-1.43775E+00
1.9600,-1.42747E+00
1.9610,-1.41573E+00
1.9620,-1.40255E+00
1.9630,-1.38794E+00
1.9640,-1.37194E+00
1.9650,-1.35456E+00
1.9660,-1.33585E+00
1.9670,-1.31581E+00
1.9680,-1.29450E+00
1.9690,-1.27192E+00
1.9700,-1.24812E+00
1.9710,-1.22312E+00
1.9720,-1.19696E+00
1.9730,-1.16968E+00
1.9740,-1.14130E+00
1.9750,-1.11185E+00
1.9760,-1.08138E+00
1.9770,-1.04993E+00
1.9780,-1.01751E+00
1.9790,-9.84185E-01
1.9800,-9.49974E-01
1.9810,-9.14920E-01
1.9820,-8.79059E-01
1.9830,-8.42430E-01
1.9840,-8.05070E-01
1.9850,-7.67017E-01
1.9860,-7.28308E-01
1.9870,-6.88983E-01
1.9880,-6.49078E-01
1.9890,-6.08632E-01
1.9900,-5.67682E-01
1.9910,-5.26267E-01
1.9920,-4.84423E-01
1.9930,-4.42188E-01
1.9940,-3.99599E-01
1.9950,-3.56693E-01
1.9960,-3.13506E-01
1.9970,-2.70075E-01
1.9980,-2.26434E-01
1.9990,-1.82619E-01
2.0000,-1.38665E-01
2.0010,-9.46063E-02
2.0020,-5.04769E-02
2.0030,-6.31005E-03
2.0040,3.78615E-02
2.0050,8.20055E-02
2.0060,1.26090E-01
2.0070,1.70085E-01
2.0080,2.13959E-01
2.0090,2.57682E-01
2.0100,3.01226E-01
2.0110,3.44562E-01
2.0120,3.87662E-01
2.0130,4.30498E-01
2.0140,4.73046E-01
2.0150,5.15278E-01
2.0160,5.57171E-01
2.0170,5.98699E-01
2.0180,6.39840E-01
2.0190,6.80570E-01
2.0200,7.20868E-01
2.0210,7.60712E-01
2.0220,8.00082E-01
2.0230,8.38958E-01
2.0240,8.77321E-01
2.0250,9.15153E-01
2.0260,9.52437E-01
2.0270,9.89156E-01
2.0280,1.02529E+00
2.0290,1.06083E+00
2.0300,1.09577E+00
2.0310,1.13007E+00
2.0320,1.16374E+00
2.0330,1.19676E+00
2.0340,1.22912E+00
2.0350,1.26081E+00
2.0360,1.29181E+00
2.0370,1.32213E+00
2.0380,1.35174E+00
2.0390,1.38065E+00
2.0400,1.40885E+00
2.0410,1.43632E+00
2.0420,1.46306E+00
2.0430,1.48908E+00
2.0440,1.51435E+00
2.0450,1.53889E+00
2.0460,1.56268E+00
2.0470,1.58573E+00
2.0480,1.60802E+00
2.0490,1.62957E+00
2.0500,1.65037E+00
2.0510,1.67041E+00
2.0520,1.68970E+00
2.0530,1.70824E+00
2.0540,1.72604E+00
2.0550,1.74308E+00
2.0560,1.75938E+00
2.0570,1.77494E+00
2.0580,1.78976E+00
2.0590,1.80385E+00
2.0600,1.81720E+00
2.0610,1.82983E+00
2.0620,1.84173E+00
2.0630,1.85292E+00
2.0640,1.86340E+00
2.0650,1.87318E+00
2.0660,1.88226E+00
2.0670,1.89065E+00
2.0680,1.89836E+00
2.0690,1.90539E+00
2.0700,1.91175E+00
2.0710,1.91745E+00
2.0720,1.92250E+00
2.0730,1.92691E+00
2.0740,1.93068E+00
2.0750,1.93383E+00
2.0760,1.93637E+00
2.0770,1.93830E+00
2.0780,1.93963E+00
2.0790,1.94038E+00
2.0800,1.94055E+00
2.0810,1.94016E+00
2.0820,1.93921E+00
2.0830,1.93771E+00
2.0840,1.93568E+00
2.0850,1.93313E+00
2.0860,1.93006E+00
2.0870,1.92650E+00
2.0880,1.92244E+00
2.0890,1.91790E+00
2.0900,1.91289E+00
2.0910,1.90743E+00
2.0920,1.90152E+00
2.0930,1.89518E+00
2.0940,1.88841E+00
2.0950,1.88122E+00
2.0960,1.87364E+00
2.0970,1.86567E+00
2.0980,1.85731E+00
2.0990,1.84859E+00
2.1000,1.83952E+00
2.1010,1.83009E+00
2.1020,1.82033E+00
2.1030,1.81025E+00
2.1040,1.79986E+00
2.1050,1.78916E+00
2.1060,1.77817E+00
2.1070,1.76690E+00
2.1080,1.75536E+00
2.1090,1.74355E+00
2.1100,1.73150E+00
2.1110,1.71921E+00
2.1120,1.70669E+00
2.1130,1.69395E+00
2.1140,1.68100E+00
2.1150,1.66785E+00
2.1160,1.65451E+00
2.1170,1.64099E+00
2.1180,1.62729E+00
2.1190,1.61344E+00
2.1200,1.59943E+00
2.1210,1.58528E+00
2.1220,1.57099E+00
2.1230,1.55657E+00
2.1240,1.54204E+00
2.1250,1.52740E+00
2.1260,1.51265E+00
2.1270,1.49781E+00
2.1280,1.48289E+00
2.1290,1.46789E+00
2.1300,1.45281E+00
2.1310,1.43768E+00
2.1320,1.42249E+00
2.1330,1.40725E+00
2.1340,1.39197E+00
2.1350,1.37665E+00
2.1360,1.36131E+00
2.1370,1.34595E+00
2.1380,1.33057E+00
2.1390,1.31518E+00
2.1400,1.29978E+00
2.1410,1.28440E+00
2.1420,1.26902E+00
2.1430,1.25365E+00
2.1440,1.23830E+00
2.1450,1.22298E+00
2.1460,1.20769E+00
2.1470,1.19244E+00
2.1480,1.17722E+00
2.1490,1.16205E+00
2.1500,1.14693E+00
2.1510,1.13186E+00
2.1520,1.11685E+00
2.1530,1.10190E+00
2.1540,1.08702E+00
2.1550,1.07221E+00
2.1560,1.05747E+00
2.1570,1.04281E+00
2.1580,1.02822E+00
2.1590,1.01372E+00
2.1600,9.99313E-01
2.1610,9.84991E-01
2.1620,9.70762E-01
2.1630,9.56629E-01
2.1640,9.42593E-01
2.1650,9.28659E-01
2.1660,9.14828E-01
2.1670,9.01102E-01
2.1680,8.87484E-01
2.1690,8.73975E-01
2.1700,8.60579E-01
2.1710,8.47295E-01
2.1720,8.34128E-01
2.1730,8.21077E-01
2.1740,8.08145E-01
2.1750,7.95333E-01
2.1760,7.82642E-01
2.1770,7.70074E-01
2.1780,7.57629E-01
2.1790,7.45310E-01
2.1800,7.33116E-01
2.1810,7.21049E-01
2.1820,7.09110E-01
2.1830,6.97299E-01
2.1840,6.85617E-01
2.1850,6.74064E-01
2.1860,6.62642E-01
2.1870,6.51350E-01
2.1880,6.40189E-01
2.1890,6.29159E-01
2.1900,6.18260E-01
2.1910,6.07493E-01
2.1920,5.96857E-01
2.1930,5.86354E-01
2.1940,5.75981E-01
2.1950,5.65741E-01
2.1960,5.55631E-01
2.1970,5.45653E-01
2.1980,5.35806E-01
2.1990,5.26089E-01
2.2000,5.16502E-01
2.2010,5.07046E-01
2.2020,4.97719E-01
2.2030,4.88520E-01
2.2040,4.79451E-01
2.2050,4.70509E-01
2.2060,4.61694E-01
2.2070,4.53005E-01
2.2080,4.44443E-01
2.2090,4.36006E-01
2.2100,4.27693E-01
2.2110,4.19504E-01
2.2120,4.11437E-01
2.2130,4.03493E-01
2.2140,3.95669E-01
2.2150,3.87966E-01
2.2160,3.80382E-01
2.2170,3.72916E-01
2.2180,3.65568E-01
2.2190,3.58336E-01
2.2200,3.51220E-01
2.2210,3.44218E-01
2.2220,3.37329E-01
2.2230,3.30552E-01
2.2240,3.23887E-01
2.2250,3.17332E-01
2.2260,3.10885E-01
2.2270,3.04547E-01
2.2280,2.98315E-01
2.2290,2.92189E-01
2.2300,2.86168E-01
2.2310,2.80250E-01
2.2320,2.74434E-01
2.2330,2.68719E-01
2.2340,2.63104E-01
2.2350,2.57587E-01
2.2360,2.52168E-01
2.2370,2.46846E-01
2.2380,2.41618E-01
2.2390,2.36485E-01
2.2400,2.31444E-01
2.2410,2.26495E-01
2.2420,2.21636E-01
2.2430,2.16866E-01
2.2440,2.12185E-01
2.2450,2.07590E-01
2.2460,2.03081E-01
2.2470,1.98656E-01
2.2480,1.94315E-01
2.2490,1.90056E-01
2.2500,1.85877E-01
2.2510,1.81779E-01
2.2520,1.77759E-01
2.2530,1.73816E-01
2.2540,1.69950E-01
2.2550,1.66159E-01
2.2560,1.62442E-01
2.2570,1.58798E-01
2.2580,1.55226E-01
2.2590,1.51725E-01
2.2600,1.48293E-01
2.2610,1.44929E-01
2.2620,1.41633E-01
2.2630,1.38403E-01
2.2640,1.35239E-01
2.2650,1.32139E-01
2.2660,1.29101E-01
2.2670,1.26126E-01
2.2680,1.23212E-01
2.2690,1.20358E-01
2.2700,1.17563E-01
2.2710,1.14826E-01
2.2720,1.12146E-01
2.2730,1.09522E-01
2.2740,1.06953E-01
2.2750,1.04439E-01
2.2760,1.01977E-01
2.2770,9.95678E-02
2.2780,9.72097E-02
2.2790,9.49020E-02
2.2800,9.26437E-02
2.2810,9.04341E-02
2.2820,8.82721E-02
2.2830,8.61569E-02
2.2840,8.40876E-02
2.2850,8.20635E-02
2.2860,8.00836E-02
2.2870,7.81472E-02
2.2880,7.62533E-02
2.2890,7.44013E-02
2.2900,7.25903E-02
2.2910,7.08195E-02
2.2920,6.90881E-02
2.2930,6.73955E-02
2.2940,6.57407E-02
2.2950,6.41232E-02
2.2960,6.25422E-02
2.2970,6.09969E-02
2.2980,5.94866E-02
2.2990,5.80107E-02
2.3000,5.65685E-02
2.3010,5.51592E-02
2.3020,5.37823E-02
2.3030,5.24370E-02
2.3040,5.11228E-02
2.3050,4.98390E-02
2.3060,4.85849E-02
2.3070,4.73600E-02
2.3080,4.61637E-02
2.3090,4.49953E-02
2.3100,4.38543E-02
2.3110,4.27401E-02
2.3120,4.16522E-02
2.3130,4.05900E-02
2.3140,3.95529E-02
2.3150,3.85404E-02
2.3160,3.75520E-02
2.3170,3.65872E-02
2.3180,3.56455E-02
2.3190,3.47264E-02
2.3200,3.38293E-02
2.3210,3.29539E-02
2.3220,3.20996E-02
2.3230,3.12659E-02
2.3240,3.04525E-02
2.3250,2.96589E-02
2.3260,2.88846E-02
2.3270,2.81292E-02
2.3280,2.73923E-02
2.3290,2.66735E-02
2.3300,2.59724E-02
2.3310,2.52885E-02
2.3320,2.46216E-02
2.3330,2.39711E-02
2.3340,2.33368E-02
2.3350,2.27183E-02
2.3360,2.21152E-02
2.3370,2.15271E-02
2.3380,2.09538E-02
2.3390,2.03948E-02
2.3400,1.98499E-02
2.3410,1.93186E-02
2.3420,1.88008E-02
2.3430,1.82961E-02
2.3440,1.78042E-02
2.3450,1.73247E-02
2.3460,1.68575E-02
2.3470,1.64021E-02
2.3480,1.59584E-02
2.3490,1.55260E-02
2.3500,1.51048E-02
2.3510,1.46943E-02
2.3520,1.42944E-02
2.3530,1.39048E-02
2.3540,1.35252E-02
2.3550,1.31555E-02
2.3560,1.27954E-02
2.3570,1.24446E-02
2.3580,1.21029E-02
2.3590,1.17702E-02
2.3600,1.14461E-02
2.3610,1.11306E-02
2.3620,1.08232E-02
2.3630,1.05240E-02
2.3640,1.02326E-02
2.3650,9.94893E-03
2.3660,9.67272E-03
2.3670,9.40381E-03
2.3680,9.14202E-03
2.3690,8.88717E-03
2.3700,8.63910E-03
2.3710,8.39763E-03
2.3720,8.16260E-03
2.3730,7.93384E-03
2.3740,7.71120E-03
2.3750,7.49453E-03
2.3760,7.28367E-03
2.3770,7.07848E-03
2.3780,6.87881E-03
2.3790,6.68453E-03
2.3800,6.49549E-03
2.3810,6.31157E-03
2.3820,6.13263E-03
2.3830,5.95855E-03
2.3840,5.78919E-03
2.3850,5.62445E-03
2.3860,5.46420E-03
2.3870,5.30832E-03
2.3880,5.15671E-03
2.3890,5.00924E-03
2.3900,4.86582E-03
2.3910,4.72634E-03
2.3920,4.59070E-03
2.3930,4.45879E-03
2.3940,4.33053E-03
2.3950,4.20580E-03
2.3960,4.08453E-03
2.3970,3.96661E-03
2.3980,3.85197E-03
2.3990,3.74051E-03
2.4000,3.63216E-03
2.4010,3.52682E-03
2.4020,3.42442E-03
2.4030,3.32488E-03
2.4040,3.22813E-03
2.4050,3.13409E-03
2.4060,3.04269E-03
2.4070,2.95385E-03
2.4080,2.86751E-03
2.4090,2.78361E-03
2.4100,2.70207E-03
2.4110,2.62283E-03
2.4120,2.54584E-03
2.4130,2.47102E-03
2.4140,2.39833E-03
2.4150,2.32770E-03
2.4160,2.25907E-03
2.4170,2.19241E-03
2.4180,2.12764E-03
2.4190,2.06471E-03
2.4200,2.00359E-03
2.4210,1.94421E-03
2.4220,1.88654E-03
2.4230,1.83052E-03
2.4240,1.77610E-03
2.4250,1.72326E-03
2.4260,1.67193E-03
2.4270,1.62208E-03
2.4280,1.57367E-03
2.4290,1.52666E-03
2.4300,1.48100E-03
2.4310,1.43667E-03
2.4320,1.39362E-03
2.4330,1.35183E-03
2.4340,1.31124E-03
2.4350,1.27184E-03
2.4360,1.23359E-03
2.4370,1.19645E-03
2.4380,1.16039E-03
2.4390,1.12539E-03
2.4400,1.09141E-03
2.4410,1.05843E-03
2.4420,1.02641E-03
2.4430,9.95335E-04
2.4440,9.65172E-04
2.4450,9.35896E-04
2.4460,9.07482E-04
2.4470,8.79905E-04
2.4480,8.53142E-04
2.4490,8.27170E-04
2.4500,8.01966E-04
2.4510,7.77508E-04
2.4520,7.53775E-04
2.4530,7.30746E-04
2.4540,7.08401E-04
2.4550,6.86721E-04
2.4560,6.65685E-04
2.4570,6.45276E-04
2.4580,6.25476E-04
2.4590,6.06267E-04
2.4600,5.87632E-04
2.4610,5.69554E-04
2.4620,5.52017E-04
2.4630,5.35006E-04
2.4640,5.18506E-04
2.4650,5.02501E-04
2.4660,4.86977E-04
2.4670,4.71920E-04
2.4680,4.57317E-04
2.4690,4.43154E-04
2.4700,4.29418E-04
2.4710,4.16097E-04
2.4720,4.03179E-04
2.4730,3.90652E-04
2.4740,3.78505E-04
2.4750,3.66725E-04
2.4760,3.55304E-04
2.4770,3.44229E-04
2.4780,3.33491E-04
2.4790,3.23079E-04
2.4800,3.12985E-04
2.4810,3.03199E-04
2.4820,2.93711E-04
2.4830,2.84513E-04
2.4840,2.75596E-04
2.4850,2.66953E-04
2.4860,2.58573E-04
2.4870,2.50451E-04
2.4880,2.42578E-04
2.4890,2.34947E-04
2.4900,2.27550E-04
2.4910,2.20381E-04
2.4920,2.13432E-04
2.4930,2.06698E-04
2.4940,2.00171E-04
2.4950,1.93846E-04
2.4960,1.87716E-04
2.4970,1.81775E-04
2.4980,1.76019E-04
2.4990,1.70441E-04
2.5000,1.65035E-04
2.5010,1.59798E-04
2.5020,1.54723E-04
2.5030,1.49805E-04
2.5040,1.45041E-04
2.5050,1.40425E-04
2.5060,1.35953E-04
2.5070,1.31620E-04
2.5080,1.27422E-04
2.5090,1.23355E-04
2.5100,1.19416E-04
2.5110,1.15600E-04
2.5120,1.11903E-04
2.5130,1.08322E-04
2.5140,1.04853E-04
2.5150,1.01493E-04
2.5160,9.82384E-05
2.5170,9.50861E-05
2.5180,9.20330E-05
2.5190,8.90760E-05
2.5200,8.62121E-05
2.5210,8.34384E-05
2.5220,8.07523E-05
2.5230,7.81509E-05
2.5240,7.56317E-05
2.5250,7.31921E-05
2.5260,7.08297E-05
2.5270,6.85421E-05
2.5280,6.63270E-05
2.5290,6.41821E-05
2.5300,6.21053E-05
2.5310,6.00943E-05
2.5320,5.81473E-05
2.5330,5.62622E-05
2.5340,5.44371E-05
2.5350,5.26701E-05
2.5360,5.09594E-05
2.5370,4.93032E-05
2.5380,4.76999E-05
2.5390,4.61478E-05
2.5400,4.46453E-05
2.5410,4.31908E-05
2.5420,4.17828E-05
2.5430,4.04200E-05
2.5440,3.91008E-05
2.5450,3.78239E-05
2.5460,3.65880E-05
2.5470,3.53917E-05
2.5480,3.42339E-05
2.5490,3.31133E-05
2.5500,3.20288E-05
2.5510,3.09792E-05
2.5520,2.99634E-05
2.5530,2.89803E-05
2.5540,2.80289E-05
2.5550,2.71083E-05
2.5560,2.62174E-05
2.5570,2.53552E-05
2.5580,2.45210E-05
2.5590,2.37137E-05
2.5600,2.29326E-05
2.5610,2.21768E-05
2.5620,2.14455E-05
2.5630,2.07380E-05
2.5640,2.00534E-05
2.5650,1.93910E-05
2.5660,1.87502E-05
2.5670,1.81302E-05
2.5680,1.75304E-05
2.5690,1.69501E-05
2.5700,1.63887E-05
2.5710,1.58456E-05
2.5720,1.53203E-05
2.5730,1.48120E-05
2.5740,1.43204E-05
2.5750,1.38449E-05
2.5760,1.33849E-05
2.5770,1.29399E-05
2.5780,1.25096E-05
2.5790,1.20933E-05
2.5800,1.16907E-05
2.5810,1.13012E-05
2.5820,1.09246E-05
2.5830,1.05603E-05
2.5840,1.02080E-05
2.5850,9.86724E-06
2.5860,9.53772E-06
2.5870,9.21904E-06
2.5880,8.91085E-06
2.5890,8.61282E-06
2.5900,8.32461E-06
2.5910,8.04591E-06
2.5920,7.77641E-06
2.5930,7.51580E-06
2.5940,7.26381E-06
2.5950,7.02015E-06
2.5960,6.78454E-06
2.5970,6.55674E-06
2.5980,6.33647E-06
2.5990,6.12351E-06
2.6000,5.91760E-06
2.6010,5.71852E-06
2.6020,5.52605E-06
2.6030,5.33997E-06
2.6040,5.16007E-06
2.6050,4.98615E-06
2.6060,4.81801E-06
2.6070,4.65547E-06
2.6080,4.49834E-06
2.6090,4.34644E-06
2.6100,4.19960E-06
2.6110,4.05766E-06
2.6120,3.92045E-06
2.6130,3.78782E-06
2.6140,3.65963E-06
2.6150,3.53571E-06
2.6160,3.41594E-06
2.6170,3.30017E-06
2.6180,3.18827E-06
2.6190,3.08012E-06
2.6200,2.97560E-06
2.6210,2.87457E-06
2.6220,2.77694E-06
2.6230,2.68257E-06
2.6240,2.59138E-06
2.6250,2.50325E-06
2.6260,2.41807E-06
2.6270,2.33576E-06
2.6280,2.25622E-06
2.6290,2.17935E-06
2.6300,2.10507E-06
2.6310,2.03330E-06
2.6320,1.96394E-06
2.6330,1.89691E-06
2.6340,1.83215E-06
2.6350,1.76957E-06
2.6360,1.70911E-06
2.6370,1.65068E-06
2.6380,1.59423E-06
2.6390,1.53969E-06
2.6400,1.48699E-06
2.6410,1.43608E-06
2.6420,1.38689E-06
2.6430,1.33936E-06
2.6440,1.29344E-06
2.6450,1.24908E-06
2.6460,1.20623E-06
2.6470,1.16483E-06
2.6480,1.12483E-06
2.6490,1.08619E-06
2.6500,1.04887E-06
2.6510,1.01281E-06
2.6520,9.77976E-07
2.6530,9.44329E-07
2.6540,9.11826E-07
2.6550,8.80431E-07
2.6560,8.50104E-07
2.6570,8.20811E-07
2.6580,7.92516E-07
2.6590,7.65186E-07
2.6600,7.38789E-07
2.6610,7.13292E-07
2.6620,6.88666E-07
2.6630,6.64882E-07
2.6640,6.41910E-07
2.6650,6.19723E-07
2.6660,5.98295E-07
2.6670,5.77601E-07
2.6680,5.57615E-07
2.6690,5.38313E-07
2.6700,5.19672E-07
2.6710,5.01671E-07
2.6720,4.84286E-07
2.6730,4.67498E-07
2.6740,4.51286E-07
2.6750,4.35631E-07
2.6760,4.20513E-07
2.6770,4.05914E-07
2.6780,3.91818E-07
2.6790,3.78206E-07
2.6800,3.65062E-07
2.6810,3.52370E-07
2.6820,3.40116E-07
2.6830,3.28283E-07
2.6840,3.16858E-07
2.6850,3.05827E-07
2.6860,2.95176E-07
2.6870,2.84893E-07
2.6880,2.74964E-07
2.6890,2.65378E-07
2.6900,2.56123E-07
2.6910,2.47188E-07
2.6920,2.38561E-07
2.6930,2.30233E-07
2.6940,2.22193E-07
2.6950,2.14431E-07
2.6960,2.06937E-07
2.6970,1.99703E-07
2.6980,1.92720E-07
2.6990,1.85979E-07
2.7000,1.79471E-07
2.7010,1.73189E-07
2.7020,1.67124E-07
2.7030,1.61271E-07
2.7040,1.55620E-07
2.7050,1.50165E-07
2.7060,1.44900E-07
2.7070,1.39818E-07
2.7080,1.34913E-07
2.7090,1.30178E-07
2.7100,1.25608E-07
2.7110,1.21197E-07
2.7120,1.16940E-07
2.7130,1.12831E-07
2.7140,1.08864E-07
2.7150,1.05037E-07
2.7160,1.01342E-07
2.7170,9.77765E-08
2.7180,9.43353E-08
2.7190,9.10141E-08
2.7200,8.78089E-08
2.7210,8.47156E-08
2.7220,8.17304E-08
2.7230,7.88494E-08
2.7240,7.60692E-08
2.7250,7.33862E-08
2.7260,7.07970E-08
2.7270,6.82985E-08
2.7280,6.58873E-08
2.7290,6.35606E-08
2.7300,6.13154E-08
2.7310,5.91489E-08
2.7320,5.70583E-08
2.7330,5.50410E-08
2.7340,5.30944E-08
2.7350,5.12161E-08
2.7360,4.94038E-08
2.7370,4.76551E-08
2.7380,4.59677E-08
2.7390,4.43397E-08
2.7400,4.27688E-08
2.7410,4.12532E-08
2.7420,3.97908E-08
2.7430,3.83799E-08
2.7440,3.70187E-08
2.7450,3.57053E-08
2.7460,3.44382E-08
2.7470,3.32157E-08
2.7480,3.20363E-08
2.7490,3.08984E-08
2.7500,2.98006E-08
2.7510,2.87416E-08
2.7520,2.77199E-08
2.7530,2.67342E-08
2.7540,2.57833E-08
2.7550,2.48660E-08
2.7560,2.39811E-08
2.7570,2.31275E-08
2.7580,2.23040E-08
2.7590,2.15096E-08
2.7600,2.07433E-08
2.7610,2.00041E-08
2.7620,1.92911E-08
2.7630,1.86032E-08
2.7640,1.79398E-08
2.7650,1.72998E-08
2.7660,1.66825E-08
2.7670,1.60871E-08
2.7680,1.55127E-08
2.7690,1.49588E-08
2.7700,1.44244E-08
2.7710,1.39090E-08
2.7720,1.34119E-08
2.7730,1.29325E-08
2.7740,1.24701E-08
2.7750,1.20240E-08
2.7760,1.15939E-08
2.7770,1.11790E-08
2.7780,1.07789E-08
2.7790,1.03929E-08
2.7800,1.00207E-08
2.7810,9.66179E-09
2.7820,9.31560E-09
2.7830,8.98174E-09
2.7840,8.65976E-09
2.7850,8.34925E-09
2.7860,8.04980E-09
2.7870,7.76101E-09
2.7880,7.48252E-09
2.7890,7.21395E-09
2.7900,6.95496E-09
2.7910,6.70521E-09
2.7920,6.46437E-09
2.7930,6.23212E-09
2.7940,6.00816E-09
2.7950,5.79220E-09
2.7960,5.58395E-09
2.7970,5.38314E-09
2.7980,5.18951E-09
2.7990,5.00280E-09
2.8000,4.82276E-09
2.8010,4.64916E-09
2.8020,4.48177E-09
2.8030,4.32037E-09
2.8040,4.16474E-09
2.8050,4.01469E-09
2.8060,3.87001E-09
2.8070,3.73051E-09
2.8080,3.59600E-09
2.8090,3.46632E-09
2.8100,3.34129E-09
2.8110,3.22073E-09
2.8120,3.10450E-09
2.8130,2.99244E-09
2.8140,2.88440E-09
2.8150,2.78024E-09
2.8160,2.67982E-09
2.8170,2.58300E-09
2.8180,2.48966E-09
2.8190,2.39967E-09
2.8200,2.31292E-09
2.8210,2.22928E-09
2.8220,2.14865E-09
2.8230,2.07092E-09
2.8240,1.99599E-09
2.8250,1.92375E-09
2.8260,1.85411E-09
2.8270,1.78697E-09
2.8280,1.72226E-09
2.8290,1.65987E-09
2.8300,1.59973E-09
2.8310,1.54176E-09
2.8320,1.48587E-09
2.8330,1.43200E-09
2.8340,1.38007E-09
2.8350,1.33002E-09
2.8360,1.28177E-09
2.8370,1.23526E-09
2.8380,1.19043E-09
2.8390,1.14722E-09
2.8400,1.10556E-09
2.8410,1.06541E-09
2.8420,1.02671E-09
2.8430,9.89412E-10



==> anc/A_state_wvfncts/v16.csv <==
Level v=16

0.8930,9.61251E-10
0.8940,1.08803E-09
0.8950,1.23113E-09
0.8960,1.39262E-09
0.8970,1.57478E-09
0.8980,1.78021E-09
0.8990,2.01180E-09
0.9000,2.27280E-09
0.9010,2.56684E-09
0.9020,2.89800E-09
0.9030,3.27084E-09
0.9040,3.69048E-09
0.9050,4.16264E-09
0.9060,4.69371E-09
0.9070,5.29086E-09
0.9080,5.96208E-09
0.9090,6.71631E-09
0.9100,7.56356E-09
0.9110,8.51497E-09
0.9120,9.58302E-09
0.9130,1.07816E-08
0.9140,1.21262E-08
0.9150,1.36342E-08
0.9160,1.53248E-08
0.9170,1.72196E-08
0.9180,1.93425E-08
0.9190,2.17202E-08
0.9200,2.43824E-08
0.9210,2.73621E-08
0.9220,3.06963E-08
0.9230,3.44257E-08
0.9240,3.85958E-08
0.9250,4.32574E-08
0.9260,4.84664E-08
0.9270,5.42855E-08
0.9280,6.07837E-08
0.9290,6.80380E-08
0.9300,7.61338E-08
0.9310,8.51656E-08
0.9320,9.52384E-08
0.9330,1.06469E-07
0.9340,1.18985E-07
0.9350,1.32930E-07
0.9360,1.48461E-07
0.9370,1.65755E-07
0.9380,1.85003E-07
0.9390,2.06420E-07
0.9400,2.30243E-07
0.9410,2.56733E-07
0.9420,2.86179E-07
0.9430,3.18899E-07
0.9440,3.55246E-07
0.9450,3.95608E-07
0.9460,4.40415E-07
0.9470,4.90138E-07
0.9480,5.45300E-07
0.9490,6.06474E-07
0.9500,6.74293E-07
0.9510,7.49455E-07
0.9520,8.32725E-07
0.9530,9.24949E-07
0.9540,1.02705E-06
0.9550,1.14006E-06
0.9560,1.26509E-06
0.9570,1.40339E-06
0.9580,1.55629E-06
0.9590,1.72529E-06
0.9600,1.91203E-06
0.9610,2.11829E-06
0.9620,2.34603E-06
0.9630,2.59742E-06
0.9640,2.87481E-06
0.9650,3.18079E-06
0.9660,3.51819E-06
0.9670,3.89011E-06
0.9680,4.29994E-06
0.9690,4.75140E-06
0.9700,5.24854E-06
0.9710,5.79581E-06
0.9720,6.39804E-06
0.9730,7.06054E-06
0.9740,7.78909E-06
0.9750,8.59000E-06
0.9760,9.47014E-06
0.9770,1.04370E-05
0.9780,1.14989E-05
0.9790,1.26646E-05
0.9800,1.39439E-05
0.9810,1.53473E-05
0.9820,1.68864E-05
0.9830,1.85738E-05
0.9840,2.04230E-05
0.9850,2.24488E-05
0.9860,2.46675E-05
0.9870,2.70964E-05
0.9880,2.97547E-05
0.9890,3.26628E-05
0.9900,3.58433E-05
0.9910,3.93204E-05
0.9920,4.31205E-05
0.9930,4.72720E-05
0.9940,5.18059E-05
0.9950,5.67556E-05
0.9960,6.21575E-05
0.9970,6.80508E-05
0.9980,7.44777E-05
0.9990,8.14843E-05
1.0000,8.91201E-05
1.0010,9.74387E-05
1.0020,1.06498E-04
1.0030,1.16360E-04
1.0040,1.27092E-04
1.0050,1.38768E-04
1.0060,1.51464E-04
1.0070,1.65266E-04
1.0080,1.80265E-04
1.0090,1.96558E-04
1.0100,2.14251E-04
1.0110,2.33457E-04
1.0120,2.54297E-04
1.0130,2.76904E-04
1.0140,3.01416E-04
1.0150,3.27987E-04
1.0160,3.56776E-04
1.0170,3.87960E-04
1.0180,4.21724E-04
1.0190,4.58268E-04
1.0200,4.97807E-04
1.0210,5.40570E-04
1.0220,5.86803E-04
1.0230,6.36770E-04
1.0240,6.90751E-04
1.0250,7.49047E-04
1.0260,8.11979E-04
1.0270,8.79892E-04
1.0280,9.53151E-04
1.0290,1.03215E-03
1.0300,1.11730E-03
1.0310,1.20905E-03
1.0320,1.30787E-03
1.0330,1.41428E-03
1.0340,1.52879E-03
1.0350,1.65200E-03
1.0360,1.78450E-03
1.0370,1.92694E-03
1.0380,2.08001E-03
1.0390,2.24444E-03
1.0400,2.42099E-03
1.0410,2.61050E-03
1.0420,2.81384E-03
1.0430,3.03192E-03
1.0440,3.26572E-03
1.0450,3.51628E-03
1.0460,3.78469E-03
1.0470,4.07210E-03
1.0480,4.37975E-03
1.0490,4.70893E-03
1.0500,5.06099E-03
1.0510,5.43739E-03
1.0520,5.83962E-03
1.0530,6.26931E-03
1.0540,6.72812E-03
1.0550,7.21784E-03
1.0560,7.74034E-03
1.0570,8.29756E-03
1.0580,8.89159E-03
1.0590,9.52458E-03
1.0600,1.01988E-02
1.0610,1.09166E-02
1.0620,1.16806E-02
1.0630,1.24933E-02
1.0640,1.33575E-02
1.0650,1.42760E-02
1.0660,1.52519E-02
1.0670,1.62883E-02
1.0680,1.73884E-02
1.0690,1.85557E-02
1.0700,1.97937E-02
1.0710,2.11061E-02
1.0720,2.24968E-02
1.0730,2.39698E-02
1.0740,2.55293E-02
1.0750,2.71796E-02
1.0760,2.89252E-02
1.0770,3.07708E-02
1.0780,3.27211E-02
1.0790,3.47813E-02
1.0800,3.69564E-02
1.0810,3.92518E-02
1.0820,4.16731E-02
1.0830,4.42259E-02
1.0840,4.69162E-02
1.0850,4.97498E-02
1.0860,5.27331E-02
1.0870,5.58725E-02
1.0880,5.91744E-02
1.0890,6.26457E-02
1.0900,6.62931E-02
1.0910,7.01237E-02
1.0920,7.41447E-02
1.0930,7.83634E-02
1.0940,8.27873E-02
1.0950,8.74240E-02
1.0960,9.22811E-02
1.0970,9.73666E-02
1.0980,1.02688E-01
1.0990,1.08254E-01
1.1000,1.14072E-01
1.1010,1.20151E-01
1.1020,1.26498E-01
1.1030,1.33123E-01
1.1040,1.40032E-01
1.1050,1.47235E-01
1.1060,1.54739E-01
1.1070,1.62552E-01
1.1080,1.70684E-01
1.1090,1.79141E-01
1.1100,1.87931E-01
1.1110,1.97063E-01
1.1120,2.06543E-01
1.1130,2.16378E-01
1.1140,2.26577E-01
1.1150,2.37145E-01
1.1160,2.48089E-01
1.1170,2.59414E-01
1.1180,2.71127E-01
1.1190,2.83233E-01
1.1200,2.95736E-01
1.1210,3.08641E-01
1.1220,3.21950E-01
1.1230,3.35668E-01
1.1240,3.49796E-01
1.1250,3.64337E-01
1.1260,3.79290E-01
1.1270,3.94656E-01
1.1280,4.10434E-01
1.1290,4.26622E-01
1.1300,4.43219E-01
1.1310,4.60219E-01
1.1320,4.77619E-01
1.1330,4.95412E-01
1.1340,5.13591E-01
1.1350,5.32149E-01
1.1360,5.51075E-01
1.1370,5.70359E-01
1.1380,5.89988E-01
1.1390,6.09949E-01
1.1400,6.30227E-01
1.1410,6.50806E-01
1.1420,6.71666E-01
1.1430,6.92789E-01
1.1440,7.14153E-01
1.1450,7.35734E-01
1.1460,7.57509E-01
1.1470,7.79451E-01
1.1480,8.01532E-01
1.1490,8.23722E-01
1.1500,8.45988E-01
1.1510,8.68299E-01
1.1520,8.90618E-01
1.1530,9.12909E-01
1.1540,9.35132E-01
1.1550,9.57248E-01
1.1560,9.79213E-01
1.1570,1.00098E+00
1.1580,1.02252E+00
1.1590,1.04376E+00
1.1600,1.06467E+00
1.1610,1.08519E+00
1.1620,1.10528E+00
1.1630,1.12487E+00
1.1640,1.14392E+00
1.1650,1.16237E+00
1.1660,1.18016E+00
1.1670,1.19723E+00
1.1680,1.21353E+00
1.1690,1.22900E+00
1.1700,1.24357E+00
1.1710,1.25719E+00
1.1720,1.26980E+00
1.1730,1.28133E+00
1.1740,1.29172E+00
1.1750,1.30092E+00
1.1760,1.30887E+00
1.1770,1.31549E+00
1.1780,1.32075E+00
1.1790,1.32457E+00
1.1800,1.32691E+00
1.1810,1.32771E+00
1.1820,1.32691E+00
1.1830,1.32447E+00
1.1840,1.32033E+00
1.1850,1.31446E+00
1.1860,1.30681E+00
1.1870,1.29733E+00
1.1880,1.28600E+00
1.1890,1.27278E+00
1.1900,1.25764E+00
1.1910,1.24056E+00
1.1920,1.22150E+00
1.1930,1.20047E+00
1.1940,1.17745E+00
1.1950,1.15242E+00
1.1960,1.12540E+00
1.1970,1.09638E+00
1.1980,1.06538E+00
1.1990,1.03241E+00
1.2000,9.97495E-01
1.2010,9.60662E-01
1.2020,9.21948E-01
1.2030,8.81394E-01
1.2040,8.39049E-01
1.2050,7.94967E-01
1.2060,7.49211E-01
1.2070,7.01850E-01
1.2080,6.52960E-01
1.2090,6.02624E-01
1.2100,5.50930E-01
1.2110,4.97976E-01
1.2120,4.43865E-01
1.2130,3.88706E-01
1.2140,3.32616E-01
1.2150,2.75718E-01
1.2160,2.18139E-01
1.2170,1.60014E-01
1.2180,1.01484E-01
1.2190,4.26922E-02
1.2200,-1.62105E-02
1.2210,-7.50699E-02
1.2220,-1.33728E-01
1.2230,-1.92022E-01
1.2240,-2.49788E-01
1.2250,-3.06857E-01
1.2260,-3.63060E-01
1.2270,-4.18225E-01
1.2280,-4.72181E-01
1.2290,-5.24754E-01
1.2300,-5.75772E-01
1.2310,-6.25066E-01
1.2320,-6.72464E-01
1.2330,-7.17801E-01
1.2340,-7.60914E-01
1.2350,-8.01644E-01
1.2360,-8.39837E-01
1.2370,-8.75345E-01
1.2380,-9.08027E-01
1.2390,-9.37748E-01
1.2400,-9.64385E-01
1.2410,-9.87819E-01
1.2420,-1.00794E+00
1.2430,-1.02466E+00
1.2440,-1.03789E+00
1.2450,-1.04755E+00
1.2460,-1.05359E+00
1.2470,-1.05595E+00
1.2480,-1.05459E+00
1.2490,-1.04950E+00
1.2500,-1.04067E+00
1.2510,-1.02809E+00
1.2520,-1.01180E+00
1.2530,-9.91812E-01
1.2540,-9.68191E-01
1.2550,-9.40994E-01
1.2560,-9.10300E-01
1.2570,-8.76202E-01
1.2580,-8.38807E-01
1.2590,-7.98237E-01
1.2600,-7.54626E-01
1.2610,-7.08124E-01
1.2620,-6.58893E-01
1.2630,-6.07109E-01
1.2640,-5.52960E-01
1.2650,-4.96644E-01
1.2660,-4.38372E-01
1.2670,-3.78365E-01
1.2680,-3.16852E-01
1.2690,-2.54072E-01
1.2700,-1.90270E-01
1.2710,-1.25700E-01
1.2720,-6.06200E-02
1.2730,4.70725E-03
1.2740,7.00150E-02
1.2750,1.35034E-01
1.2760,1.99495E-01
1.2770,2.63126E-01
1.2780,3.25659E-01
1.2790,3.86827E-01
1.2800,4.46367E-01
1.2810,5.04019E-01
1.2820,5.59531E-01
1.2830,6.12658E-01
1.2840,6.63162E-01
1.2850,7.10817E-01
1.2860,7.55405E-01
1.2870,7.96721E-01
1.2880,8.34573E-01
1.2890,8.68783E-01
1.2900,8.99187E-01
1.2910,9.25639E-01
1.2920,9.48005E-01
1.2930,9.66175E-01
1.2940,9.80051E-01
1.2950,9.89557E-01
1.2960,9.94635E-01
1.2970,9.95249E-01
1.2980,9.91381E-01
1.2990,9.83033E-01
1.3000,9.70228E-01
1.3010,9.53012E-01
1.3020,9.31449E-01
1.3030,9.05624E-01
1.3040,8.75644E-01
1.3050,8.41632E-01
1.3060,8.03736E-01
1.3070,7.62119E-01
1.3080,7.16964E-01
1.3090,6.68470E-01
1.3100,6.16856E-01
1.3110,5.62354E-01
1.3120,5.05212E-01
1.3130,4.45691E-01
1.3140,3.84067E-01
1.3150,3.20626E-01
1.3160,2.55663E-01
1.3170,1.89484E-01
1.3180,1.22402E-01
1.3190,5.47341E-02
1.3200,-1.31957E-02
1.3210,-8.10619E-02
1.3220,-1.48538E-01
1.3230,-2.15296E-01
1.3240,-2.81012E-01
1.3250,-3.45366E-01
1.3260,-4.08040E-01
1.3270,-4.68726E-01
1.3280,-5.27122E-01
1.3290,-5.82939E-01
1.3300,-6.35896E-01
1.3310,-6.85728E-01
1.3320,-7.32182E-01
1.3330,-7.75022E-01
1.3340,-8.14029E-01
1.3350,-8.49001E-01
1.3360,-8.79757E-01
1.3370,-9.06136E-01
1.3380,-9.27998E-01
1.3390,-9.45224E-01
1.3400,-9.57721E-01
1.3410,-9.65416E-01
1.3420,-9.68263E-01
1.3430,-9.66238E-01
1.3440,-9.59343E-01
1.3450,-9.47605E-01
1.3460,-9.31075E-01
1.3470,-9.09828E-01
1.3480,-8.83965E-01
1.3490,-8.53610E-01
1.3500,-8.18912E-01
1.3510,-7.80040E-01
1.3520,-7.37186E-01
1.3530,-6.90565E-01
1.3540,-6.40410E-01
1.3550,-5.86972E-01
1.3560,-5.30522E-01
1.3570,-4.71346E-01
1.3580,-4.09745E-01
1.3590,-3.46034E-01
1.3600,-2.80538E-01
1.3610,-2.13594E-01
1.3620,-1.45546E-01
1.3630,-7.67451E-02
1.3640,-7.54652E-03
1.3650,6.16911E-02
1.3660,1.30609E-01
1.3670,1.98847E-01
1.3680,2.66052E-01
1.3690,3.31872E-01
1.3700,3.95963E-01
1.3710,4.57990E-01
1.3720,5.17628E-01
1.3730,5.74562E-01
1.3740,6.28494E-01
1.3750,6.79140E-01
1.3760,7.26232E-01
1.3770,7.69521E-01
1.3780,8.08779E-01
1.3790,8.43797E-01
1.3800,8.74390E-01
1.3810,9.00393E-01
1.3820,9.21670E-01
1.3830,9.38105E-01
1.3840,9.49610E-01
1.3850,9.56122E-01
1.3860,9.57606E-01
1.3870,9.54052E-01
1.3880,9.45476E-01
1.3890,9.31924E-01
1.3900,9.13463E-01
1.3910,8.90192E-01
1.3920,8.62230E-01
1.3930,8.29725E-01
1.3940,7.92847E-01
1.3950,7.51789E-01
1.3960,7.06768E-01
1.3970,6.58021E-01
1.3980,6.05804E-01
1.3990,5.50393E-01
1.4000,4.92079E-01
1.4010,4.31171E-01
1.4020,3.67988E-01
1.4030,3.02866E-01
1.4040,2.36146E-01
1.4050,1.68181E-01
1.4060,9.93295E-02
1.4070,2.99543E-02
1.4080,-3.95789E-02
1.4090,-1.08903E-01
1.4100,-1.77654E-01
1.4110,-2.45468E-01
1.4120,-3.11988E-01
1.4130,-3.76865E-01
1.4140,-4.39756E-01
1.4150,-5.00330E-01
1.4160,-5.58270E-01
1.4170,-6.13269E-01
1.4180,-6.65040E-01
1.4190,-7.13311E-01
1.4200,-7.57828E-01
1.4210,-7.98358E-01
1.4220,-8.34689E-01
1.4230,-8.66631E-01
1.4240,-8.94019E-01
1.4250,-9.16708E-01
1.4260,-9.34581E-01
1.4270,-9.47547E-01
1.4280,-9.55539E-01
1.4290,-9.58516E-01
1.4300,-9.56466E-01
1.4310,-9.49400E-01
1.4320,-9.37357E-01
1.4330,-9.20403E-01
1.4340,-8.98629E-01
1.4350,-8.72151E-01
1.4360,-8.41109E-01
1.4370,-8.05668E-01
1.4380,-7.66015E-01
1.4390,-7.22359E-01
1.4400,-6.74930E-01
1.4410,-6.23978E-01
1.4420,-5.69770E-01
1.4430,-5.12591E-01
1.4440,-4.52741E-01
1.4450,-3.90532E-01
1.4460,-3.26289E-01
1.4470,-2.60349E-01
1.4480,-1.93055E-01
1.4490,-1.24757E-01
1.4500,-5.58112E-02
1.4510,1.34244E-02
1.4520,8.25903E-02
1.4530,1.51328E-01
1.4540,2.19282E-01
1.4550,2.86100E-01
1.4560,3.51438E-01
1.4570,4.14958E-01
1.4580,4.76333E-01
1.4590,5.35249E-01
1.4600,5.91402E-01
1.4610,6.44505E-01
1.4620,6.94286E-01
1.4630,7.40491E-01
1.4640,7.82886E-01
1.4650,8.21254E-01
1.4660,8.55402E-01
1.4670,8.85157E-01
1.4680,9.10370E-01
1.4690,9.30916E-01
1.4700,9.46692E-01
1.4710,9.57622E-01
1.4720,9.63654E-01
1.4730,9.64760E-01
1.4740,9.60939E-01
1.4750,9.52215E-01
1.4760,9.38636E-01
1.4770,9.20275E-01
1.4780,8.97231E-01
1.4790,8.69623E-01
1.4800,8.37598E-01
1.4810,8.01320E-01
1.4820,7.60977E-01
1.4830,7.16779E-01
1.4840,6.68951E-01
1.4850,6.17740E-01
1.4860,5.63407E-01
1.4870,5.06230E-01
1.4880,4.46500E-01
1.4890,3.84520E-01
1.4900,3.20604E-01
1.4910,2.55077E-01
1.4920,1.88267E-01
1.4930,1.20513E-01
1.4940,5.21548E-02
1.4950,-1.64648E-02
1.4960,-8.50021E-02
1.4970,-1.53115E-01
1.4980,-2.20463E-01
1.4990,-2.86712E-01
1.5000,-3.51533E-01
1.5010,-4.14604E-01
1.5020,-4.75615E-01
1.5030,-5.34265E-01
1.5040,-5.90265E-01
1.5050,-6.43341E-01
1.5060,-6.93233E-01
1.5070,-7.39700E-01
1.5080,-7.82515E-01
1.5090,-8.21472E-01
1.5100,-8.56383E-01
1.5110,-8.87082E-01
1.5120,-9.13422E-01
1.5130,-9.35280E-01
1.5140,-9.52554E-01
1.5150,-9.65165E-01
1.5160,-9.73057E-01
1.5170,-9.76198E-01
1.5180,-9.74579E-01
1.5190,-9.68213E-01
1.5200,-9.57137E-01
1.5210,-9.41411E-01
1.5220,-9.21118E-01
1.5230,-8.96362E-01
1.5240,-8.67268E-01
1.5250,-8.33984E-01
1.5260,-7.96675E-01
1.5270,-7.55527E-01
1.5280,-7.10742E-01
1.5290,-6.62541E-01
1.5300,-6.11161E-01
1.5310,-5.56852E-01
1.5320,-4.99877E-01
1.5330,-4.40513E-01
1.5340,-3.79048E-01
1.5350,-3.15775E-01
1.5360,-2.51000E-01
1.5370,-1.85033E-01
1.5380,-1.18187E-01
1.5390,-5.07819E-02
1.5400,1.68639E-02
1.5410,8.44302E-02
1.5420,1.51598E-01
1.5430,2.18053E-01
1.5440,2.83482E-01
1.5450,3.47581E-01
1.5460,4.10050E-01
1.5470,4.70601E-01
1.5480,5.28953E-01
1.5490,5.84838E-01
1.5500,6.37999E-01
1.5510,6.88194E-01
1.5520,7.35194E-01
1.5530,7.78787E-01
1.5540,8.18776E-01
1.5550,8.54984E-01
1.5560,8.87248E-01
1.5570,9.15428E-01
1.5580,9.39401E-01
1.5590,9.59063E-01
1.5600,9.74333E-01
1.5610,9.85147E-01
1.5620,9.91465E-01
1.5630,9.93265E-01
1.5640,9.90547E-01
1.5650,9.83331E-01
1.5660,9.71658E-01
1.5670,9.55589E-01
1.5680,9.35204E-01
1.5690,9.10603E-01
1.5700,8.81905E-01
1.5710,8.49245E-01
1.5720,8.12777E-01
1.5730,7.72672E-01
1.5740,7.29116E-01
1.5750,6.82308E-01
1.5760,6.32464E-01
1.5770,5.79811E-01
1.5780,5.24587E-01
1.5790,4.67042E-01
1.5800,4.07435E-01
1.5810,3.46031E-01
1.5820,2.83105E-01
1.5830,2.18935E-01
1.5840,1.53806E-01
1.5850,8.80049E-02
1.5860,2.18191E-02
1.5870,-4.44618E-02
1.5880,-1.10550E-01
1.5890,-1.76158E-01
1.5900,-2.41003E-01
1.5910,-3.04807E-01
1.5920,-3.67297E-01
1.5930,-4.28206E-01
1.5940,-4.87276E-01
1.5950,-5.44258E-01
1.5960,-5.98912E-01
1.5970,-6.51010E-01
1.5980,-7.00335E-01
1.5990,-7.46683E-01
1.6000,-7.89865E-01
1.6010,-8.29703E-01
1.6020,-8.66037E-01
1.6030,-8.98722E-01
1.6040,-9.27626E-01
1.6050,-9.52639E-01
1.6060,-9.73662E-01
1.6070,-9.90617E-01
1.6080,-1.00344E+00
1.6090,-1.01209E+00
1.6100,-1.01654E+00
1.6110,-1.01678E+00
1.6120,-1.01282E+00
1.6130,-1.00468E+00
1.6140,-9.92402E-01
1.6150,-9.76053E-01
1.6160,-9.55707E-01
1.6170,-9.31454E-01
1.6180,-9.03402E-01
1.6190,-8.71675E-01
1.6200,-8.36409E-01
1.6210,-7.97754E-01
1.6220,-7.55876E-01
1.6230,-7.10950E-01
1.6240,-6.63163E-01
1.6250,-6.12714E-01
1.6260,-5.59812E-01
1.6270,-5.04672E-01
1.6280,-4.47521E-01
1.6290,-3.88590E-01
1.6300,-3.28116E-01
1.6310,-2.66344E-01
1.6320,-2.03519E-01
1.6330,-1.39892E-01
1.6340,-7.57156E-02
1.6350,-1.12417E-02
1.6360,5.32762E-02
1.6370,1.17586E-01
1.6380,1.81438E-01
1.6390,2.44586E-01
1.6400,3.06785E-01
1.6410,3.67798E-01
1.6420,4.27391E-01
1.6430,4.85340E-01
1.6440,5.41425E-01
1.6450,5.95436E-01
1.6460,6.47171E-01
1.6470,6.96438E-01
1.6480,7.43057E-01
1.6490,7.86856E-01
1.6500,8.27675E-01
1.6510,8.65370E-01
1.6520,8.99803E-01
1.6530,9.30855E-01
1.6540,9.58416E-01
1.6550,9.82393E-01
1.6560,1.00270E+00
1.6570,1.01928E+00
1.6580,1.03207E+00
1.6590,1.04104E+00
1.6600,1.04616E+00
1.6610,1.04743E+00
1.6620,1.04484E+00
1.6630,1.03842E+00
1.6640,1.02820E+00
1.6650,1.01423E+00
1.6660,9.96559E-01
1.6670,9.75271E-01
1.6680,9.50448E-01
1.6690,9.22189E-01
1.6700,8.90604E-01
1.6710,8.55816E-01
1.6720,8.17956E-01
1.6730,7.77169E-01
1.6740,7.33606E-01
1.6750,6.87431E-01
1.6760,6.38813E-01
1.6770,5.87931E-01
1.6780,5.34970E-01
1.6790,4.80123E-01
1.6800,4.23587E-01
1.6810,3.65565E-01
1.6820,3.06264E-01
1.6830,2.45893E-01
1.6840,1.84665E-01
1.6850,1.22797E-01
1.6860,6.05026E-02
1.6870,-2.00082E-03
1.6880,-6.44974E-02
1.6890,-1.26772E-01
1.6900,-1.88613E-01
1.6910,-2.49808E-01
1.6920,-3.10151E-01
1.6930,-3.69439E-01
1.6940,-4.27472E-01
1.6950,-4.84059E-01
1.6960,-5.39012E-01
1.6970,-5.92149E-01
1.6980,-6.43297E-01
1.6990,-6.92290E-01
1.7000,-7.38970E-01
1.7010,-7.83186E-01
1.7020,-8.24800E-01
1.7030,-8.63679E-01
1.7040,-8.99702E-01
1.7050,-9.32758E-01
1.7060,-9.62747E-01
1.7070,-9.89577E-01
1.7080,-1.01317E+00
1.7090,-1.03346E+00
1.7100,-1.05038E+00
1.7110,-1.06389E+00
1.7120,-1.07396E+00
1.7130,-1.08057E+00
1.7140,-1.08369E+00
1.7150,-1.08334E+00
1.7160,-1.07951E+00
1.7170,-1.07224E+00
1.7180,-1.06156E+00
1.7190,-1.04750E+00
1.7200,-1.03012E+00
1.7210,-1.00949E+00
1.7220,-9.85686E-01
1.7230,-9.58781E-01
1.7240,-9.28872E-01
1.7250,-8.96061E-01
1.7260,-8.60459E-01
1.7270,-8.22184E-01
1.7280,-7.81362E-01
1.7290,-7.38126E-01
1.7300,-6.92615E-01
1.7310,-6.44977E-01
1.7320,-5.95364E-01
1.7330,-5.43931E-01
1.7340,-4.90842E-01
1.7350,-4.36262E-01
1.7360,-3.80360E-01
1.7370,-3.23310E-01
1.7380,-2.65286E-01
1.7390,-2.06465E-01
1.7400,-1.47026E-01
1.7410,-8.71485E-02
1.7420,-2.70110E-02
1.7430,3.32067E-02
1.7440,9.33262E-02
1.7450,1.53170E-01
1.7460,2.12564E-01
1.7470,2.71334E-01
1.7480,3.29311E-01
1.7490,3.86327E-01
1.7500,4.42220E-01
1.7510,4.96831E-01
1.7520,5.50006E-01
1.7530,6.01596E-01
1.7540,6.51458E-01
1.7550,6.99454E-01
1.7560,7.45452E-01
1.7570,7.89327E-01
1.7580,8.30962E-01
1.7590,8.70245E-01
1.7600,9.07073E-01
1.7610,9.41349E-01
1.7620,9.72986E-01
1.7630,1.00190E+00
1.7640,1.02803E+00
1.7650,1.05129E+00
1.7660,1.07165E+00
1.7670,1.08904E+00
1.7680,1.10344E+00
1.7690,1.11481E+00
1.7700,1.12313E+00
1.7710,1.12839E+00
1.7720,1.13058E+00
1.7730,1.12971E+00
1.7740,1.12578E+00
1.7750,1.11883E+00
1.7760,1.10887E+00
1.7770,1.09594E+00
1.7780,1.08009E+00
1.7790,1.06137E+00
1.7800,1.03983E+00
1.7810,1.01555E+00
1.7820,9.88596E-01
1.7830,9.59046E-01
1.7840,9.26988E-01
1.7850,8.92512E-01
1.7860,8.55717E-01
1.7870,8.16705E-01
1.7880,7.75584E-01
1.7890,7.32468E-01
1.7900,6.87472E-01
1.7910,6.40719E-01
1.7920,5.92334E-01
1.7930,5.42444E-01
1.7940,4.91181E-01
1.7950,4.38679E-01
1.7960,3.85074E-01
1.7970,3.30504E-01
1.7980,2.75109E-01
1.7990,2.19029E-01
1.8000,1.62405E-01
1.8010,1.05380E-01
1.8020,4.80957E-02
1.8030,-9.30711E-03
1.8040,-6.66873E-02
1.8050,-1.23905E-01
1.8060,-1.80822E-01
1.8070,-2.37300E-01
1.8080,-2.93207E-01
1.8090,-3.48408E-01
1.8100,-4.02774E-01
1.8110,-4.56178E-01
1.8120,-5.08497E-01
1.8130,-5.59610E-01
1.8140,-6.09400E-01
1.8150,-6.57755E-01
1.8160,-7.04567E-01
1.8170,-7.49731E-01
1.8180,-7.93149E-01
1.8190,-8.34725E-01
1.8200,-8.74369E-01
1.8210,-9.11998E-01
1.8220,-9.47532E-01
1.8230,-9.80898E-01
1.8240,-1.01203E+00
1.8250,-1.04086E+00
1.8260,-1.06733E+00
1.8270,-1.09139E+00
1.8280,-1.11300E+00
1.8290,-1.13212E+00
1.8300,-1.14872E+00
1.8310,-1.16276E+00
1.8320,-1.17422E+00
1.8330,-1.18310E+00
1.8340,-1.18937E+00
1.8350,-1.19304E+00
1.8360,-1.19410E+00
1.8370,-1.19257E+00
1.8380,-1.18846E+00
1.8390,-1.18178E+00
1.8400,-1.17256E+00
1.8410,-1.16084E+00
1.8420,-1.14663E+00
1.8430,-1.12999E+00
1.8440,-1.11096E+00
1.8450,-1.08958E+00
1.8460,-1.06592E+00
1.8470,-1.04003E+00
1.8480,-1.01196E+00
1.8490,-9.81802E-01
1.8500,-9.49609E-01
1.8510,-9.15461E-01
1.8520,-8.79434E-01
1.8530,-8.41609E-01
1.8540,-8.02072E-01
1.8550,-7.60908E-01
1.8560,-7.18208E-01
1.8570,-6.74063E-01
1.8580,-6.28568E-01
1.8590,-5.81819E-01
1.8600,-5.33913E-01
1.8610,-4.84950E-01
1.8620,-4.35032E-01
1.8630,-3.84259E-01
1.8640,-3.32734E-01
1.8650,-2.80562E-01
1.8660,-2.27846E-01
1.8670,-1.74689E-01
1.8680,-1.21196E-01
1.8690,-6.74711E-02
1.8700,-1.36172E-02
1.8710,4.02625E-02
1.8720,9.40662E-02
1.8730,1.47693E-01
1.8740,2.01042E-01
1.8750,2.54016E-01
1.8760,3.06517E-01
1.8770,3.58450E-01
1.8780,4.09722E-01
1.8790,4.60241E-01
1.8800,5.09917E-01
1.8810,5.58665E-01
1.8820,6.06399E-01
1.8830,6.53037E-01
1.8840,6.98500E-01
1.8850,7.42712E-01
1.8860,7.85598E-01
1.8870,8.27089E-01
1.8880,8.67117E-01
1.8890,9.05617E-01
1.8900,9.42529E-01
1.8910,9.77794E-01
1.8920,1.01136E+00
1.8930,1.04317E+00
1.8940,1.07319E+00
1.8950,1.10136E+00
1.8960,1.12765E+00
1.8970,1.15202E+00
1.8980,1.17444E+00
1.8990,1.19488E+00
1.9000,1.21331E+00
1.9010,1.22971E+00
1.9020,1.24406E+00
1.9030,1.25635E+00
1.9040,1.26657E+00
1.9050,1.27471E+00
1.9060,1.28076E+00
1.9070,1.28472E+00
1.9080,1.28660E+00
1.9090,1.28641E+00
1.9100,1.28414E+00
1.9110,1.27983E+00
1.9120,1.27347E+00
1.9130,1.26510E+00
1.9140,1.25473E+00
1.9150,1.24239E+00
1.9160,1.22810E+00
1.9170,1.21191E+00
1.9180,1.19383E+00
1.9190,1.17392E+00
1.9200,1.15220E+00
1.9210,1.12873E+00
1.9220,1.10353E+00
1.9230,1.07667E+00
1.9240,1.04818E+00
1.9250,1.01813E+00
1.9260,9.86551E-01
1.9270,9.53510E-01
1.9280,9.19060E-01
1.9290,8.83259E-01
1.9300,8.46165E-01
1.9310,8.07839E-01
1.9320,7.68342E-01
1.9330,7.27736E-01
1.9340,6.86087E-01
1.9350,6.43458E-01
1.9360,5.99915E-01
1.9370,5.55524E-01
1.9380,5.10352E-01
1.9390,4.64465E-01
1.9400,4.17932E-01
1.9410,3.70820E-01
1.9420,3.23196E-01
1.9430,2.75130E-01
1.9440,2.26689E-01
1.9450,1.77939E-01
1.9460,1.28950E-01
1.9470,7.97877E-02
1.9480,3.05186E-02
1.9490,-1.87911E-02
1.9500,-6.80761E-02
1.9510,-1.17272E-01
1.9520,-1.66314E-01
1.9530,-2.15140E-01
1.9540,-2.63688E-01
1.9550,-3.11897E-01
1.9560,-3.59707E-01
1.9570,-4.07060E-01
1.9580,-4.53898E-01
1.9590,-5.00166E-01
1.9600,-5.45807E-01
1.9610,-5.90770E-01
1.9620,-6.35003E-01
1.9630,-6.78455E-01
1.9640,-7.21077E-01
1.9650,-7.62823E-01
1.9660,-8.03647E-01
1.9670,-8.43506E-01
1.9680,-8.82357E-01
1.9690,-9.20160E-01
1.9700,-9.56876E-01
1.9710,-9.92470E-01
1.9720,-1.02690E+00
1.9730,-1.06015E+00
1.9740,-1.09217E+00
1.9750,-1.12294E+00
1.9760,-1.15243E+00
1.9770,-1.18062E+00
1.9780,-1.20748E+00
1.9790,-1.23299E+00
1.9800,-1.25712E+00
1.9810,-1.27987E+00
1.9820,-1.30121E+00
1.9830,-1.32114E+00
1.9840,-1.33963E+00
1.9850,-1.35667E+00
1.9860,-1.37227E+00
1.9870,-1.38640E+00
1.9880,-1.39907E+00
1.9890,-1.41026E+00
1.9900,-1.41999E+00
1.9910,-1.42824E+00
1.9920,-1.43502E+00
1.9930,-1.44033E+00
1.9940,-1.44418E+00
1.9950,-1.44657E+00
1.9960,-1.44750E+00
1.9970,-1.44699E+00
1.9980,-1.44504E+00
1.9990,-1.44168E+00
2.0000,-1.43690E+00
2.0010,-1.43073E+00
2.0020,-1.42318E+00
2.0030,-1.41426E+00
2.0040,-1.40400E+00
2.0050,-1.39240E+00
2.0060,-1.37950E+00
2.0070,-1.36532E+00
2.0080,-1.34987E+00
2.0090,-1.33317E+00
2.0100,-1.31526E+00
2.0110,-1.29616E+00
2.0120,-1.27588E+00
2.0130,-1.25447E+00
2.0140,-1.23193E+00
2.0150,-1.20831E+00
2.0160,-1.18364E+00
2.0170,-1.15793E+00
2.0180,-1.13122E+00
2.0190,-1.10354E+00
2.0200,-1.07491E+00
2.0210,-1.04538E+00
2.0220,-1.01497E+00
2.0230,-9.83717E-01
2.0240,-9.51646E-01
2.0250,-9.18793E-01
2.0260,-8.85190E-01
2.0270,-8.50870E-01
2.0280,-8.15865E-01
2.0290,-7.80209E-01
2.0300,-7.43935E-01
2.0310,-7.07075E-01
2.0320,-6.69664E-01
2.0330,-6.31733E-01
2.0340,-5.93317E-01
2.0350,-5.54448E-01
2.0360,-5.15159E-01
2.0370,-4.75482E-01
2.0380,-4.35451E-01
2.0390,-3.95098E-01
2.0400,-3.54454E-01
2.0410,-3.13553E-01
2.0420,-2.72424E-01
2.0430,-2.31100E-01
2.0440,-1.89611E-01
2.0450,-1.47989E-01
2.0460,-1.06263E-01
2.0470,-6.44632E-02
2.0480,-2.26189E-02
2.0490,1.92410E-02
2.0500,6.10878E-02
2.0510,1.02894E-01
2.0520,1.44631E-01
2.0530,1.86273E-01
2.0540,2.27792E-01
2.0550,2.69164E-01
2.0560,3.10362E-01
2.0570,3.51362E-01
2.0580,3.92140E-01
2.0590,4.32672E-01
2.0600,4.72935E-01
2.0610,5.12906E-01
2.0620,5.52564E-01
2.0630,5.91887E-01
2.0640,6.30855E-01
2.0650,6.69448E-01
2.0660,7.07647E-01
2.0670,7.45433E-01
2.0680,7.82788E-01
2.0690,8.19695E-01
2.0700,8.56136E-01
2.0710,8.92097E-01
2.0720,9.27561E-01
2.0730,9.62515E-01
2.0740,9.96943E-01
2.0750,1.03083E+00
2.0760,1.06417E+00
2.0770,1.09694E+00
2.0780,1.12914E+00
2.0790,1.16076E+00
2.0800,1.19177E+00
2.0810,1.22219E+00
2.0820,1.25198E+00
2.0830,1.28115E+00
2.0840,1.30970E+00
2.0850,1.33760E+00
2.0860,1.36486E+00
2.0870,1.39147E+00
2.0880,1.41742E+00
2.0890,1.44271E+00
2.0900,1.46734E+00
2.0910,1.49130E+00
2.0920,1.51458E+00
2.0930,1.53719E+00
2.0940,1.55913E+00
2.0950,1.58038E+00
2.0960,1.60095E+00
2.0970,1.62085E+00
2.0980,1.64006E+00
2.0990,1.65859E+00
2.1000,1.67645E+00
2.1010,1.69362E+00
2.1020,1.71012E+00
2.1030,1.72594E+00
2.1040,1.74109E+00
2.1050,1.75557E+00
2.1060,1.76938E+00
2.1070,1.78253E+00
2.1080,1.79502E+00
2.1090,1.80685E+00
2.1100,1.81804E+00
2.1110,1.82857E+00
2.1120,1.83847E+00
2.1130,1.84773E+00
2.1140,1.85637E+00
2.1150,1.86438E+00
2.1160,1.87177E+00
2.1170,1.87855E+00
2.1180,1.88473E+00
2.1190,1.89031E+00
2.1200,1.89530E+00
2.1210,1.89971E+00
2.1220,1.90355E+00
2.1230,1.90682E+00
2.1240,1.90953E+00
2.1250,1.91169E+00
2.1260,1.91331E+00
2.1270,1.91440E+00
2.1280,1.91496E+00
2.1290,1.91501E+00
2.1300,1.91455E+00
2.1310,1.91359E+00
2.1320,1.91214E+00
2.1330,1.91022E+00
2.1340,1.90782E+00
2.1350,1.90496E+00
2.1360,1.90165E+00
2.1370,1.89790E+00
2.1380,1.89371E+00
2.1390,1.88910E+00
2.1400,1.88408E+00
2.1410,1.87866E+00
2.1420,1.87283E+00
2.1430,1.86663E+00
2.1440,1.86005E+00
2.1450,1.85310E+00
2.1460,1.84580E+00
2.1470,1.83815E+00
2.1480,1.83016E+00
2.1490,1.82185E+00
2.1500,1.81322E+00
2.1510,1.80428E+00
2.1520,1.79504E+00
2.1530,1.78551E+00
2.1540,1.77570E+00
2.1550,1.76562E+00
2.1560,1.75528E+00
2.1570,1.74469E+00
2.1580,1.73385E+00
2.1590,1.72277E+00
2.1600,1.71148E+00
2.1610,1.69996E+00
2.1620,1.68823E+00
2.1630,1.67631E+00
2.1640,1.66419E+00
2.1650,1.65189E+00
2.1660,1.63942E+00
2.1670,1.62678E+00
2.1680,1.61398E+00
2.1690,1.60103E+00
2.1700,1.58794E+00
2.1710,1.57472E+00
2.1720,1.56136E+00
2.1730,1.54789E+00
2.1740,1.53431E+00
2.1750,1.52062E+00
2.1760,1.50683E+00
2.1770,1.49295E+00
2.1780,1.47899E+00
2.1790,1.46495E+00
2.1800,1.45084E+00
2.1810,1.43667E+00
2.1820,1.42244E+00
2.1830,1.40816E+00
2.1840,1.39384E+00
2.1850,1.37947E+00
2.1860,1.36508E+00
2.1870,1.35065E+00
2.1880,1.33621E+00
2.1890,1.32174E+00
2.1900,1.30727E+00
2.1910,1.29279E+00
2.1920,1.27832E+00
2.1930,1.26384E+00
2.1940,1.24938E+00
2.1950,1.23493E+00
2.1960,1.22050E+00
2.1970,1.20609E+00
2.1980,1.19171E+00
2.1990,1.17737E+00
2.2000,1.16306E+00
2.2010,1.14879E+00
2.2020,1.13456E+00
2.2030,1.12038E+00
2.2040,1.10626E+00
2.2050,1.09218E+00
2.2060,1.07817E+00
2.2070,1.06422E+00
2.2080,1.05033E+00
2.2090,1.03651E+00
2.2100,1.02277E+00
2.2110,1.00909E+00
2.2120,9.95496E-01
2.2130,9.81978E-01
2.2140,9.68542E-01
2.2150,9.55190E-01
2.2160,9.41925E-01
2.2170,9.28749E-01
2.2180,9.15663E-01
2.2190,9.02671E-01
2.2200,8.89773E-01
2.2210,8.76973E-01
2.2220,8.64270E-01
2.2230,8.51668E-01
2.2240,8.39168E-01
2.2250,8.26771E-01
2.2260,8.14479E-01
2.2270,8.02293E-01
2.2280,7.90214E-01
2.2290,7.78244E-01
2.2300,7.66383E-01
2.2310,7.54633E-01
2.2320,7.42994E-01
2.2330,7.31468E-01
2.2340,7.20055E-01
2.2350,7.08756E-01
2.2360,6.97571E-01
2.2370,6.86502E-01
2.2380,6.75548E-01
2.2390,6.64711E-01
2.2400,6.53990E-01
2.2410,6.43386E-01
2.2420,6.32900E-01
2.2430,6.22531E-01
2.2440,6.12279E-01
2.2450,6.02146E-01
2.2460,5.92130E-01
2.2470,5.82232E-01
2.2480,5.72452E-01
2.2490,5.62790E-01
2.2500,5.53245E-01
2.2510,5.43818E-01
2.2520,5.34508E-01
2.2530,5.25315E-01
2.2540,5.16239E-01
2.2550,5.07280E-01
2.2560,4.98436E-01
2.2570,4.89708E-01
2.2580,4.81095E-01
2.2590,4.72598E-01
2.2600,4.64214E-01
2.2610,4.55944E-01
2.2620,4.47787E-01
2.2630,4.39743E-01
2.2640,4.31811E-01
2.2650,4.23990E-01
2.2660,4.16280E-01
2.2670,4.08679E-01
2.2680,4.01188E-01
2.2690,3.93806E-01
2.2700,3.86531E-01
2.2710,3.79363E-01
2.2720,3.72301E-01
2.2730,3.65344E-01
2.2740,3.58492E-01
2.2750,3.51744E-01
2.2760,3.45098E-01
2.2770,3.38554E-01
2.2780,3.32111E-01
2.2790,3.25769E-01
2.2800,3.19525E-01
2.2810,3.13380E-01
2.2820,3.07332E-01
2.2830,3.01380E-01
2.2840,2.95524E-01
2.2850,2.89762E-01
2.2860,2.84093E-01
2.2870,2.78517E-01
2.2880,2.73033E-01
2.2890,2.67639E-01
2.2900,2.62334E-01
2.2910,2.57118E-01
2.2920,2.51989E-01
2.2930,2.46947E-01
2.2940,2.41991E-01
2.2950,2.37118E-01
2.2960,2.32330E-01
2.2970,2.27623E-01
2.2980,2.22998E-01
2.2990,2.18454E-01
2.3000,2.13989E-01
2.3010,2.09602E-01
2.3020,2.05293E-01
2.3030,2.01060E-01
2.3040,1.96903E-01
2.3050,1.92819E-01
2.3060,1.88810E-01
2.3070,1.84872E-01
2.3080,1.81006E-01
2.3090,1.77211E-01
2.3100,1.73484E-01
2.3110,1.69827E-01
2.3120,1.66236E-01
2.3130,1.62713E-01
2.3140,1.59254E-01
2.3150,1.55861E-01
2.3160,1.52531E-01
2.3170,1.49263E-01
2.3180,1.46058E-01
2.3190,1.42913E-01
2.3200,1.39828E-01
2.3210,1.36803E-01
2.3220,1.33835E-01
2.3230,1.30924E-01
2.3240,1.28070E-01
2.3250,1.25271E-01
2.3260,1.22527E-01
2.3270,1.19837E-01
2.3280,1.17199E-01
2.3290,1.14613E-01
2.3300,1.12078E-01
2.3310,1.09594E-01
2.3320,1.07159E-01
2.3330,1.04772E-01
2.3340,1.02434E-01
2.3350,1.00142E-01
2.3360,9.78966E-02
2.3370,9.56966E-02
2.3380,9.35413E-02
2.3390,9.14299E-02
2.3400,8.93617E-02
2.3410,8.73358E-02
2.3420,8.53516E-02
2.3430,8.34083E-02
2.3440,8.15052E-02
2.3450,7.96416E-02
2.3460,7.78167E-02
2.3470,7.60300E-02
2.3480,7.42806E-02
2.3490,7.25680E-02
2.3500,7.08915E-02
2.3510,6.92503E-02
2.3520,6.76440E-02
2.3530,6.60717E-02
2.3540,6.45329E-02
2.3550,6.30270E-02
2.3560,6.15533E-02
2.3570,6.01113E-02
2.3580,5.87003E-02
2.3590,5.73198E-02
2.3600,5.59691E-02
2.3610,5.46478E-02
2.3620,5.33553E-02
2.3630,5.20909E-02
2.3640,5.08542E-02
2.3650,4.96446E-02
2.3660,4.84617E-02
2.3670,4.73047E-02
2.3680,4.61734E-02
2.3690,4.50671E-02
2.3700,4.39854E-02
2.3710,4.29278E-02
2.3720,4.18937E-02
2.3730,4.08828E-02
2.3740,3.98946E-02
2.3750,3.89285E-02
2.3760,3.79842E-02
2.3770,3.70613E-02
2.3780,3.61592E-02
2.3790,3.52776E-02
2.3800,3.44160E-02
2.3810,3.35741E-02
2.3820,3.27514E-02
2.3830,3.19475E-02
2.3840,3.11621E-02
2.3850,3.03947E-02
2.3860,2.96450E-02
2.3870,2.89126E-02
2.3880,2.81971E-02
2.3890,2.74983E-02
2.3900,2.68156E-02
2.3910,2.61489E-02
2.3920,2.54977E-02
2.3930,2.48618E-02
2.3940,2.42407E-02
2.3950,2.36342E-02
2.3960,2.30420E-02
2.3970,2.24638E-02
2.3980,2.18992E-02
2.3990,2.13479E-02
2.4000,2.08098E-02
2.4010,2.02844E-02
2.4020,1.97715E-02
2.4030,1.92709E-02
2.4040,1.87822E-02
2.4050,1.83052E-02
2.4060,1.78396E-02
2.4070,1.73853E-02
2.4080,1.69419E-02
2.4090,1.65091E-02
2.4100,1.60869E-02
2.4110,1.56748E-02
2.4120,1.52727E-02
2.4130,1.48804E-02
2.4140,1.44977E-02
2.4150,1.41243E-02
2.4160,1.37600E-02
2.4170,1.34046E-02
2.4180,1.30579E-02
2.4190,1.27198E-02
2.4200,1.23899E-02
2.4210,1.20682E-02
2.4220,1.17544E-02
2.4230,1.14484E-02
2.4240,1.11499E-02
2.4250,1.08589E-02
2.4260,1.05751E-02
2.4270,1.02983E-02
2.4280,1.00284E-02
2.4290,9.76530E-03
2.4300,9.50875E-03
2.4310,9.25863E-03
2.4320,9.01478E-03
2.4330,8.77706E-03
2.4340,8.54531E-03
2.4350,8.31941E-03
2.4360,8.09921E-03
2.4370,7.88457E-03
2.4380,7.67537E-03
2.4390,7.47147E-03
2.4400,7.27275E-03
2.4410,7.07908E-03
2.4420,6.89035E-03
2.4430,6.70643E-03
2.4440,6.52720E-03
2.4450,6.35257E-03
2.4460,6.18240E-03
2.4470,6.01661E-03
2.4480,5.85507E-03
2.4490,5.69769E-03
2.4500,5.54436E-03
2.4510,5.39499E-03
2.4520,5.24948E-03
2.4530,5.10773E-03
2.4540,4.96966E-03
2.4550,4.83517E-03
2.4560,4.70417E-03
2.4570,4.57659E-03
2.4580,4.45232E-03
2.4590,4.33130E-03
2.4600,4.21344E-03
2.4610,4.09867E-03
2.4620,3.98689E-03
2.4630,3.87806E-03
2.4640,3.77208E-03
2.4650,3.66888E-03
2.4660,3.56841E-03
2.4670,3.47058E-03
2.4680,3.37533E-03
2.4690,3.28261E-03
2.4700,3.19233E-03
2.4710,3.10445E-03
2.4720,3.01890E-03
2.4730,2.93562E-03
2.4740,2.85456E-03
2.4750,2.77566E-03
2.4760,2.69886E-03
2.4770,2.62411E-03
2.4780,2.55136E-03
2.4790,2.48056E-03
2.4800,2.41165E-03
2.4810,2.34459E-03
2.4820,2.27933E-03
2.4830,2.21583E-03
2.4840,2.15404E-03
2.4850,2.09391E-03
2.4860,2.03540E-03
2.4870,1.97848E-03
2.4880,1.92309E-03
2.4890,1.86921E-03
2.4900,1.81678E-03
2.4910,1.76578E-03
2.4920,1.71616E-03
2.4930,1.66790E-03
2.4940,1.62094E-03
2.4950,1.57527E-03
2.4960,1.53084E-03
2.4970,1.48763E-03
2.4980,1.44560E-03
2.4990,1.40472E-03
2.5000,1.36496E-03
2.5010,1.32629E-03
2.5020,1.28868E-03
2.5030,1.25211E-03
2.5040,1.21654E-03
2.5050,1.18196E-03
2.5060,1.14832E-03
2.5070,1.11562E-03
2.5080,1.08382E-03
2.5090,1.05290E-03
2.5100,1.02284E-03
2.5110,9.93608E-04
2.5120,9.65189E-04
2.5130,9.37559E-04
2.5140,9.10698E-04
2.5150,8.84585E-04
2.5160,8.59200E-04
2.5170,8.34522E-04
2.5180,8.10533E-04
2.5190,7.87215E-04
2.5200,7.64549E-04
2.5210,7.42518E-04
2.5220,7.21105E-04
2.5230,7.00292E-04
2.5240,6.80063E-04
2.5250,6.60403E-04
2.5260,6.41297E-04
2.5270,6.22728E-04
2.5280,6.04683E-04
2.5290,5.87147E-04
2.5300,5.70106E-04
2.5310,5.53547E-04
2.5320,5.37456E-04
2.5330,5.21821E-04
2.5340,5.06629E-04
2.5350,4.91868E-04
2.5360,4.77526E-04
2.5370,4.63592E-04
2.5380,4.50054E-04
2.5390,4.36902E-04
2.5400,4.24125E-04
2.5410,4.11712E-04
2.5420,3.99653E-04
2.5430,3.87939E-04
2.5440,3.76559E-04
2.5450,3.65506E-04
2.5460,3.54769E-04
2.5470,3.44340E-04
2.5480,3.34210E-04
2.5490,3.24371E-04
2.5500,3.14815E-04
2.5510,3.05534E-04
2.5520,2.96520E-04
2.5530,2.87766E-04
2.5540,2.79264E-04
2.5550,2.71008E-04
2.5560,2.62990E-04
2.5570,2.55204E-04
2.5580,2.47643E-04
2.5590,2.40301E-04
2.5600,2.33172E-04
2.5610,2.26249E-04
2.5620,2.19528E-04
2.5630,2.13002E-04
2.5640,2.06665E-04
2.5650,2.00513E-04
2.5660,1.94540E-04
2.5670,1.88742E-04
2.5680,1.83112E-04
2.5690,1.77646E-04
2.5700,1.72341E-04
2.5710,1.67190E-04
2.5720,1.62190E-04
2.5730,1.57336E-04
2.5740,1.52625E-04
2.5750,1.48051E-04
2.5760,1.43612E-04
2.5770,1.39303E-04
2.5780,1.35121E-04
2.5790,1.31062E-04
2.5800,1.27122E-04
2.5810,1.23298E-04
2.5820,1.19587E-04
2.5830,1.15986E-04
2.5840,1.12490E-04
2.5850,1.09098E-04
2.5860,1.05807E-04
2.5870,1.02612E-04
2.5880,9.95123E-05
2.5890,9.65042E-05
2.5900,9.35852E-05
2.5910,9.07529E-05
2.5920,8.80046E-05
2.5930,8.53380E-05
2.5940,8.27506E-05
2.5950,8.02401E-05
2.5960,7.78044E-05
2.5970,7.54412E-05
2.5980,7.31485E-05
2.5990,7.09241E-05
2.6000,6.87661E-05
2.6010,6.66726E-05
2.6020,6.46416E-05
2.6030,6.26714E-05
2.6040,6.07601E-05
2.6050,5.89061E-05
2.6060,5.71076E-05
2.6070,5.53630E-05
2.6080,5.36707E-05
2.6090,5.20293E-05
2.6100,5.04372E-05
2.6110,4.88929E-05
2.6120,4.73951E-05
2.6130,4.59424E-05
2.6140,4.45334E-05
2.6150,4.31669E-05
2.6160,4.18415E-05
2.6170,4.05562E-05
2.6180,3.93097E-05
2.6190,3.81008E-05
2.6200,3.69285E-05
2.6210,3.57917E-05
2.6220,3.46892E-05
2.6230,3.36202E-05
2.6240,3.25835E-05
2.6250,3.15783E-05
2.6260,3.06036E-05
2.6270,2.96585E-05
2.6280,2.87420E-05
2.6290,2.78535E-05
2.6300,2.69919E-05
2.6310,2.61566E-05
2.6320,2.53467E-05
2.6330,2.45615E-05
2.6340,2.38002E-05
2.6350,2.30622E-05
2.6360,2.23467E-05
2.6370,2.16530E-05
2.6380,2.09805E-05
2.6390,2.03286E-05
2.6400,1.96966E-05
2.6410,1.90840E-05
2.6420,1.84901E-05
2.6430,1.79144E-05
2.6440,1.73564E-05
2.6450,1.68155E-05
2.6460,1.62912E-05
2.6470,1.57830E-05
2.6480,1.52904E-05
2.6490,1.48129E-05
2.6500,1.43502E-05
2.6510,1.39016E-05
2.6520,1.34669E-05
2.6530,1.30456E-05
2.6540,1.26373E-05
2.6550,1.22416E-05
2.6560,1.18581E-05
2.6570,1.14864E-05
2.6580,1.11262E-05
2.6590,1.07771E-05
2.6600,1.04389E-05
2.6610,1.01111E-05
2.6620,9.79342E-06
2.6630,9.48561E-06
2.6640,9.18734E-06
2.6650,8.89831E-06
2.6660,8.61826E-06
2.6670,8.34689E-06
2.6680,8.08395E-06
2.6690,7.82918E-06
2.6700,7.58233E-06
2.6710,7.34316E-06
2.6720,7.11143E-06
2.6730,6.88691E-06
2.6740,6.66939E-06
2.6750,6.45864E-06
2.6760,6.25447E-06
2.6770,6.05666E-06
2.6780,5.86503E-06
2.6790,5.67938E-06
2.6800,5.49953E-06
2.6810,5.32531E-06
2.6820,5.15652E-06
2.6830,4.99302E-06
2.6840,4.83464E-06
2.6850,4.68122E-06
2.6860,4.53260E-06
2.6870,4.38864E-06
2.6880,4.24920E-06
2.6890,4.11413E-06
2.6900,3.98330E-06
2.6910,3.85657E-06
2.6920,3.73383E-06
2.6930,3.61495E-06
2.6940,3.49980E-06
2.6950,3.38828E-06
2.6960,3.28027E-06
2.6970,3.17566E-06
2.6980,3.07434E-06
2.6990,2.97622E-06
2.7000,2.88119E-06
2.7010,2.78916E-06
2.7020,2.70003E-06
2.7030,2.61372E-06
2.7040,2.53014E-06
2.7050,2.44919E-06
2.7060,2.37081E-06
2.7070,2.29490E-06
2.7080,2.22139E-06
2.7090,2.15022E-06
2.7100,2.08129E-06
2.7110,2.01455E-06
2.7120,1.94993E-06
2.7130,1.88735E-06
2.7140,1.82676E-06
2.7150,1.76810E-06
2.7160,1.71129E-06
2.7170,1.65629E-06
2.7180,1.60304E-06
2.7190,1.55148E-06
2.7200,1.50156E-06
2.7210,1.45323E-06
2.7220,1.40644E-06
2.7230,1.36114E-06
2.7240,1.31728E-06
2.7250,1.27482E-06
2.7260,1.23371E-06
2.7270,1.19391E-06
2.7280,1.15539E-06
2.7290,1.11809E-06
2.7300,1.08198E-06
2.7310,1.04703E-06
2.7320,1.01320E-06
2.7330,9.80444E-07
2.7340,9.48738E-07
2.7350,9.18047E-07
2.7360,8.88338E-07
2.7370,8.59581E-07
2.7380,8.31745E-07
2.7390,8.04801E-07
2.7400,7.78721E-07
2.7410,7.53477E-07
2.7420,7.29043E-07
2.7430,7.05393E-07
2.7440,6.82503E-07
2.7450,6.60348E-07
2.7460,6.38905E-07
2.7470,6.18152E-07
2.7480,5.98065E-07
2.7490,5.78625E-07
2.7500,5.59811E-07
2.7510,5.41602E-07
2.7520,5.23980E-07
2.7530,5.06925E-07
2.7540,4.90420E-07
2.7550,4.74448E-07
2.7560,4.58990E-07
2.7570,4.44031E-07
2.7580,4.29555E-07
2.7590,4.15547E-07
2.7600,4.01990E-07
2.7610,3.88872E-07
2.7620,3.76178E-07
2.7630,3.63895E-07
2.7640,3.52008E-07
2.7650,3.40507E-07
2.7660,3.29377E-07
2.7670,3.18608E-07
2.7680,3.08188E-07
2.7690,2.98106E-07
2.7700,2.88350E-07
2.7710,2.78911E-07
2.7720,2.69777E-07
2.7730,2.60940E-07
2.7740,2.52390E-07
2.7750,2.44118E-07
2.7760,2.36114E-07
2.7770,2.28371E-07
2.7780,2.20879E-07
2.7790,2.13630E-07
2.7800,2.06618E-07
2.7810,1.99833E-07
2.7820,1.93270E-07
2.7830,1.86920E-07
2.7840,1.80777E-07
2.7850,1.74834E-07
2.7860,1.69084E-07
2.7870,1.63522E-07
2.7880,1.58142E-07
2.7890,1.52937E-07
2.7900,1.47902E-07
2.7910,1.43031E-07
2.7920,1.38319E-07
2.7930,1.33761E-07
2.7940,1.29353E-07
2.7950,1.25088E-07
2.7960,1.20962E-07
2.7970,1.16972E-07
2.7980,1.13112E-07
2.7990,1.09378E-07
2.8000,1.05767E-07
2.8010,1.02274E-07
2.8020,9.88952E-08
2.8030,9.56272E-08
2.8040,9.24664E-08
2.8050,8.94091E-08
2.8060,8.64522E-08
2.8070,8.35922E-08
2.8080,8.08261E-08
2.8090,7.81508E-08
2.8100,7.55633E-08
2.8110,7.30609E-08
2.8120,7.06406E-08
2.8130,6.82999E-08
2.8140,6.60362E-08
2.8150,6.38469E-08
2.8160,6.17296E-08
2.8170,5.96819E-08
2.8180,5.77017E-08
2.8190,5.57867E-08
2.8200,5.39347E-08
2.8210,5.21438E-08
2.8220,5.04118E-08
2.8230,4.87370E-08
2.8240,4.71174E-08
2.8250,4.55512E-08
2.8260,4.40366E-08
2.8270,4.25721E-08
2.8280,4.11559E-08
2.8290,3.97864E-08
2.8300,3.84622E-08
2.8310,3.71818E-08
2.8320,3.59436E-08
2.8330,3.47464E-08
2.8340,3.35887E-08
2.8350,3.24694E-08
2.8360,3.13871E-08
2.8370,3.03406E-08
2.8380,2.93287E-08
2.8390,2.83504E-08
2.8400,2.74044E-08
2.8410,2.64898E-08
2.8420,2.56055E-08
2.8430,2.47505E-08
2.8440,2.39238E-08
2.8450,2.31246E-08
2.8460,2.23519E-08
2.8470,2.16048E-08
2.8480,2.08825E-08
2.8490,2.01842E-08
2.8500,1.95091E-08
2.8510,1.88564E-08
2.8520,1.82254E-08
2.8530,1.76154E-08
2.8540,1.70257E-08
2.8550,1.64555E-08
2.8560,1.59043E-08
2.8570,1.53715E-08
2.8580,1.48564E-08
2.8590,1.43584E-08
2.8600,1.38771E-08
2.8610,1.34117E-08
2.8620,1.29619E-08
2.8630,1.25270E-08
2.8640,1.21066E-08
2.8650,1.17003E-08
2.8660,1.13075E-08
2.8670,1.09278E-08
2.8680,1.05607E-08
2.8690,1.02060E-08
2.8700,9.86301E-09
2.8710,9.53152E-09
2.8720,9.21109E-09
2.8730,8.90137E-09
2.8740,8.60200E-09
2.8750,8.31263E-09
2.8760,8.03294E-09
2.8770,7.76259E-09
2.8780,7.50129E-09
2.8790,7.24873E-09
2.8800,7.00462E-09
2.8810,6.76868E-09
2.8820,6.54064E-09
2.8830,6.32023E-09
2.8840,6.10720E-09
2.8850,5.90131E-09
2.8860,5.70232E-09
2.8870,5.51000E-09
2.8880,5.32413E-09
2.8890,5.14448E-09
2.8900,4.97087E-09
2.8910,4.80307E-09
2.8920,4.64091E-09
2.8930,4.48419E-09
2.8940,4.33273E-09
2.8950,4.18636E-09
2.8960,4.04490E-09
2.8970,3.90819E-09
2.8980,3.77608E-09
2.8990,3.64840E-09
2.9000,3.52502E-09
2.9010,3.40579E-09
2.9020,3.29056E-09
2.9030,3.17922E-09
2.9040,3.07162E-09
2.9050,2.96763E-09
2.9060,2.86715E-09
2.9070,2.77006E-09
2.9080,2.67623E-09
2.9090,2.58556E-09
2.9100,2.49794E-09
2.9110,2.41328E-09
2.9120,2.33147E-09
2.9130,2.25242E-09
2.9140,2.17604E-09
2.9150,2.10223E-09
2.9160,2.03091E-09
2.9170,1.96200E-09
2.9180,1.89541E-09
2.9190,1.83107E-09
2.9200,1.76890E-09
2.9210,1.70883E-09
2.9220,1.65079E-09
2.9230,1.59471E-09
2.9240,1.54053E-09
2.9250,1.48818E-09
2.9260,1.43759E-09
2.9270,1.38872E-09
2.9280,1.34150E-09
2.9290,1.29588E-09
2.9300,1.25180E-09
2.9310,1.20921E-09
2.9320,1.16806E-09
2.9330,1.12831E-09
2.9340,1.08990E-09
2.9350,1.05279E-09
2.9360,1.01694E-09
2.9370,9.82303E-10



==> anc/A_state_wvfncts/v17.csv <==
Level v=17

0.8890,-9.03236E-10
0.8900,-1.02284E-09
0.8910,-1.15792E-09
0.8920,-1.31041E-09
0.8930,-1.48251E-09
0.8940,-1.67668E-09
0.8950,-1.89567E-09
0.8960,-2.14259E-09
0.8970,-2.42089E-09
0.8980,-2.73446E-09
0.8990,-3.08767E-09
0.9000,-3.48538E-09
0.9010,-3.93306E-09
0.9020,-4.43683E-09
0.9030,-5.00353E-09
0.9040,-5.64080E-09
0.9050,-6.35720E-09
0.9060,-7.16229E-09
0.9070,-8.06676E-09
0.9080,-9.08254E-09
0.9090,-1.02230E-08
0.9100,-1.15029E-08
0.9110,-1.29389E-08
0.9120,-1.45496E-08
0.9130,-1.63555E-08
0.9140,-1.83796E-08
0.9150,-2.06476E-08
0.9160,-2.31881E-08
0.9170,-2.60328E-08
0.9180,-2.92171E-08
0.9190,-3.27804E-08
0.9200,-3.67664E-08
0.9210,-4.12239E-08
0.9220,-4.62070E-08
0.9230,-5.17758E-08
0.9240,-5.79970E-08
0.9250,-6.49449E-08
0.9260,-7.27017E-08
0.9270,-8.13588E-08
0.9280,-9.10175E-08
0.9290,-1.01790E-07
0.9300,-1.13801E-07
0.9310,-1.27188E-07
0.9320,-1.42104E-07
0.9330,-1.58718E-07
0.9340,-1.77217E-07
0.9350,-1.97809E-07
0.9360,-2.20722E-07
0.9370,-2.46209E-07
0.9380,-2.74551E-07
0.9390,-3.06057E-07
0.9400,-3.41067E-07
0.9410,-3.79959E-07
0.9420,-4.23149E-07
0.9430,-4.71095E-07
0.9440,-5.24305E-07
0.9450,-5.83334E-07
0.9460,-6.48800E-07
0.9470,-7.21377E-07
0.9480,-8.01813E-07
0.9490,-8.90929E-07
0.9500,-9.89626E-07
0.9510,-1.09890E-06
0.9520,-1.21984E-06
0.9530,-1.35365E-06
0.9540,-1.50165E-06
0.9550,-1.66529E-06
0.9560,-1.84616E-06
0.9570,-2.04600E-06
0.9580,-2.26674E-06
0.9590,-2.51046E-06
0.9600,-2.77948E-06
0.9610,-3.07633E-06
0.9620,-3.40375E-06
0.9630,-3.76480E-06
0.9640,-4.16277E-06
0.9650,-4.60130E-06
0.9660,-5.08435E-06
0.9670,-5.61627E-06
0.9680,-6.20179E-06
0.9690,-6.84610E-06
0.9700,-7.55485E-06
0.9710,-8.33423E-06
0.9720,-9.19097E-06
0.9730,-1.01324E-05
0.9740,-1.11666E-05
0.9750,-1.23023E-05
0.9760,-1.35490E-05
0.9770,-1.49171E-05
0.9780,-1.64179E-05
0.9790,-1.80636E-05
0.9800,-1.98677E-05
0.9810,-2.18447E-05
0.9820,-2.40104E-05
0.9830,-2.63821E-05
0.9840,-2.89783E-05
0.9850,-3.18194E-05
0.9860,-3.49273E-05
0.9870,-3.83259E-05
0.9880,-4.20411E-05
0.9890,-4.61010E-05
0.9900,-5.05359E-05
0.9910,-5.53789E-05
0.9920,-6.06655E-05
0.9930,-6.64343E-05
0.9940,-7.27272E-05
0.9950,-7.95893E-05
0.9960,-8.70693E-05
0.9970,-9.52200E-05
0.9980,-1.04098E-04
0.9990,-1.13766E-04
1.0000,-1.24289E-04
1.0010,-1.35739E-04
1.0020,-1.48194E-04
1.0030,-1.61736E-04
1.0040,-1.76455E-04
1.0050,-1.92448E-04
1.0060,-2.09818E-04
1.0070,-2.28678E-04
1.0080,-2.49147E-04
1.0090,-2.71355E-04
1.0100,-2.95440E-04
1.0110,-3.21552E-04
1.0120,-3.49851E-04
1.0130,-3.80509E-04
1.0140,-4.13710E-04
1.0150,-4.49652E-04
1.0160,-4.88546E-04
1.0170,-5.30619E-04
1.0180,-5.76115E-04
1.0190,-6.25292E-04
1.0200,-6.78430E-04
1.0210,-7.35826E-04
1.0220,-7.97796E-04
1.0230,-8.64682E-04
1.0240,-9.36844E-04
1.0250,-1.01467E-03
1.0260,-1.09857E-03
1.0270,-1.18899E-03
1.0280,-1.28640E-03
1.0290,-1.39128E-03
1.0300,-1.50419E-03
1.0310,-1.62568E-03
1.0320,-1.75634E-03
1.0330,-1.89684E-03
1.0340,-2.04783E-03
1.0350,-2.21005E-03
1.0360,-2.38426E-03
1.0370,-2.57127E-03
1.0380,-2.77194E-03
1.0390,-2.98719E-03
1.0400,-3.21799E-03
1.0410,-3.46535E-03
1.0420,-3.73037E-03
1.0430,-4.01418E-03
1.0440,-4.31800E-03
1.0450,-4.64310E-03
1.0460,-4.99085E-03
1.0470,-5.36265E-03
1.0480,-5.76002E-03
1.0490,-6.18454E-03
1.0500,-6.63787E-03
1.0510,-7.12177E-03
1.0520,-7.63809E-03
1.0530,-8.18877E-03
1.0540,-8.77586E-03
1.0550,-9.40148E-03
1.0560,-1.00679E-02
1.0570,-1.07775E-02
1.0580,-1.15327E-02
1.0590,-1.23361E-02
1.0600,-1.31904E-02
1.0610,-1.40985E-02
1.0620,-1.50633E-02
1.0630,-1.60880E-02
1.0640,-1.71757E-02
1.0650,-1.83298E-02
1.0660,-1.95538E-02
1.0670,-2.08515E-02
1.0680,-2.22266E-02
1.0690,-2.36830E-02
1.0700,-2.52249E-02
1.0710,-2.68566E-02
1.0720,-2.85826E-02
1.0730,-3.04073E-02
1.0740,-3.23356E-02
1.0750,-3.43724E-02
1.0760,-3.65228E-02
1.0770,-3.87920E-02
1.0780,-4.11856E-02
1.0790,-4.37091E-02
1.0800,-4.63682E-02
1.0810,-4.91690E-02
1.0820,-5.21175E-02
1.0830,-5.52200E-02
1.0840,-5.84830E-02
1.0850,-6.19130E-02
1.0860,-6.55168E-02
1.0870,-6.93012E-02
1.0880,-7.32733E-02
1.0890,-7.74404E-02
1.0900,-8.18096E-02
1.0910,-8.63884E-02
1.0920,-9.11844E-02
1.0930,-9.62051E-02
1.0940,-1.01458E-01
1.0950,-1.06952E-01
1.0960,-1.12694E-01
1.0970,-1.18692E-01
1.0980,-1.24954E-01
1.0990,-1.31488E-01
1.1000,-1.38302E-01
1.1010,-1.45404E-01
1.1020,-1.52802E-01
1.1030,-1.60503E-01
1.1040,-1.68516E-01
1.1050,-1.76848E-01
1.1060,-1.85507E-01
1.1070,-1.94499E-01
1.1080,-2.03832E-01
1.1090,-2.13513E-01
1.1100,-2.23549E-01
1.1110,-2.33945E-01
1.1120,-2.44707E-01
1.1130,-2.55842E-01
1.1140,-2.67355E-01
1.1150,-2.79249E-01
1.1160,-2.91530E-01
1.1170,-3.04201E-01
1.1180,-3.17265E-01
1.1190,-3.30725E-01
1.1200,-3.44582E-01
1.1210,-3.58837E-01
1.1220,-3.73492E-01
1.1230,-3.88544E-01
1.1240,-4.03993E-01
1.1250,-4.19837E-01
1.1260,-4.36072E-01
1.1270,-4.52694E-01
1.1280,-4.69698E-01
1.1290,-4.87077E-01
1.1300,-5.04823E-01
1.1310,-5.22928E-01
1.1320,-5.41381E-01
1.1330,-5.60172E-01
1.1340,-5.79286E-01
1.1350,-5.98710E-01
1.1360,-6.18429E-01
1.1370,-6.38424E-01
1.1380,-6.58678E-01
1.1390,-6.79170E-01
1.1400,-6.99877E-01
1.1410,-7.20778E-01
1.1420,-7.41845E-01
1.1430,-7.63053E-01
1.1440,-7.84373E-01
1.1450,-8.05775E-01
1.1460,-8.27226E-01
1.1470,-8.48693E-01
1.1480,-8.70140E-01
1.1490,-8.91530E-01
1.1500,-9.12824E-01
1.1510,-9.33982E-01
1.1520,-9.54961E-01
1.1530,-9.75718E-01
1.1540,-9.96206E-01
1.1550,-1.01638E+00
1.1560,-1.03619E+00
1.1570,-1.05558E+00
1.1580,-1.07451E+00
1.1590,-1.09292E+00
1.1600,-1.11077E+00
1.1610,-1.12798E+00
1.1620,-1.14451E+00
1.1630,-1.16031E+00
1.1640,-1.17530E+00
1.1650,-1.18945E+00
1.1660,-1.20268E+00
1.1670,-1.21494E+00
1.1680,-1.22617E+00
1.1690,-1.23631E+00
1.1700,-1.24530E+00
1.1710,-1.25309E+00
1.1720,-1.25961E+00
1.1730,-1.26482E+00
1.1740,-1.26865E+00
1.1750,-1.27104E+00
1.1760,-1.27196E+00
1.1770,-1.27134E+00
1.1780,-1.26914E+00
1.1790,-1.26531E+00
1.1800,-1.25981E+00
1.1810,-1.25259E+00
1.1820,-1.24361E+00
1.1830,-1.23284E+00
1.1840,-1.22025E+00
1.1850,-1.20581E+00
1.1860,-1.18949E+00
1.1870,-1.17127E+00
1.1880,-1.15114E+00
1.1890,-1.12909E+00
1.1900,-1.10510E+00
1.1910,-1.07919E+00
1.1920,-1.05135E+00
1.1930,-1.02159E+00
1.1940,-9.89935E-01
1.1950,-9.56397E-01
1.1960,-9.21007E-01
1.1970,-8.83800E-01
1.1980,-8.44815E-01
1.1990,-8.04100E-01
1.2000,-7.61708E-01
1.2010,-7.17698E-01
1.2020,-6.72139E-01
1.2030,-6.25103E-01
1.2040,-5.76672E-01
1.2050,-5.26931E-01
1.2060,-4.75974E-01
1.2070,-4.23902E-01
1.2080,-3.70822E-01
1.2090,-3.16845E-01
1.2100,-2.62091E-01
1.2110,-2.06686E-01
1.2120,-1.50758E-01
1.2130,-9.44446E-02
1.2140,-3.78862E-02
1.2150,1.87716E-02
1.2160,7.53790E-02
1.2170,1.31782E-01
1.2180,1.87824E-01
1.2190,2.43344E-01
1.2200,2.98179E-01
1.2210,3.52165E-01
1.2220,4.05136E-01
1.2230,4.56925E-01
1.2240,5.07365E-01
1.2250,5.56288E-01
1.2260,6.03529E-01
1.2270,6.48924E-01
1.2280,6.92312E-01
1.2290,7.33534E-01
1.2300,7.72436E-01
1.2310,8.08867E-01
1.2320,8.42684E-01
1.2330,8.73749E-01
1.2340,9.01930E-01
1.2350,9.27106E-01
1.2360,9.49161E-01
1.2370,9.67990E-01
1.2380,9.83500E-01
1.2390,9.95606E-01
1.2400,1.00424E+00
1.2410,1.00933E+00
1.2420,1.01084E+00
1.2430,1.00873E+00
1.2440,1.00298E+00
1.2450,9.93585E-01
1.2460,9.80549E-01
1.2470,9.63893E-01
1.2480,9.43655E-01
1.2490,9.19884E-01
1.2500,8.92645E-01
1.2510,8.62019E-01
1.2520,8.28099E-01
1.2530,7.90996E-01
1.2540,7.50832E-01
1.2550,7.07744E-01
1.2560,6.61884E-01
1.2570,6.13416E-01
1.2580,5.62516E-01
1.2590,5.09373E-01
1.2600,4.54188E-01
1.2610,3.97172E-01
1.2620,3.38546E-01
1.2630,2.78539E-01
1.2640,2.17392E-01
1.2650,1.55349E-01
1.2660,9.26636E-02
1.2670,2.95927E-02
1.2680,-3.36019E-02
1.2690,-9.66550E-02
1.2700,-1.59300E-01
1.2710,-2.21269E-01
1.2720,-2.82295E-01
1.2730,-3.42112E-01
1.2740,-4.00459E-01
1.2750,-4.57076E-01
1.2760,-5.11710E-01
1.2770,-5.64115E-01
1.2780,-6.14052E-01
1.2790,-6.61291E-01
1.2800,-7.05614E-01
1.2810,-7.46811E-01
1.2820,-7.84688E-01
1.2830,-8.19062E-01
1.2840,-8.49766E-01
1.2850,-8.76646E-01
1.2860,-8.99569E-01
1.2870,-9.18414E-01
1.2880,-9.33081E-01
1.2890,-9.43489E-01
1.2900,-9.49575E-01
1.2910,-9.51295E-01
1.2920,-9.48626E-01
1.2930,-9.41565E-01
1.2940,-9.30132E-01
1.2950,-9.14364E-01
1.2960,-8.94322E-01
1.2970,-8.70085E-01
1.2980,-8.41755E-01
1.2990,-8.09452E-01
1.3000,-7.73316E-01
1.3010,-7.33509E-01
1.3020,-6.90209E-01
1.3030,-6.43612E-01
1.3040,-5.93932E-01
1.3050,-5.41399E-01
1.3060,-4.86258E-01
1.3070,-4.28768E-01
1.3080,-3.69201E-01
1.3090,-3.07842E-01
1.3100,-2.44983E-01
1.3110,-1.80928E-01
1.3120,-1.15987E-01
1.3130,-5.04773E-02
1.3140,1.52808E-02
1.3150,8.09634E-02
1.3160,1.46245E-01
1.3170,2.10802E-01
1.3180,2.74311E-01
1.3190,3.36453E-01
1.3200,3.96914E-01
1.3210,4.55389E-01
1.3220,5.11578E-01
1.3230,5.65195E-01
1.3240,6.15963E-01
1.3250,6.63619E-01
1.3260,7.07915E-01
1.3270,7.48619E-01
1.3280,7.85517E-01
1.3290,8.18413E-01
1.3300,8.47129E-01
1.3310,8.71512E-01
1.3320,8.91426E-01
1.3330,9.06761E-01
1.3340,9.17429E-01
1.3350,9.23365E-01
1.3360,9.24531E-01
1.3370,9.20910E-01
1.3380,9.12514E-01
1.3390,8.99376E-01
1.3400,8.81557E-01
1.3410,8.59141E-01
1.3420,8.32238E-01
1.3430,8.00980E-01
1.3440,7.65524E-01
1.3450,7.26049E-01
1.3460,6.82757E-01
1.3470,6.35868E-01
1.3480,5.85626E-01
1.3490,5.32291E-01
1.3500,4.76139E-01
1.3510,4.17465E-01
1.3520,3.56577E-01
1.3530,2.93794E-01
1.3540,2.29449E-01
1.3550,1.63882E-01
1.3560,9.74404E-02
1.3570,3.04790E-02
1.3580,-3.66453E-02
1.3590,-1.03573E-01
1.3600,-1.69946E-01
1.3610,-2.35408E-01
1.3620,-2.99605E-01
1.3630,-3.62192E-01
1.3640,-4.22829E-01
1.3650,-4.81189E-01
1.3660,-5.36955E-01
1.3670,-5.89823E-01
1.3680,-6.39506E-01
1.3690,-6.85731E-01
1.3700,-7.28247E-01
1.3710,-7.66819E-01
1.3720,-8.01237E-01
1.3730,-8.31309E-01
1.3740,-8.56871E-01
1.3750,-8.77779E-01
1.3760,-8.93918E-01
1.3770,-9.05197E-01
1.3780,-9.11551E-01
1.3790,-9.12944E-01
1.3800,-9.09364E-01
1.3810,-9.00829E-01
1.3820,-8.87384E-01
1.3830,-8.69099E-01
1.3840,-8.46071E-01
1.3850,-8.18426E-01
1.3860,-7.86311E-01
1.3870,-7.49902E-01
1.3880,-7.09395E-01
1.3890,-6.65011E-01
1.3900,-6.16991E-01
1.3910,-5.65597E-01
1.3920,-5.11110E-01
1.3930,-4.53826E-01
1.3940,-3.94059E-01
1.3950,-3.32136E-01
1.3960,-2.68396E-01
1.3970,-2.03186E-01
1.3980,-1.36864E-01
1.3990,-6.97925E-02
1.4000,-2.33914E-03
1.4010,6.51270E-02
1.4020,1.32237E-01
1.4030,1.98622E-01
1.4040,2.63921E-01
1.4050,3.27775E-01
1.4060,3.89834E-01
1.4070,4.49760E-01
1.4080,5.07225E-01
1.4090,5.61913E-01
1.4100,6.13527E-01
1.4110,6.61783E-01
1.4120,7.06419E-01
1.4130,7.47190E-01
1.4140,7.83874E-01
1.4150,8.16271E-01
1.4160,8.44205E-01
1.4170,8.67524E-01
1.4180,8.86101E-01
1.4190,8.99836E-01
1.4200,9.08655E-01
1.4210,9.12511E-01
1.4220,9.11385E-01
1.4230,9.05282E-01
1.4240,8.94240E-01
1.4250,8.78318E-01
1.4260,8.57606E-01
1.4270,8.32217E-01
1.4280,8.02293E-01
1.4290,7.67997E-01
1.4300,7.29518E-01
1.4310,6.87067E-01
1.4320,6.40877E-01
1.4330,5.91199E-01
1.4340,5.38307E-01
1.4350,4.82488E-01
1.4360,4.24048E-01
1.4370,3.63304E-01
1.4380,3.00588E-01
1.4390,2.36241E-01
1.4400,1.70612E-01
1.4410,1.04059E-01
1.4420,3.69414E-02
1.4430,-3.03762E-02
1.4440,-9.75293E-02
1.4450,-1.64155E-01
1.4460,-2.29893E-01
1.4470,-2.94388E-01
1.4480,-3.57293E-01
1.4490,-4.18270E-01
1.4500,-4.76989E-01
1.4510,-5.33137E-01
1.4520,-5.86411E-01
1.4530,-6.36527E-01
1.4540,-6.83217E-01
1.4550,-7.26231E-01
1.4560,-7.65341E-01
1.4570,-8.00339E-01
1.4580,-8.31040E-01
1.4590,-8.57282E-01
1.4600,-8.78926E-01
1.4610,-8.95861E-01
1.4620,-9.07998E-01
1.4630,-9.15277E-01
1.4640,-9.17660E-01
1.4650,-9.15140E-01
1.4660,-9.07733E-01
1.4670,-8.95482E-01
1.4680,-8.78456E-01
1.4690,-8.56749E-01
1.4700,-8.30481E-01
1.4710,-7.99794E-01
1.4720,-7.64855E-01
1.4730,-7.25853E-01
1.4740,-6.82998E-01
1.4750,-6.36521E-01
1.4760,-5.86670E-01
1.4770,-5.33713E-01
1.4780,-4.77932E-01
1.4790,-4.19624E-01
1.4800,-3.59100E-01
1.4810,-2.96680E-01
1.4820,-2.32696E-01
1.4830,-1.67486E-01
1.4840,-1.01394E-01
1.4850,-3.47692E-02
1.4860,3.20385E-02
1.4870,9.86781E-02
1.4880,1.64800E-01
1.4890,2.30059E-01
1.4900,2.94113E-01
1.4910,3.56630E-01
1.4920,4.17283E-01
1.4930,4.75758E-01
1.4940,5.31753E-01
1.4950,5.84977E-01
1.4960,6.35158E-01
1.4970,6.82037E-01
1.4980,7.25373E-01
1.4990,7.64947E-01
1.5000,8.00556E-01
1.5010,8.32021E-01
1.5020,8.59183E-01
1.5030,8.81906E-01
1.5040,9.00079E-01
1.5050,9.13611E-01
1.5060,9.22440E-01
1.5070,9.26523E-01
1.5080,9.25847E-01
1.5090,9.20419E-01
1.5100,9.10274E-01
1.5110,8.95467E-01
1.5120,8.76081E-01
1.5130,8.52219E-01
1.5140,8.24010E-01
1.5150,7.91600E-01
1.5160,7.55162E-01
1.5170,7.14884E-01
1.5180,6.70976E-01
1.5190,6.23665E-01
1.5200,5.73195E-01
1.5210,5.19825E-01
1.5220,4.63828E-01
1.5230,4.05491E-01
1.5240,3.45110E-01
1.5250,2.82992E-01
1.5260,2.19451E-01
1.5270,1.54809E-01
1.5280,8.93899E-02
1.5290,2.35234E-02
1.5300,-4.24608E-02
1.5310,-1.08233E-01
1.5320,-1.73466E-01
1.5330,-2.37834E-01
1.5340,-3.01020E-01
1.5350,-3.62711E-01
1.5360,-4.22603E-01
1.5370,-4.80403E-01
1.5380,-5.35826E-01
1.5390,-5.88604E-01
1.5400,-6.38479E-01
1.5410,-6.85209E-01
1.5420,-7.28571E-01
1.5430,-7.68355E-01
1.5440,-8.04373E-01
1.5450,-8.36453E-01
1.5460,-8.64444E-01
1.5470,-8.88216E-01
1.5480,-9.07660E-01
1.5490,-9.22687E-01
1.5500,-9.33232E-01
1.5510,-9.39249E-01
1.5520,-9.40718E-01
1.5530,-9.37637E-01
1.5540,-9.30030E-01
1.5550,-9.17939E-01
1.5560,-9.01431E-01
1.5570,-8.80591E-01
1.5580,-8.55527E-01
1.5590,-8.26365E-01
1.5600,-7.93252E-01
1.5610,-7.56353E-01
1.5620,-7.15848E-01
1.5630,-6.71938E-01
1.5640,-6.24836E-01
1.5650,-5.74772E-01
1.5660,-5.21986E-01
1.5670,-4.66734E-01
1.5680,-4.09280E-01
1.5690,-3.49899E-01
1.5700,-2.88872E-01
1.5710,-2.26490E-01
1.5720,-1.63046E-01
1.5730,-9.88403E-02
1.5740,-3.41729E-02
1.5750,3.06539E-02
1.5760,9.53382E-02
1.5770,1.59580E-01
1.5780,2.23082E-01
1.5790,2.85553E-01
1.5800,3.46704E-01
1.5810,4.06258E-01
1.5820,4.63944E-01
1.5830,5.19498E-01
1.5840,5.72672E-01
1.5850,6.23227E-01
1.5860,6.70935E-01
1.5870,7.15586E-01
1.5880,7.56982E-01
1.5890,7.94942E-01
1.5900,8.29300E-01
1.5910,8.59907E-01
1.5920,8.86633E-01
1.5930,9.09365E-01
1.5940,9.28008E-01
1.5950,9.42488E-01
1.5960,9.52747E-01
1.5970,9.58747E-01
1.5980,9.60471E-01
1.5990,9.57920E-01
1.6000,9.51113E-01
1.6010,9.40089E-01
1.6020,9.24905E-01
1.6030,9.05638E-01
1.6040,8.82379E-01
1.6050,8.55240E-01
1.6060,8.24348E-01
1.6070,7.89846E-01
1.6080,7.51892E-01
1.6090,7.10658E-01
1.6100,6.66332E-01
1.6110,6.19111E-01
1.6120,5.69208E-01
1.6130,5.16842E-01
1.6140,4.62246E-01
1.6150,4.05658E-01
1.6160,3.47328E-01
1.6170,2.87508E-01
1.6180,2.26457E-01
1.6190,1.64440E-01
1.6200,1.01721E-01
1.6210,3.85705E-02
1.6220,-2.47441E-02
1.6230,-8.79541E-02
1.6240,-1.50793E-01
1.6250,-2.12996E-01
1.6260,-2.74303E-01
1.6270,-3.34459E-01
1.6280,-3.93215E-01
1.6290,-4.50328E-01
1.6300,-5.05563E-01
1.6310,-5.58695E-01
1.6320,-6.09508E-01
1.6330,-6.57797E-01
1.6340,-7.03368E-01
1.6350,-7.46038E-01
1.6360,-7.85639E-01
1.6370,-8.22014E-01
1.6380,-8.55023E-01
1.6390,-8.84538E-01
1.6400,-9.10445E-01
1.6410,-9.32648E-01
1.6420,-9.51065E-01
1.6430,-9.65630E-01
1.6440,-9.76293E-01
1.6450,-9.83019E-01
1.6460,-9.85790E-01
1.6470,-9.84604E-01
1.6480,-9.79474E-01
1.6490,-9.70431E-01
1.6500,-9.57518E-01
1.6510,-9.40797E-01
1.6520,-9.20342E-01
1.6530,-8.96242E-01
1.6540,-8.68601E-01
1.6550,-8.37537E-01
1.6560,-8.03179E-01
1.6570,-7.65669E-01
1.6580,-7.25161E-01
1.6590,-6.81822E-01
1.6600,-6.35825E-01
1.6610,-5.87356E-01
1.6620,-5.36609E-01
1.6630,-4.83786E-01
1.6640,-4.29094E-01
1.6650,-3.72749E-01
1.6660,-3.14972E-01
1.6670,-2.55987E-01
1.6680,-1.96023E-01
1.6690,-1.35311E-01
1.6700,-7.40834E-02
1.6710,-1.25743E-02
1.6720,4.89825E-02
1.6730,1.10354E-01
1.6740,1.71310E-01
1.6750,2.31621E-01
1.6760,2.91062E-01
1.6770,3.49414E-01
1.6780,4.06460E-01
1.6790,4.61992E-01
1.6800,5.15805E-01
1.6810,5.67705E-01
1.6820,6.17504E-01
1.6830,6.65023E-01
1.6840,7.10093E-01
1.6850,7.52553E-01
1.6860,7.92255E-01
1.6870,8.29060E-01
1.6880,8.62841E-01
1.6890,8.93481E-01
1.6900,9.20878E-01
1.6910,9.44940E-01
1.6920,9.65588E-01
1.6930,9.82756E-01
1.6940,9.96390E-01
1.6950,1.00645E+00
1.6960,1.01291E+00
1.6970,1.01576E+00
1.6980,1.01499E+00
1.6990,1.01061E+00
1.7000,1.00265E+00
1.7010,9.91153E-01
1.7020,9.76159E-01
1.7030,9.57733E-01
1.7040,9.35946E-01
1.7050,9.10885E-01
1.7060,8.82645E-01
1.7070,8.51331E-01
1.7080,8.17061E-01
1.7090,7.79960E-01
1.7100,7.40164E-01
1.7110,6.97817E-01
1.7120,6.53071E-01
1.7130,6.06085E-01
1.7140,5.57026E-01
1.7150,5.06066E-01
1.7160,4.53384E-01
1.7170,3.99162E-01
1.7180,3.43589E-01
1.7190,2.86856E-01
1.7200,2.29156E-01
1.7210,1.70687E-01
1.7220,1.11645E-01
1.7230,5.22296E-02
1.7240,-7.35968E-03
1.7250,-6.69246E-02
1.7260,-1.26268E-01
1.7270,-1.85193E-01
1.7280,-2.43508E-01
1.7290,-3.01021E-01
1.7300,-3.57547E-01
1.7310,-4.12902E-01
1.7320,-4.66910E-01
1.7330,-5.19397E-01
1.7340,-5.70198E-01
1.7350,-6.19153E-01
1.7360,-6.66108E-01
1.7370,-7.10917E-01
1.7380,-7.53442E-01
1.7390,-7.93554E-01
1.7400,-8.31130E-01
1.7410,-8.66058E-01
1.7420,-8.98233E-01
1.7430,-9.27562E-01
1.7440,-9.53959E-01
1.7450,-9.77349E-01
1.7460,-9.97667E-01
1.7470,-1.01486E+00
1.7480,-1.02888E+00
1.7490,-1.03969E+00
1.7500,-1.04726E+00
1.7510,-1.05160E+00
1.7520,-1.05268E+00
1.7530,-1.05051E+00
1.7540,-1.04512E+00
1.7550,-1.03652E+00
1.7560,-1.02475E+00
1.7570,-1.00986E+00
1.7580,-9.91895E-01
1.7590,-9.70927E-01
1.7600,-9.47023E-01
1.7610,-9.20265E-01
1.7620,-8.90741E-01
1.7630,-8.58548E-01
1.7640,-8.23789E-01
1.7650,-7.86575E-01
1.7660,-7.47024E-01
1.7670,-7.05260E-01
1.7680,-6.61412E-01
1.7690,-6.15617E-01
1.7700,-5.68013E-01
1.7710,-5.18746E-01
1.7720,-4.67964E-01
1.7730,-4.15820E-01
1.7740,-3.62469E-01
1.7750,-3.08069E-01
1.7760,-2.52780E-01
1.7770,-1.96763E-01
1.7780,-1.40183E-01
1.7790,-8.32007E-02
1.7800,-2.59816E-02
1.7810,3.13115E-02
1.7820,8.85159E-02
1.7830,1.45470E-01
1.7840,2.02015E-01
1.7850,2.57992E-01
1.7860,3.13247E-01
1.7870,3.67628E-01
1.7880,4.20986E-01
1.7890,4.73175E-01
1.7900,5.24056E-01
1.7910,5.73492E-01
1.7920,6.21351E-01
1.7930,6.67507E-01
1.7940,7.11840E-01
1.7950,7.54233E-01
1.7960,7.94579E-01
1.7970,8.32774E-01
1.7980,8.68722E-01
1.7990,9.02333E-01
1.8000,9.33525E-01
1.8010,9.62221E-01
1.8020,9.88353E-01
1.8030,1.01186E+00
1.8040,1.03269E+00
1.8050,1.05079E+00
1.8060,1.06612E+00
1.8070,1.07866E+00
1.8080,1.08838E+00
1.8090,1.09527E+00
1.8100,1.09931E+00
1.8110,1.10050E+00
1.8120,1.09885E+00
1.8130,1.09437E+00
1.8140,1.08709E+00
1.8150,1.07703E+00
1.8160,1.06422E+00
1.8170,1.04872E+00
1.8180,1.03055E+00
1.8190,1.00979E+00
1.8200,9.86486E-01
1.8210,9.60711E-01
1.8220,9.32535E-01
1.8230,9.02037E-01
1.8240,8.69301E-01
1.8250,8.34415E-01
1.8260,7.97471E-01
1.8270,7.58568E-01
1.8280,7.17807E-01
1.8290,6.75295E-01
1.8300,6.31140E-01
1.8310,5.85454E-01
1.8320,5.38355E-01
1.8330,4.89959E-01
1.8340,4.40387E-01
1.8350,3.89762E-01
1.8360,3.38208E-01
1.8370,2.85851E-01
1.8380,2.32817E-01
1.8390,1.79234E-01
1.8400,1.25230E-01
1.8410,7.09321E-02
1.8420,1.64687E-02
1.8430,-3.80331E-02
1.8440,-9.24468E-02
1.8450,-1.46647E-01
1.8460,-2.00510E-01
1.8470,-2.53913E-01
1.8480,-3.06736E-01
1.8490,-3.58860E-01
1.8500,-4.10170E-01
1.8510,-4.60553E-01
1.8520,-5.09898E-01
1.8530,-5.58099E-01
1.8540,-6.05052E-01
1.8550,-6.50656E-01
1.8560,-6.94815E-01
1.8570,-7.37437E-01
1.8580,-7.78433E-01
1.8590,-8.17720E-01
1.8600,-8.55217E-01
1.8610,-8.90850E-01
1.8620,-9.24547E-01
1.8630,-9.56243E-01
1.8640,-9.85876E-01
1.8650,-1.01339E+00
1.8660,-1.03874E+00
1.8670,-1.06187E+00
1.8680,-1.08274E+00
1.8690,-1.10133E+00
1.8700,-1.11759E+00
1.8710,-1.13150E+00
1.8720,-1.14304E+00
1.8730,-1.15220E+00
1.8740,-1.15896E+00
1.8750,-1.16333E+00
1.8760,-1.16530E+00
1.8770,-1.16487E+00
1.8780,-1.16206E+00
1.8790,-1.15688E+00
1.8800,-1.14935E+00
1.8810,-1.13949E+00
1.8820,-1.12734E+00
1.8830,-1.11292E+00
1.8840,-1.09628E+00
1.8850,-1.07745E+00
1.8860,-1.05648E+00
1.8870,-1.03343E+00
1.8880,-1.00833E+00
1.8890,-9.81259E-01
1.8900,-9.52268E-01
1.8910,-9.21422E-01
1.8920,-8.88788E-01
1.8930,-8.54436E-01
1.8940,-8.18438E-01
1.8950,-7.80871E-01
1.8960,-7.41812E-01
1.8970,-7.01341E-01
1.8980,-6.59541E-01
1.8990,-6.16495E-01
1.9000,-5.72289E-01
1.9010,-5.27011E-01
1.9020,-4.80749E-01
1.9030,-4.33593E-01
1.9040,-3.85634E-01
1.9050,-3.36964E-01
1.9060,-2.87675E-01
1.9070,-2.37860E-01
1.9080,-1.87610E-01
1.9090,-1.37020E-01
1.9100,-8.61826E-02
1.9110,-3.51896E-02
1.9120,1.58665E-02
1.9130,6.68944E-02
1.9140,1.17803E-01
1.9150,1.68504E-01
1.9160,2.18906E-01
1.9170,2.68925E-01
1.9180,3.18472E-01
1.9190,3.67464E-01
1.9200,4.15819E-01
1.9210,4.63454E-01
1.9220,5.10292E-01
1.9230,5.56254E-01
1.9240,6.01267E-01
1.9250,6.45258E-01
1.9260,6.88156E-01
1.9270,7.29893E-01
1.9280,7.70406E-01
1.9290,8.09630E-01
1.9300,8.47507E-01
1.9310,8.83979E-01
1.9320,9.18992E-01
1.9330,9.52495E-01
1.9340,9.84439E-01
1.9350,1.01478E+00
1.9360,1.04348E+00
1.9370,1.07049E+00
1.9380,1.09578E+00
1.9390,1.11931E+00
1.9400,1.14106E+00
1.9410,1.16101E+00
1.9420,1.17912E+00
1.9430,1.19537E+00
1.9440,1.20976E+00
1.9450,1.22226E+00
1.9460,1.23286E+00
1.9470,1.24156E+00
1.9480,1.24836E+00
1.9490,1.25324E+00
1.9500,1.25622E+00
1.9510,1.25729E+00
1.9520,1.25647E+00
1.9530,1.25376E+00
1.9540,1.24917E+00
1.9550,1.24273E+00
1.9560,1.23445E+00
1.9570,1.22435E+00
1.9580,1.21246E+00
1.9590,1.19880E+00
1.9600,1.18340E+00
1.9610,1.16628E+00
1.9620,1.14749E+00
1.9630,1.12706E+00
1.9640,1.10503E+00
1.9650,1.08143E+00
1.9660,1.05630E+00
1.9670,1.02969E+00
1.9680,1.00165E+00
1.9690,9.72210E-01
1.9700,9.41429E-01
1.9710,9.09355E-01
1.9720,8.76036E-01
1.9730,8.41525E-01
1.9740,8.05874E-01
1.9750,7.69137E-01
1.9760,7.31370E-01
1.9770,6.92627E-01
1.9780,6.52965E-01
1.9790,6.12442E-01
1.9800,5.71114E-01
1.9810,5.29040E-01
1.9820,4.86279E-01
1.9830,4.42889E-01
1.9840,3.98930E-01
1.9850,3.54461E-01
1.9860,3.09541E-01
1.9870,2.64229E-01
1.9880,2.18584E-01
1.9890,1.72666E-01
1.9900,1.26533E-01
1.9910,8.02426E-02
1.9920,3.38536E-02
1.9930,-1.25769E-02
1.9940,-5.89922E-02
1.9950,-1.05336E-01
1.9960,-1.51553E-01
1.9970,-1.97588E-01
1.9980,-2.43388E-01
1.9990,-2.88899E-01
2.0000,-3.34070E-01
2.0010,-3.78849E-01
2.0020,-4.23186E-01
2.0030,-4.67032E-01
2.0040,-5.10340E-01
2.0050,-5.53063E-01
2.0060,-5.95155E-01
2.0070,-6.36572E-01
2.0080,-6.77271E-01
2.0090,-7.17210E-01
2.0100,-7.56350E-01
2.0110,-7.94651E-01
2.0120,-8.32076E-01
2.0130,-8.68588E-01
2.0140,-9.04153E-01
2.0150,-9.38739E-01
2.0160,-9.72312E-01
2.0170,-1.00484E+00
2.0180,-1.03630E+00
2.0190,-1.06667E+00
2.0200,-1.09591E+00
2.0210,-1.12400E+00
2.0220,-1.15092E+00
2.0230,-1.17665E+00
2.0240,-1.20116E+00
2.0250,-1.22445E+00
2.0260,-1.24650E+00
2.0270,-1.26728E+00
2.0280,-1.28679E+00
2.0290,-1.30501E+00
2.0300,-1.32193E+00
2.0310,-1.33755E+00
2.0320,-1.35186E+00
2.0330,-1.36484E+00
2.0340,-1.37651E+00
2.0350,-1.38684E+00
2.0360,-1.39584E+00
2.0370,-1.40352E+00
2.0380,-1.40987E+00
2.0390,-1.41488E+00
2.0400,-1.41858E+00
2.0410,-1.42095E+00
2.0420,-1.42202E+00
2.0430,-1.42177E+00
2.0440,-1.42023E+00
2.0450,-1.41740E+00
2.0460,-1.41329E+00
2.0470,-1.40792E+00
2.0480,-1.40129E+00
2.0490,-1.39343E+00
2.0500,-1.38433E+00
2.0510,-1.37403E+00
2.0520,-1.36254E+00
2.0530,-1.34987E+00
2.0540,-1.33605E+00
2.0550,-1.32109E+00
2.0560,-1.30501E+00
2.0570,-1.28783E+00
2.0580,-1.26959E+00
2.0590,-1.25029E+00
2.0600,-1.22996E+00
2.0610,-1.20862E+00
2.0620,-1.18630E+00
2.0630,-1.16303E+00
2.0640,-1.13882E+00
2.0650,-1.11371E+00
2.0660,-1.08771E+00
2.0670,-1.06087E+00
2.0680,-1.03319E+00
2.0690,-1.00472E+00
2.0700,-9.75474E-01
2.0710,-9.45484E-01
2.0720,-9.14778E-01
2.0730,-8.83383E-01
2.0740,-8.51328E-01
2.0750,-8.18642E-01
2.0760,-7.85354E-01
2.0770,-7.51491E-01
2.0780,-7.17083E-01
2.0790,-6.82158E-01
2.0800,-6.46746E-01
2.0810,-6.10875E-01
2.0820,-5.74573E-01
2.0830,-5.37870E-01
2.0840,-5.00794E-01
2.0850,-4.63373E-01
2.0860,-4.25635E-01
2.0870,-3.87609E-01
2.0880,-3.49321E-01
2.0890,-3.10801E-01
2.0900,-2.72074E-01
2.0910,-2.33169E-01
2.0920,-1.94112E-01
2.0930,-1.54929E-01
2.0940,-1.15647E-01
2.0950,-7.62905E-02
2.0960,-3.68863E-02
2.0970,2.54112E-03
2.0980,4.19670E-02
2.0990,8.13670E-02
2.1000,1.20717E-01
2.1010,1.59995E-01
2.1020,1.99176E-01
2.1030,2.38238E-01
2.1040,2.77160E-01
2.1050,3.15919E-01
2.1060,3.54494E-01
2.1070,3.92866E-01
2.1080,4.31013E-01
2.1090,4.68916E-01
2.1100,5.06556E-01
2.1110,5.43913E-01
2.1120,5.80971E-01
2.1130,6.17712E-01
2.1140,6.54117E-01
2.1150,6.90172E-01
2.1160,7.25859E-01
2.1170,7.61163E-01
2.1180,7.96069E-01
2.1190,8.30564E-01
2.1200,8.64632E-01
2.1210,8.98261E-01
2.1220,9.31438E-01
2.1230,9.64150E-01
2.1240,9.96385E-01
2.1250,1.02813E+00
2.1260,1.05938E+00
2.1270,1.09013E+00
2.1280,1.12035E+00
2.1290,1.15004E+00
2.1300,1.17921E+00
2.1310,1.20782E+00
2.1320,1.23589E+00
2.1330,1.26339E+00
2.1340,1.29033E+00
2.1350,1.31670E+00
2.1360,1.34249E+00
2.1370,1.36770E+00
2.1380,1.39233E+00
2.1390,1.41636E+00
2.1400,1.43979E+00
2.1410,1.46263E+00
2.1420,1.48486E+00
2.1430,1.50650E+00
2.1440,1.52752E+00
2.1450,1.54794E+00
2.1460,1.56775E+00
2.1470,1.58695E+00
2.1480,1.60554E+00
2.1490,1.62352E+00
2.1500,1.64088E+00
2.1510,1.65764E+00
2.1520,1.67379E+00
2.1530,1.68934E+00
2.1540,1.70428E+00
2.1550,1.71861E+00
2.1560,1.73235E+00
2.1570,1.74548E+00
2.1580,1.75802E+00
2.1590,1.76997E+00
2.1600,1.78133E+00
2.1610,1.79211E+00
2.1620,1.80231E+00
2.1630,1.81192E+00
2.1640,1.82097E+00
2.1650,1.82945E+00
2.1660,1.83737E+00
2.1670,1.84474E+00
2.1680,1.85155E+00
2.1690,1.85782E+00
2.1700,1.86355E+00
2.1710,1.86874E+00
2.1720,1.87341E+00
2.1730,1.87756E+00
2.1740,1.88119E+00
2.1750,1.88432E+00
2.1760,1.88695E+00
2.1770,1.88908E+00
2.1780,1.89073E+00
2.1790,1.89190E+00
2.1800,1.89259E+00
2.1810,1.89283E+00
2.1820,1.89260E+00
2.1830,1.89193E+00
2.1840,1.89082E+00
2.1850,1.88927E+00
2.1860,1.88730E+00
2.1870,1.88491E+00
2.1880,1.88211E+00
2.1890,1.87891E+00
2.1900,1.87532E+00
2.1910,1.87134E+00
2.1920,1.86699E+00
2.1930,1.86226E+00
2.1940,1.85718E+00
2.1950,1.85174E+00
2.1960,1.84596E+00
2.1970,1.83984E+00
2.1980,1.83340E+00
2.1990,1.82663E+00
2.2000,1.81955E+00
2.2010,1.81218E+00
2.2020,1.80450E+00
2.2030,1.79654E+00
2.2040,1.78830E+00
2.2050,1.77979E+00
2.2060,1.77101E+00
2.2070,1.76198E+00
2.2080,1.75271E+00
2.2090,1.74319E+00
2.2100,1.73344E+00
2.2110,1.72347E+00
2.2120,1.71329E+00
2.2130,1.70289E+00
2.2140,1.69229E+00
2.2150,1.68150E+00
2.2160,1.67053E+00
2.2170,1.65937E+00
2.2180,1.64805E+00
2.2190,1.63656E+00
2.2200,1.62491E+00
2.2210,1.61311E+00
2.2220,1.60117E+00
2.2230,1.58909E+00
2.2240,1.57688E+00
2.2250,1.56455E+00
2.2260,1.55210E+00
2.2270,1.53954E+00
2.2280,1.52688E+00
2.2290,1.51412E+00
2.2300,1.50127E+00
2.2310,1.48833E+00
2.2320,1.47532E+00
2.2330,1.46223E+00
2.2340,1.44907E+00
2.2350,1.43585E+00
2.2360,1.42257E+00
2.2370,1.40924E+00
2.2380,1.39586E+00
2.2390,1.38245E+00
2.2400,1.36900E+00
2.2410,1.35551E+00
2.2420,1.34201E+00
2.2430,1.32848E+00
2.2440,1.31493E+00
2.2450,1.30137E+00
2.2460,1.28781E+00
2.2470,1.27424E+00
2.2480,1.26067E+00
2.2490,1.24711E+00
2.2500,1.23356E+00
2.2510,1.22003E+00
2.2520,1.20651E+00
2.2530,1.19301E+00
2.2540,1.17954E+00
2.2550,1.16609E+00
2.2560,1.15268E+00
2.2570,1.13930E+00
2.2580,1.12596E+00
2.2590,1.11267E+00
2.2600,1.09942E+00
2.2610,1.08621E+00
2.2620,1.07306E+00
2.2630,1.05996E+00
2.2640,1.04692E+00
2.2650,1.03394E+00
2.2660,1.02102E+00
2.2670,1.00816E+00
2.2680,9.95370E-01
2.2690,9.82648E-01
2.2700,9.69998E-01
2.2710,9.57420E-01
2.2720,9.44918E-01
2.2730,9.32493E-01
2.2740,9.20146E-01
2.2750,9.07881E-01
2.2760,8.95698E-01
2.2770,8.83599E-01
2.2780,8.71586E-01
2.2790,8.59660E-01
2.2800,8.47823E-01
2.2810,8.36075E-01
2.2820,8.24419E-01
2.2830,8.12856E-01
2.2840,8.01386E-01
2.2850,7.90011E-01
2.2860,7.78731E-01
2.2870,7.67548E-01
2.2880,7.56463E-01
2.2890,7.45477E-01
2.2900,7.34589E-01
2.2910,7.23801E-01
2.2920,7.13114E-01
2.2930,7.02529E-01
2.2940,6.92044E-01
2.2950,6.81663E-01
2.2960,6.71383E-01
2.2970,6.61207E-01
2.2980,6.51135E-01
2.2990,6.41166E-01
2.3000,6.31301E-01
2.3010,6.21540E-01
2.3020,6.11884E-01
2.3030,6.02332E-01
2.3040,5.92885E-01
2.3050,5.83542E-01
2.3060,5.74304E-01
2.3070,5.65170E-01
2.3080,5.56141E-01
2.3090,5.47217E-01
2.3100,5.38396E-01
2.3110,5.29680E-01
2.3120,5.21067E-01
2.3130,5.12558E-01
2.3140,5.04153E-01
2.3150,4.95850E-01
2.3160,4.87650E-01
2.3170,4.79552E-01
2.3180,4.71556E-01
2.3190,4.63662E-01
2.3200,4.55869E-01
2.3210,4.48176E-01
2.3220,4.40584E-01
2.3230,4.33090E-01
2.3240,4.25696E-01
2.3250,4.18401E-01
2.3260,4.11203E-01
2.3270,4.04103E-01
2.3280,3.97100E-01
2.3290,3.90192E-01
2.3300,3.83380E-01
2.3310,3.76663E-01
2.3320,3.70040E-01
2.3330,3.63510E-01
2.3340,3.57073E-01
2.3350,3.50728E-01
2.3360,3.44474E-01
2.3370,3.38311E-01
2.3380,3.32238E-01
2.3390,3.26253E-01
2.3400,3.20357E-01
2.3410,3.14548E-01
2.3420,3.08826E-01
2.3430,3.03190E-01
2.3440,2.97639E-01
2.3450,2.92173E-01
2.3460,2.86789E-01
2.3470,2.81489E-01
2.3480,2.76270E-01
2.3490,2.71132E-01
2.3500,2.66075E-01
2.3510,2.61096E-01
2.3520,2.56197E-01
2.3530,2.51374E-01
2.3540,2.46629E-01
2.3550,2.41960E-01
2.3560,2.37365E-01
2.3570,2.32845E-01
2.3580,2.28399E-01
2.3590,2.24025E-01
2.3600,2.19722E-01
2.3610,2.15491E-01
2.3620,2.11329E-01
2.3630,2.07237E-01
2.3640,2.03213E-01
2.3650,1.99256E-01
2.3660,1.95366E-01
2.3670,1.91542E-01
2.3680,1.87783E-01
2.3690,1.84088E-01
2.3700,1.80456E-01
2.3710,1.76887E-01
2.3720,1.73379E-01
2.3730,1.69932E-01
2.3740,1.66545E-01
2.3750,1.63218E-01
2.3760,1.59948E-01
2.3770,1.56737E-01
2.3780,1.53582E-01
2.3790,1.50483E-01
2.3800,1.47439E-01
2.3810,1.44450E-01
2.3820,1.41514E-01
2.3830,1.38632E-01
2.3840,1.35801E-01
2.3850,1.33021E-01
2.3860,1.30293E-01
2.3870,1.27614E-01
2.3880,1.24984E-01
2.3890,1.22403E-01
2.3900,1.19869E-01
2.3910,1.17382E-01
2.3920,1.14941E-01
2.3930,1.12546E-01
2.3940,1.10196E-01
2.3950,1.07890E-01
2.3960,1.05627E-01
2.3970,1.03406E-01
2.3980,1.01228E-01
2.3990,9.90917E-02
2.4000,9.69957E-02
2.4010,9.49397E-02
2.4020,9.29232E-02
2.4030,9.09454E-02
2.4040,8.90058E-02
2.4050,8.71037E-02
2.4060,8.52386E-02
2.4070,8.34097E-02
2.4080,8.16165E-02
2.4090,7.98583E-02
2.4100,7.81347E-02
2.4110,7.64450E-02
2.4120,7.47887E-02
2.4130,7.31651E-02
2.4140,7.15737E-02
2.4150,7.00140E-02
2.4160,6.84854E-02
2.4170,6.69873E-02
2.4180,6.55194E-02
2.4190,6.40809E-02
2.4200,6.26714E-02
2.4210,6.12904E-02
2.4220,5.99374E-02
2.4230,5.86119E-02
2.4240,5.73133E-02
2.4250,5.60413E-02
2.4260,5.47953E-02
2.4270,5.35748E-02
2.4280,5.23795E-02
2.4290,5.12088E-02
2.4300,5.00622E-02
2.4310,4.89395E-02
2.4320,4.78400E-02
2.4330,4.67634E-02
2.4340,4.57093E-02
2.4350,4.46772E-02
2.4360,4.36667E-02
2.4370,4.26775E-02
2.4380,4.17090E-02
2.4390,4.07610E-02
2.4400,3.98331E-02
2.4410,3.89247E-02
2.4420,3.80357E-02
2.4430,3.71656E-02
2.4440,3.63141E-02
2.4450,3.54807E-02
2.4460,3.46652E-02
2.4470,3.38672E-02
2.4480,3.30864E-02
2.4490,3.23224E-02
2.4500,3.15749E-02
2.4510,3.08435E-02
2.4520,3.01281E-02
2.4530,2.94281E-02
2.4540,2.87434E-02
2.4550,2.80737E-02
2.4560,2.74185E-02
2.4570,2.67777E-02
2.4580,2.61510E-02
2.4590,2.55381E-02
2.4600,2.49386E-02
2.4610,2.43524E-02
2.4620,2.37792E-02
2.4630,2.32186E-02
2.4640,2.26705E-02
2.4650,2.21345E-02
2.4660,2.16106E-02
2.4670,2.10983E-02
2.4680,2.05974E-02
2.4690,2.01078E-02
2.4700,1.96291E-02
2.4710,1.91612E-02
2.4720,1.87039E-02
2.4730,1.82568E-02
2.4740,1.78199E-02
2.4750,1.73928E-02
2.4760,1.69755E-02
2.4770,1.65676E-02
2.4780,1.61690E-02
2.4790,1.57794E-02
2.4800,1.53988E-02
2.4810,1.50269E-02
2.4820,1.46634E-02
2.4830,1.43084E-02
2.4840,1.39614E-02
2.4850,1.36225E-02
2.4860,1.32914E-02
2.4870,1.29679E-02
2.4880,1.26519E-02
2.4890,1.23432E-02
2.4900,1.20417E-02
2.4910,1.17472E-02
2.4920,1.14595E-02
2.4930,1.11786E-02
2.4940,1.09042E-02
2.4950,1.06362E-02
2.4960,1.03745E-02
2.4970,1.01189E-02
2.4980,9.86935E-03
2.4990,9.62565E-03
2.5000,9.38769E-03
2.5010,9.15535E-03
2.5020,8.92849E-03
2.5030,8.70700E-03
2.5040,8.49075E-03
2.5050,8.27964E-03
2.5060,8.07355E-03
2.5070,7.87235E-03
2.5080,7.67595E-03
2.5090,7.48424E-03
2.5100,7.29711E-03
2.5110,7.11445E-03
2.5120,6.93618E-03
2.5130,6.76218E-03
2.5140,6.59236E-03
2.5150,6.42662E-03
2.5160,6.26488E-03
2.5170,6.10704E-03
2.5180,5.95301E-03
2.5190,5.80271E-03
2.5200,5.65605E-03
2.5210,5.51294E-03
2.5220,5.37331E-03
2.5230,5.23708E-03
2.5240,5.10416E-03
2.5250,4.97448E-03
2.5260,4.84797E-03
2.5270,4.72454E-03
2.5280,4.60414E-03
2.5290,4.48669E-03
2.5300,4.37212E-03
2.5310,4.26036E-03
2.5320,4.15135E-03
2.5330,4.04503E-03
2.5340,3.94132E-03
2.5350,3.84018E-03
2.5360,3.74154E-03
2.5370,3.64533E-03
2.5380,3.55151E-03
2.5390,3.46001E-03
2.5400,3.37079E-03
2.5410,3.28379E-03
2.5420,3.19895E-03
2.5430,3.11622E-03
2.5440,3.03556E-03
2.5450,2.95691E-03
2.5460,2.88023E-03
2.5470,2.80546E-03
2.5480,2.73257E-03
2.5490,2.66151E-03
2.5500,2.59224E-03
2.5510,2.52470E-03
2.5520,2.45887E-03
2.5530,2.39469E-03
2.5540,2.33214E-03
2.5550,2.27116E-03
2.5560,2.21172E-03
2.5570,2.15379E-03
2.5580,2.09733E-03
2.5590,2.04230E-03
2.5600,1.98866E-03
2.5610,1.93639E-03
2.5620,1.88545E-03
2.5630,1.83580E-03
2.5640,1.78743E-03
2.5650,1.74028E-03
2.5660,1.69434E-03
2.5670,1.64958E-03
2.5680,1.60596E-03
2.5690,1.56346E-03
2.5700,1.52205E-03
2.5710,1.48170E-03
2.5720,1.44239E-03
2.5730,1.40409E-03
2.5740,1.36678E-03
2.5750,1.33043E-03
2.5760,1.29502E-03
2.5770,1.26052E-03
2.5780,1.22691E-03
2.5790,1.19418E-03
2.5800,1.16229E-03
2.5810,1.13123E-03
2.5820,1.10097E-03
2.5830,1.07150E-03
2.5840,1.04280E-03
2.5850,1.01484E-03
2.5860,9.87617E-04
2.5870,9.61100E-04
2.5880,9.35274E-04
2.5890,9.10124E-04
2.5900,8.85631E-04
2.5910,8.61778E-04
2.5920,8.38551E-04
2.5930,8.15933E-04
2.5940,7.93908E-04
2.5950,7.72462E-04
2.5960,7.51580E-04
2.5970,7.31247E-04
2.5980,7.11449E-04
2.5990,6.92174E-04
2.6000,6.73407E-04
2.6010,6.55135E-04
2.6020,6.37346E-04
2.6030,6.20028E-04
2.6040,6.03169E-04
2.6050,5.86756E-04
2.6060,5.70778E-04
2.6070,5.55224E-04
2.6080,5.40083E-04
2.6090,5.25345E-04
2.6100,5.10999E-04
2.6110,4.97036E-04
2.6120,4.83444E-04
2.6130,4.70214E-04
2.6140,4.57338E-04
2.6150,4.44806E-04
2.6160,4.32609E-04
2.6170,4.20739E-04
2.6180,4.09186E-04
2.6190,3.97943E-04
2.6200,3.87001E-04
2.6210,3.76353E-04
2.6220,3.65991E-04
2.6230,3.55908E-04
2.6240,3.46096E-04
2.6250,3.36549E-04
2.6260,3.27258E-04
2.6270,3.18219E-04
2.6280,3.09423E-04
2.6290,3.00865E-04
2.6300,2.92538E-04
2.6310,2.84436E-04
2.6320,2.76554E-04
2.6330,2.68885E-04
2.6340,2.61424E-04
2.6350,2.54166E-04
2.6360,2.47105E-04
2.6370,2.40235E-04
2.6380,2.33552E-04
2.6390,2.27052E-04
2.6400,2.20728E-04
2.6410,2.14577E-04
2.6420,2.08593E-04
2.6430,2.02773E-04
2.6440,1.97111E-04
2.6450,1.91605E-04
2.6460,1.86248E-04
2.6470,1.81039E-04
2.6480,1.75972E-04
2.6490,1.71044E-04
2.6500,1.66252E-04
2.6510,1.61590E-04
2.6520,1.57057E-04
2.6530,1.52648E-04
2.6540,1.48361E-04
2.6550,1.44192E-04
2.6560,1.40137E-04
2.6570,1.36194E-04
2.6580,1.32360E-04
2.6590,1.28632E-04
2.6600,1.25006E-04
2.6610,1.21481E-04
2.6620,1.18054E-04
2.6630,1.14721E-04
2.6640,1.11480E-04
2.6650,1.08329E-04
2.6660,1.05266E-04
2.6670,1.02287E-04
2.6680,9.93913E-05
2.6690,9.65759E-05
2.6700,9.38388E-05
2.6710,9.11777E-05
2.6720,8.85908E-05
2.6730,8.60758E-05
2.6740,8.36309E-05
2.6750,8.12542E-05
2.6760,7.89438E-05
2.6770,7.66979E-05
2.6780,7.45147E-05
2.6790,7.23926E-05
2.6800,7.03298E-05
2.6810,6.83247E-05
2.6820,6.63757E-05
2.6830,6.44814E-05
2.6840,6.26402E-05
2.6850,6.08506E-05
2.6860,5.91112E-05
2.6870,5.74207E-05
2.6880,5.57777E-05
2.6890,5.41809E-05
2.6900,5.26291E-05
2.6910,5.11209E-05
2.6920,4.96552E-05
2.6930,4.82308E-05
2.6940,4.68465E-05
2.6950,4.55014E-05
2.6960,4.41942E-05
2.6970,4.29239E-05
2.6980,4.16895E-05
2.6990,4.04901E-05
2.7000,3.93245E-05
2.7010,3.81920E-05
2.7020,3.70916E-05
2.7030,3.60223E-05
2.7040,3.49834E-05
2.7050,3.39739E-05
2.7060,3.29932E-05
2.7070,3.20402E-05
2.7080,3.11144E-05
2.7090,3.02149E-05
2.7100,2.93409E-05
2.7110,2.84919E-05
2.7120,2.76670E-05
2.7130,2.68657E-05
2.7140,2.60872E-05
2.7150,2.53309E-05
2.7160,2.45962E-05
2.7170,2.38824E-05
2.7180,2.31891E-05
2.7190,2.25156E-05
2.7200,2.18614E-05
2.7210,2.12258E-05
2.7220,2.06085E-05
2.7230,2.00089E-05
2.7240,1.94264E-05
2.7250,1.88607E-05
2.7260,1.83111E-05
2.7270,1.77774E-05
2.7280,1.72590E-05
2.7290,1.67555E-05
2.7300,1.62664E-05
2.7310,1.57915E-05
2.7320,1.53302E-05
2.7330,1.48821E-05
2.7340,1.44470E-05
2.7350,1.40244E-05
2.7360,1.36140E-05
2.7370,1.32155E-05
2.7380,1.28284E-05
2.7390,1.24526E-05
2.7400,1.20876E-05
2.7410,1.17331E-05
2.7420,1.13889E-05
2.7430,1.10546E-05
2.7440,1.07300E-05
2.7450,1.04149E-05
2.7460,1.01088E-05
2.7470,9.81164E-06
2.7480,9.52308E-06
2.7490,9.24290E-06
2.7500,8.97084E-06
2.7510,8.70669E-06
2.7520,8.45021E-06
2.7530,8.20119E-06
2.7540,7.95941E-06
2.7550,7.72466E-06
2.7560,7.49675E-06
2.7570,7.27547E-06
2.7580,7.06064E-06
2.7590,6.85207E-06
2.7600,6.64958E-06
2.7610,6.45300E-06
2.7620,6.26216E-06
2.7630,6.07688E-06
2.7640,5.89702E-06
2.7650,5.72242E-06
2.7660,5.55292E-06
2.7670,5.38838E-06
2.7680,5.22865E-06
2.7690,5.07360E-06
2.7700,4.92309E-06
2.7710,4.77699E-06
2.7720,4.63518E-06
2.7730,4.49752E-06
2.7740,4.36390E-06
2.7750,4.23420E-06
2.7760,4.10831E-06
2.7770,3.98611E-06
2.7780,3.86751E-06
2.7790,3.75240E-06
2.7800,3.64067E-06
2.7810,3.53222E-06
2.7820,3.42697E-06
2.7830,3.32482E-06
2.7840,3.22568E-06
2.7850,3.12946E-06
2.7860,3.03607E-06
2.7870,2.94544E-06
2.7880,2.85749E-06
2.7890,2.77213E-06
2.7900,2.68929E-06
2.7910,2.60890E-06
2.7920,2.53088E-06
2.7930,2.45518E-06
2.7940,2.38171E-06
2.7950,2.31041E-06
2.7960,2.24122E-06
2.7970,2.17409E-06
2.7980,2.10894E-06
2.7990,2.04572E-06
2.8000,1.98438E-06
2.8010,1.92485E-06
2.8020,1.86709E-06
2.8030,1.81105E-06
2.8040,1.75667E-06
2.8050,1.70391E-06
2.8060,1.65271E-06
2.8070,1.60303E-06
2.8080,1.55483E-06
2.8090,1.50807E-06
2.8100,1.46270E-06
2.8110,1.41867E-06
2.8120,1.37596E-06
2.8130,1.33452E-06
2.8140,1.29432E-06
2.8150,1.25531E-06
2.8160,1.21747E-06
2.8170,1.18076E-06
2.8180,1.14514E-06
2.8190,1.11059E-06
2.8200,1.07706E-06
2.8210,1.04454E-06
2.8220,1.01300E-06
2.8230,9.82390E-07
2.8240,9.52700E-07
2.8250,9.23898E-07
2.8260,8.95958E-07
2.8270,8.68855E-07
2.8280,8.42563E-07
2.8290,8.17059E-07
2.8300,7.92320E-07
2.8310,7.68322E-07
2.8320,7.45044E-07
2.8330,7.22464E-07
2.8340,7.00562E-07
2.8350,6.79318E-07
2.8360,6.58711E-07
2.8370,6.38724E-07
2.8380,6.19337E-07
2.8390,6.00533E-07
2.8400,5.82295E-07
2.8410,5.64605E-07
2.8420,5.47448E-07
2.8430,5.30807E-07
2.8440,5.14667E-07
2.8450,4.99013E-07
2.8460,4.83831E-07
2.8470,4.69107E-07
2.8480,4.54826E-07
2.8490,4.40977E-07
2.8500,4.27545E-07
2.8510,4.14518E-07
2.8520,4.01885E-07
2.8530,3.89634E-07
2.8540,3.77752E-07
2.8550,3.66230E-07
2.8560,3.55055E-07
2.8570,3.44219E-07
2.8580,3.33711E-07
2.8590,3.23520E-07
2.8600,3.13638E-07
2.8610,3.04055E-07
2.8620,2.94763E-07
2.8630,2.85751E-07
2.8640,2.77013E-07
2.8650,2.68540E-07
2.8660,2.60324E-07
2.8670,2.52357E-07
2.8680,2.44632E-07
2.8690,2.37141E-07
2.8700,2.29877E-07
2.8710,2.22834E-07
2.8720,2.16006E-07
2.8730,2.09384E-07
2.8740,2.02964E-07
2.8750,1.96739E-07
2.8760,1.90704E-07
2.8770,1.84852E-07
2.8780,1.79178E-07
2.8790,1.73676E-07
2.8800,1.68343E-07
2.8810,1.63172E-07
2.8820,1.58158E-07
2.8830,1.53297E-07
2.8840,1.48584E-07
2.8850,1.44015E-07
2.8860,1.39586E-07
2.8870,1.35291E-07
2.8880,1.31128E-07
2.8890,1.27092E-07
2.8900,1.23179E-07
2.8910,1.19385E-07
2.8920,1.15707E-07
2.8930,1.12142E-07
2.8940,1.08686E-07
2.8950,1.05335E-07
2.8960,1.02087E-07
2.8970,9.89387E-08
2.8980,9.58864E-08
2.8990,9.29275E-08
2.9000,9.00592E-08
2.9010,8.72788E-08
2.9020,8.45836E-08
2.9030,8.19709E-08
2.9040,7.94384E-08
2.9050,7.69835E-08
2.9060,7.46039E-08
2.9070,7.22973E-08
2.9080,7.00615E-08
2.9090,6.78943E-08
2.9100,6.57936E-08
2.9110,6.37575E-08
2.9120,6.17839E-08
2.9130,5.98710E-08
2.9140,5.80168E-08
2.9150,5.62197E-08
2.9160,5.44778E-08
2.9170,5.27895E-08
2.9180,5.11531E-08
2.9190,4.95671E-08
2.9200,4.80300E-08
2.9210,4.65401E-08
2.9220,4.50961E-08
2.9230,4.36967E-08
2.9240,4.23403E-08
2.9250,4.10257E-08
2.9260,3.97517E-08
2.9270,3.85170E-08
2.9280,3.73203E-08
2.9290,3.61606E-08
2.9300,3.50366E-08
2.9310,3.39474E-08
2.9320,3.28918E-08
2.9330,3.18687E-08
2.9340,3.08773E-08
2.9350,2.99165E-08
2.9360,2.89854E-08
2.9370,2.80831E-08
2.9380,2.72087E-08
2.9390,2.63613E-08
2.9400,2.55402E-08
2.9410,2.47444E-08
2.9420,2.39733E-08
2.9430,2.32260E-08
2.9440,2.25019E-08
2.9450,2.18002E-08
2.9460,2.11203E-08
2.9470,2.04614E-08
2.9480,1.98230E-08
2.9490,1.92043E-08
2.9500,1.86048E-08
2.9510,1.80239E-08
2.9520,1.74610E-08
2.9530,1.69156E-08
2.9540,1.63872E-08
2.9550,1.58751E-08
2.9560,1.53789E-08
2.9570,1.48981E-08
2.9580,1.44323E-08
2.9590,1.39810E-08
2.9600,1.35436E-08
2.9610,1.31199E-08
2.9620,1.27093E-08
2.9630,1.23115E-08
2.9640,1.19261E-08
2.9650,1.15527E-08
2.9660,1.11909E-08
2.9670,1.08403E-08
2.9680,1.05007E-08
2.9690,1.01716E-08
2.9700,9.85284E-09
2.9710,9.54396E-09
2.9720,9.24471E-09
2.9730,8.95479E-09
2.9740,8.67390E-09
2.9750,8.40177E-09
2.9760,8.13813E-09
2.9770,7.88271E-09
2.9780,7.63527E-09
2.9790,7.39554E-09
2.9800,7.16329E-09
2.9810,6.93830E-09
2.9820,6.72033E-09
2.9830,6.50917E-09
2.9840,6.30461E-09
2.9850,6.10644E-09
2.9860,5.91446E-09
2.9870,5.72848E-09
2.9880,5.54831E-09
2.9890,5.37378E-09
2.9900,5.20471E-09
2.9910,5.04093E-09
2.9920,4.88227E-09
2.9930,4.72858E-09
2.9940,4.57970E-09
2.9950,4.43548E-09
2.9960,4.29578E-09
2.9970,4.16045E-09
2.9980,4.02936E-09
2.9990,3.90238E-09
3.0000,3.77938E-09
3.0010,3.66024E-09
3.0020,3.54483E-09
3.0030,3.43304E-09
3.0040,3.32475E-09
3.0050,3.21987E-09
3.0060,3.11827E-09
3.0070,3.01986E-09
3.0080,2.92454E-09
3.0090,2.83222E-09
3.0100,2.74279E-09
3.0110,2.65617E-09
3.0120,2.57227E-09
3.0130,2.49101E-09
3.0140,2.41230E-09
3.0150,2.33607E-09
3.0160,2.26223E-09
3.0170,2.19071E-09
3.0180,2.12145E-09
3.0190,2.05436E-09
3.0200,1.98938E-09
3.0210,1.92645E-09
3.0220,1.86550E-09
3.0230,1.80646E-09
3.0240,1.74929E-09
3.0250,1.69391E-09
3.0260,1.64028E-09
3.0270,1.58834E-09
3.0280,1.53804E-09
3.0290,1.48932E-09
3.0300,1.44213E-09
3.0310,1.39644E-09
3.0320,1.35218E-09
3.0330,1.30932E-09
3.0340,1.26781E-09
3.0350,1.22761E-09
3.0360,1.18868E-09
3.0370,1.15098E-09
3.0380,1.11447E-09
3.0390,1.07911E-09
3.0400,1.04486E-09
3.0410,1.01170E-09
3.0420,9.79588E-10



==> anc/A_state_wvfncts/v18.csv <==
Level v=18

0.8860,9.20772E-10
0.8870,1.04293E-09
0.8880,1.18092E-09
0.8890,1.33673E-09
0.8900,1.51262E-09
0.8910,1.71109E-09
0.8920,1.93499E-09
0.8930,2.18749E-09
0.8940,2.47214E-09
0.8950,2.79293E-09
0.8960,3.15433E-09
0.8970,3.56136E-09
0.8980,4.01961E-09
0.8990,4.53537E-09
0.9000,5.11567E-09
0.9010,5.76835E-09
0.9020,6.50221E-09
0.9030,7.32708E-09
0.9040,8.25394E-09
0.9050,9.29505E-09
0.9060,1.04641E-08
0.9070,1.17764E-08
0.9080,1.32490E-08
0.9090,1.49010E-08
0.9100,1.67535E-08
0.9110,1.88302E-08
0.9120,2.11576E-08
0.9130,2.37649E-08
0.9140,2.66850E-08
0.9150,2.99542E-08
0.9160,3.36130E-08
0.9170,3.77066E-08
0.9180,4.22850E-08
0.9190,4.74040E-08
0.9200,5.31256E-08
0.9210,5.95185E-08
0.9220,6.66591E-08
0.9230,7.46323E-08
0.9240,8.35321E-08
0.9250,9.34629E-08
0.9260,1.04540E-07
0.9270,1.16893E-07
0.9280,1.30663E-07
0.9290,1.46007E-07
0.9300,1.63101E-07
0.9310,1.82137E-07
0.9320,2.03328E-07
0.9330,2.26911E-07
0.9340,2.53147E-07
0.9350,2.82324E-07
0.9360,3.14763E-07
0.9370,3.50814E-07
0.9380,3.90866E-07
0.9390,4.35350E-07
0.9400,4.84738E-07
0.9410,5.39553E-07
0.9420,6.00370E-07
0.9430,6.67825E-07
0.9440,7.42615E-07
0.9450,8.25512E-07
0.9460,9.17361E-07
0.9470,1.01910E-06
0.9480,1.13174E-06
0.9490,1.25643E-06
0.9500,1.39440E-06
0.9510,1.54701E-06
0.9520,1.71575E-06
0.9530,1.90228E-06
0.9540,2.10840E-06
0.9550,2.33608E-06
0.9560,2.58749E-06
0.9570,2.86501E-06
0.9580,3.17126E-06
0.9590,3.50908E-06
0.9600,3.88161E-06
0.9610,4.29227E-06
0.9620,4.74480E-06
0.9630,5.24331E-06
0.9640,5.79228E-06
0.9650,6.39659E-06
0.9660,7.06162E-06
0.9670,7.79320E-06
0.9680,8.59770E-06
0.9690,9.48211E-06
0.9700,1.04540E-05
0.9710,1.15217E-05
0.9720,1.26942E-05
0.9730,1.39813E-05
0.9740,1.53938E-05
0.9750,1.69433E-05
0.9760,1.86426E-05
0.9770,2.05054E-05
0.9780,2.25468E-05
0.9790,2.47831E-05
0.9800,2.72321E-05
0.9810,2.99130E-05
0.9820,3.28467E-05
0.9830,3.60560E-05
0.9840,3.95655E-05
0.9850,4.34020E-05
0.9860,4.75944E-05
0.9870,5.21740E-05
0.9880,5.71750E-05
0.9890,6.26340E-05
0.9900,6.85909E-05
0.9910,7.50889E-05
0.9920,8.21744E-05
0.9930,8.98979E-05
0.9940,9.83137E-05
0.9950,1.07481E-04
0.9960,1.17462E-04
0.9970,1.28327E-04
0.9980,1.40148E-04
0.9990,1.53005E-04
1.0000,1.66985E-04
1.0010,1.82180E-04
1.0020,1.98688E-04
1.0030,2.16617E-04
1.0040,2.36083E-04
1.0050,2.57208E-04
1.0060,2.80127E-04
1.0070,3.04983E-04
1.0080,3.31928E-04
1.0090,3.61127E-04
1.0100,3.92759E-04
1.0110,4.27011E-04
1.0120,4.64088E-04
1.0130,5.04208E-04
1.0140,5.47604E-04
1.0150,5.94526E-04
1.0160,6.45240E-04
1.0170,7.00034E-04
1.0180,7.59212E-04
1.0190,8.23101E-04
1.0200,8.92050E-04
1.0210,9.66432E-04
1.0220,1.04664E-03
1.0230,1.13311E-03
1.0240,1.22627E-03
1.0250,1.32663E-03
1.0260,1.43468E-03
1.0270,1.55097E-03
1.0280,1.67609E-03
1.0290,1.81065E-03
1.0300,1.95530E-03
1.0310,2.11074E-03
1.0320,2.27772E-03
1.0330,2.45701E-03
1.0340,2.64944E-03
1.0350,2.85591E-03
1.0360,3.07734E-03
1.0370,3.31472E-03
1.0380,3.56909E-03
1.0390,3.84157E-03
1.0400,4.13333E-03
1.0410,4.44560E-03
1.0420,4.77969E-03
1.0430,5.13697E-03
1.0440,5.51890E-03
1.0450,5.92701E-03
1.0460,6.36291E-03
1.0470,6.82831E-03
1.0480,7.32499E-03
1.0490,7.85483E-03
1.0500,8.41981E-03
1.0510,9.02199E-03
1.0520,9.66357E-03
1.0530,1.03468E-02
1.0540,1.10741E-02
1.0550,1.18480E-02
1.0560,1.26711E-02
1.0570,1.35462E-02
1.0580,1.44761E-02
1.0590,1.54638E-02
1.0600,1.65125E-02
1.0610,1.76254E-02
1.0620,1.88059E-02
1.0630,2.00576E-02
1.0640,2.13842E-02
1.0650,2.27896E-02
1.0660,2.42776E-02
1.0670,2.58525E-02
1.0680,2.75186E-02
1.0690,2.92803E-02
1.0700,3.11423E-02
1.0710,3.31093E-02
1.0720,3.51863E-02
1.0730,3.73784E-02
1.0740,3.96908E-02
1.0750,4.21290E-02
1.0760,4.46987E-02
1.0770,4.74055E-02
1.0780,5.02554E-02
1.0790,5.32545E-02
1.0800,5.64090E-02
1.0810,5.97253E-02
1.0820,6.32099E-02
1.0830,6.68696E-02
1.0840,7.07111E-02
1.0850,7.47414E-02
1.0860,7.89676E-02
1.0870,8.33969E-02
1.0880,8.80365E-02
1.0890,9.28940E-02
1.0900,9.79767E-02
1.0910,1.03292E-01
1.0920,1.08848E-01
1.0930,1.14652E-01
1.0940,1.20712E-01
1.0950,1.27035E-01
1.0960,1.33630E-01
1.0970,1.40503E-01
1.0980,1.47663E-01
1.0990,1.55117E-01
1.1000,1.62872E-01
1.1010,1.70937E-01
1.1020,1.79317E-01
1.1030,1.88020E-01
1.1040,1.97053E-01
1.1050,2.06422E-01
1.1060,2.16135E-01
1.1070,2.26196E-01
1.1080,2.36611E-01
1.1090,2.47386E-01
1.1100,2.58526E-01
1.1110,2.70035E-01
1.1120,2.81917E-01
1.1130,2.94175E-01
1.1140,3.06813E-01
1.1150,3.19832E-01
1.1160,3.33234E-01
1.1170,3.47020E-01
1.1180,3.61190E-01
1.1190,3.75743E-01
1.1200,3.90678E-01
1.1210,4.05992E-01
1.1220,4.21681E-01
1.1230,4.37742E-01
1.1240,4.54169E-01
1.1250,4.70955E-01
1.1260,4.88092E-01
1.1270,5.05571E-01
1.1280,5.23383E-01
1.1290,5.41515E-01
1.1300,5.59955E-01
1.1310,5.78689E-01
1.1320,5.97701E-01
1.1330,6.16974E-01
1.1340,6.36489E-01
1.1350,6.56227E-01
1.1360,6.76165E-01
1.1370,6.96280E-01
1.1380,7.16547E-01
1.1390,7.36940E-01
1.1400,7.57430E-01
1.1410,7.77988E-01
1.1420,7.98582E-01
1.1430,8.19179E-01
1.1440,8.39744E-01
1.1450,8.60240E-01
1.1460,8.80629E-01
1.1470,9.00871E-01
1.1480,9.20925E-01
1.1490,9.40747E-01
1.1500,9.60293E-01
1.1510,9.79518E-01
1.1520,9.98372E-01
1.1530,1.01681E+00
1.1540,1.03478E+00
1.1550,1.05222E+00
1.1560,1.06910E+00
1.1570,1.08535E+00
1.1580,1.10092E+00
1.1590,1.11576E+00
1.1600,1.12980E+00
1.1610,1.14300E+00
1.1620,1.15529E+00
1.1630,1.16663E+00
1.1640,1.17694E+00
1.1650,1.18618E+00
1.1660,1.19430E+00
1.1670,1.20122E+00
1.1680,1.20690E+00
1.1690,1.21129E+00
1.1700,1.21433E+00
1.1710,1.21597E+00
1.1720,1.21615E+00
1.1730,1.21484E+00
1.1740,1.21198E+00
1.1750,1.20752E+00
1.1760,1.20144E+00
1.1770,1.19368E+00
1.1780,1.18421E+00
1.1790,1.17301E+00
1.1800,1.16003E+00
1.1810,1.14526E+00
1.1820,1.12866E+00
1.1830,1.11024E+00
1.1840,1.08996E+00
1.1850,1.06783E+00
1.1860,1.04384E+00
1.1870,1.01799E+00
1.1880,9.90290E-01
1.1890,9.60750E-01
1.1900,9.29389E-01
1.1910,8.96232E-01
1.1920,8.61308E-01
1.1930,8.24654E-01
1.1940,7.86312E-01
1.1950,7.46332E-01
1.1960,7.04767E-01
1.1970,6.61681E-01
1.1980,6.17141E-01
1.1990,5.71223E-01
1.2000,5.24007E-01
1.2010,4.75582E-01
1.2020,4.26041E-01
1.2030,3.75485E-01
1.2040,3.24021E-01
1.2050,2.71762E-01
1.2060,2.18825E-01
1.2070,1.65335E-01
1.2080,1.11421E-01
1.2090,5.72168E-02
1.2100,2.86243E-03
1.2110,-5.14993E-02
1.2120,-1.05721E-01
1.2130,-1.59652E-01
1.2140,-2.13138E-01
1.2150,-2.66023E-01
1.2160,-3.18149E-01
1.2170,-3.69354E-01
1.2180,-4.19478E-01
1.2190,-4.68359E-01
1.2200,-5.15836E-01
1.2210,-5.61749E-01
1.2220,-6.05938E-01
1.2230,-6.48247E-01
1.2240,-6.88521E-01
1.2250,-7.26609E-01
1.2260,-7.62366E-01
1.2270,-7.95650E-01
1.2280,-8.26324E-01
1.2290,-8.54260E-01
1.2300,-8.79335E-01
1.2310,-9.01435E-01
1.2320,-9.20454E-01
1.2330,-9.36296E-01
1.2340,-9.48874E-01
1.2350,-9.58114E-01
1.2360,-9.63950E-01
1.2370,-9.66333E-01
1.2380,-9.65222E-01
1.2390,-9.60591E-01
1.2400,-9.52428E-01
1.2410,-9.40734E-01
1.2420,-9.25525E-01
1.2430,-9.06831E-01
1.2440,-8.84696E-01
1.2450,-8.59180E-01
1.2460,-8.30357E-01
1.2470,-7.98314E-01
1.2480,-7.63157E-01
1.2490,-7.25000E-01
1.2500,-6.83976E-01
1.2510,-6.40229E-01
1.2520,-5.93917E-01
1.2530,-5.45212E-01
1.2540,-4.94296E-01
1.2550,-4.41364E-01
1.2560,-3.86621E-01
1.2570,-3.30282E-01
1.2580,-2.72573E-01
1.2590,-2.13727E-01
1.2600,-1.53984E-01
1.2610,-9.35922E-02
1.2620,-3.28036E-02
1.2630,2.81247E-02
1.2640,8.89322E-02
1.2650,1.49357E-01
1.2660,2.09135E-01
1.2670,2.68004E-01
1.2680,3.25702E-01
1.2690,3.81972E-01
1.2700,4.36557E-01
1.2710,4.89210E-01
1.2720,5.39688E-01
1.2730,5.87755E-01
1.2740,6.33185E-01
1.2750,6.75763E-01
1.2760,7.15285E-01
1.2770,7.51558E-01
1.2780,7.84403E-01
1.2790,8.13657E-01
1.2800,8.39171E-01
1.2810,8.60813E-01
1.2820,8.78467E-01
1.2830,8.92037E-01
1.2840,9.01443E-01
1.2850,9.06627E-01
1.2860,9.07549E-01
1.2870,9.04189E-01
1.2880,8.96548E-01
1.2890,8.84648E-01
1.2900,8.68530E-01
1.2910,8.48259E-01
1.2920,8.23916E-01
1.2930,7.95607E-01
1.2940,7.63455E-01
1.2950,7.27603E-01
1.2960,6.88215E-01
1.2970,6.45471E-01
1.2980,5.99570E-01
1.2990,5.50729E-01
1.3000,4.99178E-01
1.3010,4.45164E-01
1.3020,3.88947E-01
1.3030,3.30801E-01
1.3040,2.71009E-01
1.3050,2.09864E-01
1.3060,1.47670E-01
1.3070,8.47351E-02
1.3080,2.13742E-02
1.3090,-4.20944E-02
1.3100,-1.05350E-01
1.3110,-1.68071E-01
1.3120,-2.29939E-01
1.3130,-2.90635E-01
1.3140,-3.49846E-01
1.3150,-4.07266E-01
1.3160,-4.62596E-01
1.3170,-5.15547E-01
1.3180,-5.65839E-01
1.3190,-6.13206E-01
1.3200,-6.57397E-01
1.3210,-6.98176E-01
1.3220,-7.35321E-01
1.3230,-7.68632E-01
1.3240,-7.97925E-01
1.3250,-8.23040E-01
1.3260,-8.43835E-01
1.3270,-8.60192E-01
1.3280,-8.72015E-01
1.3290,-8.79233E-01
1.3300,-8.81799E-01
1.3310,-8.79689E-01
1.3320,-8.72906E-01
1.3330,-8.61477E-01
1.3340,-8.45454E-01
1.3350,-8.24914E-01
1.3360,-7.99958E-01
1.3370,-7.70712E-01
1.3380,-7.37327E-01
1.3390,-6.99973E-01
1.3400,-6.58846E-01
1.3410,-6.14162E-01
1.3420,-5.66155E-01
1.3430,-5.15081E-01
1.3440,-4.61212E-01
1.3450,-4.04836E-01
1.3460,-3.46256E-01
1.3470,-2.85788E-01
1.3480,-2.23760E-01
1.3490,-1.60508E-01
1.3500,-9.63779E-02
1.3510,-3.17190E-02
1.3520,3.31139E-02
1.3530,9.77647E-02
1.3540,1.61877E-01
1.3550,2.25098E-01
1.3560,2.87075E-01
1.3570,3.47467E-01
1.3580,4.05937E-01
1.3590,4.62158E-01
1.3600,5.15818E-01
1.3610,5.66614E-01
1.3620,6.14263E-01
1.3630,6.58495E-01
1.3640,6.99062E-01
1.3650,7.35734E-01
1.3660,7.68302E-01
1.3670,7.96582E-01
1.3680,8.20412E-01
1.3690,8.39654E-01
1.3700,8.54198E-01
1.3710,8.63958E-01
1.3720,8.68876E-01
1.3730,8.68921E-01
1.3740,8.64089E-01
1.3750,8.54405E-01
1.3760,8.39920E-01
1.3770,8.20713E-01
1.3780,7.96888E-01
1.3790,7.68577E-01
1.3800,7.35938E-01
1.3810,6.99152E-01
1.3820,6.58425E-01
1.3830,6.13985E-01
1.3840,5.66080E-01
1.3850,5.14981E-01
1.3860,4.60974E-01
1.3870,4.04363E-01
1.3880,3.45468E-01
1.3890,2.84620E-01
1.3900,2.22164E-01
1.3910,1.58452E-01
1.3920,9.38430E-02
1.3930,2.87036E-02
1.3940,-3.65981E-02
1.3950,-1.01693E-01
1.3960,-1.66212E-01
1.3970,-2.29791E-01
1.3980,-2.92069E-01
1.3990,-3.52694E-01
1.4000,-4.11322E-01
1.4010,-4.67623E-01
1.4020,-5.21277E-01
1.4030,-5.71980E-01
1.4040,-6.19446E-01
1.4050,-6.63406E-01
1.4060,-7.03613E-01
1.4070,-7.39837E-01
1.4080,-7.71874E-01
1.4090,-7.99544E-01
1.4100,-8.22690E-01
1.4110,-8.41182E-01
1.4120,-8.54915E-01
1.4130,-8.63812E-01
1.4140,-8.67825E-01
1.4150,-8.66930E-01
1.4160,-8.61134E-01
1.4170,-8.50470E-01
1.4180,-8.35000E-01
1.4190,-8.14812E-01
1.4200,-7.90021E-01
1.4210,-7.60768E-01
1.4220,-7.27220E-01
1.4230,-6.89566E-01
1.4240,-6.48022E-01
1.4250,-6.02821E-01
1.4260,-5.54221E-01
1.4270,-5.02496E-01
1.4280,-4.47938E-01
1.4290,-3.90857E-01
1.4300,-3.31574E-01
1.4310,-2.70424E-01
1.4320,-2.07752E-01
1.4330,-1.43912E-01
1.4340,-7.92616E-02
1.4350,-1.41659E-02
1.4360,5.10095E-02
1.4370,1.15898E-01
1.4380,1.80137E-01
1.4390,2.43364E-01
1.4400,3.05226E-01
1.4410,3.65377E-01
1.4420,4.23480E-01
1.4430,4.79210E-01
1.4440,5.32258E-01
1.4450,5.82328E-01
1.4460,6.29140E-01
1.4470,6.72435E-01
1.4480,7.11973E-01
1.4490,7.47535E-01
1.4500,7.78926E-01
1.4510,8.05971E-01
1.4520,8.28523E-01
1.4530,8.46458E-01
1.4540,8.59680E-01
1.4550,8.68118E-01
1.4560,8.71727E-01
1.4570,8.70491E-01
1.4580,8.64420E-01
1.4590,8.53549E-01
1.4600,8.37943E-01
1.4610,8.17691E-01
1.4620,7.92909E-01
1.4630,7.63736E-01
1.4640,7.30337E-01
1.4650,6.92899E-01
1.4660,6.51633E-01
1.4670,6.06768E-01
1.4680,5.58556E-01
1.4690,5.07263E-01
1.4700,4.53175E-01
1.4710,3.96592E-01
1.4720,3.37827E-01
1.4730,2.77204E-01
1.4740,2.15058E-01
1.4750,1.51732E-01
1.4760,8.75737E-02
1.4770,2.29351E-02
1.4780,-4.18290E-02
1.4790,-1.06364E-01
1.4800,-1.70318E-01
1.4810,-2.33342E-01
1.4820,-2.95091E-01
1.4830,-3.55231E-01
1.4840,-4.13436E-01
1.4850,-4.69389E-01
1.4860,-5.22789E-01
1.4870,-5.73347E-01
1.4880,-6.20792E-01
1.4890,-6.64869E-01
1.4900,-7.05343E-01
1.4910,-7.41996E-01
1.4920,-7.74635E-01
1.4930,-8.03087E-01
1.4940,-8.27203E-01
1.4950,-8.46856E-01
1.4960,-8.61944E-01
1.4970,-8.72392E-01
1.4980,-8.78147E-01
1.4990,-8.79183E-01
1.5000,-8.75500E-01
1.5010,-8.67122E-01
1.5020,-8.54098E-01
1.5030,-8.36503E-01
1.5040,-8.14436E-01
1.5050,-7.88020E-01
1.5060,-7.57399E-01
1.5070,-7.22743E-01
1.5080,-6.84239E-01
1.5090,-6.42096E-01
1.5100,-5.96542E-01
1.5110,-5.47824E-01
1.5120,-4.96202E-01
1.5130,-4.41952E-01
1.5140,-3.85366E-01
1.5150,-3.26744E-01
1.5160,-2.66399E-01
1.5170,-2.04649E-01
1.5180,-1.41822E-01
1.5190,-7.82499E-02
1.5200,-1.42665E-02
1.5210,4.97919E-02
1.5220,1.13589E-01
1.5230,1.76793E-01
1.5240,2.39072E-01
1.5250,3.00104E-01
1.5260,3.59572E-01
1.5270,4.17168E-01
1.5280,4.72594E-01
1.5290,5.25567E-01
1.5300,5.75814E-01
1.5310,6.23079E-01
1.5320,6.67120E-01
1.5330,7.07716E-01
1.5340,7.44660E-01
1.5350,7.77768E-01
1.5360,8.06874E-01
1.5370,8.31834E-01
1.5380,8.52526E-01
1.5390,8.68850E-01
1.5400,8.80727E-01
1.5410,8.88104E-01
1.5420,8.90949E-01
1.5430,8.89254E-01
1.5440,8.83034E-01
1.5450,8.72327E-01
1.5460,8.57195E-01
1.5470,8.37719E-01
1.5480,8.14005E-01
1.5490,7.86180E-01
1.5500,7.54388E-01
1.5510,7.18798E-01
1.5520,6.79592E-01
1.5530,6.36974E-01
1.5540,5.91162E-01
1.5550,5.42390E-01
1.5560,4.90908E-01
1.5570,4.36975E-01
1.5580,3.80865E-01
1.5590,3.22860E-01
1.5600,2.63251E-01
1.5610,2.02337E-01
1.5620,1.40421E-01
1.5630,7.78101E-02
1.5640,1.48154E-02
1.5650,-4.82524E-02
1.5660,-1.11083E-01
1.5670,-1.73368E-01
1.5680,-2.34803E-01
1.5690,-2.95089E-01
1.5700,-3.53933E-01
1.5710,-4.11050E-01
1.5720,-4.66165E-01
1.5730,-5.19014E-01
1.5740,-5.69344E-01
1.5750,-6.16915E-01
1.5760,-6.61502E-01
1.5770,-7.02895E-01
1.5780,-7.40900E-01
1.5790,-7.75340E-01
1.5800,-8.06056E-01
1.5810,-8.32907E-01
1.5820,-8.55772E-01
1.5830,-8.74549E-01
1.5840,-8.89154E-01
1.5850,-8.99527E-01
1.5860,-9.05626E-01
1.5870,-9.07429E-01
1.5880,-9.04936E-01
1.5890,-8.98167E-01
1.5900,-8.87161E-01
1.5910,-8.71978E-01
1.5920,-8.52698E-01
1.5930,-8.29418E-01
1.5940,-8.02254E-01
1.5950,-7.71342E-01
1.5960,-7.36833E-01
1.5970,-6.98893E-01
1.5980,-6.57706E-01
1.5990,-6.13469E-01
1.6000,-5.66392E-01
1.6010,-5.16699E-01
1.6020,-4.64624E-01
1.6030,-4.10411E-01
1.6040,-3.54313E-01
1.6050,-2.96591E-01
1.6060,-2.37513E-01
1.6070,-1.77349E-01
1.6080,-1.16378E-01
1.6090,-5.48778E-02
1.6100,6.87182E-03
1.6110,6.85904E-02
1.6120,1.29999E-01
1.6130,1.90821E-01
1.6140,2.50785E-01
1.6150,3.09622E-01
1.6160,3.67071E-01
1.6170,4.22877E-01
1.6180,4.76796E-01
1.6190,5.28590E-01
1.6200,5.78034E-01
1.6210,6.24913E-01
1.6220,6.69025E-01
1.6230,7.10180E-01
1.6240,7.48203E-01
1.6250,7.82934E-01
1.6260,8.14227E-01
1.6270,8.41951E-01
1.6280,8.65993E-01
1.6290,8.86255E-01
1.6300,9.02658E-01
1.6310,9.15139E-01
1.6320,9.23650E-01
1.6330,9.28165E-01
1.6340,9.28671E-01
1.6350,9.25176E-01
1.6360,9.17702E-01
1.6370,9.06290E-01
1.6380,8.90998E-01
1.6390,8.71899E-01
1.6400,8.49083E-01
1.6410,8.22654E-01
1.6420,7.92732E-01
1.6430,7.59453E-01
1.6440,7.22963E-01
1.6450,6.83424E-01
1.6460,6.41008E-01
1.6470,5.95900E-01
1.6480,5.48294E-01
1.6490,4.98396E-01
1.6500,4.46418E-01
1.6510,3.92581E-01
1.6520,3.37113E-01
1.6530,2.80247E-01
1.6540,2.22222E-01
1.6550,1.63280E-01
1.6560,1.03665E-01
1.6570,4.36245E-02
1.6580,-1.65954E-02
1.6590,-7.67474E-02
1.6600,-1.36586E-01
1.6610,-1.95869E-01
1.6620,-2.54355E-01
1.6630,-3.11810E-01
1.6640,-3.68004E-01
1.6650,-4.22711E-01
1.6660,-4.75716E-01
1.6670,-5.26808E-01
1.6680,-5.75787E-01
1.6690,-6.22462E-01
1.6700,-6.66652E-01
1.6710,-7.08186E-01
1.6720,-7.46904E-01
1.6730,-7.82660E-01
1.6740,-8.15319E-01
1.6750,-8.44758E-01
1.6760,-8.70870E-01
1.6770,-8.93557E-01
1.6780,-9.12741E-01
1.6790,-9.28352E-01
1.6800,-9.40339E-01
1.6810,-9.48663E-01
1.6820,-9.53300E-01
1.6830,-9.54240E-01
1.6840,-9.51488E-01
1.6850,-9.45063E-01
1.6860,-9.34999E-01
1.6870,-9.21341E-01
1.6880,-9.04151E-01
1.6890,-8.83503E-01
1.6900,-8.59483E-01
1.6910,-8.32191E-01
1.6920,-8.01737E-01
1.6930,-7.68245E-01
1.6940,-7.31848E-01
1.6950,-6.92691E-01
1.6960,-6.50926E-01
1.6970,-6.06717E-01
1.6980,-5.60235E-01
1.6990,-5.11660E-01
1.7000,-4.61177E-01
1.7010,-4.08978E-01
1.7020,-3.55261E-01
1.7030,-3.00229E-01
1.7040,-2.44088E-01
1.7050,-1.87048E-01
1.7060,-1.29319E-01
1.7070,-7.11167E-02
1.7080,-1.26539E-02
1.7090,4.58552E-02
1.7100,1.04197E-01
1.7110,1.62161E-01
1.7120,2.19538E-01
1.7130,2.76120E-01
1.7140,3.31707E-01
1.7150,3.86101E-01
1.7160,4.39109E-01
1.7170,4.90545E-01
1.7180,5.40229E-01
1.7190,5.87988E-01
1.7200,6.33657E-01
1.7210,6.77080E-01
1.7220,7.18108E-01
1.7230,7.56603E-01
1.7240,7.92434E-01
1.7250,8.25484E-01
1.7260,8.55643E-01
1.7270,8.82812E-01
1.7280,9.06905E-01
1.7290,9.27846E-01
1.7300,9.45569E-01
1.7310,9.60021E-01
1.7320,9.71162E-01
1.7330,9.78960E-01
1.7340,9.83397E-01
1.7350,9.84467E-01
1.7360,9.82174E-01
1.7370,9.76535E-01
1.7380,9.67578E-01
1.7390,9.55341E-01
1.7400,9.39874E-01
1.7410,9.21237E-01
1.7420,8.99501E-01
1.7430,8.74748E-01
1.7440,8.47067E-01
1.7450,8.16559E-01
1.7460,7.83332E-01
1.7470,7.47504E-01
1.7480,7.09200E-01
1.7490,6.68554E-01
1.7500,6.25705E-01
1.7510,5.80800E-01
1.7520,5.33991E-01
1.7530,4.85436E-01
1.7540,4.35299E-01
1.7550,3.83747E-01
1.7560,3.30950E-01
1.7570,2.77082E-01
1.7580,2.22321E-01
1.7590,1.66844E-01
1.7600,1.10832E-01
1.7610,5.44648E-02
1.7620,-2.07602E-03
1.7630,-5.86103E-02
1.7640,-1.14959E-01
1.7650,-1.70943E-01
1.7660,-2.26388E-01
1.7670,-2.81120E-01
1.7680,-3.34970E-01
1.7690,-3.87771E-01
1.7700,-4.39361E-01
1.7710,-4.89583E-01
1.7720,-5.38285E-01
1.7730,-5.85319E-01
1.7740,-6.30547E-01
1.7750,-6.73832E-01
1.7760,-7.15048E-01
1.7770,-7.54074E-01
1.7780,-7.90797E-01
1.7790,-8.25112E-01
1.7800,-8.56920E-01
1.7810,-8.86134E-01
1.7820,-9.12672E-01
1.7830,-9.36461E-01
1.7840,-9.57438E-01
1.7850,-9.75549E-01
1.7860,-9.90746E-01
1.7870,-1.00299E+00
1.7880,-1.01226E+00
1.7890,-1.01854E+00
1.7900,-1.02180E+00
1.7910,-1.02206E+00
1.7920,-1.01932E+00
1.7930,-1.01360E+00
1.7940,-1.00492E+00
1.7950,-9.93312E-01
1.7960,-9.78825E-01
1.7970,-9.61506E-01
1.7980,-9.41414E-01
1.7990,-9.18615E-01
1.8000,-8.93182E-01
1.8010,-8.65195E-01
1.8020,-8.34742E-01
1.8030,-8.01917E-01
1.8040,-7.66819E-01
1.8050,-7.29554E-01
1.8060,-6.90234E-01
1.8070,-6.48976E-01
1.8080,-6.05900E-01
1.8090,-5.61132E-01
1.8100,-5.14803E-01
1.8110,-4.67044E-01
1.8120,-4.17994E-01
1.8130,-3.67790E-01
1.8140,-3.16574E-01
1.8150,-2.64490E-01
1.8160,-2.11684E-01
1.8170,-1.58300E-01
1.8180,-1.04486E-01
1.8190,-5.03887E-02
1.8200,3.84453E-03
1.8210,5.80675E-02
1.8220,1.12135E-01
1.8230,1.65902E-01
1.8240,2.19227E-01
1.8250,2.71968E-01
1.8260,3.23989E-01
1.8270,3.75154E-01
1.8280,4.25331E-01
1.8290,4.74390E-01
1.8300,5.22207E-01
1.8310,5.68662E-01
1.8320,6.13637E-01
1.8330,6.57021E-01
1.8340,6.98706E-01
1.8350,7.38591E-01
1.8360,7.76578E-01
1.8370,8.12577E-01
1.8380,8.46501E-01
1.8390,8.78272E-01
1.8400,9.07815E-01
1.8410,9.35063E-01
1.8420,9.59955E-01
1.8430,9.82435E-01
1.8440,1.00246E+00
1.8450,1.01998E+00
1.8460,1.03496E+00
1.8470,1.04737E+00
1.8480,1.05720E+00
1.8490,1.06443E+00
1.8500,1.06904E+00
1.8510,1.07103E+00
1.8520,1.07042E+00
1.8530,1.06720E+00
1.8540,1.06139E+00
1.8550,1.05303E+00
1.8560,1.04213E+00
1.8570,1.02873E+00
1.8580,1.01287E+00
1.8590,9.94596E-01
1.8600,9.73963E-01
1.8610,9.51025E-01
1.8620,9.25844E-01
1.8630,8.98487E-01
1.8640,8.69026E-01
1.8650,8.37535E-01
1.8660,8.04097E-01
1.8670,7.68793E-01
1.8680,7.31714E-01
1.8690,6.92949E-01
1.8700,6.52594E-01
1.8710,6.10747E-01
1.8720,5.67507E-01
1.8730,5.22979E-01
1.8740,4.77266E-01
1.8750,4.30477E-01
1.8760,3.82720E-01
1.8770,3.34106E-01
1.8780,2.84746E-01
1.8790,2.34752E-01
1.8800,1.84238E-01
1.8810,1.33316E-01
1.8820,8.21014E-02
1.8830,3.07062E-02
1.8840,-2.07562E-02
1.8850,-7.21734E-02
1.8860,-1.23434E-01
1.8870,-1.74428E-01
1.8880,-2.25045E-01
1.8890,-2.75179E-01
1.8900,-3.24724E-01
1.8910,-3.73576E-01
1.8920,-4.21634E-01
1.8930,-4.68799E-01
1.8940,-5.14974E-01
1.8950,-5.60066E-01
1.8960,-6.03983E-01
1.8970,-6.46639E-01
1.8980,-6.87949E-01
1.8990,-7.27832E-01
1.9000,-7.66211E-01
1.9010,-8.03012E-01
1.9020,-8.38164E-01
1.9030,-8.71603E-01
1.9040,-9.03266E-01
1.9050,-9.33095E-01
1.9060,-9.61037E-01
1.9070,-9.87041E-01
1.9080,-1.01106E+00
1.9090,-1.03306E+00
1.9100,-1.05300E+00
1.9110,-1.07085E+00
1.9120,-1.08657E+00
1.9130,-1.10016E+00
1.9140,-1.11158E+00
1.9150,-1.12082E+00
1.9160,-1.12788E+00
1.9170,-1.13275E+00
1.9180,-1.13542E+00
1.9190,-1.13591E+00
1.9200,-1.13421E+00
1.9210,-1.13034E+00
1.9220,-1.12431E+00
1.9230,-1.11614E+00
1.9240,-1.10586E+00
1.9250,-1.09350E+00
1.9260,-1.07908E+00
1.9270,-1.06264E+00
1.9280,-1.04422E+00
1.9290,-1.02386E+00
1.9300,-1.00161E+00
1.9310,-9.77505E-01
1.9320,-9.51609E-01
1.9330,-9.23972E-01
1.9340,-8.94652E-01
1.9350,-8.63708E-01
1.9360,-8.31203E-01
1.9370,-7.97201E-01
1.9380,-7.61769E-01
1.9390,-7.24977E-01
1.9400,-6.86895E-01
1.9410,-6.47595E-01
1.9420,-6.07152E-01
1.9430,-5.65642E-01
1.9440,-5.23142E-01
1.9450,-4.79730E-01
1.9460,-4.35484E-01
1.9470,-3.90485E-01
1.9480,-3.44813E-01
1.9490,-2.98550E-01
1.9500,-2.51777E-01
1.9510,-2.04576E-01
1.9520,-1.57028E-01
1.9530,-1.09214E-01
1.9540,-6.12178E-02
1.9550,-1.31187E-02
1.9560,3.50023E-02
1.9570,8.30653E-02
1.9580,1.30991E-01
1.9590,1.78702E-01
1.9600,2.26120E-01
1.9610,2.73169E-01
1.9620,3.19774E-01
1.9630,3.65863E-01
1.9640,4.11363E-01
1.9650,4.56204E-01
1.9660,5.00317E-01
1.9670,5.43635E-01
1.9680,5.86093E-01
1.9690,6.27628E-01
1.9700,6.68180E-01
1.9710,7.07688E-01
1.9720,7.46097E-01
1.9730,7.83352E-01
1.9740,8.19401E-01
1.9750,8.54193E-01
1.9760,8.87682E-01
1.9770,9.19822E-01
1.9780,9.50571E-01
1.9790,9.79889E-01
1.9800,1.00774E+00
1.9810,1.03408E+00
1.9820,1.05889E+00
1.9830,1.08214E+00
1.9840,1.10379E+00
1.9850,1.12383E+00
1.9860,1.14222E+00
1.9870,1.15896E+00
1.9880,1.17403E+00
1.9890,1.18741E+00
1.9900,1.19909E+00
1.9910,1.20906E+00
1.9920,1.21731E+00
1.9930,1.22385E+00
1.9940,1.22867E+00
1.9950,1.23178E+00
1.9960,1.23317E+00
1.9970,1.23285E+00
1.9980,1.23083E+00
1.9990,1.22712E+00
2.0000,1.22174E+00
2.0010,1.21470E+00
2.0020,1.20602E+00
2.0030,1.19572E+00
2.0040,1.18381E+00
2.0050,1.17033E+00
2.0060,1.15529E+00
2.0070,1.13873E+00
2.0080,1.12067E+00
2.0090,1.10115E+00
2.0100,1.08020E+00
2.0110,1.05784E+00
2.0120,1.03413E+00
2.0130,1.00908E+00
2.0140,9.82752E-01
2.0150,9.55173E-01
2.0160,9.26387E-01
2.0170,8.96437E-01
2.0180,8.65364E-01
2.0190,8.33213E-01
2.0200,8.00030E-01
2.0210,7.65860E-01
2.0220,7.30751E-01
2.0230,6.94748E-01
2.0240,6.57902E-01
2.0250,6.20260E-01
2.0260,5.81872E-01
2.0270,5.42786E-01
2.0280,5.03055E-01
2.0290,4.62727E-01
2.0300,4.21853E-01
2.0310,3.80484E-01
2.0320,3.38670E-01
2.0330,2.96463E-01
2.0340,2.53913E-01
2.0350,2.11071E-01
2.0360,1.67988E-01
2.0370,1.24713E-01
2.0380,8.12968E-02
2.0390,3.77890E-02
2.0400,-5.76131E-03
2.0410,-4.93052E-02
2.0420,-9.27944E-02
2.0430,-1.36181E-01
2.0440,-1.79418E-01
2.0450,-2.22460E-01
2.0460,-2.65259E-01
2.0470,-3.07771E-01
2.0480,-3.49952E-01
2.0490,-3.91759E-01
2.0500,-4.33149E-01
2.0510,-4.74079E-01
2.0520,-5.14511E-01
2.0530,-5.54403E-01
2.0540,-5.93717E-01
2.0550,-6.32416E-01
2.0560,-6.70462E-01
2.0570,-7.07821E-01
2.0580,-7.44458E-01
2.0590,-7.80339E-01
2.0600,-8.15433E-01
2.0610,-8.49709E-01
2.0620,-8.83137E-01
2.0630,-9.15688E-01
2.0640,-9.47335E-01
2.0650,-9.78053E-01
2.0660,-1.00782E+00
2.0670,-1.03660E+00
2.0680,-1.06438E+00
2.0690,-1.09115E+00
2.0700,-1.11687E+00
2.0710,-1.14153E+00
2.0720,-1.16511E+00
2.0730,-1.18760E+00
2.0740,-1.20899E+00
2.0750,-1.22925E+00
2.0760,-1.24838E+00
2.0770,-1.26636E+00
2.0780,-1.28319E+00
2.0790,-1.29886E+00
2.0800,-1.31336E+00
2.0810,-1.32668E+00
2.0820,-1.33882E+00
2.0830,-1.34977E+00
2.0840,-1.35954E+00
2.0850,-1.36812E+00
2.0860,-1.37551E+00
2.0870,-1.38171E+00
2.0880,-1.38673E+00
2.0890,-1.39056E+00
2.0900,-1.39322E+00
2.0910,-1.39469E+00
2.0920,-1.39500E+00
2.0930,-1.39415E+00
2.0940,-1.39215E+00
2.0950,-1.38899E+00
2.0960,-1.38471E+00
2.0970,-1.37930E+00
2.0980,-1.37277E+00
2.0990,-1.36515E+00
2.1000,-1.35644E+00
2.1010,-1.34665E+00
2.1020,-1.33580E+00
2.1030,-1.32391E+00
2.1040,-1.31099E+00
2.1050,-1.29706E+00
2.1060,-1.28213E+00
2.1070,-1.26623E+00
2.1080,-1.24936E+00
2.1090,-1.23156E+00
2.1100,-1.21284E+00
2.1110,-1.19322E+00
2.1120,-1.17271E+00
2.1130,-1.15135E+00
2.1140,-1.12915E+00
2.1150,-1.10614E+00
2.1160,-1.08233E+00
2.1170,-1.05774E+00
2.1180,-1.03241E+00
2.1190,-1.00635E+00
2.1200,-9.79592E-01
2.1210,-9.52150E-01
2.1220,-9.24052E-01
2.1230,-8.95322E-01
2.1240,-8.65982E-01
2.1250,-8.36058E-01
2.1260,-8.05573E-01
2.1270,-7.74552E-01
2.1280,-7.43019E-01
2.1290,-7.10998E-01
2.1300,-6.78514E-01
2.1310,-6.45590E-01
2.1320,-6.12252E-01
2.1330,-5.78523E-01
2.1340,-5.44427E-01
2.1350,-5.09989E-01
2.1360,-4.75233E-01
2.1370,-4.40182E-01
2.1380,-4.04860E-01
2.1390,-3.69291E-01
2.1400,-3.33499E-01
2.1410,-2.97505E-01
2.1420,-2.61334E-01
2.1430,-2.25008E-01
2.1440,-1.88550E-01
2.1450,-1.51981E-01
2.1460,-1.15325E-01
2.1470,-7.86020E-02
2.1480,-4.18343E-02
2.1490,-5.04292E-03
2.1500,3.17513E-02
2.1510,6.85279E-02
2.1520,1.05267E-01
2.1530,1.41948E-01
2.1540,1.78551E-01
2.1550,2.15059E-01
2.1560,2.51451E-01
2.1570,2.87710E-01
2.1580,3.23817E-01
2.1590,3.59755E-01
2.1600,3.95507E-01
2.1610,4.31055E-01
2.1620,4.66384E-01
2.1630,5.01477E-01
2.1640,5.36318E-01
2.1650,5.70893E-01
2.1660,6.05187E-01
2.1670,6.39185E-01
2.1680,6.72873E-01
2.1690,7.06238E-01
2.1700,7.39267E-01
2.1710,7.71947E-01
2.1720,8.04266E-01
2.1730,8.36212E-01
2.1740,8.67774E-01
2.1750,8.98941E-01
2.1760,9.29702E-01
2.1770,9.60047E-01
2.1780,9.89967E-01
2.1790,1.01945E+00
2.1800,1.04849E+00
2.1810,1.07708E+00
2.1820,1.10521E+00
2.1830,1.13287E+00
2.1840,1.16006E+00
2.1850,1.18677E+00
2.1860,1.21299E+00
2.1870,1.23871E+00
2.1880,1.26394E+00
2.1890,1.28866E+00
2.1900,1.31287E+00
2.1910,1.33657E+00
2.1920,1.35975E+00
2.1930,1.38241E+00
2.1940,1.40454E+00
2.1950,1.42615E+00
2.1960,1.44723E+00
2.1970,1.46777E+00
2.1980,1.48778E+00
2.1990,1.50725E+00
2.2000,1.52619E+00
2.2010,1.54459E+00
2.2020,1.56245E+00
2.2030,1.57977E+00
2.2040,1.59656E+00
2.2050,1.61280E+00
2.2060,1.62851E+00
2.2070,1.64368E+00
2.2080,1.65831E+00
2.2090,1.67241E+00
2.2100,1.68597E+00
2.2110,1.69901E+00
2.2120,1.71151E+00
2.2130,1.72349E+00
2.2140,1.73495E+00
2.2150,1.74588E+00
2.2160,1.75630E+00
2.2170,1.76620E+00
2.2180,1.77559E+00
2.2190,1.78448E+00
2.2200,1.79286E+00
2.2210,1.80074E+00
2.2220,1.80813E+00
2.2230,1.81503E+00
2.2240,1.82144E+00
2.2250,1.82737E+00
2.2260,1.83283E+00
2.2270,1.83781E+00
2.2280,1.84233E+00
2.2290,1.84639E+00
2.2300,1.84999E+00
2.2310,1.85315E+00
2.2320,1.85586E+00
2.2330,1.85813E+00
2.2340,1.85997E+00
2.2350,1.86139E+00
2.2360,1.86238E+00
2.2370,1.86296E+00
2.2380,1.86314E+00
2.2390,1.86291E+00
2.2400,1.86229E+00
2.2410,1.86129E+00
2.2420,1.85990E+00
2.2430,1.85813E+00
2.2440,1.85600E+00
2.2450,1.85351E+00
2.2460,1.85066E+00
2.2470,1.84746E+00
2.2480,1.84392E+00
2.2490,1.84005E+00
2.2500,1.83585E+00
2.2510,1.83133E+00
2.2520,1.82649E+00
2.2530,1.82135E+00
2.2540,1.81591E+00
2.2550,1.81017E+00
2.2560,1.80415E+00
2.2570,1.79785E+00
2.2580,1.79127E+00
2.2590,1.78443E+00
2.2600,1.77733E+00
2.2610,1.76997E+00
2.2620,1.76237E+00
2.2630,1.75454E+00
2.2640,1.74646E+00
2.2650,1.73817E+00
2.2660,1.72965E+00
2.2670,1.72092E+00
2.2680,1.71198E+00
2.2690,1.70285E+00
2.2700,1.69352E+00
2.2710,1.68400E+00
2.2720,1.67430E+00
2.2730,1.66443E+00
2.2740,1.65439E+00
2.2750,1.64419E+00
2.2760,1.63383E+00
2.2770,1.62332E+00
2.2780,1.61267E+00
2.2790,1.60188E+00
2.2800,1.59095E+00
2.2810,1.57990E+00
2.2820,1.56873E+00
2.2830,1.55744E+00
2.2840,1.54604E+00
2.2850,1.53454E+00
2.2860,1.52294E+00
2.2870,1.51124E+00
2.2880,1.49946E+00
2.2890,1.48759E+00
2.2900,1.47564E+00
2.2910,1.46362E+00
2.2920,1.45154E+00
2.2930,1.43938E+00
2.2940,1.42717E+00
2.2950,1.41490E+00
2.2960,1.40259E+00
2.2970,1.39023E+00
2.2980,1.37782E+00
2.2990,1.36539E+00
2.3000,1.35291E+00
2.3010,1.34042E+00
2.3020,1.32789E+00
2.3030,1.31535E+00
2.3040,1.30279E+00
2.3050,1.29022E+00
2.3060,1.27764E+00
2.3070,1.26505E+00
2.3080,1.25246E+00
2.3090,1.23988E+00
2.3100,1.22730E+00
2.3110,1.21473E+00
2.3120,1.20217E+00
2.3130,1.18963E+00
2.3140,1.17711E+00
2.3150,1.16461E+00
2.3160,1.15213E+00
2.3170,1.13968E+00
2.3180,1.12726E+00
2.3190,1.11488E+00
2.3200,1.10253E+00
2.3210,1.09022E+00
2.3220,1.07794E+00
2.3230,1.06572E+00
2.3240,1.05354E+00
2.3250,1.04140E+00
2.3260,1.02932E+00
2.3270,1.01729E+00
2.3280,1.00531E+00
2.3290,9.93388E-01
2.3300,9.81525E-01
2.3310,9.69723E-01
2.3320,9.57982E-01
2.3330,9.46306E-01
2.3340,9.34695E-01
2.3350,9.23151E-01
2.3360,9.11676E-01
2.3370,9.00271E-01
2.3380,8.88937E-01
2.3390,8.77676E-01
2.3400,8.66490E-01
2.3410,8.55379E-01
2.3420,8.44345E-01
2.3430,8.33389E-01
2.3440,8.22512E-01
2.3450,8.11715E-01
2.3460,8.00998E-01
2.3470,7.90364E-01
2.3480,7.79813E-01
2.3490,7.69345E-01
2.3500,7.58962E-01
2.3510,7.48664E-01
2.3520,7.38452E-01
2.3530,7.28326E-01
2.3540,7.18288E-01
2.3550,7.08337E-01
2.3560,6.98474E-01
2.3570,6.88701E-01
2.3580,6.79016E-01
2.3590,6.69421E-01
2.3600,6.59915E-01
2.3610,6.50500E-01
2.3620,6.41175E-01
2.3630,6.31941E-01
2.3640,6.22797E-01
2.3650,6.13745E-01
2.3660,6.04784E-01
2.3670,5.95914E-01
2.3680,5.87135E-01
2.3690,5.78448E-01
2.3700,5.69852E-01
2.3710,5.61347E-01
2.3720,5.52934E-01
2.3730,5.44612E-01
2.3740,5.36381E-01
2.3750,5.28241E-01
2.3760,5.20191E-01
2.3770,5.12233E-01
2.3780,5.04364E-01
2.3790,4.96586E-01
2.3800,4.88897E-01
2.3810,4.81299E-01
2.3820,4.73789E-01
2.3830,4.66368E-01
2.3840,4.59036E-01
2.3850,4.51792E-01
2.3860,4.44636E-01
2.3870,4.37568E-01
2.3880,4.30586E-01
2.3890,4.23692E-01
2.3900,4.16883E-01
2.3910,4.10160E-01
2.3920,4.03522E-01
2.3930,3.96969E-01
2.3940,3.90500E-01
2.3950,3.84115E-01
2.3960,3.77812E-01
2.3970,3.71593E-01
2.3980,3.65455E-01
2.3990,3.59399E-01
2.4000,3.53424E-01
2.4010,3.47529E-01
2.4020,3.41714E-01
2.4030,3.35978E-01
2.4040,3.30320E-01
2.4050,3.24740E-01
2.4060,3.19238E-01
2.4070,3.13812E-01
2.4080,3.08461E-01
2.4090,3.03187E-01
2.4100,2.97986E-01
2.4110,2.92860E-01
2.4120,2.87807E-01
2.4130,2.82827E-01
2.4140,2.77918E-01
2.4150,2.73081E-01
2.4160,2.68315E-01
2.4170,2.63618E-01
2.4180,2.58991E-01
2.4190,2.54432E-01
2.4200,2.49941E-01
2.4210,2.45517E-01
2.4220,2.41159E-01
2.4230,2.36868E-01
2.4240,2.32641E-01
2.4250,2.28479E-01
2.4260,2.24380E-01
2.4270,2.20344E-01
2.4280,2.16371E-01
2.4290,2.12459E-01
2.4300,2.08608E-01
2.4310,2.04817E-01
2.4320,2.01086E-01
2.4330,1.97413E-01
2.4340,1.93799E-01
2.4350,1.90242E-01
2.4360,1.86741E-01
2.4370,1.83297E-01
2.4380,1.79908E-01
2.4390,1.76574E-01
2.4400,1.73293E-01
2.4410,1.70066E-01
2.4420,1.66892E-01
2.4430,1.63770E-01
2.4440,1.60699E-01
2.4450,1.57678E-01
2.4460,1.54708E-01
2.4470,1.51787E-01
2.4480,1.48914E-01
2.4490,1.46090E-01
2.4500,1.43313E-01
2.4510,1.40583E-01
2.4520,1.37899E-01
2.4530,1.35261E-01
2.4540,1.32667E-01
2.4550,1.30118E-01
2.4560,1.27612E-01
2.4570,1.25150E-01
2.4580,1.22730E-01
2.4590,1.20351E-01
2.4600,1.18014E-01
2.4610,1.15718E-01
2.4620,1.13462E-01
2.4630,1.11245E-01
2.4640,1.09067E-01
2.4650,1.06928E-01
2.4660,1.04826E-01
2.4670,1.02761E-01
2.4680,1.00734E-01
2.4690,9.87419E-02
2.4700,9.67858E-02
2.4710,9.48647E-02
2.4720,9.29782E-02
2.4730,9.11257E-02
2.4740,8.93066E-02
2.4750,8.75205E-02
2.4760,8.57669E-02
2.4770,8.40452E-02
2.4780,8.23549E-02
2.4790,8.06956E-02
2.4800,7.90668E-02
2.4810,7.74680E-02
2.4820,7.58987E-02
2.4830,7.43584E-02
2.4840,7.28467E-02
2.4850,7.13631E-02
2.4860,6.99072E-02
2.4870,6.84785E-02
2.4880,6.70765E-02
2.4890,6.57009E-02
2.4900,6.43512E-02
2.4910,6.30270E-02
2.4920,6.17279E-02
2.4930,6.04533E-02
2.4940,5.92030E-02
2.4950,5.79766E-02
2.4960,5.67735E-02
2.4970,5.55935E-02
2.4980,5.44361E-02
2.4990,5.33010E-02
2.5000,5.21878E-02
2.5010,5.10960E-02
2.5020,5.00254E-02
2.5030,4.89756E-02
2.5040,4.79462E-02
2.5050,4.69368E-02
2.5060,4.59472E-02
2.5070,4.49769E-02
2.5080,4.40256E-02
2.5090,4.30930E-02
2.5100,4.21788E-02
2.5110,4.12827E-02
2.5120,4.04042E-02
2.5130,3.95432E-02
2.5140,3.86993E-02
2.5150,3.78721E-02
2.5160,3.70615E-02
2.5170,3.62670E-02
2.5180,3.54884E-02
2.5190,3.47255E-02
2.5200,3.39779E-02
2.5210,3.32453E-02
2.5220,3.25275E-02
2.5230,3.18242E-02
2.5240,3.11351E-02
2.5250,3.04601E-02
2.5260,2.97987E-02
2.5270,2.91508E-02
2.5280,2.85161E-02
2.5290,2.78944E-02
2.5300,2.72854E-02
2.5310,2.66889E-02
2.5320,2.61047E-02
2.5330,2.55325E-02
2.5340,2.49721E-02
2.5350,2.44232E-02
2.5360,2.38857E-02
2.5370,2.33594E-02
2.5380,2.28440E-02
2.5390,2.23393E-02
2.5400,2.18451E-02
2.5410,2.13612E-02
2.5420,2.08874E-02
2.5430,2.04236E-02
2.5440,1.99695E-02
2.5450,1.95249E-02
2.5460,1.90897E-02
2.5470,1.86637E-02
2.5480,1.82466E-02
2.5490,1.78384E-02
2.5500,1.74388E-02
2.5510,1.70477E-02
2.5520,1.66649E-02
2.5530,1.62902E-02
2.5540,1.59235E-02
2.5550,1.55647E-02
2.5560,1.52135E-02
2.5570,1.48698E-02
2.5580,1.45335E-02
2.5590,1.42045E-02
2.5600,1.38825E-02
2.5610,1.35674E-02
2.5620,1.32592E-02
2.5630,1.29576E-02
2.5640,1.26625E-02
2.5650,1.23738E-02
2.5660,1.20914E-02
2.5670,1.18151E-02
2.5680,1.15448E-02
2.5690,1.12804E-02
2.5700,1.10218E-02
2.5710,1.07689E-02
2.5720,1.05214E-02
2.5730,1.02794E-02
2.5740,1.00427E-02
2.5750,9.81124E-03
2.5760,9.58484E-03
2.5770,9.36343E-03
2.5780,9.14690E-03
2.5790,8.93516E-03
2.5800,8.72810E-03
2.5810,8.52562E-03
2.5820,8.32764E-03
2.5830,8.13405E-03
2.5840,7.94477E-03
2.5850,7.75971E-03
2.5860,7.57877E-03
2.5870,7.40187E-03
2.5880,7.22892E-03
2.5890,7.05985E-03
2.5900,6.89456E-03
2.5910,6.73299E-03
2.5920,6.57504E-03
2.5930,6.42064E-03
2.5940,6.26973E-03
2.5950,6.12221E-03
2.5960,5.97803E-03
2.5970,5.83711E-03
2.5980,5.69937E-03
2.5990,5.56476E-03
2.6000,5.43320E-03
2.6010,5.30462E-03
2.6020,5.17897E-03
2.6030,5.05619E-03
2.6040,4.93620E-03
2.6050,4.81895E-03
2.6060,4.70437E-03
2.6070,4.59242E-03
2.6080,4.48303E-03
2.6090,4.37615E-03
2.6100,4.27173E-03
2.6110,4.16970E-03
2.6120,4.07002E-03
2.6130,3.97263E-03
2.6140,3.87749E-03
2.6150,3.78454E-03
2.6160,3.69375E-03
2.6170,3.60505E-03
2.6180,3.51840E-03
2.6190,3.43377E-03
2.6200,3.35110E-03
2.6210,3.27035E-03
2.6220,3.19147E-03
2.6230,3.11444E-03
2.6240,3.03919E-03
2.6250,2.96571E-03
2.6260,2.89394E-03
2.6270,2.82384E-03
2.6280,2.75539E-03
2.6290,2.68854E-03
2.6300,2.62326E-03
2.6310,2.55951E-03
2.6320,2.49726E-03
2.6330,2.43647E-03
2.6340,2.37711E-03
2.6350,2.31915E-03
2.6360,2.26256E-03
2.6370,2.20731E-03
2.6380,2.15336E-03
2.6390,2.10069E-03
2.6400,2.04927E-03
2.6410,1.99906E-03
2.6420,1.95005E-03
2.6430,1.90220E-03
2.6440,1.85548E-03
2.6450,1.80988E-03
2.6460,1.76537E-03
2.6470,1.72191E-03
2.6480,1.67950E-03
2.6490,1.63810E-03
2.6500,1.59768E-03
2.6510,1.55824E-03
2.6520,1.51973E-03
2.6530,1.48216E-03
2.6540,1.44548E-03
2.6550,1.40968E-03
2.6560,1.37475E-03
2.6570,1.34065E-03
2.6580,1.30738E-03
2.6590,1.27491E-03
2.6600,1.24322E-03
2.6610,1.21229E-03
2.6620,1.18212E-03
2.6630,1.15267E-03
2.6640,1.12394E-03
2.6650,1.09590E-03
2.6660,1.06855E-03
2.6670,1.04185E-03
2.6680,1.01581E-03
2.6690,9.90396E-04
2.6700,9.65602E-04
2.6710,9.41413E-04
2.6720,9.17813E-04
2.6730,8.94789E-04
2.6740,8.72327E-04
2.6750,8.50414E-04
2.6760,8.29036E-04
2.6770,8.08182E-04
2.6780,7.87839E-04
2.6790,7.67994E-04
2.6800,7.48636E-04
2.6810,7.29754E-04
2.6820,7.11335E-04
2.6830,6.93369E-04
2.6840,6.75846E-04
2.6850,6.58754E-04
2.6860,6.42084E-04
2.6870,6.25824E-04
2.6880,6.09967E-04
2.6890,5.94500E-04
2.6900,5.79417E-04
2.6910,5.64707E-04
2.6920,5.50360E-04
2.6930,5.36370E-04
2.6940,5.22726E-04
2.6950,5.09422E-04
2.6960,4.96447E-04
2.6970,4.83795E-04
2.6980,4.71458E-04
2.6990,4.59428E-04
2.7000,4.47698E-04
2.7010,4.36260E-04
2.7020,4.25107E-04
2.7030,4.14233E-04
2.7040,4.03631E-04
2.7050,3.93294E-04
2.7060,3.83215E-04
2.7070,3.73389E-04
2.7080,3.63809E-04
2.7090,3.54469E-04
2.7100,3.45363E-04
2.7110,3.36486E-04
2.7120,3.27833E-04
2.7130,3.19396E-04
2.7140,3.11173E-04
2.7150,3.03156E-04
2.7160,2.95341E-04
2.7170,2.87723E-04
2.7180,2.80297E-04
2.7190,2.73059E-04
2.7200,2.66004E-04
2.7210,2.59127E-04
2.7220,2.52424E-04
2.7230,2.45891E-04
2.7240,2.39523E-04
2.7250,2.33317E-04
2.7260,2.27268E-04
2.7270,2.21373E-04
2.7280,2.15628E-04
2.7290,2.10028E-04
2.7300,2.04571E-04
2.7310,1.99253E-04
2.7320,1.94070E-04
2.7330,1.89019E-04
2.7340,1.84097E-04
2.7350,1.79301E-04
2.7360,1.74627E-04
2.7370,1.70072E-04
2.7380,1.65634E-04
2.7390,1.61310E-04
2.7400,1.57096E-04
2.7410,1.52990E-04
2.7420,1.48989E-04
2.7430,1.45091E-04
2.7440,1.41292E-04
2.7450,1.37592E-04
2.7460,1.33986E-04
2.7470,1.30473E-04
2.7480,1.27051E-04
2.7490,1.23716E-04
2.7500,1.20467E-04
2.7510,1.17302E-04
2.7520,1.14219E-04
2.7530,1.11215E-04
2.7540,1.08289E-04
2.7550,1.05438E-04
2.7560,1.02661E-04
2.7570,9.99559E-05
2.7580,9.73206E-05
2.7590,9.47536E-05
2.7600,9.22530E-05
2.7610,8.98172E-05
2.7620,8.74446E-05
2.7630,8.51335E-05
2.7640,8.28824E-05
2.7650,8.06898E-05
2.7660,7.85542E-05
2.7670,7.64741E-05
2.7680,7.44481E-05
2.7690,7.24749E-05
2.7700,7.05530E-05
2.7710,6.86812E-05
2.7720,6.68583E-05
2.7730,6.50829E-05
2.7740,6.33538E-05
2.7750,6.16699E-05
2.7760,6.00300E-05
2.7770,5.84329E-05
2.7780,5.68776E-05
2.7790,5.53631E-05
2.7800,5.38882E-05
2.7810,5.24519E-05
2.7820,5.10533E-05
2.7830,4.96913E-05
2.7840,4.83651E-05
2.7850,4.70737E-05
2.7860,4.58163E-05
2.7870,4.45919E-05
2.7880,4.33996E-05
2.7890,4.22388E-05
2.7900,4.11085E-05
2.7910,4.00079E-05
2.7920,3.89364E-05
2.7930,3.78931E-05
2.7940,3.68773E-05
2.7950,3.58883E-05
2.7960,3.49255E-05
2.7970,3.39880E-05
2.7980,3.30754E-05
2.7990,3.21868E-05
2.8000,3.13218E-05
2.8010,3.04796E-05
2.8020,2.96598E-05
2.8030,2.88617E-05
2.8040,2.80847E-05
2.8050,2.73283E-05
2.8060,2.65920E-05
2.8070,2.58753E-05
2.8080,2.51775E-05
2.8090,2.44983E-05
2.8100,2.38372E-05
2.8110,2.31936E-05
2.8120,2.25672E-05
2.8130,2.19574E-05
2.8140,2.13639E-05
2.8150,2.07862E-05
2.8160,2.02239E-05
2.8170,1.96765E-05
2.8180,1.91438E-05
2.8190,1.86253E-05
2.8200,1.81206E-05
2.8210,1.76295E-05
2.8220,1.71514E-05
2.8230,1.66861E-05
2.8240,1.62333E-05
2.8250,1.57926E-05
2.8260,1.53637E-05
2.8270,1.49462E-05
2.8280,1.45400E-05
2.8290,1.41447E-05
2.8300,1.37599E-05
2.8310,1.33855E-05
2.8320,1.30211E-05
2.8330,1.26665E-05
2.8340,1.23215E-05
2.8350,1.19857E-05
2.8360,1.16589E-05
2.8370,1.13410E-05
2.8380,1.10316E-05
2.8390,1.07305E-05
2.8400,1.04375E-05
2.8410,1.01524E-05
2.8420,9.87506E-06
2.8430,9.60515E-06
2.8440,9.34252E-06
2.8450,9.08699E-06
2.8460,8.83835E-06
2.8470,8.59642E-06
2.8480,8.36104E-06
2.8490,8.13202E-06
2.8500,7.90919E-06
2.8510,7.69240E-06
2.8520,7.48147E-06
2.8530,7.27625E-06
2.8540,7.07659E-06
2.8550,6.88234E-06
2.8560,6.69336E-06
2.8570,6.50950E-06
2.8580,6.33064E-06
2.8590,6.15662E-06
2.8600,5.98734E-06
2.8610,5.82265E-06
2.8620,5.66243E-06
2.8630,5.50657E-06
2.8640,5.35495E-06
2.8650,5.20746E-06
2.8660,5.06398E-06
2.8670,4.92441E-06
2.8680,4.78863E-06
2.8690,4.65656E-06
2.8700,4.52809E-06
2.8710,4.40312E-06
2.8720,4.28156E-06
2.8730,4.16331E-06
2.8740,4.04830E-06
2.8750,3.93642E-06
2.8760,3.82761E-06
2.8770,3.72176E-06
2.8780,3.61881E-06
2.8790,3.51867E-06
2.8800,3.42128E-06
2.8810,3.32655E-06
2.8820,3.23441E-06
2.8830,3.14480E-06
2.8840,3.05764E-06
2.8850,2.97287E-06
2.8860,2.89043E-06
2.8870,2.81024E-06
2.8880,2.73226E-06
2.8890,2.65642E-06
2.8900,2.58266E-06
2.8910,2.51092E-06
2.8920,2.44116E-06
2.8930,2.37331E-06
2.8940,2.30733E-06
2.8950,2.24317E-06
2.8960,2.18077E-06
2.8970,2.12008E-06
2.8980,2.06107E-06
2.8990,2.00368E-06
2.9000,1.94788E-06
2.9010,1.89361E-06
2.9020,1.84084E-06
2.9030,1.78952E-06
2.9040,1.73962E-06
2.9050,1.69110E-06
2.9060,1.64391E-06
2.9070,1.59803E-06
2.9080,1.55342E-06
2.9090,1.51004E-06
2.9100,1.46786E-06
2.9110,1.42684E-06
2.9120,1.38696E-06
2.9130,1.34819E-06
2.9140,1.31048E-06
2.9150,1.27382E-06
2.9160,1.23818E-06
2.9170,1.20352E-06
2.9180,1.16983E-06
2.9190,1.13706E-06
2.9200,1.10521E-06
2.9210,1.07424E-06
2.9220,1.04413E-06
2.9230,1.01486E-06
2.9240,9.86395E-07
2.9250,9.58724E-07
2.9260,9.31822E-07
2.9270,9.05667E-07
2.9280,8.80240E-07
2.9290,8.55520E-07
2.9300,8.31487E-07
2.9310,8.08124E-07
2.9320,7.85410E-07
2.9330,7.63329E-07
2.9340,7.41864E-07
2.9350,7.20996E-07
2.9360,7.00709E-07
2.9370,6.80989E-07
2.9380,6.61818E-07
2.9390,6.43182E-07
2.9400,6.25066E-07
2.9410,6.07455E-07
2.9420,5.90337E-07
2.9430,5.73696E-07
2.9440,5.57520E-07
2.9450,5.41797E-07
2.9460,5.26512E-07
2.9470,5.11655E-07
2.9480,4.97214E-07
2.9490,4.83177E-07
2.9500,4.69532E-07
2.9510,4.56269E-07
2.9520,4.43378E-07
2.9530,4.30848E-07
2.9540,4.18669E-07
2.9550,4.06831E-07
2.9560,3.95325E-07
2.9570,3.84142E-07
2.9580,3.73272E-07
2.9590,3.62707E-07
2.9600,3.52439E-07
2.9610,3.42459E-07
2.9620,3.32759E-07
2.9630,3.23332E-07
2.9640,3.14169E-07
2.9650,3.05264E-07
2.9660,2.96609E-07
2.9670,2.88198E-07
2.9680,2.80023E-07
2.9690,2.72078E-07
2.9700,2.64357E-07
2.9710,2.56853E-07
2.9720,2.49560E-07
2.9730,2.42473E-07
2.9740,2.35585E-07
2.9750,2.28892E-07
2.9760,2.22387E-07
2.9770,2.16065E-07
2.9780,2.09922E-07
2.9790,2.03952E-07
2.9800,1.98150E-07
2.9810,1.92512E-07
2.9820,1.87034E-07
2.9830,1.81710E-07
2.9840,1.76536E-07
2.9850,1.71508E-07
2.9860,1.66623E-07
2.9870,1.61876E-07
2.9880,1.57263E-07
2.9890,1.52780E-07
2.9900,1.48424E-07
2.9910,1.44191E-07
2.9920,1.40079E-07
2.9930,1.36082E-07
2.9940,1.32199E-07
2.9950,1.28426E-07
2.9960,1.24759E-07
2.9970,1.21197E-07
2.9980,1.17735E-07
2.9990,1.14372E-07
3.0000,1.11104E-07
3.0010,1.07928E-07
3.0020,1.04843E-07
3.0030,1.01845E-07
3.0040,9.89326E-08
3.0050,9.61027E-08
3.0060,9.33531E-08
3.0070,9.06816E-08
3.0080,8.80860E-08
3.0090,8.55642E-08
3.0100,8.31141E-08
3.0110,8.07336E-08
3.0120,7.84208E-08
3.0130,7.61738E-08
3.0140,7.39907E-08
3.0150,7.18697E-08
3.0160,6.98091E-08
3.0170,6.78072E-08
3.0180,6.58623E-08
3.0190,6.39728E-08
3.0200,6.21371E-08
3.0210,6.03537E-08
3.0220,5.86212E-08
3.0230,5.69380E-08
3.0240,5.53028E-08
3.0250,5.37143E-08
3.0260,5.21711E-08
3.0270,5.06720E-08
3.0280,4.92156E-08
3.0290,4.78008E-08
3.0300,4.64264E-08
3.0310,4.50912E-08
3.0320,4.37942E-08
3.0330,4.25343E-08
3.0340,4.13103E-08
3.0350,4.01214E-08
3.0360,3.89664E-08
3.0370,3.78445E-08
3.0380,3.67546E-08
3.0390,3.56960E-08
3.0400,3.46676E-08
3.0410,3.36687E-08
3.0420,3.26983E-08
3.0430,3.17558E-08
3.0440,3.08402E-08
3.0450,2.99509E-08
3.0460,2.90871E-08
3.0470,2.82480E-08
3.0480,2.74329E-08
3.0490,2.66413E-08
3.0500,2.58723E-08
3.0510,2.51254E-08
3.0520,2.43999E-08
3.0530,2.36952E-08
3.0540,2.30108E-08
3.0550,2.23460E-08
3.0560,2.17003E-08
3.0570,2.10731E-08
3.0580,2.04640E-08
3.0590,1.98723E-08
3.0600,1.92977E-08
3.0610,1.87395E-08
3.0620,1.81975E-08
3.0630,1.76710E-08
3.0640,1.71596E-08
3.0650,1.66629E-08
3.0660,1.61806E-08
3.0670,1.57121E-08
3.0680,1.52571E-08
3.0690,1.48152E-08
3.0700,1.43860E-08
3.0710,1.39692E-08
3.0720,1.35644E-08
3.0730,1.31712E-08
3.0740,1.27894E-08
3.0750,1.24186E-08
3.0760,1.20585E-08
3.0770,1.17087E-08
3.0780,1.13691E-08
3.0790,1.10392E-08
3.0800,1.07189E-08
3.0810,1.04078E-08
3.0820,1.01056E-08
3.0830,9.81222E-09
3.0840,9.52729E-09
3.0850,9.25058E-09
3.0860,8.98186E-09
3.0870,8.72091E-09
3.0880,8.46749E-09
3.0890,8.22140E-09
3.0900,7.98242E-09
3.0910,7.75035E-09
3.0920,7.52499E-09
3.0930,7.30614E-09
3.0940,7.09363E-09
3.0950,6.88726E-09
3.0960,6.68686E-09
3.0970,6.49226E-09
3.0980,6.30330E-09
3.0990,6.11980E-09
3.1000,5.94162E-09
3.1010,5.76860E-09
3.1020,5.60059E-09
3.1030,5.43745E-09
3.1040,5.27903E-09
3.1050,5.12521E-09
3.1060,4.97584E-09
3.1070,4.83080E-09
3.1080,4.68997E-09
3.1090,4.55322E-09
3.1100,4.42044E-09
3.1110,4.29151E-09
3.1120,4.16633E-09
3.1130,4.04477E-09
3.1140,3.92674E-09
3.1150,3.81214E-09
3.1160,3.70087E-09
3.1170,3.59283E-09
3.1180,3.48792E-09
3.1190,3.38607E-09
3.1200,3.28717E-09
3.1210,3.19115E-09
3.1220,3.09792E-09
3.1230,3.00739E-09
3.1240,2.91950E-09
3.1250,2.83417E-09
3.1260,2.75132E-09
3.1270,2.67087E-09
3.1280,2.59277E-09
3.1290,2.51694E-09
3.1300,2.44332E-09
3.1310,2.37184E-09
3.1320,2.30244E-09
3.1330,2.23506E-09
3.1340,2.16965E-09
3.1350,2.10614E-09
3.1360,2.04448E-09
3.1370,1.98461E-09
3.1380,1.92649E-09
3.1390,1.87007E-09
3.1400,1.81529E-09
3.1410,1.76210E-09
3.1420,1.71047E-09
3.1430,1.66034E-09
3.1440,1.61168E-09
3.1450,1.56443E-09
3.1460,1.51857E-09
3.1470,1.47404E-09
3.1480,1.43081E-09
3.1490,1.38884E-09
3.1500,1.34810E-09
3.1510,1.30855E-09
3.1520,1.27015E-09
3.1530,1.23287E-09
3.1540,1.19669E-09
3.1550,1.16156E-09
3.1560,1.12746E-09
3.1570,1.09435E-09
3.1580,1.06221E-09
3.1590,1.03101E-09
3.1600,1.00073E-09
3.1610,9.71326E-10



==> anc/A_state_wvfncts/v19.csv <==
Level v=19

0.8830,-8.95183E-10
0.8840,-1.01424E-09
0.8850,-1.14877E-09
0.8860,-1.30071E-09
0.8870,-1.47228E-09
0.8880,-1.66594E-09
0.8890,-1.88447E-09
0.8900,-2.13097E-09
0.8910,-2.40894E-09
0.8920,-2.72229E-09
0.8930,-3.07540E-09
0.8940,-3.47320E-09
0.8950,-3.92118E-09
0.8960,-4.42551E-09
0.8970,-4.99310E-09
0.8980,-5.63166E-09
0.8990,-6.34982E-09
0.9000,-7.15726E-09
0.9010,-8.06476E-09
0.9020,-9.08439E-09
0.9030,-1.02296E-08
0.9040,-1.15155E-08
0.9050,-1.29588E-08
0.9060,-1.45783E-08
0.9070,-1.63948E-08
0.9080,-1.84318E-08
0.9090,-2.07151E-08
0.9100,-2.32737E-08
0.9110,-2.61399E-08
0.9120,-2.93494E-08
0.9130,-3.29424E-08
0.9140,-3.69633E-08
0.9150,-4.14614E-08
0.9160,-4.64919E-08
0.9170,-5.21157E-08
0.9180,-5.84008E-08
0.9190,-6.54227E-08
0.9200,-7.32649E-08
0.9210,-8.20205E-08
0.9220,-9.17926E-08
0.9230,-1.02695E-07
0.9240,-1.14856E-07
0.9250,-1.28414E-07
0.9260,-1.43527E-07
0.9270,-1.60365E-07
0.9280,-1.79120E-07
0.9290,-2.00004E-07
0.9300,-2.23249E-07
0.9310,-2.49115E-07
0.9320,-2.77887E-07
0.9330,-3.09880E-07
0.9340,-3.45443E-07
0.9350,-3.84962E-07
0.9360,-4.28861E-07
0.9370,-4.77610E-07
0.9380,-5.31725E-07
0.9390,-5.91778E-07
0.9400,-6.58396E-07
0.9410,-7.32274E-07
0.9420,-8.14173E-07
0.9430,-9.04935E-07
0.9440,-1.00548E-06
0.9450,-1.11684E-06
0.9460,-1.24011E-06
0.9470,-1.37654E-06
0.9480,-1.52747E-06
0.9490,-1.69440E-06
0.9500,-1.87894E-06
0.9510,-2.08289E-06
0.9520,-2.30822E-06
0.9530,-2.55708E-06
0.9540,-2.83183E-06
0.9550,-3.13506E-06
0.9560,-3.46961E-06
0.9570,-3.83858E-06
0.9580,-4.24538E-06
0.9590,-4.69373E-06
0.9600,-5.18770E-06
0.9610,-5.73175E-06
0.9620,-6.33075E-06
0.9630,-6.99001E-06
0.9640,-7.71534E-06
0.9650,-8.51309E-06
0.9660,-9.39019E-06
0.9670,-1.03542E-05
0.9680,-1.14133E-05
0.9690,-1.25766E-05
0.9700,-1.38537E-05
0.9710,-1.52555E-05
0.9720,-1.67934E-05
0.9730,-1.84801E-05
0.9740,-2.03294E-05
0.9750,-2.23562E-05
0.9760,-2.45768E-05
0.9770,-2.70088E-05
0.9780,-2.96714E-05
0.9790,-3.25854E-05
0.9800,-3.57736E-05
0.9810,-3.92603E-05
0.9820,-4.30722E-05
0.9830,-4.72381E-05
0.9840,-5.17893E-05
0.9850,-5.67597E-05
0.9860,-6.21858E-05
0.9870,-6.81074E-05
0.9880,-7.45674E-05
0.9890,-8.16121E-05
0.9900,-8.92917E-05
0.9910,-9.76604E-05
0.9920,-1.06777E-04
0.9930,-1.16704E-04
0.9940,-1.27510E-04
0.9950,-1.39268E-04
0.9960,-1.52059E-04
0.9970,-1.65966E-04
0.9980,-1.81083E-04
0.9990,-1.97508E-04
1.0000,-2.15348E-04
1.0010,-2.34717E-04
1.0020,-2.55740E-04
1.0030,-2.78548E-04
1.0040,-3.03284E-04
1.0050,-3.30101E-04
1.0060,-3.59164E-04
1.0070,-3.90648E-04
1.0080,-4.24743E-04
1.0090,-4.61650E-04
1.0100,-5.01587E-04
1.0110,-5.44787E-04
1.0120,-5.91498E-04
1.0130,-6.41986E-04
1.0140,-6.96536E-04
1.0150,-7.55453E-04
1.0160,-8.19061E-04
1.0170,-8.87707E-04
1.0180,-9.61762E-04
1.0190,-1.04162E-03
1.0200,-1.12771E-03
1.0210,-1.22047E-03
1.0220,-1.32038E-03
1.0230,-1.42796E-03
1.0240,-1.54375E-03
1.0250,-1.66832E-03
1.0260,-1.80228E-03
1.0270,-1.94630E-03
1.0280,-2.10105E-03
1.0290,-2.26729E-03
1.0300,-2.44577E-03
1.0310,-2.63734E-03
1.0320,-2.84287E-03
1.0330,-3.06329E-03
1.0340,-3.29958E-03
1.0350,-3.55277E-03
1.0360,-3.82398E-03
1.0370,-4.11435E-03
1.0380,-4.42513E-03
1.0390,-4.75760E-03
1.0400,-5.11314E-03
1.0410,-5.49318E-03
1.0420,-5.89924E-03
1.0430,-6.33293E-03
1.0440,-6.79593E-03
1.0450,-7.29002E-03
1.0460,-7.81705E-03
1.0470,-8.37898E-03
1.0480,-8.97788E-03
1.0490,-9.61589E-03
1.0500,-1.02953E-02
1.0510,-1.10184E-02
1.0520,-1.17878E-02
1.0530,-1.26060E-02
1.0540,-1.34758E-02
1.0550,-1.43999E-02
1.0560,-1.53814E-02
1.0570,-1.64234E-02
1.0580,-1.75290E-02
1.0590,-1.87017E-02
1.0600,-1.99449E-02
1.0610,-2.12623E-02
1.0620,-2.26577E-02
1.0630,-2.41350E-02
1.0640,-2.56983E-02
1.0650,-2.73519E-02
1.0660,-2.91000E-02
1.0670,-3.09474E-02
1.0680,-3.28986E-02
1.0690,-3.49586E-02
1.0700,-3.71323E-02
1.0710,-3.94250E-02
1.0720,-4.18419E-02
1.0730,-4.43885E-02
1.0740,-4.70706E-02
1.0750,-4.98938E-02
1.0760,-5.28642E-02
1.0770,-5.59879E-02
1.0780,-5.92710E-02
1.0790,-6.27200E-02
1.0800,-6.63413E-02
1.0810,-7.01417E-02
1.0820,-7.41278E-02
1.0830,-7.83067E-02
1.0840,-8.26851E-02
1.0850,-8.72703E-02
1.0860,-9.20694E-02
1.0870,-9.70896E-02
1.0880,-1.02338E-01
1.0890,-1.07823E-01
1.0900,-1.13550E-01
1.0910,-1.19528E-01
1.0920,-1.25764E-01
1.0930,-1.32266E-01
1.0940,-1.39040E-01
1.0950,-1.46093E-01
1.0960,-1.53434E-01
1.0970,-1.61069E-01
1.0980,-1.69005E-01
1.0990,-1.77249E-01
1.1000,-1.85807E-01
1.1010,-1.94686E-01
1.1020,-2.03891E-01
1.1030,-2.13430E-01
1.1040,-2.23306E-01
1.1050,-2.33526E-01
1.1060,-2.44094E-01
1.1070,-2.55015E-01
1.1080,-2.66291E-01
1.1090,-2.77928E-01
1.1100,-2.89926E-01
1.1110,-3.02289E-01
1.1120,-3.15019E-01
1.1130,-3.28116E-01
1.1140,-3.41580E-01
1.1150,-3.55410E-01
1.1160,-3.69606E-01
1.1170,-3.84165E-01
1.1180,-3.99084E-01
1.1190,-4.14358E-01
1.1200,-4.29983E-01
1.1210,-4.45952E-01
1.1220,-4.62258E-01
1.1230,-4.78892E-01
1.1240,-4.95845E-01
1.1250,-5.13106E-01
1.1260,-5.30663E-01
1.1270,-5.48501E-01
1.1280,-5.66607E-01
1.1290,-5.84964E-01
1.1300,-6.03554E-01
1.1310,-6.22359E-01
1.1320,-6.41356E-01
1.1330,-6.60524E-01
1.1340,-6.79840E-01
1.1350,-6.99278E-01
1.1360,-7.18810E-01
1.1370,-7.38409E-01
1.1380,-7.58044E-01
1.1390,-7.77682E-01
1.1400,-7.97292E-01
1.1410,-8.16838E-01
1.1420,-8.36282E-01
1.1430,-8.55588E-01
1.1440,-8.74714E-01
1.1450,-8.93621E-01
1.1460,-9.12264E-01
1.1470,-9.30600E-01
1.1480,-9.48584E-01
1.1490,-9.66169E-01
1.1500,-9.83305E-01
1.1510,-9.99945E-01
1.1520,-1.01604E+00
1.1530,-1.03153E+00
1.1540,-1.04638E+00
1.1550,-1.06052E+00
1.1560,-1.07390E+00
1.1570,-1.08647E+00
1.1580,-1.09818E+00
1.1590,-1.10897E+00
1.1600,-1.11879E+00
1.1610,-1.12757E+00
1.1620,-1.13527E+00
1.1630,-1.14184E+00
1.1640,-1.14722E+00
1.1650,-1.15135E+00
1.1660,-1.15419E+00
1.1670,-1.15569E+00
1.1680,-1.15580E+00
1.1690,-1.15447E+00
1.1700,-1.15166E+00
1.1710,-1.14732E+00
1.1720,-1.14142E+00
1.1730,-1.13392E+00
1.1740,-1.12478E+00
1.1750,-1.11398E+00
1.1760,-1.10148E+00
1.1770,-1.08726E+00
1.1780,-1.07129E+00
1.1790,-1.05358E+00
1.1800,-1.03409E+00
1.1810,-1.01282E+00
1.1820,-9.89780E-01
1.1830,-9.64959E-01
1.1840,-9.38368E-01
1.1850,-9.10019E-01
1.1860,-8.79930E-01
1.1870,-8.48125E-01
1.1880,-8.14634E-01
1.1890,-7.79492E-01
1.1900,-7.42741E-01
1.1910,-7.04427E-01
1.1920,-6.64606E-01
1.1930,-6.23337E-01
1.1940,-5.80686E-01
1.1950,-5.36727E-01
1.1960,-4.91537E-01
1.1970,-4.45203E-01
1.1980,-3.97816E-01
1.1990,-3.49472E-01
1.2000,-3.00275E-01
1.2010,-2.50334E-01
1.2020,-1.99764E-01
1.2030,-1.48684E-01
1.2040,-9.72197E-02
1.2050,-4.55002E-02
1.2060,6.34024E-03
1.2070,5.81632E-02
1.2080,1.09827E-01
1.2090,1.61185E-01
1.2100,2.12091E-01
1.2110,2.62393E-01
1.2120,3.11938E-01
1.2130,3.60574E-01
1.2140,4.08144E-01
1.2150,4.54493E-01
1.2160,4.99468E-01
1.2170,5.42914E-01
1.2180,5.84679E-01
1.2190,6.24612E-01
1.2200,6.62567E-01
1.2210,6.98400E-01
1.2220,7.31972E-01
1.2230,7.63148E-01
1.2240,7.91799E-01
1.2250,8.17802E-01
1.2260,8.41043E-01
1.2270,8.61413E-01
1.2280,8.78811E-01
1.2290,8.93148E-01
1.2300,9.04342E-01
1.2310,9.12323E-01
1.2320,9.17031E-01
1.2330,9.18418E-01
1.2340,9.16449E-01
1.2350,9.11099E-01
1.2360,9.02358E-01
1.2370,8.90231E-01
1.2380,8.74734E-01
1.2390,8.55900E-01
1.2400,8.33772E-01
1.2410,8.08413E-01
1.2420,7.79895E-01
1.2430,7.48309E-01
1.2440,7.13756E-01
1.2450,6.76354E-01
1.2460,6.36234E-01
1.2470,5.93540E-01
1.2480,5.48428E-01
1.2490,5.01069E-01
1.2500,4.51643E-01
1.2510,4.00342E-01
1.2520,3.47370E-01
1.2530,2.92939E-01
1.2540,2.37270E-01
1.2550,1.80594E-01
1.2560,1.23146E-01
1.2570,6.51686E-02
1.2580,6.91039E-03
1.2590,-5.13776E-02
1.2600,-1.09441E-01
1.2610,-1.67024E-01
1.2620,-2.23870E-01
1.2630,-2.79724E-01
1.2640,-3.34332E-01
1.2650,-3.87444E-01
1.2660,-4.38814E-01
1.2670,-4.88202E-01
1.2680,-5.35375E-01
1.2690,-5.80108E-01
1.2700,-6.22186E-01
1.2710,-6.61403E-01
1.2720,-6.97567E-01
1.2730,-7.30498E-01
1.2740,-7.60027E-01
1.2750,-7.86004E-01
1.2760,-8.08293E-01
1.2770,-8.26773E-01
1.2780,-8.41343E-01
1.2790,-8.51917E-01
1.2800,-8.58432E-01
1.2810,-8.60839E-01
1.2820,-8.59113E-01
1.2830,-8.53246E-01
1.2840,-8.43252E-01
1.2850,-8.29166E-01
1.2860,-8.11041E-01
1.2870,-7.88951E-01
1.2880,-7.62993E-01
1.2890,-7.33280E-01
1.2900,-6.99948E-01
1.2910,-6.63149E-01
1.2920,-6.23054E-01
1.2930,-5.79855E-01
1.2940,-5.33756E-01
1.2950,-4.84980E-01
1.2960,-4.33764E-01
1.2970,-3.80360E-01
1.2980,-3.25032E-01
1.2990,-2.68054E-01
1.3000,-2.09712E-01
1.3010,-1.50299E-01
1.3020,-9.01180E-02
1.3030,-2.94742E-02
1.3040,3.13210E-02
1.3050,9.19546E-02
1.3060,1.52112E-01
1.3070,2.11481E-01
1.3080,2.69750E-01
1.3090,3.26613E-01
1.3100,3.81769E-01
1.3110,4.34925E-01
1.3120,4.85797E-01
1.3130,5.34112E-01
1.3140,5.79608E-01
1.3150,6.22038E-01
1.3160,6.61171E-01
1.3170,6.96790E-01
1.3180,7.28698E-01
1.3190,7.56717E-01
1.3200,7.80687E-01
1.3210,8.00471E-01
1.3220,8.15955E-01
1.3230,8.27045E-01
1.3240,8.33673E-01
1.3250,8.35793E-01
1.3260,8.33384E-01
1.3270,8.26451E-01
1.3280,8.15022E-01
1.3290,7.99151E-01
1.3300,7.78915E-01
1.3310,7.54418E-01
1.3320,7.25784E-01
1.3330,6.93164E-01
1.3340,6.56730E-01
1.3350,6.16676E-01
1.3360,5.73217E-01
1.3370,5.26586E-01
1.3380,4.77037E-01
1.3390,4.24841E-01
1.3400,3.70282E-01
1.3410,3.13660E-01
1.3420,2.55289E-01
1.3430,1.95492E-01
1.3440,1.34601E-01
1.3450,7.29548E-02
1.3460,1.08995E-02
1.3470,-5.12169E-02
1.3480,-1.13045E-01
1.3490,-1.74236E-01
1.3500,-2.34442E-01
1.3510,-2.93324E-01
1.3520,-3.50545E-01
1.3530,-4.05779E-01
1.3540,-4.58711E-01
1.3550,-5.09036E-01
1.3560,-5.56465E-01
1.3570,-6.00726E-01
1.3580,-6.41562E-01
1.3590,-6.78735E-01
1.3600,-7.12031E-01
1.3610,-7.41254E-01
1.3620,-7.66234E-01
1.3630,-7.86822E-01
1.3640,-8.02896E-01
1.3650,-8.14361E-01
1.3660,-8.21145E-01
1.3670,-8.23207E-01
1.3680,-8.20530E-01
1.3690,-8.13126E-01
1.3700,-8.01034E-01
1.3710,-7.84319E-01
1.3720,-7.63077E-01
1.3730,-7.37425E-01
1.3740,-7.07509E-01
1.3750,-6.73500E-01
1.3760,-6.35592E-01
1.3770,-5.94003E-01
1.3780,-5.48971E-01
1.3790,-5.00756E-01
1.3800,-4.49636E-01
1.3810,-3.95906E-01
1.3820,-3.39876E-01
1.3830,-2.81873E-01
1.3840,-2.22231E-01
1.3850,-1.61298E-01
1.3860,-9.94258E-02
1.3870,-3.69757E-02
1.3880,2.56896E-02
1.3890,8.82053E-02
1.3900,1.50207E-01
1.3910,2.11335E-01
1.3920,2.71231E-01
1.3930,3.29547E-01
1.3940,3.85943E-01
1.3950,4.40090E-01
1.3960,4.91672E-01
1.3970,5.40387E-01
1.3980,5.85953E-01
1.3990,6.28103E-01
1.4000,6.66591E-01
1.4010,7.01193E-01
1.4020,7.31707E-01
1.4030,7.57956E-01
1.4040,7.79786E-01
1.4050,7.97071E-01
1.4060,8.09709E-01
1.4070,8.17628E-01
1.4080,8.20781E-01
1.4090,8.19151E-01
1.4100,8.12747E-01
1.4110,8.01607E-01
1.4120,7.85796E-01
1.4130,7.65407E-01
1.4140,7.40559E-01
1.4150,7.11398E-01
1.4160,6.78095E-01
1.4170,6.40844E-01
1.4180,5.99862E-01
1.4190,5.55389E-01
1.4200,5.07684E-01
1.4210,4.57026E-01
1.4220,4.03710E-01
1.4230,3.48046E-01
1.4240,2.90359E-01
1.4250,2.30985E-01
1.4260,1.70269E-01
1.4270,1.08564E-01
1.4280,4.62288E-02
1.4290,-1.63748E-02
1.4300,-7.88835E-02
1.4310,-1.40935E-01
1.4320,-2.02169E-01
1.4330,-2.62231E-01
1.4340,-3.20774E-01
1.4350,-3.77459E-01
1.4360,-4.31959E-01
1.4370,-4.83960E-01
1.4380,-5.33161E-01
1.4390,-5.79280E-01
1.4400,-6.22050E-01
1.4410,-6.61227E-01
1.4420,-6.96587E-01
1.4430,-7.27926E-01
1.4440,-7.55066E-01
1.4450,-7.77852E-01
1.4460,-7.96156E-01
1.4470,-8.09874E-01
1.4480,-8.18930E-01
1.4490,-8.23273E-01
1.4500,-8.22882E-01
1.4510,-8.17761E-01
1.4520,-8.07942E-01
1.4530,-7.93484E-01
1.4540,-7.74473E-01
1.4550,-7.51021E-01
1.4560,-7.23264E-01
1.4570,-6.91364E-01
1.4580,-6.55506E-01
1.4590,-6.15898E-01
1.4600,-5.72769E-01
1.4610,-5.26366E-01
1.4620,-4.76958E-01
1.4630,-4.24828E-01
1.4640,-3.70275E-01
1.4650,-3.13611E-01
1.4660,-2.55161E-01
1.4670,-1.95259E-01
1.4680,-1.34247E-01
1.4690,-7.24711E-02
1.4700,-1.02838E-02
1.4710,5.19620E-02
1.4720,1.13913E-01
1.4730,1.75219E-01
1.4740,2.35532E-01
1.4750,2.94512E-01
1.4760,3.51827E-01
1.4770,4.07154E-01
1.4780,4.60182E-01
1.4790,5.10614E-01
1.4800,5.58167E-01
1.4810,6.02576E-01
1.4820,6.43594E-01
1.4830,6.80992E-01
1.4840,7.14563E-01
1.4850,7.44123E-01
1.4860,7.69508E-01
1.4870,7.90580E-01
1.4880,8.07225E-01
1.4890,8.19353E-01
1.4900,8.26901E-01
1.4910,8.29831E-01
1.4920,8.28130E-01
1.4930,8.21813E-01
1.4940,8.10918E-01
1.4950,7.95511E-01
1.4960,7.75682E-01
1.4970,7.51544E-01
1.4980,7.23236E-01
1.4990,6.90919E-01
1.5000,6.54776E-01
1.5010,6.15010E-01
1.5020,5.71845E-01
1.5030,5.25522E-01
1.5040,4.76301E-01
1.5050,4.24455E-01
1.5060,3.70273E-01
1.5070,3.14055E-01
1.5080,2.56111E-01
1.5090,1.96762E-01
1.5100,1.36334E-01
1.5110,7.51602E-02
1.5120,1.35748E-02
1.5130,-4.80848E-02
1.5140,-1.09482E-01
1.5150,-1.70282E-01
1.5160,-2.30156E-01
1.5170,-2.88777E-01
1.5180,-3.45829E-01
1.5190,-4.01005E-01
1.5200,-4.54007E-01
1.5210,-5.04551E-01
1.5220,-5.52366E-01
1.5230,-5.97197E-01
1.5240,-6.38807E-01
1.5250,-6.76974E-01
1.5260,-7.11497E-01
1.5270,-7.42196E-01
1.5280,-7.68909E-01
1.5290,-7.91499E-01
1.5300,-8.09851E-01
1.5310,-8.23870E-01
1.5320,-8.33487E-01
1.5330,-8.38658E-01
1.5340,-8.39359E-01
1.5350,-8.35594E-01
1.5360,-8.27387E-01
1.5370,-8.14789E-01
1.5380,-7.97871E-01
1.5390,-7.76730E-01
1.5400,-7.51482E-01
1.5410,-7.22266E-01
1.5420,-6.89242E-01
1.5430,-6.52589E-01
1.5440,-6.12505E-01
1.5450,-5.69204E-01
1.5460,-5.22919E-01
1.5470,-4.73895E-01
1.5480,-4.22394E-01
1.5490,-3.68687E-01
1.5500,-3.13058E-01
1.5510,-2.55799E-01
1.5520,-1.97210E-01
1.5530,-1.37597E-01
1.5540,-7.72710E-02
1.5550,-1.65448E-02
1.5560,4.42669E-02
1.5570,1.04850E-01
1.5580,1.64893E-01
1.5590,2.24088E-01
1.5600,2.82132E-01
1.5610,3.38729E-01
1.5620,3.93591E-01
1.5630,4.46441E-01
1.5640,4.97012E-01
1.5650,5.45049E-01
1.5660,5.90313E-01
1.5670,6.32578E-01
1.5680,6.71633E-01
1.5690,7.07287E-01
1.5700,7.39364E-01
1.5710,7.67709E-01
1.5720,7.92185E-01
1.5730,8.12674E-01
1.5740,8.29081E-01
1.5750,8.41331E-01
1.5760,8.49368E-01
1.5770,8.53159E-01
1.5780,8.52693E-01
1.5790,8.47980E-01
1.5800,8.39050E-01
1.5810,8.25954E-01
1.5820,8.08765E-01
1.5830,7.87574E-01
1.5840,7.62494E-01
1.5850,7.33655E-01
1.5860,7.01205E-01
1.5870,6.65310E-01
1.5880,6.26153E-01
1.5890,5.83930E-01
1.5900,5.38853E-01
1.5910,4.91148E-01
1.5920,4.41052E-01
1.5930,3.88812E-01
1.5940,3.34685E-01
1.5950,2.78938E-01
1.5960,2.21842E-01
1.5970,1.63676E-01
1.5980,1.04721E-01
1.5990,4.52633E-02
1.6000,-1.44120E-02
1.6010,-7.40183E-02
1.6020,-1.33271E-01
1.6030,-1.91888E-01
1.6040,-2.49591E-01
1.6050,-3.06108E-01
1.6060,-3.61173E-01
1.6070,-4.14528E-01
1.6080,-4.65924E-01
1.6090,-5.15122E-01
1.6100,-5.61895E-01
1.6110,-6.06029E-01
1.6120,-6.47320E-01
1.6130,-6.85582E-01
1.6140,-7.20641E-01
1.6150,-7.52341E-01
1.6160,-7.80540E-01
1.6170,-8.05115E-01
1.6180,-8.25958E-01
1.6190,-8.42980E-01
1.6200,-8.56112E-01
1.6210,-8.65298E-01
1.6220,-8.70507E-01
1.6230,-8.71720E-01
1.6240,-8.68941E-01
1.6250,-8.62191E-01
1.6260,-8.51508E-01
1.6270,-8.36949E-01
1.6280,-8.18587E-01
1.6290,-7.96514E-01
1.6300,-7.70837E-01
1.6310,-7.41679E-01
1.6320,-7.09178E-01
1.6330,-6.73488E-01
1.6340,-6.34776E-01
1.6350,-5.93220E-01
1.6360,-5.49013E-01
1.6370,-5.02356E-01
1.6380,-4.53464E-01
1.6390,-4.02556E-01
1.6400,-3.49864E-01
1.6410,-2.95625E-01
1.6420,-2.40079E-01
1.6430,-1.83476E-01
1.6440,-1.26067E-01
1.6450,-6.81035E-02
1.6460,-9.84216E-03
1.6470,4.84623E-02
1.6480,1.06556E-01
1.6490,1.64185E-01
1.6500,2.21102E-01
1.6510,2.77061E-01
1.6520,3.31821E-01
1.6530,3.85150E-01
1.6540,4.36821E-01
1.6550,4.86614E-01
1.6560,5.34321E-01
1.6570,5.79741E-01
1.6580,6.22686E-01
1.6590,6.62977E-01
1.6600,7.00449E-01
1.6610,7.34949E-01
1.6620,7.66338E-01
1.6630,7.94488E-01
1.6640,8.19288E-01
1.6650,8.40641E-01
1.6660,8.58465E-01
1.6670,8.72692E-01
1.6680,8.83271E-01
1.6690,8.90165E-01
1.6700,8.93353E-01
1.6710,8.92831E-01
1.6720,8.88607E-01
1.6730,8.80708E-01
1.6740,8.69175E-01
1.6750,8.54061E-01
1.6760,8.35438E-01
1.6770,8.13389E-01
1.6780,7.88012E-01
1.6790,7.59417E-01
1.6800,7.27728E-01
1.6810,6.93081E-01
1.6820,6.55622E-01
1.6830,6.15510E-01
1.6840,5.72911E-01
1.6850,5.28004E-01
1.6860,4.80973E-01
1.6870,4.32013E-01
1.6880,3.81323E-01
1.6890,3.29109E-01
1.6900,2.75584E-01
1.6910,2.20962E-01
1.6920,1.65464E-01
1.6930,1.09310E-01
1.6940,5.27243E-02
1.6950,-4.06928E-03
1.6960,-6.08469E-02
1.6970,-1.17386E-01
1.6980,-1.73465E-01
1.6990,-2.28867E-01
1.7000,-2.83377E-01
1.7010,-3.36784E-01
1.7020,-3.88885E-01
1.7030,-4.39480E-01
1.7040,-4.88377E-01
1.7050,-5.35391E-01
1.7060,-5.80347E-01
1.7070,-6.23076E-01
1.7080,-6.63420E-01
1.7090,-7.01229E-01
1.7100,-7.36366E-01
1.7110,-7.68704E-01
1.7120,-7.98125E-01
1.7130,-8.24526E-01
1.7140,-8.47813E-01
1.7150,-8.67906E-01
1.7160,-8.84736E-01
1.7170,-8.98249E-01
1.7180,-9.08402E-01
1.7190,-9.15163E-01
1.7200,-9.18516E-01
1.7210,-9.18457E-01
1.7220,-9.14993E-01
1.7230,-9.08146E-01
1.7240,-8.97948E-01
1.7250,-8.84446E-01
1.7260,-8.67695E-01
1.7270,-8.47766E-01
1.7280,-8.24739E-01
1.7290,-7.98704E-01
1.7300,-7.69765E-01
1.7310,-7.38032E-01
1.7320,-7.03628E-01
1.7330,-6.66682E-01
1.7340,-6.27335E-01
1.7350,-5.85732E-01
1.7360,-5.42030E-01
1.7370,-4.96389E-01
1.7380,-4.48977E-01
1.7390,-3.99966E-01
1.7400,-3.49536E-01
1.7410,-2.97867E-01
1.7420,-2.45146E-01
1.7430,-1.91560E-01
1.7440,-1.37301E-01
1.7450,-8.25598E-02
1.7460,-2.75299E-02
1.7470,2.75961E-02
1.7480,8.26261E-02
1.7490,1.37369E-01
1.7500,1.91637E-01
1.7510,2.45242E-01
1.7520,2.98002E-01
1.7530,3.49737E-01
1.7540,4.00272E-01
1.7550,4.49439E-01
1.7560,4.97071E-01
1.7570,5.43012E-01
1.7580,5.87109E-01
1.7590,6.29217E-01
1.7600,6.69200E-01
1.7610,7.06928E-01
1.7620,7.42280E-01
1.7630,7.75143E-01
1.7640,8.05415E-01
1.7650,8.33000E-01
1.7660,8.57814E-01
1.7670,8.79782E-01
1.7680,8.98838E-01
1.7690,9.14927E-01
1.7700,9.28004E-01
1.7710,9.38034E-01
1.7720,9.44991E-01
1.7730,9.48861E-01
1.7740,9.49640E-01
1.7750,9.47333E-01
1.7760,9.41956E-01
1.7770,9.33534E-01
1.7780,9.22102E-01
1.7790,9.07706E-01
1.7800,8.90398E-01
1.7810,8.70243E-01
1.7820,8.47312E-01
1.7830,8.21686E-01
1.7840,7.93452E-01
1.7850,7.62708E-01
1.7860,7.29557E-01
1.7870,6.94110E-01
1.7880,6.56484E-01
1.7890,6.16803E-01
1.7900,5.75197E-01
1.7910,5.31800E-01
1.7920,4.86752E-01
1.7930,4.40197E-01
1.7940,3.92282E-01
1.7950,3.43160E-01
1.7960,2.92983E-01
1.7970,2.41909E-01
1.7980,1.90096E-01
1.7990,1.37705E-01
1.8000,8.48947E-02
1.8010,3.18275E-02
1.8020,-2.13360E-02
1.8030,-7.44352E-02
1.8040,-1.27311E-01
1.8050,-1.79805E-01
1.8060,-2.31763E-01
1.8070,-2.83030E-01
1.8080,-3.33457E-01
1.8090,-3.82896E-01
1.8100,-4.31205E-01
1.8110,-4.78243E-01
1.8120,-5.23878E-01
1.8130,-5.67978E-01
1.8140,-6.10419E-01
1.8150,-6.51084E-01
1.8160,-6.89858E-01
1.8170,-7.26634E-01
1.8180,-7.61313E-01
1.8190,-7.93801E-01
1.8200,-8.24010E-01
1.8210,-8.51861E-01
1.8220,-8.77280E-01
1.8230,-9.00204E-01
1.8240,-9.20573E-01
1.8250,-9.38338E-01
1.8260,-9.53456E-01
1.8270,-9.65892E-01
1.8280,-9.75620E-01
1.8290,-9.82619E-01
1.8300,-9.86880E-01
1.8310,-9.88396E-01
1.8320,-9.87174E-01
1.8330,-9.83224E-01
1.8340,-9.76565E-01
1.8350,-9.67223E-01
1.8360,-9.55232E-01
1.8370,-9.40633E-01
1.8380,-9.23473E-01
1.8390,-9.03807E-01
1.8400,-8.81695E-01
1.8410,-8.57204E-01
1.8420,-8.30407E-01
1.8430,-8.01383E-01
1.8440,-7.70217E-01
1.8450,-7.36998E-01
1.8460,-7.01821E-01
1.8470,-6.64784E-01
1.8480,-6.25992E-01
1.8490,-5.85551E-01
1.8500,-5.43574E-01
1.8510,-5.00174E-01
1.8520,-4.55469E-01
1.8530,-4.09580E-01
1.8540,-3.62629E-01
1.8550,-3.14741E-01
1.8560,-2.66042E-01
1.8570,-2.16659E-01
1.8580,-1.66722E-01
1.8590,-1.16360E-01
1.8600,-6.57011E-02
1.8610,-1.48757E-02
1.8620,3.59874E-02
1.8630,8.67598E-02
1.8640,1.37314E-01
1.8650,1.87525E-01
1.8660,2.37268E-01
1.8670,2.86420E-01
1.8680,3.34862E-01
1.8690,3.82476E-01
1.8700,4.29148E-01
1.8710,4.74765E-01
1.8720,5.19220E-01
1.8730,5.62407E-01
1.8740,6.04225E-01
1.8750,6.44578E-01
1.8760,6.83373E-01
1.8770,7.20521E-01
1.8780,7.55938E-01
1.8790,7.89545E-01
1.8800,8.21267E-01
1.8810,8.51036E-01
1.8820,8.78786E-01
1.8830,9.04460E-01
1.8840,9.28002E-01
1.8850,9.49365E-01
1.8860,9.68505E-01
1.8870,9.85385E-01
1.8880,9.99974E-01
1.8890,1.01224E+00
1.8900,1.02217E+00
1.8910,1.02975E+00
1.8920,1.03496E+00
1.8930,1.03781E+00
1.8940,1.03828E+00
1.8950,1.03640E+00
1.8960,1.03217E+00
1.8970,1.02560E+00
1.8980,1.01673E+00
1.8990,1.00557E+00
1.9000,9.92169E-01
1.9010,9.76552E-01
1.9020,9.58766E-01
1.9030,9.38857E-01
1.9040,9.16875E-01
1.9050,8.92876E-01
1.9060,8.66918E-01
1.9070,8.39067E-01
1.9080,8.09387E-01
1.9090,7.77950E-01
1.9100,7.44830E-01
1.9110,7.10103E-01
1.9120,6.73850E-01
1.9130,6.36154E-01
1.9140,5.97099E-01
1.9150,5.56774E-01
1.9160,5.15269E-01
1.9170,4.72674E-01
1.9180,4.29084E-01
1.9190,3.84593E-01
1.9200,3.39297E-01
1.9210,2.93294E-01
1.9220,2.46682E-01
1.9230,1.99559E-01
1.9240,1.52024E-01
1.9250,1.04176E-01
1.9260,5.61154E-02
1.9270,7.93984E-03
1.9280,-4.02520E-02
1.9290,-8.83623E-02
1.9300,-1.36294E-01
1.9310,-1.83952E-01
1.9320,-2.31240E-01
1.9330,-2.78066E-01
1.9340,-3.24339E-01
1.9350,-3.69968E-01
1.9360,-4.14865E-01
1.9370,-4.58946E-01
1.9380,-5.02125E-01
1.9390,-5.44322E-01
1.9400,-5.85458E-01
1.9410,-6.25457E-01
1.9420,-6.64246E-01
1.9430,-7.01755E-01
1.9440,-7.37916E-01
1.9450,-7.72665E-01
1.9460,-8.05941E-01
1.9470,-8.37686E-01
1.9480,-8.67847E-01
1.9490,-8.96371E-01
1.9500,-9.23212E-01
1.9510,-9.48326E-01
1.9520,-9.71672E-01
1.9530,-9.93214E-01
1.9540,-1.01292E+00
1.9550,-1.03076E+00
1.9560,-1.04670E+00
1.9570,-1.06074E+00
1.9580,-1.07283E+00
1.9590,-1.08299E+00
1.9600,-1.09118E+00
1.9610,-1.09741E+00
1.9620,-1.10168E+00
1.9630,-1.10397E+00
1.9640,-1.10430E+00
1.9650,-1.10268E+00
1.9660,-1.09910E+00
1.9670,-1.09360E+00
1.9680,-1.08617E+00
1.9690,-1.07686E+00
1.9700,-1.06567E+00
1.9710,-1.05264E+00
1.9720,-1.03779E+00
1.9730,-1.02116E+00
1.9740,-1.00279E+00
1.9750,-9.82705E-01
1.9760,-9.60956E-01
1.9770,-9.37584E-01
1.9780,-9.12635E-01
1.9790,-8.86157E-01
1.9800,-8.58200E-01
1.9810,-8.28817E-01
1.9820,-7.98062E-01
1.9830,-7.65992E-01
1.9840,-7.32665E-01
1.9850,-6.98140E-01
1.9860,-6.62479E-01
1.9870,-6.25743E-01
1.9880,-5.87998E-01
1.9890,-5.49307E-01
1.9900,-5.09737E-01
1.9910,-4.69355E-01
1.9920,-4.28227E-01
1.9930,-3.86422E-01
1.9940,-3.44009E-01
1.9950,-3.01056E-01
1.9960,-2.57634E-01
1.9970,-2.13810E-01
1.9980,-1.69656E-01
1.9990,-1.25241E-01
2.0000,-8.06329E-02
2.0010,-3.59017E-02
2.0020,8.88411E-03
2.0030,5.36565E-02
2.0040,9.83481E-02
2.0050,1.42892E-01
2.0060,1.87222E-01
2.0070,2.31273E-01
2.0080,2.74981E-01
2.0090,3.18283E-01
2.0100,3.61117E-01
2.0110,4.03422E-01
2.0120,4.45139E-01
2.0130,4.86209E-01
2.0140,5.26576E-01
2.0150,5.66186E-01
2.0160,6.04983E-01
2.0170,6.42917E-01
2.0180,6.79938E-01
2.0190,7.15996E-01
2.0200,7.51045E-01
2.0210,7.85040E-01
2.0220,8.17939E-01
2.0230,8.49700E-01
2.0240,8.80284E-01
2.0250,9.09655E-01
2.0260,9.37776E-01
2.0270,9.64615E-01
2.0280,9.90142E-01
2.0290,1.01433E+00
2.0300,1.03714E+00
2.0310,1.05856E+00
2.0320,1.07857E+00
2.0330,1.09714E+00
2.0340,1.11426E+00
2.0350,1.12990E+00
2.0360,1.14406E+00
2.0370,1.15672E+00
2.0380,1.16788E+00
2.0390,1.17752E+00
2.0400,1.18564E+00
2.0410,1.19224E+00
2.0420,1.19731E+00
2.0430,1.20085E+00
2.0440,1.20287E+00
2.0450,1.20337E+00
2.0460,1.20236E+00
2.0470,1.19985E+00
2.0480,1.19584E+00
2.0490,1.19035E+00
2.0500,1.18338E+00
2.0510,1.17497E+00
2.0520,1.16511E+00
2.0530,1.15384E+00
2.0540,1.14116E+00
2.0550,1.12711E+00
2.0560,1.11171E+00
2.0570,1.09498E+00
2.0580,1.07694E+00
2.0590,1.05763E+00
2.0600,1.03707E+00
2.0610,1.01530E+00
2.0620,9.92335E-01
2.0630,9.68221E-01
2.0640,9.42986E-01
2.0650,9.16665E-01
2.0660,8.89294E-01
2.0670,8.60909E-01
2.0680,8.31547E-01
2.0690,8.01245E-01
2.0700,7.70042E-01
2.0710,7.37978E-01
2.0720,7.05092E-01
2.0730,6.71424E-01
2.0740,6.37017E-01
2.0750,6.01910E-01
2.0760,5.66146E-01
2.0770,5.29767E-01
2.0780,4.92815E-01
2.0790,4.55333E-01
2.0800,4.17363E-01
2.0810,3.78949E-01
2.0820,3.40133E-01
2.0830,3.00958E-01
2.0840,2.61467E-01
2.0850,2.21704E-01
2.0860,1.81710E-01
2.0870,1.41528E-01
2.0880,1.01200E-01
2.0890,6.07687E-02
2.0900,2.02756E-02
2.0910,-2.02380E-02
2.0920,-6.07313E-02
2.0930,-1.01164E-01
2.0940,-1.41495E-01
2.0950,-1.81687E-01
2.0960,-2.21698E-01
2.0970,-2.61493E-01
2.0980,-3.01031E-01
2.0990,-3.40278E-01
2.1000,-3.79195E-01
2.1010,-4.17748E-01
2.1020,-4.55901E-01
2.1030,-4.93620E-01
2.1040,-5.30871E-01
2.1050,-5.67623E-01
2.1060,-6.03843E-01
2.1070,-6.39501E-01
2.1080,-6.74566E-01
2.1090,-7.09008E-01
2.1100,-7.42801E-01
2.1110,-7.75916E-01
2.1120,-8.08327E-01
2.1130,-8.40009E-01
2.1140,-8.70937E-01
2.1150,-9.01087E-01
2.1160,-9.30437E-01
2.1170,-9.58966E-01
2.1180,-9.86652E-01
2.1190,-1.01348E+00
2.1200,-1.03942E+00
2.1210,-1.06447E+00
2.1220,-1.08860E+00
2.1230,-1.11180E+00
2.1240,-1.13406E+00
2.1250,-1.15536E+00
2.1260,-1.17568E+00
2.1270,-1.19503E+00
2.1280,-1.21338E+00
2.1290,-1.23073E+00
2.1300,-1.24707E+00
2.1310,-1.26239E+00
2.1320,-1.27668E+00
2.1330,-1.28994E+00
2.1340,-1.30217E+00
2.1350,-1.31336E+00
2.1360,-1.32350E+00
2.1370,-1.33260E+00
2.1380,-1.34065E+00
2.1390,-1.34766E+00
2.1400,-1.35362E+00
2.1410,-1.35853E+00
2.1420,-1.36241E+00
2.1430,-1.36524E+00
2.1440,-1.36704E+00
2.1450,-1.36781E+00
2.1460,-1.36756E+00
2.1470,-1.36629E+00
2.1480,-1.36400E+00
2.1490,-1.36072E+00
2.1500,-1.35643E+00
2.1510,-1.35116E+00
2.1520,-1.34492E+00
2.1530,-1.33771E+00
2.1540,-1.32954E+00
2.1550,-1.32043E+00
2.1560,-1.31039E+00
2.1570,-1.29943E+00
2.1580,-1.28756E+00
2.1590,-1.27480E+00
2.1600,-1.26117E+00
2.1610,-1.24667E+00
2.1620,-1.23133E+00
2.1630,-1.21515E+00
2.1640,-1.19816E+00
2.1650,-1.18037E+00
2.1660,-1.16180E+00
2.1670,-1.14246E+00
2.1680,-1.12237E+00
2.1690,-1.10156E+00
2.1700,-1.08003E+00
2.1710,-1.05781E+00
2.1720,-1.03492E+00
2.1730,-1.01137E+00
2.1740,-9.87183E-01
2.1750,-9.62380E-01
2.1760,-9.36978E-01
2.1770,-9.10998E-01
2.1780,-8.84460E-01
2.1790,-8.57383E-01
2.1800,-8.29788E-01
2.1810,-8.01694E-01
2.1820,-7.73121E-01
2.1830,-7.44090E-01
2.1840,-7.14621E-01
2.1850,-6.84734E-01
2.1860,-6.54449E-01
2.1870,-6.23786E-01
2.1880,-5.92766E-01
2.1890,-5.61409E-01
2.1900,-5.29735E-01
2.1910,-4.97764E-01
2.1920,-4.65515E-01
2.1930,-4.33008E-01
2.1940,-4.00264E-01
2.1950,-3.67301E-01
2.1960,-3.34139E-01
2.1970,-3.00798E-01
2.1980,-2.67296E-01
2.1990,-2.33652E-01
2.2000,-1.99886E-01
2.2010,-1.66015E-01
2.2020,-1.32057E-01
2.2030,-9.80321E-02
2.2040,-6.39568E-02
2.2050,-2.98490E-02
2.2060,4.27382E-03
2.2070,3.83945E-02
2.2080,7.24963E-02
2.2090,1.06562E-01
2.2100,1.40576E-01
2.2110,1.74522E-01
2.2120,2.08384E-01
2.2130,2.42147E-01
2.2140,2.75794E-01
2.2150,3.09313E-01
2.2160,3.42687E-01
2.2170,3.75902E-01
2.2180,4.08945E-01
2.2190,4.41801E-01
2.2200,4.74459E-01
2.2210,5.06903E-01
2.2220,5.39122E-01
2.2230,5.71103E-01
2.2240,6.02835E-01
2.2250,6.34305E-01
2.2260,6.65502E-01
2.2270,6.96415E-01
2.2280,7.27033E-01
2.2290,7.57346E-01
2.2300,7.87344E-01
2.2310,8.17017E-01
2.2320,8.46356E-01
2.2330,8.75351E-01
2.2340,9.03994E-01
2.2350,9.32277E-01
2.2360,9.60191E-01
2.2370,9.87729E-01
2.2380,1.01488E+00
2.2390,1.04165E+00
2.2400,1.06801E+00
2.2410,1.09398E+00
2.2420,1.11953E+00
2.2430,1.14467E+00
2.2440,1.16938E+00
2.2450,1.19367E+00
2.2460,1.21753E+00
2.2470,1.24095E+00
2.2480,1.26393E+00
2.2490,1.28647E+00
2.2500,1.30856E+00
2.2510,1.33020E+00
2.2520,1.35139E+00
2.2530,1.37212E+00
2.2540,1.39238E+00
2.2550,1.41219E+00
2.2560,1.43154E+00
2.2570,1.45042E+00
2.2580,1.46883E+00
2.2590,1.48677E+00
2.2600,1.50425E+00
2.2610,1.52126E+00
2.2620,1.53780E+00
2.2630,1.55386E+00
2.2640,1.56946E+00
2.2650,1.58459E+00
2.2660,1.59925E+00
2.2670,1.61344E+00
2.2680,1.62716E+00
2.2690,1.64042E+00
2.2700,1.65321E+00
2.2710,1.66554E+00
2.2720,1.67740E+00
2.2730,1.68881E+00
2.2740,1.69976E+00
2.2750,1.71025E+00
2.2760,1.72029E+00
2.2770,1.72988E+00
2.2780,1.73902E+00
2.2790,1.74772E+00
2.2800,1.75598E+00
2.2810,1.76379E+00
2.2820,1.77118E+00
2.2830,1.77813E+00
2.2840,1.78465E+00
2.2850,1.79075E+00
2.2860,1.79643E+00
2.2870,1.80170E+00
2.2880,1.80655E+00
2.2890,1.81100E+00
2.2900,1.81504E+00
2.2910,1.81868E+00
2.2920,1.82193E+00
2.2930,1.82479E+00
2.2940,1.82726E+00
2.2950,1.82936E+00
2.2960,1.83108E+00
2.2970,1.83243E+00
2.2980,1.83341E+00
2.2990,1.83403E+00
2.3000,1.83430E+00
2.3010,1.83422E+00
2.3020,1.83379E+00
2.3030,1.83303E+00
2.3040,1.83193E+00
2.3050,1.83050E+00
2.3060,1.82875E+00
2.3070,1.82669E+00
2.3080,1.82431E+00
2.3090,1.82162E+00
2.3100,1.81863E+00
2.3110,1.81535E+00
2.3120,1.81178E+00
2.3130,1.80792E+00
2.3140,1.80378E+00
2.3150,1.79937E+00
2.3160,1.79470E+00
2.3170,1.78976E+00
2.3180,1.78456E+00
2.3190,1.77912E+00
2.3200,1.77343E+00
2.3210,1.76750E+00
2.3220,1.76133E+00
2.3230,1.75494E+00
2.3240,1.74832E+00
2.3250,1.74149E+00
2.3260,1.73445E+00
2.3270,1.72719E+00
2.3280,1.71974E+00
2.3290,1.71209E+00
2.3300,1.70425E+00
2.3310,1.69623E+00
2.3320,1.68803E+00
2.3330,1.67965E+00
2.3340,1.67110E+00
2.3350,1.66239E+00
2.3360,1.65352E+00
2.3370,1.64450E+00
2.3380,1.63533E+00
2.3390,1.62601E+00
2.3400,1.61656E+00
2.3410,1.60697E+00
2.3420,1.59726E+00
2.3430,1.58742E+00
2.3440,1.57746E+00
2.3450,1.56738E+00
2.3460,1.55720E+00
2.3470,1.54691E+00
2.3480,1.53652E+00
2.3490,1.52604E+00
2.3500,1.51546E+00
2.3510,1.50479E+00
2.3520,1.49405E+00
2.3530,1.48322E+00
2.3540,1.47232E+00
2.3550,1.46135E+00
2.3560,1.45031E+00
2.3570,1.43921E+00
2.3580,1.42805E+00
2.3590,1.41684E+00
2.3600,1.40558E+00
2.3610,1.39427E+00
2.3620,1.38292E+00
2.3630,1.37153E+00
2.3640,1.36010E+00
2.3650,1.34864E+00
2.3660,1.33715E+00
2.3670,1.32564E+00
2.3680,1.31410E+00
2.3690,1.30255E+00
2.3700,1.29098E+00
2.3710,1.27939E+00
2.3720,1.26780E+00
2.3730,1.25620E+00
2.3740,1.24460E+00
2.3750,1.23300E+00
2.3760,1.22140E+00
2.3770,1.20981E+00
2.3780,1.19822E+00
2.3790,1.18664E+00
2.3800,1.17508E+00
2.3810,1.16353E+00
2.3820,1.15200E+00
2.3830,1.14050E+00
2.3840,1.12901E+00
2.3850,1.11755E+00
2.3860,1.10612E+00
2.3870,1.09472E+00
2.3880,1.08334E+00
2.3890,1.07201E+00
2.3900,1.06071E+00
2.3910,1.04944E+00
2.3920,1.03822E+00
2.3930,1.02704E+00
2.3940,1.01590E+00
2.3950,1.00480E+00
2.3960,9.93756E-01
2.3970,9.82758E-01
2.3980,9.71809E-01
2.3990,9.60912E-01
2.4000,9.50068E-01
2.4010,9.39278E-01
2.4020,9.28545E-01
2.4030,9.17868E-01
2.4040,9.07250E-01
2.4050,8.96692E-01
2.4060,8.86194E-01
2.4070,8.75759E-01
2.4080,8.65386E-01
2.4090,8.55078E-01
2.4100,8.44835E-01
2.4110,8.34658E-01
2.4120,8.24549E-01
2.4130,8.14507E-01
2.4140,8.04534E-01
2.4150,7.94631E-01
2.4160,7.84798E-01
2.4170,7.75037E-01
2.4180,7.65347E-01
2.4190,7.55730E-01
2.4200,7.46186E-01
2.4210,7.36715E-01
2.4220,7.27319E-01
2.4230,7.17998E-01
2.4240,7.08751E-01
2.4250,6.99581E-01
2.4260,6.90486E-01
2.4270,6.81468E-01
2.4280,6.72527E-01
2.4290,6.63663E-01
2.4300,6.54876E-01
2.4310,6.46167E-01
2.4320,6.37536E-01
2.4330,6.28982E-01
2.4340,6.20508E-01
2.4350,6.12111E-01
2.4360,6.03793E-01
2.4370,5.95554E-01
2.4380,5.87393E-01
2.4390,5.79311E-01
2.4400,5.71308E-01
2.4410,5.63383E-01
2.4420,5.55537E-01
2.4430,5.47770E-01
2.4440,5.40082E-01
2.4450,5.32472E-01
2.4460,5.24940E-01
2.4470,5.17487E-01
2.4480,5.10112E-01
2.4490,5.02814E-01
2.4500,4.95595E-01
2.4510,4.88453E-01
2.4520,4.81389E-01
2.4530,4.74401E-01
2.4540,4.67491E-01
2.4550,4.60657E-01
2.4560,4.53899E-01
2.4570,4.47217E-01
2.4580,4.40611E-01
2.4590,4.34081E-01
2.4600,4.27625E-01
2.4610,4.21244E-01
2.4620,4.14938E-01
2.4630,4.08705E-01
2.4640,4.02546E-01
2.4650,3.96461E-01
2.4660,3.90448E-01
2.4670,3.84507E-01
2.4680,3.78638E-01
2.4690,3.72841E-01
2.4700,3.67115E-01
2.4710,3.61459E-01
2.4720,3.55874E-01
2.4730,3.50358E-01
2.4740,3.44911E-01
2.4750,3.39533E-01
2.4760,3.34223E-01
2.4770,3.28981E-01
2.4780,3.23807E-01
2.4790,3.18699E-01
2.4800,3.13657E-01
2.4810,3.08681E-01
2.4820,3.03770E-01
2.4830,2.98923E-01
2.4840,2.94141E-01
2.4850,2.89422E-01
2.4860,2.84766E-01
2.4870,2.80173E-01
2.4880,2.75642E-01
2.4890,2.71172E-01
2.4900,2.66763E-01
2.4910,2.62414E-01
2.4920,2.58125E-01
2.4930,2.53896E-01
2.4940,2.49725E-01
2.4950,2.45611E-01
2.4960,2.41556E-01
2.4970,2.37557E-01
2.4980,2.33615E-01
2.4990,2.29729E-01
2.5000,2.25898E-01
2.5010,2.22121E-01
2.5020,2.18399E-01
2.5030,2.14730E-01
2.5040,2.11114E-01
2.5050,2.07551E-01
2.5060,2.04040E-01
2.5070,2.00580E-01
2.5080,1.97171E-01
2.5090,1.93812E-01
2.5100,1.90503E-01
2.5110,1.87242E-01
2.5120,1.84031E-01
2.5130,1.80867E-01
2.5140,1.77751E-01
2.5150,1.74682E-01
2.5160,1.71659E-01
2.5170,1.68682E-01
2.5180,1.65750E-01
2.5190,1.62863E-01
2.5200,1.60021E-01
2.5210,1.57222E-01
2.5220,1.54466E-01
2.5230,1.51753E-01
2.5240,1.49082E-01
2.5250,1.46452E-01
2.5260,1.43864E-01
2.5270,1.41316E-01
2.5280,1.38808E-01
2.5290,1.36340E-01
2.5300,1.33911E-01
2.5310,1.31520E-01
2.5320,1.29168E-01
2.5330,1.26853E-01
2.5340,1.24575E-01
2.5350,1.22333E-01
2.5360,1.20128E-01
2.5370,1.17958E-01
2.5380,1.15824E-01
2.5390,1.13724E-01
2.5400,1.11659E-01
2.5410,1.09627E-01
2.5420,1.07628E-01
2.5430,1.05662E-01
2.5440,1.03729E-01
2.5450,1.01827E-01
2.5460,9.99575E-02
2.5470,9.81185E-02
2.5480,9.63102E-02
2.5490,9.45321E-02
2.5500,9.27837E-02
2.5510,9.10647E-02
2.5520,8.93746E-02
2.5530,8.77130E-02
2.5540,8.60794E-02
2.5550,8.44736E-02
2.5560,8.28950E-02
2.5570,8.13434E-02
2.5580,7.98182E-02
2.5590,7.83191E-02
2.5600,7.68457E-02
2.5610,7.53977E-02
2.5620,7.39746E-02
2.5630,7.25761E-02
2.5640,7.12019E-02
2.5650,6.98515E-02
2.5660,6.85245E-02
2.5670,6.72207E-02
2.5680,6.59397E-02
2.5690,6.46812E-02
2.5700,6.34447E-02
2.5710,6.22300E-02
2.5720,6.10367E-02
2.5730,5.98644E-02
2.5740,5.87130E-02
2.5750,5.75819E-02
2.5760,5.64710E-02
2.5770,5.53799E-02
2.5780,5.43083E-02
2.5790,5.32558E-02
2.5800,5.22222E-02
2.5810,5.12072E-02
2.5820,5.02104E-02
2.5830,4.92317E-02
2.5840,4.82706E-02
2.5850,4.73269E-02
2.5860,4.64004E-02
2.5870,4.54907E-02
2.5880,4.45976E-02
2.5890,4.37208E-02
2.5900,4.28600E-02
2.5910,4.20150E-02
2.5920,4.11855E-02
2.5930,4.03713E-02
2.5940,3.95721E-02
2.5950,3.87876E-02
2.5960,3.80177E-02
2.5970,3.72620E-02
2.5980,3.65203E-02
2.5990,3.57925E-02
2.6000,3.50782E-02
2.6010,3.43772E-02
2.6020,3.36894E-02
2.6030,3.30144E-02
2.6040,3.23521E-02
2.6050,3.17023E-02
2.6060,3.10646E-02
2.6070,3.04390E-02
2.6080,2.98253E-02
2.6090,2.92231E-02
2.6100,2.86324E-02
2.6110,2.80529E-02
2.6120,2.74844E-02
2.6130,2.69267E-02
2.6140,2.63797E-02
2.6150,2.58431E-02
2.6160,2.53168E-02
2.6170,2.48007E-02
2.6180,2.42944E-02
2.6190,2.37978E-02
2.6200,2.33109E-02
2.6210,2.28333E-02
2.6220,2.23650E-02
2.6230,2.19057E-02
2.6240,2.14553E-02
2.6250,2.10137E-02
2.6260,2.05807E-02
2.6270,2.01561E-02
2.6280,1.97398E-02
2.6290,1.93316E-02
2.6300,1.89314E-02
2.6310,1.85390E-02
2.6320,1.81544E-02
2.6330,1.77773E-02
2.6340,1.74076E-02
2.6350,1.70453E-02
2.6360,1.66900E-02
2.6370,1.63418E-02
2.6380,1.60005E-02
2.6390,1.56660E-02
2.6400,1.53381E-02
2.6410,1.50167E-02
2.6420,1.47017E-02
2.6430,1.43930E-02
2.6440,1.40904E-02
2.6450,1.37939E-02
2.6460,1.35034E-02
2.6470,1.32186E-02
2.6480,1.29396E-02
2.6490,1.26662E-02
2.6500,1.23983E-02
2.6510,1.21358E-02
2.6520,1.18785E-02
2.6530,1.16265E-02
2.6540,1.13796E-02
2.6550,1.11377E-02
2.6560,1.09006E-02
2.6570,1.06684E-02
2.6580,1.04410E-02
2.6590,1.02181E-02
2.6600,9.99980E-03
2.6610,9.78594E-03
2.6620,9.57646E-03
2.6630,9.37126E-03
2.6640,9.17027E-03
2.6650,8.97340E-03
2.6660,8.78057E-03
2.6670,8.59171E-03
2.6680,8.40673E-03
2.6690,8.22557E-03
2.6700,8.04814E-03
2.6710,7.87438E-03
2.6720,7.70421E-03
2.6730,7.53757E-03
2.6740,7.37438E-03
2.6750,7.21458E-03
2.6760,7.05810E-03
2.6770,6.90487E-03
2.6780,6.75484E-03
2.6790,6.60793E-03
2.6800,6.46409E-03
2.6810,6.32326E-03
2.6820,6.18537E-03
2.6830,6.05037E-03
2.6840,5.91820E-03
2.6850,5.78881E-03
2.6860,5.66213E-03
2.6870,5.53812E-03
2.6880,5.41672E-03
2.6890,5.29788E-03
2.6900,5.18154E-03
2.6910,5.06767E-03
2.6920,4.95620E-03
2.6930,4.84709E-03
2.6940,4.74030E-03
2.6950,4.63577E-03
2.6960,4.53346E-03
2.6970,4.43332E-03
2.6980,4.33532E-03
2.6990,4.23940E-03
2.7000,4.14553E-03
2.7010,4.05367E-03
2.7020,3.96376E-03
2.7030,3.87578E-03
2.7040,3.78969E-03
2.7050,3.70543E-03
2.7060,3.62299E-03
2.7070,3.54231E-03
2.7080,3.46337E-03
2.7090,3.38613E-03
2.7100,3.31056E-03
2.7110,3.23661E-03
2.7120,3.16425E-03
2.7130,3.09346E-03
2.7140,3.02420E-03
2.7150,2.95644E-03
2.7160,2.89015E-03
2.7170,2.82529E-03
2.7180,2.76184E-03
2.7190,2.69977E-03
2.7200,2.63905E-03
2.7210,2.57965E-03
2.7220,2.52155E-03
2.7230,2.46471E-03
2.7240,2.40911E-03
2.7250,2.35472E-03
2.7260,2.30153E-03
2.7270,2.24949E-03
2.7280,2.19860E-03
2.7290,2.14882E-03
2.7300,2.10014E-03
2.7310,2.05252E-03
2.7320,2.00595E-03
2.7330,1.96041E-03
2.7340,1.91586E-03
2.7350,1.87230E-03
2.7360,1.82970E-03
2.7370,1.78804E-03
2.7380,1.74730E-03
2.7390,1.70746E-03
2.7400,1.66850E-03
2.7410,1.63041E-03
2.7420,1.59316E-03
2.7430,1.55673E-03
2.7440,1.52112E-03
2.7450,1.48629E-03
2.7460,1.45224E-03
2.7470,1.41895E-03
2.7480,1.38640E-03
2.7490,1.35457E-03
2.7500,1.32345E-03
2.7510,1.29303E-03
2.7520,1.26329E-03
2.7530,1.23422E-03
2.7540,1.20579E-03
2.7550,1.17800E-03
2.7560,1.15084E-03
2.7570,1.12428E-03
2.7580,1.09832E-03
2.7590,1.07294E-03
2.7600,1.04813E-03
2.7610,1.02389E-03
2.7620,1.00018E-03
2.7630,9.77015E-04
2.7640,9.54370E-04
2.7650,9.32235E-04
2.7660,9.10600E-04
2.7670,8.89455E-04
2.7680,8.68787E-04
2.7690,8.48588E-04
2.7700,8.28846E-04
2.7710,8.09551E-04
2.7720,7.90695E-04
2.7730,7.72266E-04
2.7740,7.54256E-04
2.7750,7.36656E-04
2.7760,7.19456E-04
2.7770,7.02647E-04
2.7780,6.86222E-04
2.7790,6.70171E-04
2.7800,6.54486E-04
2.7810,6.39160E-04
2.7820,6.24183E-04
2.7830,6.09549E-04
2.7840,5.95250E-04
2.7850,5.81279E-04
2.7860,5.67627E-04
2.7870,5.54288E-04
2.7880,5.41256E-04
2.7890,5.28522E-04
2.7900,5.16081E-04
2.7910,5.03927E-04
2.7920,4.92051E-04
2.7930,4.80449E-04
2.7940,4.69115E-04
2.7950,4.58041E-04
2.7960,4.47223E-04
2.7970,4.36655E-04
2.7980,4.26331E-04
2.7990,4.16245E-04
2.8000,4.06393E-04
2.8010,3.96769E-04
2.8020,3.87367E-04
2.8030,3.78183E-04
2.8040,3.69213E-04
2.8050,3.60450E-04
2.8060,3.51891E-04
2.8070,3.43530E-04
2.8080,3.35364E-04
2.8090,3.27388E-04
2.8100,3.19598E-04
2.8110,3.11989E-04
2.8120,3.04557E-04
2.8130,2.97298E-04
2.8140,2.90209E-04
2.8150,2.83285E-04
2.8160,2.76523E-04
2.8170,2.69919E-04
2.8180,2.63470E-04
2.8190,2.57171E-04
2.8200,2.51020E-04
2.8210,2.45013E-04
2.8220,2.39147E-04
2.8230,2.33418E-04
2.8240,2.27824E-04
2.8250,2.22362E-04
2.8260,2.17027E-04
2.8270,2.11818E-04
2.8280,2.06732E-04
2.8290,2.01765E-04
2.8300,1.96915E-04
2.8310,1.92180E-04
2.8320,1.87556E-04
2.8330,1.83041E-04
2.8340,1.78633E-04
2.8350,1.74329E-04
2.8360,1.70126E-04
2.8370,1.66023E-04
2.8380,1.62017E-04
2.8390,1.58106E-04
2.8400,1.54288E-04
2.8410,1.50560E-04
2.8420,1.46920E-04
2.8430,1.43367E-04
2.8440,1.39898E-04
2.8450,1.36511E-04
2.8460,1.33205E-04
2.8470,1.29978E-04
2.8480,1.26827E-04
2.8490,1.23751E-04
2.8500,1.20749E-04
2.8510,1.17818E-04
2.8520,1.14957E-04
2.8530,1.12164E-04
2.8540,1.09437E-04
2.8550,1.06776E-04
2.8560,1.04179E-04
2.8570,1.01643E-04
2.8580,9.91682E-05
2.8590,9.67525E-05
2.8600,9.43946E-05
2.8610,9.20932E-05
2.8620,8.98469E-05
2.8630,8.76545E-05
2.8640,8.55146E-05
2.8650,8.34261E-05
2.8660,8.13878E-05
2.8670,7.93984E-05
2.8680,7.74568E-05
2.8690,7.55618E-05
2.8700,7.37125E-05
2.8710,7.19077E-05
2.8720,7.01463E-05
2.8730,6.84273E-05
2.8740,6.67498E-05
2.8750,6.51127E-05
2.8760,6.35152E-05
2.8770,6.19561E-05
2.8780,6.04348E-05
2.8790,5.89501E-05
2.8800,5.75014E-05
2.8810,5.60877E-05
2.8820,5.47082E-05
2.8830,5.33621E-05
2.8840,5.20486E-05
2.8850,5.07669E-05
2.8860,4.95162E-05
2.8870,4.82959E-05
2.8880,4.71052E-05
2.8890,4.59434E-05
2.8900,4.48098E-05
2.8910,4.37038E-05
2.8920,4.26246E-05
2.8930,4.15717E-05
2.8940,4.05444E-05
2.8950,3.95420E-05
2.8960,3.85641E-05
2.8970,3.76100E-05
2.8980,3.66792E-05
2.8990,3.57710E-05
2.9000,3.48850E-05
2.9010,3.40206E-05
2.9020,3.31774E-05
2.9030,3.23547E-05
2.9040,3.15521E-05
2.9050,3.07691E-05
2.9060,3.00053E-05
2.9070,2.92602E-05
2.9080,2.85333E-05
2.9090,2.78242E-05
2.9100,2.71324E-05
2.9110,2.64577E-05
2.9120,2.57994E-05
2.9130,2.51573E-05
2.9140,2.45310E-05
2.9150,2.39200E-05
2.9160,2.33241E-05
2.9170,2.27427E-05
2.9180,2.21757E-05
2.9190,2.16226E-05
2.9200,2.10831E-05
2.9210,2.05569E-05
2.9220,2.00437E-05
2.9230,1.95430E-05
2.9240,1.90547E-05
2.9250,1.85785E-05
2.9260,1.81140E-05
2.9270,1.76609E-05
2.9280,1.72191E-05
2.9290,1.67881E-05
2.9300,1.63678E-05
2.9310,1.59578E-05
2.9320,1.55580E-05
2.9330,1.51681E-05
2.9340,1.47878E-05
2.9350,1.44170E-05
2.9360,1.40553E-05
2.9370,1.37025E-05
2.9380,1.33586E-05
2.9390,1.30231E-05
2.9400,1.26959E-05
2.9410,1.23769E-05
2.9420,1.20658E-05
2.9430,1.17624E-05
2.9440,1.14665E-05
2.9450,1.11780E-05
2.9460,1.08966E-05
2.9470,1.06223E-05
2.9480,1.03547E-05
2.9490,1.00938E-05
2.9500,9.83945E-06
2.9510,9.59139E-06
2.9520,9.34951E-06
2.9530,9.11365E-06
2.9540,8.88367E-06
2.9550,8.65943E-06
2.9560,8.44077E-06
2.9570,8.22757E-06
2.9580,8.01969E-06
2.9590,7.81700E-06
2.9600,7.61937E-06
2.9610,7.42668E-06
2.9620,7.23881E-06
2.9630,7.05563E-06
2.9640,6.87703E-06
2.9650,6.70290E-06
2.9660,6.53313E-06
2.9670,6.36760E-06
2.9680,6.20623E-06
2.9690,6.04889E-06
2.9700,5.89550E-06
2.9710,5.74595E-06
2.9720,5.60015E-06
2.9730,5.45802E-06
2.9740,5.31944E-06
2.9750,5.18435E-06
2.9760,5.05265E-06
2.9770,4.92425E-06
2.9780,4.79908E-06
2.9790,4.67706E-06
2.9800,4.55811E-06
2.9810,4.44215E-06
2.9820,4.32910E-06
2.9830,4.21890E-06
2.9840,4.11148E-06
2.9850,4.00676E-06
2.9860,3.90468E-06
2.9870,3.80517E-06
2.9880,3.70817E-06
2.9890,3.61362E-06
2.9900,3.52145E-06
2.9910,3.43161E-06
2.9920,3.34403E-06
2.9930,3.25867E-06
2.9940,3.17546E-06
2.9950,3.09435E-06
2.9960,3.01530E-06
2.9970,2.93824E-06
2.9980,2.86313E-06
2.9990,2.78992E-06
3.0000,2.71857E-06
3.0010,2.64902E-06
3.0020,2.58123E-06
3.0030,2.51516E-06
3.0040,2.45076E-06
3.0050,2.38800E-06
3.0060,2.32682E-06
3.0070,2.26720E-06
3.0080,2.20909E-06
3.0090,2.15245E-06
3.0100,2.09725E-06
3.0110,2.04345E-06
3.0120,1.99102E-06
3.0130,1.93992E-06
3.0140,1.89012E-06
3.0150,1.84159E-06
3.0160,1.79429E-06
3.0170,1.74819E-06
3.0180,1.70326E-06
3.0190,1.65948E-06
3.0200,1.61682E-06
3.0210,1.57524E-06
3.0220,1.53471E-06
3.0230,1.49522E-06
3.0240,1.45674E-06
3.0250,1.41924E-06
3.0260,1.38269E-06
3.0270,1.34708E-06
3.0280,1.31238E-06
3.0290,1.27856E-06
3.0300,1.24560E-06
3.0310,1.21349E-06
3.0320,1.18219E-06
3.0330,1.15170E-06
3.0340,1.12199E-06
3.0350,1.09303E-06
3.0360,1.06482E-06
3.0370,1.03732E-06
3.0380,1.01053E-06
3.0390,9.84428E-07
3.0400,9.58992E-07
3.0410,9.34207E-07
3.0420,9.10058E-07
3.0430,8.86526E-07
3.0440,8.63598E-07
3.0450,8.41258E-07
3.0460,8.19490E-07
3.0470,7.98281E-07
3.0480,7.77616E-07
3.0490,7.57481E-07
3.0500,7.37863E-07
3.0510,7.18748E-07
3.0520,7.00125E-07
3.0530,6.81979E-07
3.0540,6.64300E-07
3.0550,6.47076E-07
3.0560,6.30294E-07
3.0570,6.13943E-07
3.0580,5.98014E-07
3.0590,5.82494E-07
3.0600,5.67373E-07
3.0610,5.52641E-07
3.0620,5.38289E-07
3.0630,5.24307E-07
3.0640,5.10684E-07
3.0650,4.97413E-07
3.0660,4.84484E-07
3.0670,4.71888E-07
3.0680,4.59616E-07
3.0690,4.47662E-07
3.0700,4.36015E-07
3.0710,4.24669E-07
3.0720,4.13616E-07
3.0730,4.02849E-07
3.0740,3.92359E-07
3.0750,3.82141E-07
3.0760,3.72186E-07
3.0770,3.62488E-07
3.0780,3.53042E-07
3.0790,3.43839E-07
3.0800,3.34875E-07
3.0810,3.26142E-07
3.0820,3.17635E-07
3.0830,3.09349E-07
3.0840,3.01276E-07
3.0850,2.93413E-07
3.0860,2.85754E-07
3.0870,2.78293E-07
3.0880,2.71025E-07
3.0890,2.63946E-07
3.0900,2.57050E-07
3.0910,2.50332E-07
3.0920,2.43789E-07
3.0930,2.37416E-07
3.0940,2.31208E-07
3.0950,2.25162E-07
3.0960,2.19272E-07
3.0970,2.13535E-07
3.0980,2.07947E-07
3.0990,2.02504E-07
3.1000,1.97203E-07
3.1010,1.92039E-07
3.1020,1.87010E-07
3.1030,1.82111E-07
3.1040,1.77340E-07
3.1050,1.72692E-07
3.1060,1.68166E-07
3.1070,1.63758E-07
3.1080,1.59464E-07
3.1090,1.55282E-07
3.1100,1.51209E-07
3.1110,1.47241E-07
3.1120,1.43378E-07
3.1130,1.39615E-07
3.1140,1.35950E-07
3.1150,1.32380E-07
3.1160,1.28904E-07
3.1170,1.25518E-07
3.1180,1.22220E-07
3.1190,1.19009E-07
3.1200,1.15881E-07
3.1210,1.12835E-07
3.1220,1.09869E-07
3.1230,1.06980E-07
3.1240,1.04166E-07
3.1250,1.01426E-07
3.1260,9.87576E-08
3.1270,9.61588E-08
3.1280,9.36279E-08
3.1290,9.11632E-08
3.1300,8.87629E-08
3.1310,8.64254E-08
3.1320,8.41490E-08
3.1330,8.19322E-08
3.1340,7.97735E-08
3.1350,7.76712E-08
3.1360,7.56239E-08
3.1370,7.36303E-08
3.1380,7.16888E-08
3.1390,6.97982E-08
3.1400,6.79572E-08
3.1410,6.61644E-08
3.1420,6.44186E-08
3.1430,6.27185E-08
3.1440,6.10630E-08
3.1450,5.94510E-08
3.1460,5.78812E-08
3.1470,5.63526E-08
3.1480,5.48641E-08
3.1490,5.34147E-08
3.1500,5.20033E-08
3.1510,5.06290E-08
3.1520,4.92908E-08
3.1530,4.79877E-08
3.1540,4.67189E-08
3.1550,4.54834E-08
3.1560,4.42804E-08
3.1570,4.31090E-08
3.1580,4.19684E-08
3.1590,4.08577E-08
3.1600,3.97763E-08
3.1610,3.87234E-08
3.1620,3.76981E-08
3.1630,3.66998E-08
3.1640,3.57278E-08
3.1650,3.47814E-08
3.1660,3.38599E-08
3.1670,3.29627E-08
3.1680,3.20891E-08
3.1690,3.12385E-08
3.1700,3.04103E-08
3.1710,2.96040E-08
3.1720,2.88189E-08
3.1730,2.80545E-08
3.1740,2.73103E-08
3.1750,2.65856E-08
3.1760,2.58801E-08
3.1770,2.51933E-08
3.1780,2.45245E-08
3.1790,2.38734E-08
3.1800,2.32394E-08
3.1810,2.26223E-08
3.1820,2.20214E-08
3.1830,2.14363E-08
3.1840,2.08668E-08
3.1850,2.03122E-08
3.1860,1.97724E-08
3.1870,1.92468E-08
3.1880,1.87351E-08
3.1890,1.82369E-08
3.1900,1.77519E-08
3.1910,1.72797E-08
3.1920,1.68200E-08
3.1930,1.63725E-08
3.1940,1.59368E-08
3.1950,1.55126E-08
3.1960,1.50997E-08
3.1970,1.46977E-08
3.1980,1.43063E-08
3.1990,1.39253E-08
3.2000,1.35544E-08
3.2010,1.31933E-08
3.2020,1.28418E-08
3.2030,1.24996E-08
3.2040,1.21665E-08
3.2050,1.18422E-08
3.2060,1.15265E-08
3.2070,1.12192E-08
3.2080,1.09200E-08
3.2090,1.06287E-08
3.2100,1.03452E-08
3.2110,1.00692E-08
3.2120,9.80056E-09
3.2130,9.53903E-09
3.2140,9.28443E-09
3.2150,9.03660E-09
3.2160,8.79534E-09
3.2170,8.56050E-09
3.2180,8.33189E-09
3.2190,8.10935E-09
3.2200,7.89273E-09
3.2210,7.68187E-09
3.2220,7.47661E-09
3.2230,7.27680E-09
3.2240,7.08231E-09
3.2250,6.89299E-09
3.2260,6.70871E-09
3.2270,6.52933E-09
3.2280,6.35472E-09
3.2290,6.18475E-09
3.2300,6.01931E-09
3.2310,5.85828E-09
3.2320,5.70153E-09
3.2330,5.54895E-09
3.2340,5.40044E-09
3.2350,5.25588E-09
3.2360,5.11517E-09
3.2370,4.97821E-09
3.2380,4.84490E-09
3.2390,4.71515E-09
3.2400,4.58885E-09
3.2410,4.46591E-09
3.2420,4.34626E-09
3.2430,4.22979E-09
3.2440,4.11644E-09
3.2450,4.00610E-09
3.2460,3.89871E-09
3.2470,3.79418E-09
3.2480,3.69244E-09
3.2490,3.59342E-09
3.2500,3.49704E-09
3.2510,3.40324E-09
3.2520,3.31193E-09
3.2530,3.22307E-09
3.2540,3.13658E-09
3.2550,3.05240E-09
3.2560,2.97047E-09
3.2570,2.89072E-09
3.2580,2.81311E-09
3.2590,2.73758E-09
3.2600,2.66406E-09
3.2610,2.59250E-09
3.2620,2.52286E-09
3.2630,2.45509E-09
3.2640,2.38912E-09
3.2650,2.32492E-09
3.2660,2.26244E-09
3.2670,2.20162E-09
3.2680,2.14244E-09
3.2690,2.08484E-09
3.2700,2.02878E-09
3.2710,1.97422E-09
3.2720,1.92113E-09
3.2730,1.86945E-09
3.2740,1.81916E-09
3.2750,1.77021E-09
3.2760,1.72258E-09
3.2770,1.67622E-09
3.2780,1.63111E-09
3.2790,1.58720E-09
3.2800,1.54447E-09
3.2810,1.50289E-09
3.2820,1.46242E-09
3.2830,1.42303E-09
3.2840,1.38471E-09
3.2850,1.34741E-09
3.2860,1.31111E-09
3.2870,1.27578E-09
3.2880,1.24140E-09
3.2890,1.20795E-09
3.2900,1.17539E-09
3.2910,1.14370E-09
3.2920,1.11287E-09
3.2930,1.08287E-09
3.2940,1.05367E-09
3.2950,1.02525E-09
3.2960,9.97597E-10



==> anc/A_state_wvfncts/v2.csv <==
Level v=2

0.9850,9.86458E-10
0.9860,1.10597E-09
0.9870,1.23962E-09
0.9880,1.38904E-09
0.9890,1.55604E-09
0.9900,1.74264E-09
0.9910,1.95109E-09
0.9920,2.18387E-09
0.9930,2.44375E-09
0.9940,2.73380E-09
0.9950,3.05744E-09
0.9960,3.41846E-09
0.9970,3.82106E-09
0.9980,4.26990E-09
0.9990,4.77015E-09
1.0000,5.32755E-09
1.0010,5.94845E-09
1.0020,6.63989E-09
1.0030,7.40967E-09
1.0040,8.26642E-09
1.0050,9.21971E-09
1.0060,1.02801E-08
1.0070,1.14593E-08
1.0080,1.27703E-08
1.0090,1.42273E-08
1.0100,1.58463E-08
1.0110,1.76446E-08
1.0120,1.96415E-08
1.0130,2.18585E-08
1.0140,2.43191E-08
1.0150,2.70492E-08
1.0160,3.00776E-08
1.0170,3.34357E-08
1.0180,3.71587E-08
1.0190,4.12848E-08
1.0200,4.58565E-08
1.0210,5.09204E-08
1.0220,5.65280E-08
1.0230,6.27359E-08
1.0240,6.96063E-08
1.0250,7.72080E-08
1.0260,8.56163E-08
1.0270,9.49142E-08
1.0280,1.05193E-07
1.0290,1.16553E-07
1.0300,1.29103E-07
1.0310,1.42966E-07
1.0320,1.58275E-07
1.0330,1.75173E-07
1.0340,1.93823E-07
1.0350,2.14399E-07
1.0360,2.37095E-07
1.0370,2.62120E-07
1.0380,2.89707E-07
1.0390,3.20109E-07
1.0400,3.53604E-07
1.0410,3.90496E-07
1.0420,4.31118E-07
1.0430,4.75834E-07
1.0440,5.25043E-07
1.0450,5.79181E-07
1.0460,6.38725E-07
1.0470,7.04195E-07
1.0480,7.76162E-07
1.0490,8.55247E-07
1.0500,9.42129E-07
1.0510,1.03755E-06
1.0520,1.14232E-06
1.0530,1.25732E-06
1.0540,1.38351E-06
1.0550,1.52195E-06
1.0560,1.67377E-06
1.0570,1.84023E-06
1.0580,2.02269E-06
1.0590,2.22261E-06
1.0600,2.44162E-06
1.0610,2.68146E-06
1.0620,2.94404E-06
1.0630,3.23144E-06
1.0640,3.54590E-06
1.0650,3.88989E-06
1.0660,4.26605E-06
1.0670,4.67728E-06
1.0680,5.12673E-06
1.0690,5.61780E-06
1.0700,6.15418E-06
1.0710,6.73989E-06
1.0720,7.37929E-06
1.0730,8.07708E-06
1.0740,8.83839E-06
1.0750,9.66874E-06
1.0760,1.05741E-05
1.0770,1.15611E-05
1.0780,1.26366E-05
1.0790,1.38083E-05
1.0800,1.50844E-05
1.0810,1.64737E-05
1.0820,1.79860E-05
1.0830,1.96316E-05
1.0840,2.14218E-05
1.0850,2.33685E-05
1.0860,2.54850E-05
1.0870,2.77854E-05
1.0880,3.02848E-05
1.0890,3.29998E-05
1.0900,3.59479E-05
1.0910,3.91484E-05
1.0920,4.26217E-05
1.0930,4.63900E-05
1.0940,5.04771E-05
1.0950,5.49088E-05
1.0960,5.97125E-05
1.0970,6.49180E-05
1.0980,7.05572E-05
1.0990,7.66645E-05
1.1000,8.32766E-05
1.1010,9.04331E-05
1.1020,9.81766E-05
1.1030,1.06553E-04
1.1040,1.15610E-04
1.1050,1.25402E-04
1.1060,1.35984E-04
1.1070,1.47416E-04
1.1080,1.59764E-04
1.1090,1.73096E-04
1.1100,1.87487E-04
1.1110,2.03015E-04
1.1120,2.19767E-04
1.1130,2.37831E-04
1.1140,2.57306E-04
1.1150,2.78296E-04
1.1160,3.00910E-04
1.1170,3.25267E-04
1.1180,3.51494E-04
1.1190,3.79726E-04
1.1200,4.10105E-04
1.1210,4.42785E-04
1.1220,4.77931E-04
1.1230,5.15715E-04
1.1240,5.56323E-04
1.1250,5.99953E-04
1.1260,6.46815E-04
1.1270,6.97132E-04
1.1280,7.51143E-04
1.1290,8.09100E-04
1.1300,8.71272E-04
1.1310,9.37944E-04
1.1320,1.00942E-03
1.1330,1.08602E-03
1.1340,1.16809E-03
1.1350,1.25598E-03
1.1360,1.35009E-03
1.1370,1.45081E-03
1.1380,1.55859E-03
1.1390,1.67387E-03
1.1400,1.79714E-03
1.1410,1.92891E-03
1.1420,2.06972E-03
1.1430,2.22014E-03
1.1440,2.38078E-03
1.1450,2.55226E-03
1.1460,2.73528E-03
1.1470,2.93053E-03
1.1480,3.13876E-03
1.1490,3.36077E-03
1.1500,3.59739E-03
1.1510,3.84949E-03
1.1520,4.11801E-03
1.1530,4.40390E-03
1.1540,4.70820E-03
1.1550,5.03198E-03
1.1560,5.37637E-03
1.1570,5.74255E-03
1.1580,6.13179E-03
1.1590,6.54538E-03
1.1600,6.98470E-03
1.1610,7.45119E-03
1.1620,7.94636E-03
1.1630,8.47179E-03
1.1640,9.02914E-03
1.1650,9.62014E-03
1.1660,1.02466E-02
1.1670,1.09104E-02
1.1680,1.16136E-02
1.1690,1.23582E-02
1.1700,1.31463E-02
1.1710,1.39803E-02
1.1720,1.48624E-02
1.1730,1.57951E-02
1.1740,1.67810E-02
1.1750,1.78228E-02
1.1760,1.89231E-02
1.1770,2.00848E-02
1.1780,2.13110E-02
1.1790,2.26047E-02
1.1800,2.39692E-02
1.1810,2.54078E-02
1.1820,2.69238E-02
1.1830,2.85210E-02
1.1840,3.02030E-02
1.1850,3.19737E-02
1.1860,3.38370E-02
1.1870,3.57970E-02
1.1880,3.78580E-02
1.1890,4.00243E-02
1.1900,4.23004E-02
1.1910,4.46909E-02
1.1920,4.72006E-02
1.1930,4.98345E-02
1.1940,5.25975E-02
1.1950,5.54948E-02
1.1960,5.85318E-02
1.1970,6.17139E-02
1.1980,6.50466E-02
1.1990,6.85357E-02
1.2000,7.21871E-02
1.2010,7.60066E-02
1.2020,8.00003E-02
1.2030,8.41745E-02
1.2040,8.85354E-02
1.2050,9.30895E-02
1.2060,9.78433E-02
1.2070,1.02803E-01
1.2080,1.07977E-01
1.2090,1.13369E-01
1.2100,1.18989E-01
1.2110,1.24842E-01
1.2120,1.30936E-01
1.2130,1.37277E-01
1.2140,1.43873E-01
1.2150,1.50730E-01
1.2160,1.57856E-01
1.2170,1.65258E-01
1.2180,1.72943E-01
1.2190,1.80918E-01
1.2200,1.89189E-01
1.2210,1.97765E-01
1.2220,2.06650E-01
1.2230,2.15853E-01
1.2240,2.25380E-01
1.2250,2.35237E-01
1.2260,2.45430E-01
1.2270,2.55965E-01
1.2280,2.66848E-01
1.2290,2.78084E-01
1.2300,2.89678E-01
1.2310,3.01636E-01
1.2320,3.13962E-01
1.2330,3.26660E-01
1.2340,3.39735E-01
1.2350,3.53190E-01
1.2360,3.67028E-01
1.2370,3.81253E-01
1.2380,3.95868E-01
1.2390,4.10876E-01
1.2400,4.26278E-01
1.2410,4.42076E-01
1.2420,4.58273E-01
1.2430,4.74870E-01
1.2440,4.91866E-01
1.2450,5.09264E-01
1.2460,5.27063E-01
1.2470,5.45263E-01
1.2480,5.63864E-01
1.2490,5.82863E-01
1.2500,6.02260E-01
1.2510,6.22053E-01
1.2520,6.42238E-01
1.2530,6.62812E-01
1.2540,6.83773E-01
1.2550,7.05114E-01
1.2560,7.26833E-01
1.2570,7.48922E-01
1.2580,7.71376E-01
1.2590,7.94188E-01
1.2600,8.17351E-01
1.2610,8.40856E-01
1.2620,8.64695E-01
1.2630,8.88858E-01
1.2640,9.13336E-01
1.2650,9.38117E-01
1.2660,9.63190E-01
1.2670,9.88543E-01
1.2680,1.01416E+00
1.2690,1.04004E+00
1.2700,1.06615E+00
1.2710,1.09249E+00
1.2720,1.11903E+00
1.2730,1.14577E+00
1.2740,1.17268E+00
1.2750,1.19974E+00
1.2760,1.22694E+00
1.2770,1.25426E+00
1.2780,1.28168E+00
1.2790,1.30917E+00
1.2800,1.33671E+00
1.2810,1.36428E+00
1.2820,1.39186E+00
1.2830,1.41942E+00
1.2840,1.44694E+00
1.2850,1.47439E+00
1.2860,1.50175E+00
1.2870,1.52898E+00
1.2880,1.55607E+00
1.2890,1.58298E+00
1.2900,1.60968E+00
1.2910,1.63614E+00
1.2920,1.66235E+00
1.2930,1.68825E+00
1.2940,1.71383E+00
1.2950,1.73905E+00
1.2960,1.76388E+00
1.2970,1.78829E+00
1.2980,1.81224E+00
1.2990,1.83571E+00
1.3000,1.85866E+00
1.3010,1.88105E+00
1.3020,1.90286E+00
1.3030,1.92405E+00
1.3040,1.94459E+00
1.3050,1.96444E+00
1.3060,1.98357E+00
1.3070,2.00195E+00
1.3080,2.01954E+00
1.3090,2.03631E+00
1.3100,2.05223E+00
1.3110,2.06726E+00
1.3120,2.08137E+00
1.3130,2.09453E+00
1.3140,2.10670E+00
1.3150,2.11785E+00
1.3160,2.12796E+00
1.3170,2.13699E+00
1.3180,2.14491E+00
1.3190,2.15168E+00
1.3200,2.15729E+00
1.3210,2.16170E+00
1.3220,2.16488E+00
1.3230,2.16682E+00
1.3240,2.16747E+00
1.3250,2.16683E+00
1.3260,2.16485E+00
1.3270,2.16153E+00
1.3280,2.15684E+00
1.3290,2.15076E+00
1.3300,2.14327E+00
1.3310,2.13435E+00
1.3320,2.12400E+00
1.3330,2.11218E+00
1.3340,2.09889E+00
1.3350,2.08412E+00
1.3360,2.06786E+00
1.3370,2.05009E+00
1.3380,2.03082E+00
1.3390,2.01004E+00
1.3400,1.98773E+00
1.3410,1.96392E+00
1.3420,1.93858E+00
1.3430,1.91173E+00
1.3440,1.88336E+00
1.3450,1.85349E+00
1.3460,1.82213E+00
1.3470,1.78928E+00
1.3480,1.75495E+00
1.3490,1.71916E+00
1.3500,1.68193E+00
1.3510,1.64328E+00
1.3520,1.60322E+00
1.3530,1.56178E+00
1.3540,1.51899E+00
1.3550,1.47486E+00
1.3560,1.42943E+00
1.3570,1.38274E+00
1.3580,1.33480E+00
1.3590,1.28566E+00
1.3600,1.23535E+00
1.3610,1.18392E+00
1.3620,1.13140E+00
1.3630,1.07783E+00
1.3640,1.02326E+00
1.3650,9.67726E-01
1.3660,9.11286E-01
1.3670,8.53984E-01
1.3680,7.95871E-01
1.3690,7.36998E-01
1.3700,6.77417E-01
1.3710,6.17184E-01
1.3720,5.56353E-01
1.3730,4.94981E-01
1.3740,4.33126E-01
1.3750,3.70847E-01
1.3760,3.08204E-01
1.3770,2.45256E-01
1.3780,1.82066E-01
1.3790,1.18695E-01
1.3800,5.52061E-02
1.3810,-8.33806E-03
1.3820,-7.18739E-02
1.3830,-1.35338E-01
1.3840,-1.98665E-01
1.3850,-2.61792E-01
1.3860,-3.24655E-01
1.3870,-3.87189E-01
1.3880,-4.49331E-01
1.3890,-5.11017E-01
1.3900,-5.72183E-01
1.3910,-6.32767E-01
1.3920,-6.92706E-01
1.3930,-7.51939E-01
1.3940,-8.10403E-01
1.3950,-8.68040E-01
1.3960,-9.24788E-01
1.3970,-9.80591E-01
1.3980,-1.03539E+00
1.3990,-1.08913E+00
1.4000,-1.14175E+00
1.4010,-1.19321E+00
1.4020,-1.24344E+00
1.4030,-1.29240E+00
1.4040,-1.34004E+00
1.4050,-1.38631E+00
1.4060,-1.43116E+00
1.4070,-1.47454E+00
1.4080,-1.51642E+00
1.4090,-1.55674E+00
1.4100,-1.59548E+00
1.4110,-1.63258E+00
1.4120,-1.66802E+00
1.4130,-1.70176E+00
1.4140,-1.73376E+00
1.4150,-1.76400E+00
1.4160,-1.79244E+00
1.4170,-1.81907E+00
1.4180,-1.84384E+00
1.4190,-1.86674E+00
1.4200,-1.88776E+00
1.4210,-1.90686E+00
1.4220,-1.92404E+00
1.4230,-1.93928E+00
1.4240,-1.95257E+00
1.4250,-1.96389E+00
1.4260,-1.97324E+00
1.4270,-1.98061E+00
1.4280,-1.98601E+00
1.4290,-1.98942E+00
1.4300,-1.99085E+00
1.4310,-1.99030E+00
1.4320,-1.98777E+00
1.4330,-1.98328E+00
1.4340,-1.97683E+00
1.4350,-1.96842E+00
1.4360,-1.95809E+00
1.4370,-1.94583E+00
1.4380,-1.93167E+00
1.4390,-1.91563E+00
1.4400,-1.89772E+00
1.4410,-1.87796E+00
1.4420,-1.85639E+00
1.4430,-1.83303E+00
1.4440,-1.80790E+00
1.4450,-1.78104E+00
1.4460,-1.75247E+00
1.4470,-1.72223E+00
1.4480,-1.69036E+00
1.4490,-1.65688E+00
1.4500,-1.62183E+00
1.4510,-1.58526E+00
1.4520,-1.54720E+00
1.4530,-1.50769E+00
1.4540,-1.46678E+00
1.4550,-1.42450E+00
1.4560,-1.38091E+00
1.4570,-1.33604E+00
1.4580,-1.28994E+00
1.4590,-1.24266E+00
1.4600,-1.19425E+00
1.4610,-1.14476E+00
1.4620,-1.09423E+00
1.4630,-1.04272E+00
1.4640,-9.90265E-01
1.4650,-9.36929E-01
1.4660,-8.82760E-01
1.4670,-8.27810E-01
1.4680,-7.72129E-01
1.4690,-7.15771E-01
1.4700,-6.58787E-01
1.4710,-6.01230E-01
1.4720,-5.43153E-01
1.4730,-4.84607E-01
1.4740,-4.25646E-01
1.4750,-3.66322E-01
1.4760,-3.06687E-01
1.4770,-2.46793E-01
1.4780,-1.86691E-01
1.4790,-1.26433E-01
1.4800,-6.60702E-02
1.4810,-5.65264E-03
1.4820,5.47697E-02
1.4830,1.15147E-01
1.4840,1.75431E-01
1.4850,2.35573E-01
1.4860,2.95526E-01
1.4870,3.55243E-01
1.4880,4.14678E-01
1.4890,4.73786E-01
1.4900,5.32522E-01
1.4910,5.90844E-01
1.4920,6.48708E-01
1.4930,7.06074E-01
1.4940,7.62900E-01
1.4950,8.19148E-01
1.4960,8.74779E-01
1.4970,9.29756E-01
1.4980,9.84043E-01
1.4990,1.03760E+00
1.5000,1.09041E+00
1.5010,1.14242E+00
1.5020,1.19360E+00
1.5030,1.24393E+00
1.5040,1.29338E+00
1.5050,1.34192E+00
1.5060,1.38953E+00
1.5070,1.43617E+00
1.5080,1.48182E+00
1.5090,1.52646E+00
1.5100,1.57008E+00
1.5110,1.61264E+00
1.5120,1.65413E+00
1.5130,1.69454E+00
1.5140,1.73384E+00
1.5150,1.77202E+00
1.5160,1.80907E+00
1.5170,1.84497E+00
1.5180,1.87972E+00
1.5190,1.91330E+00
1.5200,1.94570E+00
1.5210,1.97692E+00
1.5220,2.00695E+00
1.5230,2.03578E+00
1.5240,2.06342E+00
1.5250,2.08985E+00
1.5260,2.11508E+00
1.5270,2.13911E+00
1.5280,2.16193E+00
1.5290,2.18355E+00
1.5300,2.20397E+00
1.5310,2.22319E+00
1.5320,2.24122E+00
1.5330,2.25806E+00
1.5340,2.27373E+00
1.5350,2.28822E+00
1.5360,2.30155E+00
1.5370,2.31372E+00
1.5380,2.32475E+00
1.5390,2.33464E+00
1.5400,2.34342E+00
1.5410,2.35108E+00
1.5420,2.35765E+00
1.5430,2.36313E+00
1.5440,2.36755E+00
1.5450,2.37092E+00
1.5460,2.37325E+00
1.5470,2.37456E+00
1.5480,2.37486E+00
1.5490,2.37419E+00
1.5500,2.37254E+00
1.5510,2.36995E+00
1.5520,2.36642E+00
1.5530,2.36199E+00
1.5540,2.35666E+00
1.5550,2.35047E+00
1.5560,2.34342E+00
1.5570,2.33554E+00
1.5580,2.32686E+00
1.5590,2.31739E+00
1.5600,2.30715E+00
1.5610,2.29617E+00
1.5620,2.28446E+00
1.5630,2.27206E+00
1.5640,2.25898E+00
1.5650,2.24524E+00
1.5660,2.23086E+00
1.5670,2.21587E+00
1.5680,2.20030E+00
1.5690,2.18415E+00
1.5700,2.16746E+00
1.5710,2.15024E+00
1.5720,2.13252E+00
1.5730,2.11433E+00
1.5740,2.09567E+00
1.5750,2.07657E+00
1.5760,2.05706E+00
1.5770,2.03716E+00
1.5780,2.01688E+00
1.5790,1.99625E+00
1.5800,1.97529E+00
1.5810,1.95401E+00
1.5820,1.93244E+00
1.5830,1.91060E+00
1.5840,1.88851E+00
1.5850,1.86619E+00
1.5860,1.84365E+00
1.5870,1.82092E+00
1.5880,1.79800E+00
1.5890,1.77493E+00
1.5900,1.75172E+00
1.5910,1.72838E+00
1.5920,1.70493E+00
1.5930,1.68140E+00
1.5940,1.65778E+00
1.5950,1.63411E+00
1.5960,1.61039E+00
1.5970,1.58665E+00
1.5980,1.56289E+00
1.5990,1.53913E+00
1.6000,1.51538E+00
1.6010,1.49166E+00
1.6020,1.46798E+00
1.6030,1.44435E+00
1.6040,1.42078E+00
1.6050,1.39730E+00
1.6060,1.37390E+00
1.6070,1.35059E+00
1.6080,1.32740E+00
1.6090,1.30433E+00
1.6100,1.28139E+00
1.6110,1.25858E+00
1.6120,1.23592E+00
1.6130,1.21342E+00
1.6140,1.19109E+00
1.6150,1.16892E+00
1.6160,1.14694E+00
1.6170,1.12514E+00
1.6180,1.10354E+00
1.6190,1.08213E+00
1.6200,1.06094E+00
1.6210,1.03995E+00
1.6220,1.01918E+00
1.6230,9.98635E-01
1.6240,9.78315E-01
1.6250,9.58227E-01
1.6260,9.38373E-01
1.6270,9.18759E-01
1.6280,8.99387E-01
1.6290,8.80261E-01
1.6300,8.61383E-01
1.6310,8.42756E-01
1.6320,8.24382E-01
1.6330,8.06264E-01
1.6340,7.88402E-01
1.6350,7.70799E-01
1.6360,7.53457E-01
1.6370,7.36375E-01
1.6380,7.19554E-01
1.6390,7.02996E-01
1.6400,6.86701E-01
1.6410,6.70669E-01
1.6420,6.54899E-01
1.6430,6.39393E-01
1.6440,6.24148E-01
1.6450,6.09165E-01
1.6460,5.94443E-01
1.6470,5.79982E-01
1.6480,5.65779E-01
1.6490,5.51834E-01
1.6500,5.38145E-01
1.6510,5.24711E-01
1.6520,5.11530E-01
1.6530,4.98602E-01
1.6540,4.85922E-01
1.6550,4.73491E-01
1.6560,4.61305E-01
1.6570,4.49363E-01
1.6580,4.37662E-01
1.6590,4.26199E-01
1.6600,4.14974E-01
1.6610,4.03982E-01
1.6620,3.93222E-01
1.6630,3.82690E-01
1.6640,3.72385E-01
1.6650,3.62302E-01
1.6660,3.52441E-01
1.6670,3.42797E-01
1.6680,3.33368E-01
1.6690,3.24150E-01
1.6700,3.15142E-01
1.6710,3.06339E-01
1.6720,2.97739E-01
1.6730,2.89339E-01
1.6740,2.81136E-01
1.6750,2.73126E-01
1.6760,2.65307E-01
1.6770,2.57675E-01
1.6780,2.50228E-01
1.6790,2.42962E-01
1.6800,2.35874E-01
1.6810,2.28961E-01
1.6820,2.22220E-01
1.6830,2.15648E-01
1.6840,2.09242E-01
1.6850,2.02998E-01
1.6860,1.96914E-01
1.6870,1.90986E-01
1.6880,1.85212E-01
1.6890,1.79588E-01
1.6900,1.74112E-01
1.6910,1.68781E-01
1.6920,1.63591E-01
1.6930,1.58539E-01
1.6940,1.53624E-01
1.6950,1.48841E-01
1.6960,1.44189E-01
1.6970,1.39664E-01
1.6980,1.35263E-01
1.6990,1.30984E-01
1.7000,1.26824E-01
1.7010,1.22781E-01
1.7020,1.18851E-01
1.7030,1.15033E-01
1.7040,1.11323E-01
1.7050,1.07719E-01
1.7060,1.04219E-01
1.7070,1.00820E-01
1.7080,9.75199E-02
1.7090,9.43159E-02
1.7100,9.12058E-02
1.7110,8.81875E-02
1.7120,8.52586E-02
1.7130,8.24168E-02
1.7140,7.96600E-02
1.7150,7.69861E-02
1.7160,7.43930E-02
1.7170,7.18785E-02
1.7180,6.94406E-02
1.7190,6.70774E-02
1.7200,6.47868E-02
1.7210,6.25670E-02
1.7220,6.04161E-02
1.7230,5.83322E-02
1.7240,5.63136E-02
1.7250,5.43584E-02
1.7260,5.24649E-02
1.7270,5.06315E-02
1.7280,4.88565E-02
1.7290,4.71382E-02
1.7300,4.54750E-02
1.7310,4.38655E-02
1.7320,4.23081E-02
1.7330,4.08013E-02
1.7340,3.93437E-02
1.7350,3.79338E-02
1.7360,3.65703E-02
1.7370,3.52518E-02
1.7380,3.39769E-02
1.7390,3.27445E-02
1.7400,3.15533E-02
1.7410,3.04020E-02
1.7420,2.92894E-02
1.7430,2.82144E-02
1.7440,2.71759E-02
1.7450,2.61726E-02
1.7460,2.52037E-02
1.7470,2.42679E-02
1.7480,2.33643E-02
1.7490,2.24919E-02
1.7500,2.16497E-02
1.7510,2.08368E-02
1.7520,2.00522E-02
1.7530,1.92951E-02
1.7540,1.85646E-02
1.7550,1.78598E-02
1.7560,1.71799E-02
1.7570,1.65241E-02
1.7580,1.58917E-02
1.7590,1.52819E-02
1.7600,1.46939E-02
1.7610,1.41270E-02
1.7620,1.35806E-02
1.7630,1.30539E-02
1.7640,1.25463E-02
1.7650,1.20573E-02
1.7660,1.15860E-02
1.7670,1.11321E-02
1.7680,1.06948E-02
1.7690,1.02736E-02
1.7700,9.86802E-03
1.7710,9.47746E-03
1.7720,9.10143E-03
1.7730,8.73943E-03
1.7740,8.39097E-03
1.7750,8.05558E-03
1.7760,7.73282E-03
1.7770,7.42224E-03
1.7780,7.12342E-03
1.7790,6.83595E-03
1.7800,6.55942E-03
1.7810,6.29345E-03
1.7820,6.03766E-03
1.7830,5.79170E-03
1.7840,5.55520E-03
1.7850,5.32784E-03
1.7860,5.10928E-03
1.7870,4.89921E-03
1.7880,4.69731E-03
1.7890,4.50330E-03
1.7900,4.31688E-03
1.7910,4.13777E-03
1.7920,3.96572E-03
1.7930,3.80045E-03
1.7940,3.64172E-03
1.7950,3.48929E-03
1.7960,3.34291E-03
1.7970,3.20238E-03
1.7980,3.06746E-03
1.7990,2.93794E-03
1.8000,2.81363E-03
1.8010,2.69433E-03
1.8020,2.57984E-03
1.8030,2.46999E-03
1.8040,2.36459E-03
1.8050,2.26348E-03
1.8060,2.16649E-03
1.8070,2.07347E-03
1.8080,1.98426E-03
1.8090,1.89871E-03
1.8100,1.81668E-03
1.8110,1.73804E-03
1.8120,1.66265E-03
1.8130,1.59039E-03
1.8140,1.52113E-03
1.8150,1.45475E-03
1.8160,1.39114E-03
1.8170,1.33020E-03
1.8180,1.27181E-03
1.8190,1.21588E-03
1.8200,1.16230E-03
1.8210,1.11098E-03
1.8220,1.06183E-03
1.8230,1.01477E-03
1.8240,9.69712E-04
1.8250,9.26569E-04
1.8260,8.85269E-04
1.8270,8.45735E-04
1.8280,8.07896E-04
1.8290,7.71682E-04
1.8300,7.37027E-04
1.8310,7.03868E-04
1.8320,6.72142E-04
1.8330,6.41791E-04
1.8340,6.12757E-04
1.8350,5.84987E-04
1.8360,5.58427E-04
1.8370,5.33027E-04
1.8380,5.08740E-04
1.8390,4.85517E-04
1.8400,4.63316E-04
1.8410,4.42092E-04
1.8420,4.21804E-04
1.8430,4.02414E-04
1.8440,3.83883E-04
1.8450,3.66175E-04
1.8460,3.49254E-04
1.8470,3.33087E-04
1.8480,3.17643E-04
1.8490,3.02889E-04
1.8500,2.88797E-04
1.8510,2.75338E-04
1.8520,2.62484E-04
1.8530,2.50210E-04
1.8540,2.38491E-04
1.8550,2.27302E-04
1.8560,2.16620E-04
1.8570,2.06424E-04
1.8580,1.96692E-04
1.8590,1.87404E-04
1.8600,1.78540E-04
1.8610,1.70081E-04
1.8620,1.62011E-04
1.8630,1.54311E-04
1.8640,1.46966E-04
1.8650,1.39959E-04
1.8660,1.33276E-04
1.8670,1.26902E-04
1.8680,1.20824E-04
1.8690,1.15028E-04
1.8700,1.09501E-04
1.8710,1.04232E-04
1.8720,9.92092E-05
1.8730,9.44210E-05
1.8740,8.98570E-05
1.8750,8.55072E-05
1.8760,8.13618E-05
1.8770,7.74116E-05
1.8780,7.36476E-05
1.8790,7.00615E-05
1.8800,6.66450E-05
1.8810,6.33904E-05
1.8820,6.02903E-05
1.8830,5.73376E-05
1.8840,5.45255E-05
1.8850,5.18475E-05
1.8860,4.92975E-05
1.8870,4.68695E-05
1.8880,4.45579E-05
1.8890,4.23573E-05
1.8900,4.02624E-05
1.8910,3.82684E-05
1.8920,3.63705E-05
1.8930,3.45644E-05
1.8940,3.28456E-05
1.8950,3.12100E-05
1.8960,2.96538E-05
1.8970,2.81732E-05
1.8980,2.67647E-05
1.8990,2.54248E-05
1.9000,2.41503E-05
1.9010,2.29381E-05
1.9020,2.17852E-05
1.9030,2.06888E-05
1.9040,1.96463E-05
1.9050,1.86550E-05
1.9060,1.77125E-05
1.9070,1.68165E-05
1.9080,1.59647E-05
1.9090,1.51550E-05
1.9100,1.43854E-05
1.9110,1.36539E-05
1.9120,1.29588E-05
1.9130,1.22982E-05
1.9140,1.16705E-05
1.9150,1.10741E-05
1.9160,1.05075E-05
1.9170,9.96919E-06
1.9180,9.45782E-06
1.9190,8.97208E-06
1.9200,8.51072E-06
1.9210,8.07254E-06
1.9220,7.65641E-06
1.9230,7.26125E-06
1.9240,6.88603E-06
1.9250,6.52976E-06
1.9260,6.19152E-06
1.9270,5.87040E-06
1.9280,5.56558E-06
1.9290,5.27623E-06
1.9300,5.00160E-06
1.9310,4.74095E-06
1.9320,4.49359E-06
1.9330,4.25885E-06
1.9340,4.03612E-06
1.9350,3.82478E-06
1.9360,3.62427E-06
1.9370,3.43405E-06
1.9380,3.25361E-06
1.9390,3.08244E-06
1.9400,2.92009E-06
1.9410,2.76611E-06
1.9420,2.62009E-06
1.9430,2.48161E-06
1.9440,2.35030E-06
1.9450,2.22579E-06
1.9460,2.10775E-06
1.9470,1.99584E-06
1.9480,1.88975E-06
1.9490,1.78918E-06
1.9500,1.69386E-06
1.9510,1.60352E-06
1.9520,1.51790E-06
1.9530,1.43676E-06
1.9540,1.35987E-06
1.9550,1.28701E-06
1.9560,1.21799E-06
1.9570,1.15259E-06
1.9580,1.09063E-06
1.9590,1.03194E-06
1.9600,9.76352E-07
1.9610,9.23698E-07
1.9620,8.73830E-07
1.9630,8.26602E-07
1.9640,7.81879E-07
1.9650,7.39531E-07
1.9660,6.99433E-07
1.9670,6.61469E-07
1.9680,6.25527E-07
1.9690,5.91502E-07
1.9700,5.59294E-07
1.9710,5.28808E-07
1.9720,4.99954E-07
1.9730,4.72645E-07
1.9740,4.46802E-07
1.9750,4.22346E-07
1.9760,3.99205E-07
1.9770,3.77310E-07
1.9780,3.56594E-07
1.9790,3.36996E-07
1.9800,3.18457E-07
1.9810,3.00919E-07
1.9820,2.84331E-07
1.9830,2.68642E-07
1.9840,2.53804E-07
1.9850,2.39771E-07
1.9860,2.26501E-07
1.9870,2.13954E-07
1.9880,2.02090E-07
1.9890,1.90872E-07
1.9900,1.80268E-07
1.9910,1.70243E-07
1.9920,1.60766E-07
1.9930,1.51809E-07
1.9940,1.43342E-07
1.9950,1.35340E-07
1.9960,1.27778E-07
1.9970,1.20632E-07
1.9980,1.13879E-07
1.9990,1.07498E-07
2.0000,1.01469E-07
2.0010,9.57736E-08
2.0020,9.03927E-08
2.0030,8.53095E-08
2.0040,8.05078E-08
2.0050,7.59724E-08
2.0060,7.16887E-08
2.0070,6.76429E-08
2.0080,6.38221E-08
2.0090,6.02140E-08
2.0100,5.68069E-08
2.0110,5.35898E-08
2.0120,5.05523E-08
2.0130,4.76845E-08
2.0140,4.49771E-08
2.0150,4.24212E-08
2.0160,4.00085E-08
2.0170,3.77312E-08
2.0180,3.55816E-08
2.0190,3.35529E-08
2.0200,3.16382E-08
2.0210,2.98313E-08
2.0220,2.81262E-08
2.0230,2.65173E-08
2.0240,2.49991E-08
2.0250,2.35667E-08
2.0260,2.22153E-08
2.0270,2.09404E-08
2.0280,1.97376E-08
2.0290,1.86031E-08
2.0300,1.75329E-08
2.0310,1.65235E-08
2.0320,1.55714E-08
2.0330,1.46735E-08
2.0340,1.38268E-08
2.0350,1.30282E-08
2.0360,1.22752E-08
2.0370,1.15652E-08
2.0380,1.08957E-08
2.0390,1.02645E-08
2.0400,9.66943E-09
2.0410,9.10842E-09
2.0420,8.57956E-09
2.0430,8.08103E-09
2.0440,7.61111E-09
2.0450,7.16819E-09
2.0460,6.75073E-09
2.0470,6.35729E-09
2.0480,5.98650E-09
2.0490,5.63709E-09
2.0500,5.30782E-09
2.0510,4.99756E-09
2.0520,4.70522E-09
2.0530,4.42978E-09
2.0540,4.17027E-09
2.0550,3.92579E-09
2.0560,3.69548E-09
2.0570,3.47852E-09
2.0580,3.27415E-09
2.0590,3.08165E-09
2.0600,2.90034E-09
2.0610,2.72958E-09
2.0620,2.56875E-09
2.0630,2.41730E-09
2.0640,2.27467E-09
2.0650,2.14037E-09
2.0660,2.01391E-09
2.0670,1.89483E-09
2.0680,1.78272E-09
2.0690,1.67717E-09
2.0700,1.57780E-09
2.0710,1.48425E-09
2.0720,1.39619E-09
2.0730,1.31330E-09
2.0740,1.23527E-09
2.0750,1.16184E-09
2.0760,1.09272E-09
2.0770,1.02767E-09
2.0780,9.66447E-10



==> anc/A_state_wvfncts/v20.csv <==
Level v=20

0.8810,9.43428E-10
0.8820,1.06894E-09
0.8830,1.21077E-09
0.8840,1.37096E-09
0.8850,1.55185E-09
0.8860,1.75603E-09
0.8870,1.98643E-09
0.8880,2.24634E-09
0.8890,2.53942E-09
0.8900,2.86982E-09
0.8910,3.24215E-09
0.8920,3.66160E-09
0.8930,4.13397E-09
0.8940,4.66576E-09
0.8950,5.26426E-09
0.8960,5.93759E-09
0.8970,6.69488E-09
0.8980,7.54629E-09
0.8990,8.50322E-09
0.9000,9.57839E-09
0.9010,1.07860E-08
0.9020,1.21419E-08
0.9030,1.36638E-08
0.9040,1.53714E-08
0.9050,1.72869E-08
0.9060,1.94347E-08
0.9070,2.18422E-08
0.9080,2.45400E-08
0.9090,2.75620E-08
0.9100,3.09460E-08
0.9110,3.47343E-08
0.9120,3.89735E-08
0.9130,4.37158E-08
0.9140,4.90192E-08
0.9150,5.49480E-08
0.9160,6.15738E-08
0.9170,6.89760E-08
0.9180,7.72428E-08
0.9190,8.64721E-08
0.9200,9.67725E-08
0.9210,1.08264E-07
0.9220,1.21081E-07
0.9230,1.35371E-07
0.9240,1.51298E-07
0.9250,1.69043E-07
0.9260,1.88807E-07
0.9270,2.10813E-07
0.9280,2.35307E-07
0.9290,2.62560E-07
0.9300,2.92873E-07
0.9310,3.26579E-07
0.9320,3.64044E-07
0.9330,4.05673E-07
0.9340,4.51914E-07
0.9350,5.03259E-07
0.9360,5.60254E-07
0.9370,6.23497E-07
0.9380,6.93651E-07
0.9390,7.71443E-07
0.9400,8.57676E-07
0.9410,9.53232E-07
0.9420,1.05908E-06
0.9430,1.17630E-06
0.9440,1.30606E-06
0.9450,1.44965E-06
0.9460,1.60849E-06
0.9470,1.78415E-06
0.9480,1.97833E-06
0.9490,2.19292E-06
0.9500,2.42997E-06
0.9510,2.69175E-06
0.9520,2.98074E-06
0.9530,3.29966E-06
0.9540,3.65147E-06
0.9550,4.03945E-06
0.9560,4.46717E-06
0.9570,4.93851E-06
0.9580,5.45777E-06
0.9590,6.02960E-06
0.9600,6.65910E-06
0.9610,7.35187E-06
0.9620,8.11397E-06
0.9630,8.95207E-06
0.9640,9.87341E-06
0.9650,1.08859E-05
0.9660,1.19982E-05
0.9670,1.32197E-05
0.9680,1.45606E-05
0.9690,1.60321E-05
0.9700,1.76463E-05
0.9710,1.94165E-05
0.9720,2.13570E-05
0.9730,2.34835E-05
0.9740,2.58129E-05
0.9750,2.83638E-05
0.9760,3.11561E-05
0.9770,3.42117E-05
0.9780,3.75541E-05
0.9790,4.12090E-05
0.9800,4.52042E-05
0.9810,4.95697E-05
0.9820,5.43381E-05
0.9830,5.95449E-05
0.9840,6.52281E-05
0.9850,7.14292E-05
0.9860,7.81929E-05
0.9870,8.55675E-05
0.9880,9.36053E-05
0.9890,1.02363E-04
0.9900,1.11901E-04
0.9910,1.22285E-04
0.9920,1.33587E-04
0.9930,1.45882E-04
0.9940,1.59254E-04
0.9950,1.73791E-04
0.9960,1.89589E-04
0.9970,2.06750E-04
0.9980,2.25386E-04
0.9990,2.45616E-04
1.0000,2.67567E-04
1.0010,2.91378E-04
1.0020,3.17196E-04
1.0030,3.45180E-04
1.0040,3.75500E-04
1.0050,4.08339E-04
1.0060,4.43893E-04
1.0070,4.82371E-04
1.0080,5.23998E-04
1.0090,5.69015E-04
1.0100,6.17679E-04
1.0110,6.70265E-04
1.0120,7.27068E-04
1.0130,7.88402E-04
1.0140,8.54604E-04
1.0150,9.26031E-04
1.0160,1.00307E-03
1.0170,1.08612E-03
1.0180,1.17562E-03
1.0190,1.27204E-03
1.0200,1.37586E-03
1.0210,1.48762E-03
1.0220,1.60787E-03
1.0230,1.73720E-03
1.0240,1.87625E-03
1.0250,2.02568E-03
1.0260,2.18622E-03
1.0270,2.35861E-03
1.0280,2.54365E-03
1.0290,2.74219E-03
1.0300,2.95513E-03
1.0310,3.18343E-03
1.0320,3.42809E-03
1.0330,3.69017E-03
1.0340,3.97080E-03
1.0350,4.27117E-03
1.0360,4.59254E-03
1.0370,4.93622E-03
1.0380,5.30362E-03
1.0390,5.69620E-03
1.0400,6.11552E-03
1.0410,6.56321E-03
1.0420,7.04099E-03
1.0430,7.55065E-03
1.0440,8.09410E-03
1.0450,8.67333E-03
1.0460,9.29042E-03
1.0470,9.94756E-03
1.0480,1.06471E-02
1.0490,1.13913E-02
1.0500,1.21828E-02
1.0510,1.30242E-02
1.0520,1.39183E-02
1.0530,1.48679E-02
1.0540,1.58760E-02
1.0550,1.69457E-02
1.0560,1.80803E-02
1.0570,1.92832E-02
1.0580,2.05579E-02
1.0590,2.19080E-02
1.0600,2.33375E-02
1.0610,2.48501E-02
1.0620,2.64501E-02
1.0630,2.81416E-02
1.0640,2.99291E-02
1.0650,3.18171E-02
1.0660,3.38103E-02
1.0670,3.59134E-02
1.0680,3.81317E-02
1.0690,4.04701E-02
1.0700,4.29339E-02
1.0710,4.55287E-02
1.0720,4.82599E-02
1.0730,5.11334E-02
1.0740,5.41550E-02
1.0750,5.73307E-02
1.0760,6.06667E-02
1.0770,6.41692E-02
1.0780,6.78446E-02
1.0790,7.16995E-02
1.0800,7.57404E-02
1.0810,7.99740E-02
1.0820,8.44071E-02
1.0830,8.90467E-02
1.0840,9.38996E-02
1.0850,9.89728E-02
1.0860,1.04273E-01
1.0870,1.09808E-01
1.0880,1.15585E-01
1.0890,1.21610E-01
1.0900,1.27890E-01
1.0910,1.34433E-01
1.0920,1.41246E-01
1.0930,1.48335E-01
1.0940,1.55706E-01
1.0950,1.63367E-01
1.0960,1.71324E-01
1.0970,1.79583E-01
1.0980,1.88150E-01
1.0990,1.97031E-01
1.1000,2.06231E-01
1.1010,2.15755E-01
1.1020,2.25609E-01
1.1030,2.35795E-01
1.1040,2.46320E-01
1.1050,2.57184E-01
1.1060,2.68393E-01
1.1070,2.79948E-01
1.1080,2.91851E-01
1.1090,3.04104E-01
1.1100,3.16706E-01
1.1110,3.29658E-01
1.1120,3.42958E-01
1.1130,3.56606E-01
1.1140,3.70597E-01
1.1150,3.84930E-01
1.1160,3.99599E-01
1.1170,4.14599E-01
1.1180,4.29924E-01
1.1190,4.45566E-01
1.1200,4.61516E-01
1.1210,4.77765E-01
1.1220,4.94301E-01
1.1230,5.11113E-01
1.1240,5.28186E-01
1.1250,5.45506E-01
1.1260,5.63056E-01
1.1270,5.80819E-01
1.1280,5.98776E-01
1.1290,6.16906E-01
1.1300,6.35187E-01
1.1310,6.53596E-01
1.1320,6.72108E-01
1.1330,6.90695E-01
1.1340,7.09330E-01
1.1350,7.27984E-01
1.1360,7.46624E-01
1.1370,7.65218E-01
1.1380,7.83732E-01
1.1390,8.02130E-01
1.1400,8.20375E-01
1.1410,8.38427E-01
1.1420,8.56247E-01
1.1430,8.73793E-01
1.1440,8.91022E-01
1.1450,9.07890E-01
1.1460,9.24351E-01
1.1470,9.40359E-01
1.1480,9.55866E-01
1.1490,9.70824E-01
1.1500,9.85183E-01
1.1510,9.98893E-01
1.1520,1.01190E+00
1.1530,1.02416E+00
1.1540,1.03562E+00
1.1550,1.04622E+00
1.1560,1.05591E+00
1.1570,1.06464E+00
1.1580,1.07237E+00
1.1590,1.07902E+00
1.1600,1.08457E+00
1.1610,1.08895E+00
1.1620,1.09212E+00
1.1630,1.09403E+00
1.1640,1.09463E+00
1.1650,1.09387E+00
1.1660,1.09172E+00
1.1670,1.08814E+00
1.1680,1.08307E+00
1.1690,1.07650E+00
1.1700,1.06837E+00
1.1710,1.05867E+00
1.1720,1.04736E+00
1.1730,1.03442E+00
1.1740,1.01983E+00
1.1750,1.00357E+00
1.1760,9.85624E-01
1.1770,9.65992E-01
1.1780,9.44665E-01
1.1790,9.21644E-01
1.1800,8.96933E-01
1.1810,8.70544E-01
1.1820,8.42492E-01
1.1830,8.12797E-01
1.1840,7.81486E-01
1.1850,7.48592E-01
1.1860,7.14151E-01
1.1870,6.78209E-01
1.1880,6.40813E-01
1.1890,6.02021E-01
1.1900,5.61893E-01
1.1910,5.20497E-01
1.1920,4.77908E-01
1.1930,4.34203E-01
1.1940,3.89470E-01
1.1950,3.43799E-01
1.1960,2.97288E-01
1.1970,2.50039E-01
1.1980,2.02160E-01
1.1990,1.53764E-01
1.2000,1.04969E-01
1.2010,5.58984E-02
1.2020,6.67875E-03
1.2030,-4.25586E-02
1.2040,-9.16790E-02
1.2050,-1.40544E-01
1.2060,-1.89013E-01
1.2070,-2.36943E-01
1.2080,-2.84187E-01
1.2090,-3.30600E-01
1.2100,-3.76033E-01
1.2110,-4.20338E-01
1.2120,-4.63367E-01
1.2130,-5.04972E-01
1.2140,-5.45009E-01
1.2150,-5.83333E-01
1.2160,-6.19802E-01
1.2170,-6.54279E-01
1.2180,-6.86629E-01
1.2190,-7.16724E-01
1.2200,-7.44438E-01
1.2210,-7.69654E-01
1.2220,-7.92260E-01
1.2230,-8.12151E-01
1.2240,-8.29231E-01
1.2250,-8.43410E-01
1.2260,-8.54611E-01
1.2270,-8.62763E-01
1.2280,-8.67807E-01
1.2290,-8.69694E-01
1.2300,-8.68388E-01
1.2310,-8.63863E-01
1.2320,-8.56106E-01
1.2330,-8.45117E-01
1.2340,-8.30910E-01
1.2350,-8.13511E-01
1.2360,-7.92959E-01
1.2370,-7.69310E-01
1.2380,-7.42630E-01
1.2390,-7.13003E-01
1.2400,-6.80523E-01
1.2410,-6.45301E-01
1.2420,-6.07459E-01
1.2430,-5.67133E-01
1.2440,-5.24473E-01
1.2450,-4.79638E-01
1.2460,-4.32802E-01
1.2470,-3.84148E-01
1.2480,-3.33871E-01
1.2490,-2.82175E-01
1.2500,-2.29271E-01
1.2510,-1.75381E-01
1.2520,-1.20731E-01
1.2530,-6.55567E-02
1.2540,-1.00950E-02
1.2550,4.54109E-02
1.2560,1.00716E-01
1.2570,1.55572E-01
1.2580,2.09732E-01
1.2590,2.62949E-01
1.2600,3.14977E-01
1.2610,3.65575E-01
1.2620,4.14504E-01
1.2630,4.61532E-01
1.2640,5.06434E-01
1.2650,5.48992E-01
1.2660,5.88998E-01
1.2670,6.26252E-01
1.2680,6.60570E-01
1.2690,6.91775E-01
1.2700,7.19708E-01
1.2710,7.44223E-01
1.2720,7.65187E-01
1.2730,7.82486E-01
1.2740,7.96023E-01
1.2750,8.05716E-01
1.2760,8.11505E-01
1.2770,8.13346E-01
1.2780,8.11215E-01
1.2790,8.05107E-01
1.2800,7.95039E-01
1.2810,7.81045E-01
1.2820,7.63180E-01
1.2830,7.41521E-01
1.2840,7.16161E-01
1.2850,6.87215E-01
1.2860,6.54816E-01
1.2870,6.19116E-01
1.2880,5.80285E-01
1.2890,5.38510E-01
1.2900,4.93994E-01
1.2910,4.46955E-01
1.2920,3.97627E-01
1.2930,3.46256E-01
1.2940,2.93100E-01
1.2950,2.38430E-01
1.2960,1.82524E-01
1.2970,1.25669E-01
1.2980,6.81587E-02
1.2990,1.02923E-02
1.3000,-4.76278E-02
1.3010,-1.05297E-01
1.3020,-1.62412E-01
1.3030,-2.18668E-01
1.3040,-2.73765E-01
1.3050,-3.27407E-01
1.3060,-3.79305E-01
1.3070,-4.29178E-01
1.3080,-4.76754E-01
1.3090,-5.21771E-01
1.3100,-5.63981E-01
1.3110,-6.03150E-01
1.3120,-6.39059E-01
1.3130,-6.71506E-01
1.3140,-7.00307E-01
1.3150,-7.25296E-01
1.3160,-7.46328E-01
1.3170,-7.63280E-01
1.3180,-7.76049E-01
1.3190,-7.84557E-01
1.3200,-7.88747E-01
1.3210,-7.88588E-01
1.3220,-7.84070E-01
1.3230,-7.75210E-01
1.3240,-7.62048E-01
1.3250,-7.44649E-01
1.3260,-7.23101E-01
1.3270,-6.97516E-01
1.3280,-6.68030E-01
1.3290,-6.34800E-01
1.3300,-5.98005E-01
1.3310,-5.57847E-01
1.3320,-5.14545E-01
1.3330,-4.68338E-01
1.3340,-4.19482E-01
1.3350,-3.68249E-01
1.3360,-3.14926E-01
1.3370,-2.59813E-01
1.3380,-2.03220E-01
1.3390,-1.45468E-01
1.3400,-8.68850E-02
1.3410,-2.78046E-02
1.3420,3.14351E-02
1.3430,9.04942E-02
1.3440,1.49033E-01
1.3450,2.06713E-01
1.3460,2.63201E-01
1.3470,3.18169E-01
1.3480,3.71297E-01
1.3490,4.22274E-01
1.3500,4.70803E-01
1.3510,5.16597E-01
1.3520,5.59388E-01
1.3530,5.98923E-01
1.3540,6.34967E-01
1.3550,6.67305E-01
1.3560,6.95746E-01
1.3570,7.20117E-01
1.3580,7.40272E-01
1.3590,7.56089E-01
1.3600,7.67469E-01
1.3610,7.74342E-01
1.3620,7.76663E-01
1.3630,7.74413E-01
1.3640,7.67602E-01
1.3650,7.56266E-01
1.3660,7.40468E-01
1.3670,7.20297E-01
1.3680,6.95870E-01
1.3690,6.67326E-01
1.3700,6.34833E-01
1.3710,5.98579E-01
1.3720,5.58777E-01
1.3730,5.15661E-01
1.3740,4.69484E-01
1.3750,4.20519E-01
1.3760,3.69055E-01
1.3770,3.15397E-01
1.3780,2.59862E-01
1.3790,2.02781E-01
1.3800,1.44492E-01
1.3810,8.53419E-02
1.3820,2.56835E-02
1.3830,-3.41281E-02
1.3840,-9.37361E-02
1.3850,-1.52785E-01
1.3860,-2.10921E-01
1.3870,-2.67798E-01
1.3880,-3.23076E-01
1.3890,-3.76423E-01
1.3900,-4.27521E-01
1.3910,-4.76063E-01
1.3920,-5.21759E-01
1.3930,-5.64335E-01
1.3940,-6.03537E-01
1.3950,-6.39128E-01
1.3960,-6.70896E-01
1.3970,-6.98651E-01
1.3980,-7.22225E-01
1.3990,-7.41479E-01
1.4000,-7.56296E-01
1.4010,-7.66587E-01
1.4020,-7.72292E-01
1.4030,-7.73377E-01
1.4040,-7.69834E-01
1.4050,-7.61685E-01
1.4060,-7.48980E-01
1.4070,-7.31794E-01
1.4080,-7.10231E-01
1.4090,-6.84419E-01
1.4100,-6.54513E-01
1.4110,-6.20693E-01
1.4120,-5.83160E-01
1.4130,-5.42141E-01
1.4140,-4.97881E-01
1.4150,-4.50644E-01
1.4160,-4.00714E-01
1.4170,-3.48390E-01
1.4180,-2.93984E-01
1.4190,-2.37821E-01
1.4200,-1.80239E-01
1.4210,-1.21580E-01
1.4220,-6.21953E-02
1.4230,-2.43949E-03
1.4240,5.73309E-02
1.4250,1.16759E-01
1.4260,1.75491E-01
1.4270,2.33177E-01
1.4280,2.89474E-01
1.4290,3.44046E-01
1.4300,3.96569E-01
1.4310,4.46730E-01
1.4320,4.94233E-01
1.4330,5.38796E-01
1.4340,5.80154E-01
1.4350,6.18064E-01
1.4360,6.52300E-01
1.4370,6.82661E-01
1.4380,7.08969E-01
1.4390,7.31069E-01
1.4400,7.48832E-01
1.4410,7.62154E-01
1.4420,7.70958E-01
1.4430,7.75194E-01
1.4440,7.74840E-01
1.4450,7.69898E-01
1.4460,7.60402E-01
1.4470,7.46410E-01
1.4480,7.28005E-01
1.4490,7.05300E-01
1.4500,6.78430E-01
1.4510,6.47557E-01
1.4520,6.12864E-01
1.4530,5.74558E-01
1.4540,5.32868E-01
1.4550,4.88039E-01
1.4560,4.40338E-01
1.4570,3.90047E-01
1.4580,3.37464E-01
1.4590,2.82898E-01
1.4600,2.26670E-01
1.4610,1.69113E-01
1.4620,1.10564E-01
1.4630,5.13675E-02
1.4640,-8.13028E-03
1.4650,-6.75805E-02
1.4660,-1.26635E-01
1.4670,-1.84950E-01
1.4680,-2.42185E-01
1.4690,-2.98006E-01
1.4700,-3.52088E-01
1.4710,-4.04118E-01
1.4720,-4.53794E-01
1.4730,-5.00829E-01
1.4740,-5.44950E-01
1.4750,-5.85903E-01
1.4760,-6.23454E-01
1.4770,-6.57386E-01
1.4780,-6.87505E-01
1.4790,-7.13639E-01
1.4800,-7.35641E-01
1.4810,-7.53386E-01
1.4820,-7.66775E-01
1.4830,-7.75735E-01
1.4840,-7.80215E-01
1.4850,-7.80196E-01
1.4860,-7.75680E-01
1.4870,-7.66697E-01
1.4880,-7.53303E-01
1.4890,-7.35579E-01
1.4900,-7.13630E-01
1.4910,-6.87585E-01
1.4920,-6.57598E-01
1.4930,-6.23844E-01
1.4940,-5.86520E-01
1.4950,-5.45841E-01
1.4960,-5.02045E-01
1.4970,-4.55383E-01
1.4980,-4.06124E-01
1.4990,-3.54552E-01
1.5000,-3.00961E-01
1.5010,-2.45659E-01
1.5020,-1.88962E-01
1.5030,-1.31192E-01
1.5040,-7.26788E-02
1.5050,-1.37536E-02
1.5060,4.52495E-02
1.5070,1.03997E-01
1.5080,1.62157E-01
1.5090,2.19403E-01
1.5100,2.75412E-01
1.5110,3.29871E-01
1.5120,3.82475E-01
1.5130,4.32931E-01
1.5140,4.80957E-01
1.5150,5.26288E-01
1.5160,5.68672E-01
1.5170,6.07875E-01
1.5180,6.43683E-01
1.5190,6.75898E-01
1.5200,7.04346E-01
1.5210,7.28871E-01
1.5220,7.49344E-01
1.5230,7.65653E-01
1.5240,7.77714E-01
1.5250,7.85464E-01
1.5260,7.88866E-01
1.5270,7.87907E-01
1.5280,7.82595E-01
1.5290,7.72967E-01
1.5300,7.59081E-01
1.5310,7.41017E-01
1.5320,7.18881E-01
1.5330,6.92798E-01
1.5340,6.62918E-01
1.5350,6.29408E-01
1.5360,5.92455E-01
1.5370,5.52267E-01
1.5380,5.09067E-01
1.5390,4.63093E-01
1.5400,4.14600E-01
1.5410,3.63854E-01
1.5420,3.11134E-01
1.5430,2.56728E-01
1.5440,2.00932E-01
1.5450,1.44051E-01
1.5460,8.63915E-02
1.5470,2.82666E-02
1.5480,-3.00104E-02
1.5490,-8.81262E-02
1.5500,-1.45769E-01
1.5510,-2.02631E-01
1.5520,-2.58408E-01
1.5530,-3.12804E-01
1.5540,-3.65531E-01
1.5550,-4.16310E-01
1.5560,-4.64873E-01
1.5570,-5.10966E-01
1.5580,-5.54348E-01
1.5590,-5.94793E-01
1.5600,-6.32091E-01
1.5610,-6.66050E-01
1.5620,-6.96496E-01
1.5630,-7.23274E-01
1.5640,-7.46248E-01
1.5650,-7.65304E-01
1.5660,-7.80348E-01
1.5670,-7.91306E-01
1.5680,-7.98130E-01
1.5690,-8.00788E-01
1.5700,-7.99274E-01
1.5710,-7.93603E-01
1.5720,-7.83809E-01
1.5730,-7.69952E-01
1.5740,-7.52108E-01
1.5750,-7.30377E-01
1.5760,-7.04877E-01
1.5770,-6.75745E-01
1.5780,-6.43138E-01
1.5790,-6.07228E-01
1.5800,-5.68205E-01
1.5810,-5.26274E-01
1.5820,-4.81654E-01
1.5830,-4.34577E-01
1.5840,-3.85287E-01
1.5850,-3.34038E-01
1.5860,-2.81094E-01
1.5870,-2.26726E-01
1.5880,-1.71211E-01
1.5890,-1.14831E-01
1.5900,-5.78725E-02
1.5910,-6.22795E-04
1.5920,5.66301E-02
1.5930,1.13599E-01
1.5940,1.70000E-01
1.5950,2.25551E-01
1.5960,2.79978E-01
1.5970,3.33010E-01
1.5980,3.84388E-01
1.5990,4.33860E-01
1.6000,4.81183E-01
1.6010,5.26127E-01
1.6020,5.68476E-01
1.6030,6.08026E-01
1.6040,6.44587E-01
1.6050,6.77985E-01
1.6060,7.08063E-01
1.6070,7.34680E-01
1.6080,7.57711E-01
1.6090,7.77053E-01
1.6100,7.92617E-01
1.6110,8.04335E-01
1.6120,8.12158E-01
1.6130,8.16055E-01
1.6140,8.16014E-01
1.6150,8.12044E-01
1.6160,8.04171E-01
1.6170,7.92440E-01
1.6180,7.76915E-01
1.6190,7.57676E-01
1.6200,7.34823E-01
1.6210,7.08472E-01
1.6220,6.78755E-01
1.6230,6.45819E-01
1.6240,6.09825E-01
1.6250,5.70951E-01
1.6260,5.29385E-01
1.6270,4.85327E-01
1.6280,4.38990E-01
1.6290,3.90595E-01
1.6300,3.40373E-01
1.6310,2.88561E-01
1.6320,2.35405E-01
1.6330,1.81154E-01
1.6340,1.26061E-01
1.6350,7.03850E-02
1.6360,1.43832E-02
1.6370,-4.16851E-02
1.6380,-9.75615E-02
1.6390,-1.52990E-01
1.6400,-2.07716E-01
1.6410,-2.61492E-01
1.6420,-3.14073E-01
1.6430,-3.65222E-01
1.6440,-4.14709E-01
1.6450,-4.62313E-01
1.6460,-5.07822E-01
1.6470,-5.51034E-01
1.6480,-5.91759E-01
1.6490,-6.29817E-01
1.6500,-6.65044E-01
1.6510,-6.97288E-01
1.6520,-7.26408E-01
1.6530,-7.52283E-01
1.6540,-7.74803E-01
1.6550,-7.93874E-01
1.6560,-8.09419E-01
1.6570,-8.21376E-01
1.6580,-8.29699E-01
1.6590,-8.34359E-01
1.6600,-8.35344E-01
1.6610,-8.32655E-01
1.6620,-8.26313E-01
1.6630,-8.16353E-01
1.6640,-8.02824E-01
1.6650,-7.85795E-01
1.6660,-7.65346E-01
1.6670,-7.41573E-01
1.6680,-7.14586E-01
1.6690,-6.84508E-01
1.6700,-6.51475E-01
1.6710,-6.15635E-01
1.6720,-5.77150E-01
1.6730,-5.36188E-01
1.6740,-4.92932E-01
1.6750,-4.47569E-01
1.6760,-4.00298E-01
1.6770,-3.51324E-01
1.6780,-3.00859E-01
1.6790,-2.49118E-01
1.6800,-1.96325E-01
1.6810,-1.42703E-01
1.6820,-8.84807E-02
1.6830,-3.38863E-02
1.6840,2.08502E-02
1.6850,7.54996E-02
1.6860,1.29834E-01
1.6870,1.83627E-01
1.6880,2.36658E-01
1.6890,2.88706E-01
1.6900,3.39560E-01
1.6910,3.89011E-01
1.6920,4.36858E-01
1.6930,4.82909E-01
1.6940,5.26978E-01
1.6950,5.68888E-01
1.6960,6.08474E-01
1.6970,6.45578E-01
1.6980,6.80055E-01
1.6990,7.11771E-01
1.7000,7.40603E-01
1.7010,7.66441E-01
1.7020,7.89186E-01
1.7030,8.08755E-01
1.7040,8.25075E-01
1.7050,8.38087E-01
1.7060,8.47748E-01
1.7070,8.54026E-01
1.7080,8.56904E-01
1.7090,8.56376E-01
1.7100,8.52453E-01
1.7110,8.45158E-01
1.7120,8.34527E-01
1.7130,8.20610E-01
1.7140,8.03467E-01
1.7150,7.83174E-01
1.7160,7.59817E-01
1.7170,7.33494E-01
1.7180,7.04314E-01
1.7190,6.72396E-01
1.7200,6.37872E-01
1.7210,6.00879E-01
1.7220,5.61567E-01
1.7230,5.20092E-01
1.7240,4.76618E-01
1.7250,4.31316E-01
1.7260,3.84365E-01
1.7270,3.35946E-01
1.7280,2.86248E-01
1.7290,2.35462E-01
1.7300,1.83784E-01
1.7310,1.31410E-01
1.7320,7.85403E-02
1.7330,2.53749E-02
1.7340,-2.78859E-02
1.7350,-8.10423E-02
1.7360,-1.33896E-01
1.7370,-1.86250E-01
1.7380,-2.37911E-01
1.7390,-2.88688E-01
1.7400,-3.38397E-01
1.7410,-3.86854E-01
1.7420,-4.33886E-01
1.7430,-4.79322E-01
1.7440,-5.22998E-01
1.7450,-5.64760E-01
1.7460,-6.04459E-01
1.7470,-6.41956E-01
1.7480,-6.77119E-01
1.7490,-7.09826E-01
1.7500,-7.39965E-01
1.7510,-7.67434E-01
1.7520,-7.92139E-01
1.7530,-8.13998E-01
1.7540,-8.32941E-01
1.7550,-8.48906E-01
1.7560,-8.61844E-01
1.7570,-8.71715E-01
1.7580,-8.78493E-01
1.7590,-8.82160E-01
1.7600,-8.82712E-01
1.7610,-8.80153E-01
1.7620,-8.74502E-01
1.7630,-8.65784E-01
1.7640,-8.54038E-01
1.7650,-8.39312E-01
1.7660,-8.21665E-01
1.7670,-8.01166E-01
1.7680,-7.77892E-01
1.7690,-7.51931E-01
1.7700,-7.23378E-01
1.7710,-6.92339E-01
1.7720,-6.58926E-01
1.7730,-6.23259E-01
1.7740,-5.85466E-01
1.7750,-5.45681E-01
1.7760,-5.04043E-01
1.7770,-4.60698E-01
1.7780,-4.15797E-01
1.7790,-3.69496E-01
1.7800,-3.21952E-01
1.7810,-2.73330E-01
1.7820,-2.23793E-01
1.7830,-1.73510E-01
1.7840,-1.22650E-01
1.7850,-7.13831E-02
1.7860,-1.98798E-02
1.7870,3.16893E-02
1.7880,8.31541E-02
1.7890,1.34346E-01
1.7900,1.85098E-01
1.7910,2.35245E-01
1.7920,2.84626E-01
1.7930,3.33082E-01
1.7940,3.80458E-01
1.7950,4.26604E-01
1.7960,4.71375E-01
1.7970,5.14630E-01
1.7980,5.56235E-01
1.7990,5.96059E-01
1.8000,6.33982E-01
1.8010,6.69888E-01
1.8020,7.03667E-01
1.8030,7.35219E-01
1.8040,7.64450E-01
1.8050,7.91274E-01
1.8060,8.15613E-01
1.8070,8.37397E-01
1.8080,8.56566E-01
1.8090,8.73066E-01
1.8100,8.86854E-01
1.8110,8.97893E-01
1.8120,9.06158E-01
1.8130,9.11630E-01
1.8140,9.14300E-01
1.8150,9.14167E-01
1.8160,9.11240E-01
1.8170,9.05534E-01
1.8180,8.97075E-01
1.8190,8.85896E-01
1.8200,8.72038E-01
1.8210,8.55550E-01
1.8220,8.36489E-01
1.8230,8.14919E-01
1.8240,7.90912E-01
1.8250,7.64546E-01
1.8260,7.35905E-01
1.8270,7.05082E-01
1.8280,6.72173E-01
1.8290,6.37281E-01
1.8300,6.00515E-01
1.8310,5.61987E-01
1.8320,5.21815E-01
1.8330,4.80121E-01
1.8340,4.37031E-01
1.8350,3.92672E-01
1.8360,3.47178E-01
1.8370,3.00683E-01
1.8380,2.53322E-01
1.8390,2.05236E-01
1.8400,1.56562E-01
1.8410,1.07441E-01
1.8420,5.80155E-02
1.8430,8.42499E-03
1.8440,-4.11894E-02
1.8450,-9.06877E-02
1.8460,-1.39931E-01
1.8470,-1.88783E-01
1.8480,-2.37106E-01
1.8490,-2.84770E-01
1.8500,-3.31642E-01
1.8510,-3.77595E-01
1.8520,-4.22506E-01
1.8530,-4.66253E-01
1.8540,-5.08720E-01
1.8550,-5.49794E-01
1.8560,-5.89367E-01
1.8570,-6.27336E-01
1.8580,-6.63603E-01
1.8590,-6.98075E-01
1.8600,-7.30663E-01
1.8610,-7.61286E-01
1.8620,-7.89867E-01
1.8630,-8.16337E-01
1.8640,-8.40630E-01
1.8650,-8.62690E-01
1.8660,-8.82463E-01
1.8670,-8.99905E-01
1.8680,-9.14976E-01
1.8690,-9.27645E-01
1.8700,-9.37885E-01
1.8710,-9.45676E-01
1.8720,-9.51007E-01
1.8730,-9.53869E-01
1.8740,-9.54264E-01
1.8750,-9.52198E-01
1.8760,-9.47683E-01
1.8770,-9.40739E-01
1.8780,-9.31391E-01
1.8790,-9.19669E-01
1.8800,-9.05610E-01
1.8810,-8.89258E-01
1.8820,-8.70661E-01
1.8830,-8.49871E-01
1.8840,-8.26949E-01
1.8850,-8.01957E-01
1.8860,-7.74965E-01
1.8870,-7.46045E-01
1.8880,-7.15276E-01
1.8890,-6.82738E-01
1.8900,-6.48517E-01
1.8910,-6.12704E-01
1.8920,-5.75389E-01
1.8930,-5.36669E-01
1.8940,-4.96642E-01
1.8950,-4.55410E-01
1.8960,-4.13075E-01
1.8970,-3.69744E-01
1.8980,-3.25524E-01
1.8990,-2.80523E-01
1.9000,-2.34852E-01
1.9010,-1.88621E-01
1.9020,-1.41942E-01
1.9030,-9.49265E-02
1.9040,-4.76869E-02
1.9050,-3.35000E-04
1.9060,4.70177E-02
1.9070,9.42606E-02
1.9080,1.41284E-01
1.9090,1.87978E-01
1.9100,2.34237E-01
1.9110,2.79955E-01
1.9120,3.25029E-01
1.9130,3.69356E-01
1.9140,4.12838E-01
1.9150,4.55378E-01
1.9160,4.96883E-01
1.9170,5.37261E-01
1.9180,5.76426E-01
1.9190,6.14291E-01
1.9200,6.50778E-01
1.9210,6.85808E-01
1.9220,7.19308E-01
1.9230,7.51208E-01
1.9240,7.81443E-01
1.9250,8.09951E-01
1.9260,8.36675E-01
1.9270,8.61563E-01
1.9280,8.84565E-01
1.9290,9.05638E-01
1.9300,9.24743E-01
1.9310,9.41844E-01
1.9320,9.56910E-01
1.9330,9.69917E-01
1.9340,9.80843E-01
1.9350,9.89672E-01
1.9360,9.96392E-01
1.9370,1.00100E+00
1.9380,1.00348E+00
1.9390,1.00385E+00
1.9400,1.00210E+00
1.9410,9.98261E-01
1.9420,9.92333E-01
1.9430,9.84339E-01
1.9440,9.74304E-01
1.9450,9.62255E-01
1.9460,9.48224E-01
1.9470,9.32246E-01
1.9480,9.14360E-01
1.9490,8.94611E-01
1.9500,8.73043E-01
1.9510,8.49709E-01
1.9520,8.24660E-01
1.9530,7.97952E-01
1.9540,7.69647E-01
1.9550,7.39804E-01
1.9560,7.08490E-01
1.9570,6.75772E-01
1.9580,6.41719E-01
1.9590,6.06402E-01
1.9600,5.69897E-01
1.9610,5.32277E-01
1.9620,4.93621E-01
1.9630,4.54008E-01
1.9640,4.13517E-01
1.9650,3.72229E-01
1.9660,3.30227E-01
1.9670,2.87593E-01
1.9680,2.44412E-01
1.9690,2.00766E-01
1.9700,1.56741E-01
1.9710,1.12420E-01
1.9720,6.78885E-02
1.9730,2.32297E-02
1.9740,-2.14724E-02
1.9750,-6.61348E-02
1.9760,-1.10675E-01
1.9770,-1.55011E-01
1.9780,-1.99063E-01
1.9790,-2.42750E-01
1.9800,-2.85995E-01
1.9810,-3.28722E-01
1.9820,-3.70853E-01
1.9830,-4.12317E-01
1.9840,-4.53040E-01
1.9850,-4.92954E-01
1.9860,-5.31989E-01
1.9870,-5.70081E-01
1.9880,-6.07164E-01
1.9890,-6.43178E-01
1.9900,-6.78064E-01
1.9910,-7.11765E-01
1.9920,-7.44226E-01
1.9930,-7.75397E-01
1.9940,-8.05228E-01
1.9950,-8.33673E-01
1.9960,-8.60688E-01
1.9970,-8.86234E-01
1.9980,-9.10271E-01
1.9990,-9.32766E-01
2.0000,-9.53686E-01
2.0010,-9.73001E-01
2.0020,-9.90687E-01
2.0030,-1.00672E+00
2.0040,-1.02108E+00
2.0050,-1.03374E+00
2.0060,-1.04471E+00
2.0070,-1.05395E+00
2.0080,-1.06147E+00
2.0090,-1.06726E+00
2.0100,-1.07131E+00
2.0110,-1.07363E+00
2.0120,-1.07422E+00
2.0130,-1.07309E+00
2.0140,-1.07024E+00
2.0150,-1.06568E+00
2.0160,-1.05943E+00
2.0170,-1.05151E+00
2.0180,-1.04193E+00
2.0190,-1.03072E+00
2.0200,-1.01789E+00
2.0210,-1.00348E+00
2.0220,-9.87518E-01
2.0230,-9.70027E-01
2.0240,-9.51043E-01
2.0250,-9.30602E-01
2.0260,-9.08741E-01
2.0270,-8.85497E-01
2.0280,-8.60911E-01
2.0290,-8.35027E-01
2.0300,-8.07888E-01
2.0310,-7.79539E-01
2.0320,-7.50028E-01
2.0330,-7.19402E-01
2.0340,-6.87712E-01
2.0350,-6.55009E-01
2.0360,-6.21344E-01
2.0370,-5.86770E-01
2.0380,-5.51342E-01
2.0390,-5.15114E-01
2.0400,-4.78141E-01
2.0410,-4.40481E-01
2.0420,-4.02189E-01
2.0430,-3.63322E-01
2.0440,-3.23939E-01
2.0450,-2.84097E-01
2.0460,-2.43854E-01
2.0470,-2.03269E-01
2.0480,-1.62399E-01
2.0490,-1.21302E-01
2.0500,-8.00376E-02
2.0510,-3.86620E-02
2.0520,2.76692E-03
2.0530,4.41920E-02
2.0540,8.55568E-02
2.0550,1.26805E-01
2.0560,1.67882E-01
2.0570,2.08732E-01
2.0580,2.49302E-01
2.0590,2.89538E-01
2.0600,3.29389E-01
2.0610,3.68802E-01
2.0620,4.07728E-01
2.0630,4.46118E-01
2.0640,4.83922E-01
2.0650,5.21096E-01
2.0660,5.57592E-01
2.0670,5.93366E-01
2.0680,6.28376E-01
2.0690,6.62580E-01
2.0700,6.95936E-01
2.0710,7.28408E-01
2.0720,7.59956E-01
2.0730,7.90546E-01
2.0740,8.20142E-01
2.0750,8.48713E-01
2.0760,8.76226E-01
2.0770,9.02653E-01
2.0780,9.27965E-01
2.0790,9.52136E-01
2.0800,9.75142E-01
2.0810,9.96959E-01
2.0820,1.01757E+00
2.0830,1.03694E+00
2.0840,1.05507E+00
2.0850,1.07194E+00
2.0860,1.08753E+00
2.0870,1.10182E+00
2.0880,1.11482E+00
2.0890,1.12650E+00
2.0900,1.13686E+00
2.0910,1.14590E+00
2.0920,1.15360E+00
2.0930,1.15997E+00
2.0940,1.16501E+00
2.0950,1.16871E+00
2.0960,1.17108E+00
2.0970,1.17211E+00
2.0980,1.17183E+00
2.0990,1.17022E+00
2.1000,1.16730E+00
2.1010,1.16308E+00
2.1020,1.15757E+00
2.1030,1.15078E+00
2.1040,1.14272E+00
2.1050,1.13341E+00
2.1060,1.12287E+00
2.1070,1.11110E+00
2.1080,1.09814E+00
2.1090,1.08399E+00
2.1100,1.06868E+00
2.1110,1.05224E+00
2.1120,1.03468E+00
2.1130,1.01602E+00
2.1140,9.96299E-01
2.1150,9.75533E-01
2.1160,9.53752E-01
2.1170,9.30982E-01
2.1180,9.07251E-01
2.1190,8.82588E-01
2.1200,8.57022E-01
2.1210,8.30585E-01
2.1220,8.03306E-01
2.1230,7.75218E-01
2.1240,7.46351E-01
2.1250,7.16739E-01
2.1260,6.86415E-01
2.1270,6.55411E-01
2.1280,6.23763E-01
2.1290,5.91503E-01
2.1300,5.58666E-01
2.1310,5.25286E-01
2.1320,4.91399E-01
2.1330,4.57040E-01
2.1340,4.22243E-01
2.1350,3.87044E-01
2.1360,3.51479E-01
2.1370,3.15581E-01
2.1380,2.79388E-01
2.1390,2.42933E-01
2.1400,2.06253E-01
2.1410,1.69382E-01
2.1420,1.32355E-01
2.1430,9.52062E-02
2.1440,5.79710E-02
2.1450,2.06831E-02
2.1460,-1.66235E-02
2.1470,-5.39152E-02
2.1480,-9.11587E-02
2.1490,-1.28321E-01
2.1500,-1.65370E-01
2.1510,-2.02273E-01
2.1520,-2.38999E-01
2.1530,-2.75517E-01
2.1540,-3.11796E-01
2.1550,-3.47805E-01
2.1560,-3.83516E-01
2.1570,-4.18899E-01
2.1580,-4.53926E-01
2.1590,-4.88568E-01
2.1600,-5.22800E-01
2.1610,-5.56594E-01
2.1620,-5.89923E-01
2.1630,-6.22764E-01
2.1640,-6.55092E-01
2.1650,-6.86881E-01
2.1660,-7.18110E-01
2.1670,-7.48756E-01
2.1680,-7.78797E-01
2.1690,-8.08212E-01
2.1700,-8.36981E-01
2.1710,-8.65084E-01
2.1720,-8.92502E-01
2.1730,-9.19218E-01
2.1740,-9.45214E-01
2.1750,-9.70474E-01
2.1760,-9.94982E-01
2.1770,-1.01872E+00
2.1780,-1.04168E+00
2.1790,-1.06385E+00
2.1800,-1.08521E+00
2.1810,-1.10575E+00
2.1820,-1.12546E+00
2.1830,-1.14433E+00
2.1840,-1.16235E+00
2.1850,-1.17951E+00
2.1860,-1.19580E+00
2.1870,-1.21122E+00
2.1880,-1.22577E+00
2.1890,-1.23942E+00
2.1900,-1.25219E+00
2.1910,-1.26406E+00
2.1920,-1.27503E+00
2.1930,-1.28510E+00
2.1940,-1.29427E+00
2.1950,-1.30253E+00
2.1960,-1.30988E+00
2.1970,-1.31633E+00
2.1980,-1.32188E+00
2.1990,-1.32652E+00
2.2000,-1.33026E+00
2.2010,-1.33310E+00
2.2020,-1.33505E+00
2.2030,-1.33610E+00
2.2040,-1.33626E+00
2.2050,-1.33554E+00
2.2060,-1.33395E+00
2.2070,-1.33148E+00
2.2080,-1.32815E+00
2.2090,-1.32396E+00
2.2100,-1.31891E+00
2.2110,-1.31303E+00
2.2120,-1.30631E+00
2.2130,-1.29877E+00
2.2140,-1.29042E+00
2.2150,-1.28126E+00
2.2160,-1.27130E+00
2.2170,-1.26056E+00
2.2180,-1.24905E+00
2.2190,-1.23678E+00
2.2200,-1.22376E+00
2.2210,-1.21000E+00
2.2220,-1.19552E+00
2.2230,-1.18033E+00
2.2240,-1.16444E+00
2.2250,-1.14786E+00
2.2260,-1.13062E+00
2.2270,-1.11272E+00
2.2280,-1.09418E+00
2.2290,-1.07501E+00
2.2300,-1.05522E+00
2.2310,-1.03484E+00
2.2320,-1.01388E+00
2.2330,-9.92348E-01
2.2340,-9.70267E-01
2.2350,-9.47649E-01
2.2360,-9.24511E-01
2.2370,-9.00868E-01
2.2380,-8.76737E-01
2.2390,-8.52134E-01
2.2400,-8.27075E-01
2.2410,-8.01576E-01
2.2420,-7.75653E-01
2.2430,-7.49323E-01
2.2440,-7.22602E-01
2.2450,-6.95507E-01
2.2460,-6.68053E-01
2.2470,-6.40258E-01
2.2480,-6.12137E-01
2.2490,-5.83707E-01
2.2500,-5.54984E-01
2.2510,-5.25985E-01
2.2520,-4.96725E-01
2.2530,-4.67222E-01
2.2540,-4.37489E-01
2.2550,-4.07545E-01
2.2560,-3.77404E-01
2.2570,-3.47083E-01
2.2580,-3.16596E-01
2.2590,-2.85960E-01
2.2600,-2.55190E-01
2.2610,-2.24302E-01
2.2620,-1.93309E-01
2.2630,-1.62227E-01
2.2640,-1.31072E-01
2.2650,-9.98572E-02
2.2660,-6.85974E-02
2.2670,-3.73070E-02
2.2680,-6.00006E-03
2.2690,2.53096E-02
2.2700,5.66081E-02
2.2710,8.78822E-02
2.2720,1.19118E-01
2.2730,1.50304E-01
2.2740,1.81425E-01
2.2750,2.12470E-01
2.2760,2.43426E-01
2.2770,2.74281E-01
2.2780,3.05023E-01
2.2790,3.35640E-01
2.2800,3.66120E-01
2.2810,3.96453E-01
2.2820,4.26628E-01
2.2830,4.56632E-01
2.2840,4.86457E-01
2.2850,5.16092E-01
2.2860,5.45526E-01
2.2870,5.74750E-01
2.2880,6.03755E-01
2.2890,6.32530E-01
2.2900,6.61068E-01
2.2910,6.89358E-01
2.2920,7.17394E-01
2.2930,7.45165E-01
2.2940,7.72665E-01
2.2950,7.99886E-01
2.2960,8.26819E-01
2.2970,8.53459E-01
2.2980,8.79797E-01
2.2990,9.05827E-01
2.3000,9.31543E-01
2.3010,9.56938E-01
2.3020,9.82006E-01
2.3030,1.00674E+00
2.3040,1.03114E+00
2.3050,1.05519E+00
2.3060,1.07890E+00
2.3070,1.10225E+00
2.3080,1.12525E+00
2.3090,1.14788E+00
2.3100,1.17015E+00
2.3110,1.19204E+00
2.3120,1.21357E+00
2.3130,1.23471E+00
2.3140,1.25548E+00
2.3150,1.27586E+00
2.3160,1.29586E+00
2.3170,1.31547E+00
2.3180,1.33469E+00
2.3190,1.35351E+00
2.3200,1.37195E+00
2.3210,1.38998E+00
2.3220,1.40762E+00
2.3230,1.42486E+00
2.3240,1.44170E+00
2.3250,1.45813E+00
2.3260,1.47417E+00
2.3270,1.48980E+00
2.3280,1.50504E+00
2.3290,1.51987E+00
2.3300,1.53429E+00
2.3310,1.54832E+00
2.3320,1.56194E+00
2.3330,1.57516E+00
2.3340,1.58798E+00
2.3350,1.60040E+00
2.3360,1.61243E+00
2.3370,1.62405E+00
2.3380,1.63528E+00
2.3390,1.64611E+00
2.3400,1.65655E+00
2.3410,1.66660E+00
2.3420,1.67626E+00
2.3430,1.68553E+00
2.3440,1.69442E+00
2.3450,1.70292E+00
2.3460,1.71104E+00
2.3470,1.71879E+00
2.3480,1.72615E+00
2.3490,1.73315E+00
2.3500,1.73977E+00
2.3510,1.74603E+00
2.3520,1.75192E+00
2.3530,1.75745E+00
2.3540,1.76262E+00
2.3550,1.76743E+00
2.3560,1.77190E+00
2.3570,1.77601E+00
2.3580,1.77978E+00
2.3590,1.78321E+00
2.3600,1.78631E+00
2.3610,1.78907E+00
2.3620,1.79149E+00
2.3630,1.79360E+00
2.3640,1.79538E+00
2.3650,1.79684E+00
2.3660,1.79798E+00
2.3670,1.79882E+00
2.3680,1.79935E+00
2.3690,1.79958E+00
2.3700,1.79951E+00
2.3710,1.79914E+00
2.3720,1.79849E+00
2.3730,1.79755E+00
2.3740,1.79633E+00
2.3750,1.79483E+00
2.3760,1.79306E+00
2.3770,1.79103E+00
2.3780,1.78873E+00
2.3790,1.78617E+00
2.3800,1.78335E+00
2.3810,1.78029E+00
2.3820,1.77698E+00
2.3830,1.77343E+00
2.3840,1.76964E+00
2.3850,1.76562E+00
2.3860,1.76137E+00
2.3870,1.75689E+00
2.3880,1.75220E+00
2.3890,1.74730E+00
2.3900,1.74218E+00
2.3910,1.73686E+00
2.3920,1.73134E+00
2.3930,1.72562E+00
2.3940,1.71971E+00
2.3950,1.71361E+00
2.3960,1.70732E+00
2.3970,1.70086E+00
2.3980,1.69422E+00
2.3990,1.68742E+00
2.4000,1.68044E+00
2.4010,1.67331E+00
2.4020,1.66601E+00
2.4030,1.65857E+00
2.4040,1.65097E+00
2.4050,1.64323E+00
2.4060,1.63535E+00
2.4070,1.62733E+00
2.4080,1.61917E+00
2.4090,1.61089E+00
2.4100,1.60249E+00
2.4110,1.59396E+00
2.4120,1.58532E+00
2.4130,1.57656E+00
2.4140,1.56770E+00
2.4150,1.55873E+00
2.4160,1.54966E+00
2.4170,1.54049E+00
2.4180,1.53122E+00
2.4190,1.52187E+00
2.4200,1.51243E+00
2.4210,1.50291E+00
2.4220,1.49330E+00
2.4230,1.48363E+00
2.4240,1.47387E+00
2.4250,1.46405E+00
2.4260,1.45417E+00
2.4270,1.44422E+00
2.4280,1.43421E+00
2.4290,1.42415E+00
2.4300,1.41403E+00
2.4310,1.40386E+00
2.4320,1.39365E+00
2.4330,1.38339E+00
2.4340,1.37310E+00
2.4350,1.36276E+00
2.4360,1.35239E+00
2.4370,1.34199E+00
2.4380,1.33156E+00
2.4390,1.32111E+00
2.4400,1.31063E+00
2.4410,1.30013E+00
2.4420,1.28961E+00
2.4430,1.27908E+00
2.4440,1.26853E+00
2.4450,1.25797E+00
2.4460,1.24741E+00
2.4470,1.23683E+00
2.4480,1.22626E+00
2.4490,1.21568E+00
2.4500,1.20511E+00
2.4510,1.19454E+00
2.4520,1.18397E+00
2.4530,1.17341E+00
2.4540,1.16287E+00
2.4550,1.15233E+00
2.4560,1.14181E+00
2.4570,1.13130E+00
2.4580,1.12081E+00
2.4590,1.11034E+00
2.4600,1.09989E+00
2.4610,1.08947E+00
2.4620,1.07907E+00
2.4630,1.06869E+00
2.4640,1.05835E+00
2.4650,1.04803E+00
2.4660,1.03775E+00
2.4670,1.02750E+00
2.4680,1.01728E+00
2.4690,1.00710E+00
2.4700,9.96951E-01
2.4710,9.86845E-01
2.4720,9.76778E-01
2.4730,9.66753E-01
2.4740,9.56770E-01
2.4750,9.46830E-01
2.4760,9.36935E-01
2.4770,9.27086E-01
2.4780,9.17284E-01
2.4790,9.07530E-01
2.4800,8.97825E-01
2.4810,8.88170E-01
2.4820,8.78566E-01
2.4830,8.69014E-01
2.4840,8.59515E-01
2.4850,8.50070E-01
2.4860,8.40678E-01
2.4870,8.31343E-01
2.4880,8.22063E-01
2.4890,8.12840E-01
2.4900,8.03674E-01
2.4910,7.94567E-01
2.4920,7.85518E-01
2.4930,7.76529E-01
2.4940,7.67600E-01
2.4950,7.58731E-01
2.4960,7.49923E-01
2.4970,7.41177E-01
2.4980,7.32493E-01
2.4990,7.23871E-01
2.5000,7.15313E-01
2.5010,7.06817E-01
2.5020,6.98385E-01
2.5030,6.90018E-01
2.5040,6.81714E-01
2.5050,6.73475E-01
2.5060,6.65301E-01
2.5070,6.57193E-01
2.5080,6.49149E-01
2.5090,6.41171E-01
2.5100,6.33259E-01
2.5110,6.25413E-01
2.5120,6.17634E-01
2.5130,6.09920E-01
2.5140,6.02273E-01
2.5150,5.94692E-01
2.5160,5.87177E-01
2.5170,5.79729E-01
2.5180,5.72348E-01
2.5190,5.65033E-01
2.5200,5.57785E-01
2.5210,5.50604E-01
2.5220,5.43489E-01
2.5230,5.36440E-01
2.5240,5.29458E-01
2.5250,5.22543E-01
2.5260,5.15693E-01
2.5270,5.08910E-01
2.5280,5.02193E-01
2.5290,4.95542E-01
2.5300,4.88956E-01
2.5310,4.82436E-01
2.5320,4.75982E-01
2.5330,4.69593E-01
2.5340,4.63269E-01
2.5350,4.57009E-01
2.5360,4.50815E-01
2.5370,4.44684E-01
2.5380,4.38618E-01
2.5390,4.32616E-01
2.5400,4.26677E-01
2.5410,4.20802E-01
2.5420,4.14989E-01
2.5430,4.09240E-01
2.5440,4.03553E-01
2.5450,3.97928E-01
2.5460,3.92366E-01
2.5470,3.86864E-01
2.5480,3.81424E-01
2.5490,3.76045E-01
2.5500,3.70727E-01
2.5510,3.65469E-01
2.5520,3.60270E-01
2.5530,3.55131E-01
2.5540,3.50052E-01
2.5550,3.45031E-01
2.5560,3.40068E-01
2.5570,3.35164E-01
2.5580,3.30317E-01
2.5590,3.25527E-01
2.5600,3.20794E-01
2.5610,3.16118E-01
2.5620,3.11498E-01
2.5630,3.06933E-01
2.5640,3.02424E-01
2.5650,2.97970E-01
2.5660,2.93569E-01
2.5670,2.89223E-01
2.5680,2.84931E-01
2.5690,2.80692E-01
2.5700,2.76505E-01
2.5710,2.72371E-01
2.5720,2.68288E-01
2.5730,2.64257E-01
2.5740,2.60277E-01
2.5750,2.56348E-01
2.5760,2.52469E-01
2.5770,2.48639E-01
2.5780,2.44859E-01
2.5790,2.41127E-01
2.5800,2.37444E-01
2.5810,2.33809E-01
2.5820,2.30221E-01
2.5830,2.26681E-01
2.5840,2.23187E-01
2.5850,2.19739E-01
2.5860,2.16337E-01
2.5870,2.12980E-01
2.5880,2.09669E-01
2.5890,2.06401E-01
2.5900,2.03178E-01
2.5910,1.99998E-01
2.5920,1.96861E-01
2.5930,1.93767E-01
2.5940,1.90715E-01
2.5950,1.87705E-01
2.5960,1.84737E-01
2.5970,1.81809E-01
2.5980,1.78922E-01
2.5990,1.76075E-01
2.6000,1.73267E-01
2.6010,1.70499E-01
2.6020,1.67770E-01
2.6030,1.65079E-01
2.6040,1.62425E-01
2.6050,1.59810E-01
2.6060,1.57232E-01
2.6070,1.54690E-01
2.6080,1.52184E-01
2.6090,1.49715E-01
2.6100,1.47281E-01
2.6110,1.44882E-01
2.6120,1.42518E-01
2.6130,1.40188E-01
2.6140,1.37891E-01
2.6150,1.35629E-01
2.6160,1.33399E-01
2.6170,1.31202E-01
2.6180,1.29037E-01
2.6190,1.26905E-01
2.6200,1.24804E-01
2.6210,1.22733E-01
2.6220,1.20694E-01
2.6230,1.18685E-01
2.6240,1.16706E-01
2.6250,1.14757E-01
2.6260,1.12837E-01
2.6270,1.10946E-01
2.6280,1.09083E-01
2.6290,1.07249E-01
2.6300,1.05442E-01
2.6310,1.03663E-01
2.6320,1.01911E-01
2.6330,1.00186E-01
2.6340,9.84871E-02
2.6350,9.68145E-02
2.6360,9.51675E-02
2.6370,9.35460E-02
2.6380,9.19496E-02
2.6390,9.03779E-02
2.6400,8.88306E-02
2.6410,8.73075E-02
2.6420,8.58081E-02
2.6430,8.43321E-02
2.6440,8.28794E-02
2.6450,8.14494E-02
2.6460,8.00420E-02
2.6470,7.86568E-02
2.6480,7.72935E-02
2.6490,7.59518E-02
2.6500,7.46315E-02
2.6510,7.33322E-02
2.6520,7.20536E-02
2.6530,7.07954E-02
2.6540,6.95575E-02
2.6550,6.83394E-02
2.6560,6.71409E-02
2.6570,6.59617E-02
2.6580,6.48016E-02
2.6590,6.36603E-02
2.6600,6.25375E-02
2.6610,6.14329E-02
2.6620,6.03464E-02
2.6630,5.92775E-02
2.6640,5.82262E-02
2.6650,5.71920E-02
2.6660,5.61749E-02
2.6670,5.51745E-02
2.6680,5.41905E-02
2.6690,5.32229E-02
2.6700,5.22712E-02
2.6710,5.13353E-02
2.6720,5.04149E-02
2.6730,4.95098E-02
2.6740,4.86199E-02
2.6750,4.77447E-02
2.6760,4.68843E-02
2.6770,4.60382E-02
2.6780,4.52063E-02
2.6790,4.43885E-02
2.6800,4.35844E-02
2.6810,4.27938E-02
2.6820,4.20167E-02
2.6830,4.12526E-02
2.6840,4.05016E-02
2.6850,3.97633E-02
2.6860,3.90376E-02
2.6870,3.83242E-02
2.6880,3.76230E-02
2.6890,3.69339E-02
2.6900,3.62565E-02
2.6910,3.55907E-02
2.6920,3.49364E-02
2.6930,3.42934E-02
2.6940,3.36614E-02
2.6950,3.30404E-02
2.6960,3.24301E-02
2.6970,3.18304E-02
2.6980,3.12411E-02
2.6990,3.06620E-02
2.7000,3.00930E-02
2.7010,2.95340E-02
2.7020,2.89847E-02
2.7030,2.84450E-02
2.7040,2.79147E-02
2.7050,2.73938E-02
2.7060,2.68820E-02
2.7070,2.63792E-02
2.7080,2.58853E-02
2.7090,2.54001E-02
2.7100,2.49234E-02
2.7110,2.44552E-02
2.7120,2.39953E-02
2.7130,2.35436E-02
2.7140,2.30999E-02
2.7150,2.26641E-02
2.7160,2.22360E-02
2.7170,2.18156E-02
2.7180,2.14027E-02
2.7190,2.09972E-02
2.7200,2.05990E-02
2.7210,2.02079E-02
2.7220,1.98238E-02
2.7230,1.94467E-02
2.7240,1.90763E-02
2.7250,1.87127E-02
2.7260,1.83556E-02
2.7270,1.80050E-02
2.7280,1.76607E-02
2.7290,1.73226E-02
2.7300,1.69908E-02
2.7310,1.66649E-02
2.7320,1.63450E-02
2.7330,1.60309E-02
2.7340,1.57225E-02
2.7350,1.54198E-02
2.7360,1.51226E-02
2.7370,1.48309E-02
2.7380,1.45445E-02
2.7390,1.42634E-02
2.7400,1.39875E-02
2.7410,1.37166E-02
2.7420,1.34508E-02
2.7430,1.31898E-02
2.7440,1.29337E-02
2.7450,1.26823E-02
2.7460,1.24356E-02
2.7470,1.21934E-02
2.7480,1.19558E-02
2.7490,1.17225E-02
2.7500,1.14936E-02
2.7510,1.12690E-02
2.7520,1.10486E-02
2.7530,1.08323E-02
2.7540,1.06200E-02
2.7550,1.04117E-02
2.7560,1.02073E-02
2.7570,1.00068E-02
2.7580,9.80999E-03
2.7590,9.61690E-03
2.7600,9.42746E-03
2.7610,9.24158E-03
2.7620,9.05922E-03
2.7630,8.88030E-03
2.7640,8.70476E-03
2.7650,8.53255E-03
2.7660,8.36360E-03
2.7670,8.19786E-03
2.7680,8.03526E-03
2.7690,7.87576E-03
2.7700,7.71929E-03
2.7710,7.56581E-03
2.7720,7.41525E-03
2.7730,7.26757E-03
2.7740,7.12272E-03
2.7750,6.98063E-03
2.7760,6.84127E-03
2.7770,6.70457E-03
2.7780,6.57051E-03
2.7790,6.43901E-03
2.7800,6.31005E-03
2.7810,6.18357E-03
2.7820,6.05953E-03
2.7830,5.93788E-03
2.7840,5.81858E-03
2.7850,5.70158E-03
2.7860,5.58685E-03
2.7870,5.47434E-03
2.7880,5.36401E-03
2.7890,5.25583E-03
2.7900,5.14974E-03
2.7910,5.04572E-03
2.7920,4.94372E-03
2.7930,4.84370E-03
2.7940,4.74564E-03
2.7950,4.64949E-03
2.7960,4.55522E-03
2.7970,4.46279E-03
2.7980,4.37217E-03
2.7990,4.28333E-03
2.8000,4.19623E-03
2.8010,4.11083E-03
2.8020,4.02712E-03
2.8030,3.94505E-03
2.8040,3.86459E-03
2.8050,3.78572E-03
2.8060,3.70840E-03
2.8070,3.63261E-03
2.8080,3.55831E-03
2.8090,3.48549E-03
2.8100,3.41410E-03
2.8110,3.34413E-03
2.8120,3.27554E-03
2.8130,3.20831E-03
2.8140,3.14242E-03
2.8150,3.07784E-03
2.8160,3.01454E-03
2.8170,2.95250E-03
2.8180,2.89170E-03
2.8190,2.83210E-03
2.8200,2.77370E-03
2.8210,2.71646E-03
2.8220,2.66037E-03
2.8230,2.60540E-03
2.8240,2.55153E-03
2.8250,2.49873E-03
2.8260,2.44700E-03
2.8270,2.39630E-03
2.8280,2.34662E-03
2.8290,2.29794E-03
2.8300,2.25024E-03
2.8310,2.20350E-03
2.8320,2.15770E-03
2.8330,2.11283E-03
2.8340,2.06886E-03
2.8350,2.02577E-03
2.8360,1.98356E-03
2.8370,1.94220E-03
2.8380,1.90168E-03
2.8390,1.86198E-03
2.8400,1.82308E-03
2.8410,1.78497E-03
2.8420,1.74764E-03
2.8430,1.71106E-03
2.8440,1.67523E-03
2.8450,1.64013E-03
2.8460,1.60574E-03
2.8470,1.57205E-03
2.8480,1.53905E-03
2.8490,1.50673E-03
2.8500,1.47506E-03
2.8510,1.44404E-03
2.8520,1.41365E-03
2.8530,1.38389E-03
2.8540,1.35473E-03
2.8550,1.32618E-03
2.8560,1.29820E-03
2.8570,1.27081E-03
2.8580,1.24397E-03
2.8590,1.21769E-03
2.8600,1.19195E-03
2.8610,1.16673E-03
2.8620,1.14204E-03
2.8630,1.11785E-03
2.8640,1.09417E-03
2.8650,1.07097E-03
2.8660,1.04825E-03
2.8670,1.02600E-03
2.8680,1.00422E-03
2.8690,9.82878E-04
2.8700,9.61982E-04
2.8710,9.41519E-04
2.8720,9.21480E-04
2.8730,9.01857E-04
2.8740,8.82641E-04
2.8750,8.63825E-04
2.8760,8.45400E-04
2.8770,8.27358E-04
2.8780,8.09691E-04
2.8790,7.92393E-04
2.8800,7.75455E-04
2.8810,7.58870E-04
2.8820,7.42632E-04
2.8830,7.26732E-04
2.8840,7.11165E-04
2.8850,6.95923E-04
2.8860,6.81000E-04
2.8870,6.66390E-04
2.8880,6.52086E-04
2.8890,6.38081E-04
2.8900,6.24370E-04
2.8910,6.10947E-04
2.8920,5.97806E-04
2.8930,5.84941E-04
2.8940,5.72346E-04
2.8950,5.60017E-04
2.8960,5.47947E-04
2.8970,5.36131E-04
2.8980,5.24564E-04
2.8990,5.13241E-04
2.9000,5.02157E-04
2.9010,4.91307E-04
2.9020,4.80687E-04
2.9030,4.70290E-04
2.9040,4.60114E-04
2.9050,4.50153E-04
2.9060,4.40403E-04
2.9070,4.30860E-04
2.9080,4.21518E-04
2.9090,4.12375E-04
2.9100,4.03426E-04
2.9110,3.94667E-04
2.9120,3.86095E-04
2.9130,3.77704E-04
2.9140,3.69492E-04
2.9150,3.61455E-04
2.9160,3.53589E-04
2.9170,3.45890E-04
2.9180,3.38356E-04
2.9190,3.30982E-04
2.9200,3.23765E-04
2.9210,3.16703E-04
2.9220,3.09792E-04
2.9230,3.03028E-04
2.9240,2.96409E-04
2.9250,2.89932E-04
2.9260,2.83593E-04
2.9270,2.77391E-04
2.9280,2.71321E-04
2.9290,2.65381E-04
2.9300,2.59569E-04
2.9310,2.53881E-04
2.9320,2.48316E-04
2.9330,2.42870E-04
2.9340,2.37542E-04
2.9350,2.32328E-04
2.9360,2.27226E-04
2.9370,2.22234E-04
2.9380,2.17350E-04
2.9390,2.12571E-04
2.9400,2.07895E-04
2.9410,2.03320E-04
2.9420,1.98844E-04
2.9430,1.94464E-04
2.9440,1.90179E-04
2.9450,1.85987E-04
2.9460,1.81885E-04
2.9470,1.77872E-04
2.9480,1.73947E-04
2.9490,1.70106E-04
2.9500,1.66348E-04
2.9510,1.62672E-04
2.9520,1.59076E-04
2.9530,1.55557E-04
2.9540,1.52115E-04
2.9550,1.48748E-04
2.9560,1.45454E-04
2.9570,1.42232E-04
2.9580,1.39080E-04
2.9590,1.35996E-04
2.9600,1.32980E-04
2.9610,1.30029E-04
2.9620,1.27143E-04
2.9630,1.24320E-04
2.9640,1.21558E-04
2.9650,1.18857E-04
2.9660,1.16214E-04
2.9670,1.13629E-04
2.9680,1.11101E-04
2.9690,1.08628E-04
2.9700,1.06209E-04
2.9710,1.03844E-04
2.9720,1.01529E-04
2.9730,9.92661E-05
2.9740,9.70523E-05
2.9750,9.48871E-05
2.9760,9.27694E-05
2.9770,9.06982E-05
2.9780,8.86725E-05
2.9790,8.66912E-05
2.9800,8.47536E-05
2.9810,8.28585E-05
2.9820,8.10051E-05
2.9830,7.91925E-05
2.9840,7.74198E-05
2.9850,7.56861E-05
2.9860,7.39906E-05
2.9870,7.23326E-05
2.9880,7.07110E-05
2.9890,6.91253E-05
2.9900,6.75746E-05
2.9910,6.60581E-05
2.9920,6.45751E-05
2.9930,6.31248E-05
2.9940,6.17067E-05
2.9950,6.03199E-05
2.9960,5.89638E-05
2.9970,5.76377E-05
2.9980,5.63410E-05
2.9990,5.50730E-05
3.0000,5.38331E-05
3.0010,5.26207E-05
3.0020,5.14352E-05
3.0030,5.02761E-05
3.0040,4.91426E-05
3.0050,4.80343E-05
3.0060,4.69507E-05
3.0070,4.58911E-05
3.0080,4.48551E-05
3.0090,4.38421E-05
3.0100,4.28517E-05
3.0110,4.18833E-05
3.0120,4.09365E-05
3.0130,4.00108E-05
3.0140,3.91057E-05
3.0150,3.82208E-05
3.0160,3.73556E-05
3.0170,3.65097E-05
3.0180,3.56828E-05
3.0190,3.48742E-05
3.0200,3.40838E-05
3.0210,3.33110E-05
3.0220,3.25555E-05
3.0230,3.18169E-05
3.0240,3.10948E-05
3.0250,3.03888E-05
3.0260,2.96987E-05
3.0270,2.90240E-05
3.0280,2.83645E-05
3.0290,2.77197E-05
3.0300,2.70894E-05
3.0310,2.64732E-05
3.0320,2.58709E-05
3.0330,2.52821E-05
3.0340,2.47065E-05
3.0350,2.41438E-05
3.0360,2.35937E-05
3.0370,2.30561E-05
3.0380,2.25305E-05
3.0390,2.20168E-05
3.0400,2.15146E-05
3.0410,2.10237E-05
3.0420,2.05438E-05
3.0430,2.00748E-05
3.0440,1.96164E-05
3.0450,1.91682E-05
3.0460,1.87302E-05
3.0470,1.83021E-05
3.0480,1.78836E-05
3.0490,1.74746E-05
3.0500,1.70748E-05
3.0510,1.66840E-05
3.0520,1.63021E-05
3.0530,1.59288E-05
3.0540,1.55640E-05
3.0550,1.52074E-05
3.0560,1.48588E-05
3.0570,1.45182E-05
3.0580,1.41853E-05
3.0590,1.38599E-05
3.0600,1.35419E-05
3.0610,1.32310E-05
3.0620,1.29273E-05
3.0630,1.26304E-05
3.0640,1.23403E-05
3.0650,1.20567E-05
3.0660,1.17796E-05
3.0670,1.15088E-05
3.0680,1.12441E-05
3.0690,1.09855E-05
3.0700,1.07327E-05
3.0710,1.04857E-05
3.0720,1.02442E-05
3.0730,1.00083E-05
3.0740,9.77778E-06
3.0750,9.55249E-06
3.0760,9.33232E-06
3.0770,9.11717E-06
3.0780,8.90692E-06
3.0790,8.70147E-06
3.0800,8.50070E-06
3.0810,8.30451E-06
3.0820,8.11279E-06
3.0830,7.92546E-06
3.0840,7.74240E-06
3.0850,7.56352E-06
3.0860,7.38872E-06
3.0870,7.21792E-06
3.0880,7.05103E-06
3.0890,6.88795E-06
3.0900,6.72860E-06
3.0910,6.57290E-06
3.0920,6.42076E-06
3.0930,6.27210E-06
3.0940,6.12685E-06
3.0950,5.98493E-06
3.0960,5.84626E-06
3.0970,5.71076E-06
3.0980,5.57837E-06
3.0990,5.44902E-06
3.1000,5.32264E-06
3.1010,5.19915E-06
3.1020,5.07850E-06
3.1030,4.96063E-06
3.1040,4.84545E-06
3.1050,4.73293E-06
3.1060,4.62299E-06
3.1070,4.51557E-06
3.1080,4.41063E-06
3.1090,4.30810E-06
3.1100,4.20793E-06
3.1110,4.11006E-06
3.1120,4.01445E-06
3.1130,3.92104E-06
3.1140,3.82978E-06
3.1150,3.74062E-06
3.1160,3.65352E-06
3.1170,3.56842E-06
3.1180,3.48529E-06
3.1190,3.40407E-06
3.1200,3.32473E-06
3.1210,3.24722E-06
3.1220,3.17150E-06
3.1230,3.09752E-06
3.1240,3.02526E-06
3.1250,2.95466E-06
3.1260,2.88569E-06
3.1270,2.81832E-06
3.1280,2.75251E-06
3.1290,2.68822E-06
3.1300,2.62541E-06
3.1310,2.56406E-06
3.1320,2.50413E-06
3.1330,2.44559E-06
3.1340,2.38840E-06
3.1350,2.33254E-06
3.1360,2.27797E-06
3.1370,2.22466E-06
3.1380,2.17259E-06
3.1390,2.12173E-06
3.1400,2.07205E-06
3.1410,2.02352E-06
3.1420,1.97611E-06
3.1430,1.92981E-06
3.1440,1.88458E-06
3.1450,1.84040E-06
3.1460,1.79725E-06
3.1470,1.75510E-06
3.1480,1.71393E-06
3.1490,1.67372E-06
3.1500,1.63444E-06
3.1510,1.59607E-06
3.1520,1.55860E-06
3.1530,1.52200E-06
3.1540,1.48625E-06
3.1550,1.45133E-06
3.1560,1.41723E-06
3.1570,1.38392E-06
3.1580,1.35139E-06
3.1590,1.31961E-06
3.1600,1.28858E-06
3.1610,1.25827E-06
3.1620,1.22866E-06
3.1630,1.19975E-06
3.1640,1.17151E-06
3.1650,1.14393E-06
3.1660,1.11699E-06
3.1670,1.09068E-06
3.1680,1.06499E-06
3.1690,1.03990E-06
3.1700,1.01539E-06
3.1710,9.91454E-07
3.1720,9.68079E-07
3.1730,9.45250E-07
3.1740,9.22955E-07
3.1750,9.01181E-07
3.1760,8.79917E-07
3.1770,8.59151E-07
3.1780,8.38870E-07
3.1790,8.19064E-07
3.1800,7.99722E-07
3.1810,7.80833E-07
3.1820,7.62387E-07
3.1830,7.44373E-07
3.1840,7.26781E-07
3.1850,7.09601E-07
3.1860,6.92824E-07
3.1870,6.76441E-07
3.1880,6.60441E-07
3.1890,6.44818E-07
3.1900,6.29561E-07
3.1910,6.14662E-07
3.1920,6.00112E-07
3.1930,5.85905E-07
3.1940,5.72031E-07
3.1950,5.58483E-07
3.1960,5.45254E-07
3.1970,5.32335E-07
3.1980,5.19720E-07
3.1990,5.07402E-07
3.2000,4.95373E-07
3.2010,4.83628E-07
3.2020,4.72159E-07
3.2030,4.60959E-07
3.2040,4.50023E-07
3.2050,4.39345E-07
3.2060,4.28918E-07
3.2070,4.18737E-07
3.2080,4.08796E-07
3.2090,3.99088E-07
3.2100,3.89610E-07
3.2110,3.80355E-07
3.2120,3.71318E-07
3.2130,3.62495E-07
3.2140,3.53879E-07
3.2150,3.45467E-07
3.2160,3.37253E-07
3.2170,3.29233E-07
3.2180,3.21403E-07
3.2190,3.13757E-07
3.2200,3.06292E-07
3.2210,2.99003E-07
3.2220,2.91886E-07
3.2230,2.84938E-07
3.2240,2.78153E-07
3.2250,2.71530E-07
3.2260,2.65062E-07
3.2270,2.58748E-07
3.2280,2.52583E-07
3.2290,2.46564E-07
3.2300,2.40687E-07
3.2310,2.34950E-07
3.2320,2.29348E-07
3.2330,2.23879E-07
3.2340,2.18539E-07
3.2350,2.13326E-07
3.2360,2.08236E-07
3.2370,2.03267E-07
3.2380,1.98415E-07
3.2390,1.93679E-07
3.2400,1.89055E-07
3.2410,1.84541E-07
3.2420,1.80133E-07
3.2430,1.75830E-07
3.2440,1.71630E-07
3.2450,1.67529E-07
3.2460,1.63525E-07
3.2470,1.59616E-07
3.2480,1.55800E-07
3.2490,1.52075E-07
3.2500,1.48438E-07
3.2510,1.44888E-07
3.2520,1.41422E-07
3.2530,1.38038E-07
3.2540,1.34735E-07
3.2550,1.31510E-07
3.2560,1.28362E-07
3.2570,1.25289E-07
3.2580,1.22289E-07
3.2590,1.19360E-07
3.2600,1.16501E-07
3.2610,1.13710E-07
3.2620,1.10986E-07
3.2630,1.08326E-07
3.2640,1.05730E-07
3.2650,1.03195E-07
3.2660,1.00721E-07
3.2670,9.83060E-08
3.2680,9.59484E-08
3.2690,9.36469E-08
3.2700,9.14003E-08
3.2710,8.92073E-08
3.2720,8.70665E-08
3.2730,8.49768E-08
3.2740,8.29370E-08
3.2750,8.09458E-08
3.2760,7.90021E-08
3.2770,7.71048E-08
3.2780,7.52528E-08
3.2790,7.34450E-08
3.2800,7.16804E-08
3.2810,6.99579E-08
3.2820,6.82765E-08
3.2830,6.66353E-08
3.2840,6.50334E-08
3.2850,6.34697E-08
3.2860,6.19434E-08
3.2870,6.04535E-08
3.2880,5.89993E-08
3.2890,5.75799E-08
3.2900,5.61944E-08
3.2910,5.48421E-08
3.2920,5.35221E-08
3.2930,5.22337E-08
3.2940,5.09761E-08
3.2950,4.97486E-08
3.2960,4.85505E-08
3.2970,4.73811E-08
3.2980,4.62397E-08
3.2990,4.51257E-08
3.3000,4.40383E-08
3.3010,4.29770E-08
3.3020,4.19411E-08
3.3030,4.09300E-08
3.3040,3.99432E-08
3.3050,3.89800E-08
3.3060,3.80399E-08
3.3070,3.71224E-08
3.3080,3.62269E-08
3.3090,3.53528E-08
3.3100,3.44998E-08
3.3110,3.36672E-08
3.3120,3.28545E-08
3.3130,3.20614E-08
3.3140,3.12874E-08
3.3150,3.05319E-08
3.3160,2.97945E-08
3.3170,2.90749E-08
3.3180,2.83725E-08
3.3190,2.76871E-08
3.3200,2.70181E-08
3.3210,2.63651E-08
3.3220,2.57279E-08
3.3230,2.51060E-08
3.3240,2.44990E-08
3.3250,2.39067E-08
3.3260,2.33286E-08
3.3270,2.27643E-08
3.3280,2.22137E-08
3.3290,2.16763E-08
3.3300,2.11519E-08
3.3310,2.06400E-08
3.3320,2.01405E-08
3.3330,1.96530E-08
3.3340,1.91773E-08
3.3350,1.87130E-08
3.3360,1.82599E-08
3.3370,1.78177E-08
3.3380,1.73861E-08
3.3390,1.69650E-08
3.3400,1.65540E-08
3.3410,1.61529E-08
3.3420,1.57615E-08
3.3430,1.53795E-08
3.3440,1.50067E-08
3.3450,1.46429E-08
3.3460,1.42879E-08
3.3470,1.39415E-08
3.3480,1.36034E-08
3.3490,1.32735E-08
3.3500,1.29515E-08
3.3510,1.26373E-08
3.3520,1.23307E-08
3.3530,1.20315E-08
3.3540,1.17395E-08
3.3550,1.14546E-08
3.3560,1.11765E-08
3.3570,1.09052E-08
3.3580,1.06404E-08
3.3590,1.03820E-08
3.3600,1.01299E-08
3.3610,9.88382E-09
3.3620,9.64373E-09
3.3630,9.40944E-09
3.3640,9.18081E-09
3.3650,8.95771E-09
3.3660,8.74001E-09
3.3670,8.52757E-09
3.3680,8.32027E-09
3.3690,8.11799E-09
3.3700,7.92060E-09
3.3710,7.72799E-09
3.3720,7.54004E-09
3.3730,7.35664E-09
3.3740,7.17768E-09
3.3750,7.00306E-09
3.3760,6.83266E-09
3.3770,6.66639E-09
3.3780,6.50415E-09
3.3790,6.34583E-09
3.3800,6.19136E-09
3.3810,6.04062E-09
3.3820,5.89354E-09
3.3830,5.75003E-09
3.3840,5.60999E-09
3.3850,5.47335E-09
3.3860,5.34002E-09
3.3870,5.20993E-09
3.3880,5.08299E-09
3.3890,4.95913E-09
3.3900,4.83827E-09
3.3910,4.72035E-09
3.3920,4.60529E-09
3.3930,4.49302E-09
3.3940,4.38347E-09
3.3950,4.27658E-09
3.3960,4.17229E-09
3.3970,4.07053E-09
3.3980,3.97125E-09
3.3990,3.87437E-09
3.4000,3.77985E-09
3.4010,3.68762E-09
3.4020,3.59763E-09
3.4030,3.50983E-09
3.4040,3.42417E-09
3.4050,3.34058E-09
3.4060,3.25903E-09
3.4070,3.17946E-09
3.4080,3.10182E-09
3.4090,3.02607E-09
3.4100,2.95217E-09
3.4110,2.88006E-09
3.4120,2.80970E-09
3.4130,2.74106E-09
3.4140,2.67409E-09
3.4150,2.60874E-09
3.4160,2.54499E-09
3.4170,2.48279E-09
3.4180,2.42210E-09
3.4190,2.36289E-09
3.4200,2.30512E-09
3.4210,2.24876E-09
3.4220,2.19377E-09
3.4230,2.14012E-09
3.4240,2.08777E-09
3.4250,2.03670E-09
3.4260,1.98688E-09
3.4270,1.93827E-09
3.4280,1.89084E-09
3.4290,1.84457E-09
3.4300,1.79943E-09
3.4310,1.75538E-09
3.4320,1.71242E-09
3.4330,1.67049E-09
3.4340,1.62960E-09
3.4350,1.58969E-09
3.4360,1.55077E-09
3.4370,1.51279E-09
3.4380,1.47574E-09
3.4390,1.43959E-09
3.4400,1.40432E-09
3.4410,1.36991E-09
3.4420,1.33635E-09
3.4430,1.30360E-09
3.4440,1.27165E-09
3.4450,1.24049E-09
3.4460,1.21008E-09
3.4470,1.18042E-09
3.4480,1.15148E-09
3.4490,1.12324E-09
3.4500,1.09570E-09
3.4510,1.06883E-09
3.4520,1.04262E-09
3.4530,1.01704E-09
3.4540,9.92095E-10



==> anc/A_state_wvfncts/v21.csv <==
Level v=21

0.8790,-9.48082E-10
0.8800,-1.07433E-09
0.8810,-1.21700E-09
0.8820,-1.37816E-09
0.8830,-1.56015E-09
0.8840,-1.76561E-09
0.8850,-1.99747E-09
0.8860,-2.25904E-09
0.8870,-2.55403E-09
0.8880,-2.88660E-09
0.8890,-3.26142E-09
0.8900,-3.68370E-09
0.8910,-4.15930E-09
0.8920,-4.69478E-09
0.8930,-5.29747E-09
0.8940,-5.97558E-09
0.8950,-6.73829E-09
0.8960,-7.59588E-09
0.8970,-8.55981E-09
0.8980,-9.64293E-09
0.8990,-1.08595E-08
0.9000,-1.22257E-08
0.9010,-1.37591E-08
0.9020,-1.54799E-08
0.9030,-1.74102E-08
0.9040,-1.95747E-08
0.9050,-2.20012E-08
0.9060,-2.47204E-08
0.9070,-2.77666E-08
0.9080,-3.11779E-08
0.9090,-3.49968E-08
0.9100,-3.92707E-08
0.9110,-4.40520E-08
0.9120,-4.93993E-08
0.9130,-5.53776E-08
0.9140,-6.20589E-08
0.9150,-6.95235E-08
0.9160,-7.78603E-08
0.9170,-8.71683E-08
0.9180,-9.75569E-08
0.9190,-1.09148E-07
0.9200,-1.22076E-07
0.9210,-1.36490E-07
0.9220,-1.52555E-07
0.9230,-1.70456E-07
0.9240,-1.90394E-07
0.9250,-2.12595E-07
0.9260,-2.37305E-07
0.9270,-2.64801E-07
0.9280,-2.95385E-07
0.9290,-3.29392E-07
0.9300,-3.67193E-07
0.9310,-4.09197E-07
0.9320,-4.55855E-07
0.9330,-5.07665E-07
0.9340,-5.65176E-07
0.9350,-6.28994E-07
0.9360,-6.99785E-07
0.9370,-7.78286E-07
0.9380,-8.65305E-07
0.9390,-9.61734E-07
0.9400,-1.06855E-06
0.9410,-1.18684E-06
0.9420,-1.31779E-06
0.9430,-1.46269E-06
0.9440,-1.62299E-06
0.9450,-1.80026E-06
0.9460,-1.99622E-06
0.9470,-2.21277E-06
0.9480,-2.45199E-06
0.9490,-2.71616E-06
0.9500,-3.00779E-06
0.9510,-3.32962E-06
0.9520,-3.68464E-06
0.9530,-4.07615E-06
0.9540,-4.50775E-06
0.9550,-4.98337E-06
0.9560,-5.50732E-06
0.9570,-6.08431E-06
0.9580,-6.71948E-06
0.9590,-7.41847E-06
0.9600,-8.18739E-06
0.9610,-9.03297E-06
0.9620,-9.96250E-06
0.9630,-1.09840E-05
0.9640,-1.21061E-05
0.9650,-1.33383E-05
0.9660,-1.46909E-05
0.9670,-1.61752E-05
0.9680,-1.78035E-05
0.9690,-1.95889E-05
0.9700,-2.15461E-05
0.9710,-2.36907E-05
0.9720,-2.60399E-05
0.9730,-2.86123E-05
0.9740,-3.14281E-05
0.9750,-3.45091E-05
0.9760,-3.78791E-05
0.9770,-4.15640E-05
0.9780,-4.55917E-05
0.9790,-4.99925E-05
0.9800,-5.47992E-05
0.9810,-6.00473E-05
0.9820,-6.57753E-05
0.9830,-7.20248E-05
0.9840,-7.88407E-05
0.9850,-8.62718E-05
0.9860,-9.43705E-05
0.9870,-1.03194E-04
0.9880,-1.12802E-04
0.9890,-1.23263E-04
0.9900,-1.34646E-04
0.9910,-1.47030E-04
0.9920,-1.60496E-04
0.9930,-1.75134E-04
0.9940,-1.91040E-04
0.9950,-2.08318E-04
0.9960,-2.27078E-04
0.9970,-2.47441E-04
0.9980,-2.69534E-04
0.9990,-2.93496E-04
1.0000,-3.19475E-04
1.0010,-3.47631E-04
1.0020,-3.78133E-04
1.0030,-4.11166E-04
1.0040,-4.46925E-04
1.0050,-4.85621E-04
1.0060,-5.27478E-04
1.0070,-5.72738E-04
1.0080,-6.21658E-04
1.0090,-6.74515E-04
1.0100,-7.31602E-04
1.0110,-7.93235E-04
1.0120,-8.59749E-04
1.0130,-9.31503E-04
1.0140,-1.00888E-03
1.0150,-1.09229E-03
1.0160,-1.18216E-03
1.0170,-1.27896E-03
1.0180,-1.38318E-03
1.0190,-1.49535E-03
1.0200,-1.61602E-03
1.0210,-1.74578E-03
1.0220,-1.88527E-03
1.0230,-2.03516E-03
1.0240,-2.19614E-03
1.0250,-2.36899E-03
1.0260,-2.55448E-03
1.0270,-2.75348E-03
1.0280,-2.96687E-03
1.0290,-3.19560E-03
1.0300,-3.44068E-03
1.0310,-3.70316E-03
1.0320,-3.98416E-03
1.0330,-4.28486E-03
1.0340,-4.60652E-03
1.0350,-4.95045E-03
1.0360,-5.31802E-03
1.0370,-5.71072E-03
1.0380,-6.13006E-03
1.0390,-6.57767E-03
1.0400,-7.05526E-03
1.0410,-7.56461E-03
1.0420,-8.10759E-03
1.0430,-8.68618E-03
1.0440,-9.30244E-03
1.0450,-9.95855E-03
1.0460,-1.06568E-02
1.0470,-1.13995E-02
1.0480,-1.21891E-02
1.0490,-1.30283E-02
1.0500,-1.39198E-02
1.0510,-1.48664E-02
1.0520,-1.58711E-02
1.0530,-1.69369E-02
1.0540,-1.80670E-02
1.0550,-1.92648E-02
1.0560,-2.05337E-02
1.0570,-2.18773E-02
1.0580,-2.32994E-02
1.0590,-2.48038E-02
1.0600,-2.63946E-02
1.0610,-2.80758E-02
1.0620,-2.98519E-02
1.0630,-3.17272E-02
1.0640,-3.37064E-02
1.0650,-3.57940E-02
1.0660,-3.79951E-02
1.0670,-4.03147E-02
1.0680,-4.27578E-02
1.0690,-4.53298E-02
1.0700,-4.80362E-02
1.0710,-5.08824E-02
1.0720,-5.38741E-02
1.0730,-5.70173E-02
1.0740,-6.03178E-02
1.0750,-6.37817E-02
1.0760,-6.74151E-02
1.0770,-7.12243E-02
1.0780,-7.52157E-02
1.0790,-7.93957E-02
1.0800,-8.37707E-02
1.0810,-8.83475E-02
1.0820,-9.31326E-02
1.0830,-9.81326E-02
1.0840,-1.03354E-01
1.0850,-1.08804E-01
1.0860,-1.14489E-01
1.0870,-1.20416E-01
1.0880,-1.26591E-01
1.0890,-1.33021E-01
1.0900,-1.39712E-01
1.0910,-1.46671E-01
1.0920,-1.53903E-01
1.0930,-1.61416E-01
1.0940,-1.69214E-01
1.0950,-1.77303E-01
1.0960,-1.85689E-01
1.0970,-1.94378E-01
1.0980,-2.03373E-01
1.0990,-2.12679E-01
1.1000,-2.22300E-01
1.1010,-2.32241E-01
1.1020,-2.42504E-01
1.1030,-2.53092E-01
1.1040,-2.64008E-01
1.1050,-2.75252E-01
1.1060,-2.86827E-01
1.1070,-2.98733E-01
1.1080,-3.10968E-01
1.1090,-3.23534E-01
1.1100,-3.36427E-01
1.1110,-3.49646E-01
1.1120,-3.63186E-01
1.1130,-3.77044E-01
1.1140,-3.91215E-01
1.1150,-4.05691E-01
1.1160,-4.20467E-01
1.1170,-4.35533E-01
1.1180,-4.50880E-01
1.1190,-4.66499E-01
1.1200,-4.82376E-01
1.1210,-4.98498E-01
1.1220,-5.14853E-01
1.1230,-5.31424E-01
1.1240,-5.48193E-01
1.1250,-5.65144E-01
1.1260,-5.82256E-01
1.1270,-5.99508E-01
1.1280,-6.16878E-01
1.1290,-6.34342E-01
1.1300,-6.51875E-01
1.1310,-6.69448E-01
1.1320,-6.87035E-01
1.1330,-7.04606E-01
1.1340,-7.22129E-01
1.1350,-7.39571E-01
1.1360,-7.56898E-01
1.1370,-7.74075E-01
1.1380,-7.91065E-01
1.1390,-8.07829E-01
1.1400,-8.24328E-01
1.1410,-8.40521E-01
1.1420,-8.56365E-01
1.1430,-8.71818E-01
1.1440,-8.86836E-01
1.1450,-9.01372E-01
1.1460,-9.15381E-01
1.1470,-9.28815E-01
1.1480,-9.41628E-01
1.1490,-9.53770E-01
1.1500,-9.65194E-01
1.1510,-9.75849E-01
1.1520,-9.85686E-01
1.1530,-9.94656E-01
1.1540,-1.00271E+00
1.1550,-1.00980E+00
1.1560,-1.01587E+00
1.1570,-1.02088E+00
1.1580,-1.02479E+00
1.1590,-1.02753E+00
1.1600,-1.02908E+00
1.1610,-1.02938E+00
1.1620,-1.02839E+00
1.1630,-1.02607E+00
1.1640,-1.02239E+00
1.1650,-1.01730E+00
1.1660,-1.01077E+00
1.1670,-1.00278E+00
1.1680,-9.93282E-01
1.1690,-9.82264E-01
1.1700,-9.69700E-01
1.1710,-9.55570E-01
1.1720,-9.39859E-01
1.1730,-9.22556E-01
1.1740,-9.03653E-01
1.1750,-8.83148E-01
1.1760,-8.61043E-01
1.1770,-8.37342E-01
1.1780,-8.12058E-01
1.1790,-7.85206E-01
1.1800,-7.56807E-01
1.1810,-7.26888E-01
1.1820,-6.95481E-01
1.1830,-6.62622E-01
1.1840,-6.28356E-01
1.1850,-5.92730E-01
1.1860,-5.55799E-01
1.1870,-5.17622E-01
1.1880,-4.78266E-01
1.1890,-4.37802E-01
1.1900,-3.96307E-01
1.1910,-3.53863E-01
1.1920,-3.10559E-01
1.1930,-2.66488E-01
1.1940,-2.21749E-01
1.1950,-1.76447E-01
1.1960,-1.30688E-01
1.1970,-8.45880E-02
1.1980,-3.82631E-02
1.1990,8.16461E-03
1.2000,5.45697E-02
1.2010,1.00823E-01
1.2020,1.46794E-01
1.2030,1.92347E-01
1.2040,2.37345E-01
1.2050,2.81651E-01
1.2060,3.25125E-01
1.2070,3.67626E-01
1.2080,4.09014E-01
1.2090,4.49149E-01
1.2100,4.87892E-01
1.2110,5.25105E-01
1.2120,5.60651E-01
1.2130,5.94399E-01
1.2140,6.26219E-01
1.2150,6.55984E-01
1.2160,6.83574E-01
1.2170,7.08873E-01
1.2180,7.31772E-01
1.2190,7.52166E-01
1.2200,7.69959E-01
1.2210,7.85063E-01
1.2220,7.97396E-01
1.2230,8.06888E-01
1.2240,8.13476E-01
1.2250,8.17108E-01
1.2260,8.17742E-01
1.2270,8.15347E-01
1.2280,8.09902E-01
1.2290,8.01401E-01
1.2300,7.89848E-01
1.2310,7.75258E-01
1.2320,7.57662E-01
1.2330,7.37102E-01
1.2340,7.13634E-01
1.2350,6.87326E-01
1.2360,6.58262E-01
1.2370,6.26535E-01
1.2380,5.92255E-01
1.2390,5.55542E-01
1.2400,5.16532E-01
1.2410,4.75369E-01
1.2420,4.32211E-01
1.2430,3.87226E-01
1.2440,3.40595E-01
1.2450,2.92505E-01
1.2460,2.43154E-01
1.2470,1.92749E-01
1.2480,1.41504E-01
1.2490,8.96371E-02
1.2500,3.73749E-02
1.2510,-1.50531E-02
1.2520,-6.74136E-02
1.2530,-1.19471E-01
1.2540,-1.70989E-01
1.2550,-2.21730E-01
1.2560,-2.71460E-01
1.2570,-3.19943E-01
1.2580,-3.66952E-01
1.2590,-4.12260E-01
1.2600,-4.55649E-01
1.2610,-4.96905E-01
1.2620,-5.35826E-01
1.2630,-5.72216E-01
1.2640,-6.05891E-01
1.2650,-6.36679E-01
1.2660,-6.64420E-01
1.2670,-6.88967E-01
1.2680,-7.10188E-01
1.2690,-7.27966E-01
1.2700,-7.42201E-01
1.2710,-7.52808E-01
1.2720,-7.59722E-01
1.2730,-7.62892E-01
1.2740,-7.62290E-01
1.2750,-7.57903E-01
1.2760,-7.49739E-01
1.2770,-7.37825E-01
1.2780,-7.22207E-01
1.2790,-7.02949E-01
1.2800,-6.80138E-01
1.2810,-6.53874E-01
1.2820,-6.24281E-01
1.2830,-5.91498E-01
1.2840,-5.55682E-01
1.2850,-5.17008E-01
1.2860,-4.75666E-01
1.2870,-4.31860E-01
1.2880,-3.85811E-01
1.2890,-3.37752E-01
1.2900,-2.87927E-01
1.2910,-2.36593E-01
1.2920,-1.84014E-01
1.2930,-1.30465E-01
1.2940,-7.62261E-02
1.2950,-2.15826E-02
1.2960,3.31756E-02
1.2970,8.77566E-02
1.2980,1.41868E-01
1.2990,1.95218E-01
1.3000,2.47517E-01
1.3010,2.98482E-01
1.3020,3.47831E-01
1.3030,3.95295E-01
1.3040,4.40609E-01
1.3050,4.83522E-01
1.3060,5.23794E-01
1.3070,5.61196E-01
1.3080,5.95518E-01
1.3090,6.26562E-01
1.3100,6.54151E-01
1.3110,6.78122E-01
1.3120,6.98335E-01
1.3130,7.14669E-01
1.3140,7.27025E-01
1.3150,7.35323E-01
1.3160,7.39510E-01
1.3170,7.39552E-01
1.3180,7.35441E-01
1.3190,7.27190E-01
1.3200,7.14838E-01
1.3210,6.98446E-01
1.3220,6.78098E-01
1.3230,6.53902E-01
1.3240,6.25988E-01
1.3250,5.94507E-01
1.3260,5.59632E-01
1.3270,5.21557E-01
1.3280,4.80492E-01
1.3290,4.36670E-01
1.3300,3.90335E-01
1.3310,3.41752E-01
1.3320,2.91195E-01
1.3330,2.38955E-01
1.3340,1.85331E-01
1.3350,1.30631E-01
1.3360,7.51720E-02
1.3370,1.92754E-02
1.3380,-3.67336E-02
1.3390,-9.25279E-02
1.3400,-1.47781E-01
1.3410,-2.02167E-01
1.3420,-2.55368E-01
1.3430,-3.07066E-01
1.3440,-3.56957E-01
1.3450,-4.04744E-01
1.3460,-4.50140E-01
1.3470,-4.92875E-01
1.3480,-5.32692E-01
1.3490,-5.69351E-01
1.3500,-6.02630E-01
1.3510,-6.32327E-01
1.3520,-6.58262E-01
1.3530,-6.80274E-01
1.3540,-6.98228E-01
1.3550,-7.12012E-01
1.3560,-7.21539E-01
1.3570,-7.26748E-01
1.3580,-7.27601E-01
1.3590,-7.24091E-01
1.3600,-7.16233E-01
1.3610,-7.04071E-01
1.3620,-6.87673E-01
1.3630,-6.67134E-01
1.3640,-6.42574E-01
1.3650,-6.14139E-01
1.3660,-5.81995E-01
1.3670,-5.46335E-01
1.3680,-5.07372E-01
1.3690,-4.65338E-01
1.3700,-4.20486E-01
1.3710,-3.73086E-01
1.3720,-3.23423E-01
1.3730,-2.71797E-01
1.3740,-2.18521E-01
1.3750,-1.63918E-01
1.3760,-1.08317E-01
1.3770,-5.20584E-02
1.3780,4.51740E-03
1.3790,6.10657E-02
1.3800,1.17242E-01
1.3810,1.72704E-01
1.3820,2.27112E-01
1.3830,2.80135E-01
1.3840,3.31449E-01
1.3850,3.80740E-01
1.3860,4.27705E-01
1.3870,4.72058E-01
1.3880,5.13527E-01
1.3890,5.51857E-01
1.3900,5.86814E-01
1.3910,6.18183E-01
1.3920,6.45771E-01
1.3930,6.69409E-01
1.3940,6.88952E-01
1.3950,7.04281E-01
1.3960,7.15299E-01
1.3970,7.21941E-01
1.3980,7.24164E-01
1.3990,7.21955E-01
1.4000,7.15328E-01
1.4010,7.04322E-01
1.4020,6.89006E-01
1.4030,6.69473E-01
1.4040,6.45844E-01
1.4050,6.18261E-01
1.4060,5.86895E-01
1.4070,5.51938E-01
1.4080,5.13604E-01
1.4090,4.72126E-01
1.4100,4.27760E-01
1.4110,3.80778E-01
1.4120,3.31466E-01
1.4130,2.80126E-01
1.4140,2.27074E-01
1.4150,1.72632E-01
1.4160,1.17136E-01
1.4170,6.09232E-02
1.4180,4.33823E-03
1.4190,-5.22733E-02
1.4200,-1.08565E-01
1.4210,-1.64194E-01
1.4220,-2.18821E-01
1.4230,-2.72111E-01
1.4240,-3.23741E-01
1.4250,-3.73396E-01
1.4260,-4.20772E-01
1.4270,-4.65583E-01
1.4280,-5.07555E-01
1.4290,-5.46434E-01
1.4300,-5.81983E-01
1.4310,-6.13988E-01
1.4320,-6.42255E-01
1.4330,-6.66612E-01
1.4340,-6.86914E-01
1.4350,-7.03038E-01
1.4360,-7.14887E-01
1.4370,-7.22392E-01
1.4380,-7.25509E-01
1.4390,-7.24220E-01
1.4400,-7.18535E-01
1.4410,-7.08490E-01
1.4420,-6.94149E-01
1.4430,-6.75600E-01
1.4440,-6.52958E-01
1.4450,-6.26361E-01
1.4460,-5.95972E-01
1.4470,-5.61977E-01
1.4480,-5.24584E-01
1.4490,-4.84020E-01
1.4500,-4.40531E-01
1.4510,-3.94383E-01
1.4520,-3.45854E-01
1.4530,-2.95239E-01
1.4540,-2.42844E-01
1.4550,-1.88986E-01
1.4560,-1.33989E-01
1.4570,-7.81866E-02
1.4580,-2.19135E-02
1.4590,3.44914E-02
1.4600,9.06891E-02
1.4610,1.46342E-01
1.4620,2.01117E-01
1.4630,2.54686E-01
1.4640,3.06729E-01
1.4650,3.56934E-01
1.4660,4.05002E-01
1.4670,4.50648E-01
1.4680,4.93600E-01
1.4690,5.33603E-01
1.4700,5.70420E-01
1.4710,6.03834E-01
1.4720,6.33647E-01
1.4730,6.59686E-01
1.4740,6.81796E-01
1.4750,6.99850E-01
1.4760,7.13744E-01
1.4770,7.23396E-01
1.4780,7.28754E-01
1.4790,7.29789E-01
1.4800,7.26497E-01
1.4810,7.18902E-01
1.4820,7.07052E-01
1.4830,6.91020E-01
1.4840,6.70904E-01
1.4850,6.46826E-01
1.4860,6.18932E-01
1.4870,5.87389E-01
1.4880,5.52386E-01
1.4890,5.14132E-01
1.4900,4.72854E-01
1.4910,4.28798E-01
1.4920,3.82224E-01
1.4930,3.33409E-01
1.4940,2.82640E-01
1.4950,2.30215E-01
1.4960,1.76445E-01
1.4970,1.21642E-01
1.4980,6.61296E-02
1.4990,1.02311E-02
1.5000,-4.57270E-02
1.5010,-1.01419E-01
1.5020,-1.56521E-01
1.5030,-2.10713E-01
1.5040,-2.63682E-01
1.5050,-3.15122E-01
1.5060,-3.64735E-01
1.5070,-4.12237E-01
1.5080,-4.57354E-01
1.5090,-4.99829E-01
1.5100,-5.39419E-01
1.5110,-5.75899E-01
1.5120,-6.09061E-01
1.5130,-6.38719E-01
1.5140,-6.64706E-01
1.5150,-6.86875E-01
1.5160,-7.05104E-01
1.5170,-7.19294E-01
1.5180,-7.29366E-01
1.5190,-7.35268E-01
1.5200,-7.36971E-01
1.5210,-7.34469E-01
1.5220,-7.27781E-01
1.5230,-7.16951E-01
1.5240,-7.02045E-01
1.5250,-6.83151E-01
1.5260,-6.60381E-01
1.5270,-6.33870E-01
1.5280,-6.03771E-01
1.5290,-5.70259E-01
1.5300,-5.33527E-01
1.5310,-4.93786E-01
1.5320,-4.51264E-01
1.5330,-4.06202E-01
1.5340,-3.58858E-01
1.5350,-3.09500E-01
1.5360,-2.58406E-01
1.5370,-2.05866E-01
1.5380,-1.52175E-01
1.5390,-9.76342E-02
1.5400,-4.25485E-02
1.5410,1.27742E-02
1.5420,6.80259E-02
1.5430,1.22900E-01
1.5440,1.77092E-01
1.5450,2.30302E-01
1.5460,2.82239E-01
1.5470,3.32615E-01
1.5480,3.81156E-01
1.5490,4.27596E-01
1.5500,4.71682E-01
1.5510,5.13176E-01
1.5520,5.51853E-01
1.5530,5.87505E-01
1.5540,6.19940E-01
1.5550,6.48987E-01
1.5560,6.74492E-01
1.5570,6.96319E-01
1.5580,7.14357E-01
1.5590,7.28512E-01
1.5600,7.38713E-01
1.5610,7.44910E-01
1.5620,7.47076E-01
1.5630,7.45205E-01
1.5640,7.39313E-01
1.5650,7.29438E-01
1.5660,7.15639E-01
1.5670,6.97995E-01
1.5680,6.76608E-01
1.5690,6.51598E-01
1.5700,6.23103E-01
1.5710,5.91281E-01
1.5720,5.56308E-01
1.5730,5.18373E-01
1.5740,4.77684E-01
1.5750,4.34461E-01
1.5760,3.88935E-01
1.5770,3.41353E-01
1.5780,2.91968E-01
1.5790,2.41044E-01
1.5800,1.88851E-01
1.5810,1.35666E-01
1.5820,8.17683E-02
1.5830,2.74426E-02
1.5840,-2.70267E-02
1.5850,-8.13550E-02
1.5860,-1.35259E-01
1.5870,-1.88460E-01
1.5880,-2.40682E-01
1.5890,-2.91655E-01
1.5900,-3.41119E-01
1.5910,-3.88820E-01
1.5920,-4.34514E-01
1.5930,-4.77971E-01
1.5940,-5.18970E-01
1.5950,-5.57305E-01
1.5960,-5.92784E-01
1.5970,-6.25231E-01
1.5980,-6.54485E-01
1.5990,-6.80403E-01
1.6000,-7.02859E-01
1.6010,-7.21745E-01
1.6020,-7.36971E-01
1.6030,-7.48466E-01
1.6040,-7.56180E-01
1.6050,-7.60080E-01
1.6060,-7.60153E-01
1.6070,-7.56406E-01
1.6080,-7.48865E-01
1.6090,-7.37574E-01
1.6100,-7.22596E-01
1.6110,-7.04013E-01
1.6120,-6.81924E-01
1.6130,-6.56446E-01
1.6140,-6.27710E-01
1.6150,-5.95865E-01
1.6160,-5.61074E-01
1.6170,-5.23515E-01
1.6180,-4.83377E-01
1.6190,-4.40863E-01
1.6200,-3.96185E-01
1.6210,-3.49567E-01
1.6220,-3.01240E-01
1.6230,-2.51443E-01
1.6240,-2.00422E-01
1.6250,-1.48426E-01
1.6260,-9.57092E-02
1.6270,-4.25294E-02
1.6280,1.08562E-02
1.6290,6.41894E-02
1.6300,1.17214E-01
1.6310,1.69675E-01
1.6320,2.21322E-01
1.6330,2.71909E-01
1.6340,3.21197E-01
1.6350,3.68954E-01
1.6360,4.14954E-01
1.6370,4.58982E-01
1.6380,5.00834E-01
1.6390,5.40316E-01
1.6400,5.77246E-01
1.6410,6.11453E-01
1.6420,6.42784E-01
1.6430,6.71096E-01
1.6440,6.96262E-01
1.6450,7.18171E-01
1.6460,7.36726E-01
1.6470,7.51849E-01
1.6480,7.63474E-01
1.6490,7.71555E-01
1.6500,7.76062E-01
1.6510,7.76980E-01
1.6520,7.74313E-01
1.6530,7.68079E-01
1.6540,7.58314E-01
1.6550,7.45070E-01
1.6560,7.28415E-01
1.6570,7.08431E-01
1.6580,6.85216E-01
1.6590,6.58881E-01
1.6600,6.29554E-01
1.6610,5.97372E-01
1.6620,5.62487E-01
1.6630,5.25062E-01
1.6640,4.85270E-01
1.6650,4.43296E-01
1.6660,3.99331E-01
1.6670,3.53577E-01
1.6680,3.06242E-01
1.6690,2.57541E-01
1.6700,2.07692E-01
1.6710,1.56921E-01
1.6720,1.05453E-01
1.6730,5.35183E-02
1.6740,1.34708E-03
1.6750,-5.08301E-02
1.6760,-1.02784E-01
1.6770,-1.54286E-01
1.6780,-2.05112E-01
1.6790,-2.55042E-01
1.6800,-3.03858E-01
1.6810,-3.51350E-01
1.6820,-3.97316E-01
1.6830,-4.41558E-01
1.6840,-4.83888E-01
1.6850,-5.24127E-01
1.6860,-5.62107E-01
1.6870,-5.97668E-01
1.6880,-6.30663E-01
1.6890,-6.60955E-01
1.6900,-6.88420E-01
1.6910,-7.12948E-01
1.6920,-7.34439E-01
1.6930,-7.52808E-01
1.6940,-7.67985E-01
1.6950,-7.79911E-01
1.6960,-7.88543E-01
1.6970,-7.93851E-01
1.6980,-7.95819E-01
1.6990,-7.94447E-01
1.7000,-7.89748E-01
1.7010,-7.81747E-01
1.7020,-7.70485E-01
1.7030,-7.56015E-01
1.7040,-7.38406E-01
1.7050,-7.17735E-01
1.7060,-6.94095E-01
1.7070,-6.67591E-01
1.7080,-6.38336E-01
1.7090,-6.06458E-01
1.7100,-5.72092E-01
1.7110,-5.35385E-01
1.7120,-4.96490E-01
1.7130,-4.55573E-01
1.7140,-4.12802E-01
1.7150,-3.68357E-01
1.7160,-3.22419E-01
1.7170,-2.75179E-01
1.7180,-2.26829E-01
1.7190,-1.77567E-01
1.7200,-1.27591E-01
1.7210,-7.71047E-02
1.7220,-2.63098E-02
1.7230,2.45902E-02
1.7240,7.53923E-02
1.7250,1.25895E-01
1.7260,1.75899E-01
1.7270,2.25208E-01
1.7280,2.73628E-01
1.7290,3.20971E-01
1.7300,3.67053E-01
1.7310,4.11697E-01
1.7320,4.54731E-01
1.7330,4.95991E-01
1.7340,5.35320E-01
1.7350,5.72569E-01
1.7360,6.07599E-01
1.7370,6.40279E-01
1.7380,6.70489E-01
1.7390,6.98117E-01
1.7400,7.23064E-01
1.7410,7.45239E-01
1.7420,7.64564E-01
1.7430,7.80972E-01
1.7440,7.94408E-01
1.7450,8.04825E-01
1.7460,8.12193E-01
1.7470,8.16491E-01
1.7480,8.17708E-01
1.7490,8.15847E-01
1.7500,8.10923E-01
1.7510,8.02961E-01
1.7520,7.91997E-01
1.7530,7.78080E-01
1.7540,7.61268E-01
1.7550,7.41630E-01
1.7560,7.19246E-01
1.7570,6.94204E-01
1.7580,6.66603E-01
1.7590,6.36551E-01
1.7600,6.04163E-01
1.7610,5.69563E-01
1.7620,5.32884E-01
1.7630,4.94263E-01
1.7640,4.53846E-01
1.7650,4.11783E-01
1.7660,3.68231E-01
1.7670,3.23349E-01
1.7680,2.77304E-01
1.7690,2.30262E-01
1.7700,1.82396E-01
1.7710,1.33877E-01
1.7720,8.48805E-02
1.7730,3.55822E-02
1.7740,-1.38423E-02
1.7750,-6.32180E-02
1.7760,-1.12370E-01
1.7770,-1.61127E-01
1.7780,-2.09318E-01
1.7790,-2.56774E-01
1.7800,-3.03333E-01
1.7810,-3.48833E-01
1.7820,-3.93120E-01
1.7830,-4.36041E-01
1.7840,-4.77453E-01
1.7850,-5.17215E-01
1.7860,-5.55194E-01
1.7870,-5.91265E-01
1.7880,-6.25309E-01
1.7890,-6.57213E-01
1.7900,-6.86875E-01
1.7910,-7.14199E-01
1.7920,-7.39098E-01
1.7930,-7.61494E-01
1.7940,-7.81317E-01
1.7950,-7.98507E-01
1.7960,-8.13012E-01
1.7970,-8.24792E-01
1.7980,-8.33813E-01
1.7990,-8.40052E-01
1.8000,-8.43496E-01
1.8010,-8.44140E-01
1.8020,-8.41989E-01
1.8030,-8.37057E-01
1.8040,-8.29368E-01
1.8050,-8.18953E-01
1.8060,-8.05855E-01
1.8070,-7.90122E-01
1.8080,-7.71812E-01
1.8090,-7.50992E-01
1.8100,-7.27737E-01
1.8110,-7.02126E-01
1.8120,-6.74249E-01
1.8130,-6.44202E-01
1.8140,-6.12086E-01
1.8150,-5.78010E-01
1.8160,-5.42087E-01
1.8170,-5.04438E-01
1.8180,-4.65186E-01
1.8190,-4.24459E-01
1.8200,-3.82391E-01
1.8210,-3.39116E-01
1.8220,-2.94776E-01
1.8230,-2.49511E-01
1.8240,-2.03465E-01
1.8250,-1.56785E-01
1.8260,-1.09616E-01
1.8270,-6.21077E-02
1.8280,-1.44068E-02
1.8290,3.33387E-02
1.8300,8.09815E-02
1.8310,1.28376E-01
1.8320,1.75377E-01
1.8330,2.21843E-01
1.8340,2.67633E-01
1.8350,3.12610E-01
1.8360,3.56640E-01
1.8370,3.99593E-01
1.8380,4.41342E-01
1.8390,4.81764E-01
1.8400,5.20743E-01
1.8410,5.58166E-01
1.8420,5.93925E-01
1.8430,6.27919E-01
1.8440,6.60052E-01
1.8450,6.90233E-01
1.8460,7.18380E-01
1.8470,7.44415E-01
1.8480,7.68268E-01
1.8490,7.89875E-01
1.8500,8.09179E-01
1.8510,8.26131E-01
1.8520,8.40687E-01
1.8530,8.52813E-01
1.8540,8.62480E-01
1.8550,8.69668E-01
1.8560,8.74363E-01
1.8570,8.76558E-01
1.8580,8.76254E-01
1.8590,8.73459E-01
1.8600,8.68188E-01
1.8610,8.60462E-01
1.8620,8.50312E-01
1.8630,8.37771E-01
1.8640,8.22882E-01
1.8650,8.05693E-01
1.8660,7.86259E-01
1.8670,7.64640E-01
1.8680,7.40901E-01
1.8690,7.15116E-01
1.8700,6.87360E-01
1.8710,6.57715E-01
1.8720,6.26268E-01
1.8730,5.93111E-01
1.8740,5.58338E-01
1.8750,5.22048E-01
1.8760,4.84344E-01
1.8770,4.45332E-01
1.8780,4.05121E-01
1.8790,3.63822E-01
1.8800,3.21548E-01
1.8810,2.78416E-01
1.8820,2.34543E-01
1.8830,1.90047E-01
1.8840,1.45049E-01
1.8850,9.96668E-02
1.8860,5.40227E-02
1.8870,8.23674E-03
1.8880,-3.75708E-02
1.8890,-8.32804E-02
1.8900,-1.28773E-01
1.8910,-1.73932E-01
1.8920,-2.18641E-01
1.8930,-2.62787E-01
1.8940,-3.06256E-01
1.8950,-3.48940E-01
1.8960,-3.90732E-01
1.8970,-4.31528E-01
1.8980,-4.71227E-01
1.8990,-5.09732E-01
1.9000,-5.46948E-01
1.9010,-5.82786E-01
1.9020,-6.17160E-01
1.9030,-6.49988E-01
1.9040,-6.81191E-01
1.9050,-7.10699E-01
1.9060,-7.38441E-01
1.9070,-7.64354E-01
1.9080,-7.88381E-01
1.9090,-8.10466E-01
1.9100,-8.30563E-01
1.9110,-8.48627E-01
1.9120,-8.64620E-01
1.9130,-8.78510E-01
1.9140,-8.90268E-01
1.9150,-8.99874E-01
1.9160,-9.07310E-01
1.9170,-9.12565E-01
1.9180,-9.15632E-01
1.9190,-9.16512E-01
1.9200,-9.15208E-01
1.9210,-9.11729E-01
1.9220,-9.06092E-01
1.9230,-8.98315E-01
1.9240,-8.88424E-01
1.9250,-8.76448E-01
1.9260,-8.62421E-01
1.9270,-8.46383E-01
1.9280,-8.28377E-01
1.9290,-8.08450E-01
1.9300,-7.86655E-01
1.9310,-7.63048E-01
1.9320,-7.37688E-01
1.9330,-7.10639E-01
1.9340,-6.81968E-01
1.9350,-6.51745E-01
1.9360,-6.20044E-01
1.9370,-5.86941E-01
1.9380,-5.52515E-01
1.9390,-5.16848E-01
1.9400,-4.80023E-01
1.9410,-4.42126E-01
1.9420,-4.03245E-01
1.9430,-3.63470E-01
1.9440,-3.22891E-01
1.9450,-2.81600E-01
1.9460,-2.39690E-01
1.9470,-1.97256E-01
1.9480,-1.54390E-01
1.9490,-1.11189E-01
1.9500,-6.77464E-02
1.9510,-2.41574E-02
1.9520,1.94837E-02
1.9530,6.30831E-02
1.9540,1.06547E-01
1.9550,1.49784E-01
1.9560,1.92703E-01
1.9570,2.35213E-01
1.9580,2.77227E-01
1.9590,3.18657E-01
1.9600,3.59418E-01
1.9610,3.99428E-01
1.9620,4.38605E-01
1.9630,4.76871E-01
1.9640,5.14151E-01
1.9650,5.50369E-01
1.9660,5.85456E-01
1.9670,6.19343E-01
1.9680,6.51965E-01
1.9690,6.83260E-01
1.9700,7.13170E-01
1.9710,7.41638E-01
1.9720,7.68612E-01
1.9730,7.94043E-01
1.9740,8.17886E-01
1.9750,8.40098E-01
1.9760,8.60641E-01
1.9770,8.79480E-01
1.9780,8.96584E-01
1.9790,9.11925E-01
1.9800,9.25480E-01
1.9810,9.37227E-01
1.9820,9.47151E-01
1.9830,9.55239E-01
1.9840,9.61481E-01
1.9850,9.65872E-01
1.9860,9.68410E-01
1.9870,9.69097E-01
1.9880,9.67938E-01
1.9890,9.64941E-01
1.9900,9.60119E-01
1.9910,9.53487E-01
1.9920,9.45064E-01
1.9930,9.34873E-01
1.9940,9.22938E-01
1.9950,9.09288E-01
1.9960,8.93954E-01
1.9970,8.76970E-01
1.9980,8.58374E-01
1.9990,8.38206E-01
2.0000,8.16507E-01
2.0010,7.93323E-01
2.0020,7.68701E-01
2.0030,7.42691E-01
2.0040,7.15344E-01
2.0050,6.86714E-01
2.0060,6.56857E-01
2.0070,6.25831E-01
2.0080,5.93694E-01
2.0090,5.60507E-01
2.0100,5.26333E-01
2.0110,4.91235E-01
2.0120,4.55278E-01
2.0130,4.18527E-01
2.0140,3.81050E-01
2.0150,3.42913E-01
2.0160,3.04184E-01
2.0170,2.64933E-01
2.0180,2.25228E-01
2.0190,1.85139E-01
2.0200,1.44736E-01
2.0210,1.04087E-01
2.0220,6.32620E-02
2.0230,2.23309E-02
2.0240,-1.86376E-02
2.0250,-5.95751E-02
2.0260,-1.00414E-01
2.0270,-1.41085E-01
2.0280,-1.81524E-01
2.0290,-2.21665E-01
2.0300,-2.61441E-01
2.0310,-3.00791E-01
2.0320,-3.39651E-01
2.0330,-3.77959E-01
2.0340,-4.15657E-01
2.0350,-4.52685E-01
2.0360,-4.88987E-01
2.0370,-5.24506E-01
2.0380,-5.59190E-01
2.0390,-5.92986E-01
2.0400,-6.25844E-01
2.0410,-6.57715E-01
2.0420,-6.88554E-01
2.0430,-7.18315E-01
2.0440,-7.46956E-01
2.0450,-7.74436E-01
2.0460,-8.00718E-01
2.0470,-8.25765E-01
2.0480,-8.49543E-01
2.0490,-8.72020E-01
2.0500,-8.93167E-01
2.0510,-9.12957E-01
2.0520,-9.31364E-01
2.0530,-9.48366E-01
2.0540,-9.63943E-01
2.0550,-9.78077E-01
2.0560,-9.90751E-01
2.0570,-1.00195E+00
2.0580,-1.01167E+00
2.0590,-1.01990E+00
2.0600,-1.02662E+00
2.0610,-1.03185E+00
2.0620,-1.03556E+00
2.0630,-1.03778E+00
2.0640,-1.03849E+00
2.0650,-1.03770E+00
2.0660,-1.03543E+00
2.0670,-1.03167E+00
2.0680,-1.02644E+00
2.0690,-1.01975E+00
2.0700,-1.01162E+00
2.0710,-1.00206E+00
2.0720,-9.91095E-01
2.0730,-9.78745E-01
2.0740,-9.65030E-01
2.0750,-9.49977E-01
2.0760,-9.33609E-01
2.0770,-9.15956E-01
2.0780,-8.97046E-01
2.0790,-8.76910E-01
2.0800,-8.55580E-01
2.0810,-8.33090E-01
2.0820,-8.09475E-01
2.0830,-7.84770E-01
2.0840,-7.59014E-01
2.0850,-7.32245E-01
2.0860,-7.04502E-01
2.0870,-6.75825E-01
2.0880,-6.46257E-01
2.0890,-6.15840E-01
2.0900,-5.84617E-01
2.0910,-5.52631E-01
2.0920,-5.19928E-01
2.0930,-4.86553E-01
2.0940,-4.52551E-01
2.0950,-4.17968E-01
2.0960,-3.82850E-01
2.0970,-3.47246E-01
2.0980,-3.11201E-01
2.0990,-2.74763E-01
2.1000,-2.37980E-01
2.1010,-2.00899E-01
2.1020,-1.63567E-01
2.1030,-1.26031E-01
2.1040,-8.83401E-02
2.1050,-5.05399E-02
2.1060,-1.26776E-02
2.1070,2.52002E-02
2.1080,6.30474E-02
2.1090,1.00818E-01
2.1100,1.38467E-01
2.1110,1.75950E-01
2.1120,2.13221E-01
2.1130,2.50239E-01
2.1140,2.86959E-01
2.1150,3.23339E-01
2.1160,3.59338E-01
2.1170,3.94916E-01
2.1180,4.30032E-01
2.1190,4.64647E-01
2.1200,4.98723E-01
2.1210,5.32224E-01
2.1220,5.65113E-01
2.1230,5.97354E-01
2.1240,6.28914E-01
2.1250,6.59760E-01
2.1260,6.89860E-01
2.1270,7.19183E-01
2.1280,7.47699E-01
2.1290,7.75379E-01
2.1300,8.02197E-01
2.1310,8.28127E-01
2.1320,8.53143E-01
2.1330,8.77221E-01
2.1340,9.00340E-01
2.1350,9.22479E-01
2.1360,9.43616E-01
2.1370,9.63734E-01
2.1380,9.82815E-01
2.1390,1.00084E+00
2.1400,1.01780E+00
2.1410,1.03368E+00
2.1420,1.04847E+00
2.1430,1.06215E+00
2.1440,1.07472E+00
2.1450,1.08617E+00
2.1460,1.09648E+00
2.1470,1.10566E+00
2.1480,1.11371E+00
2.1490,1.12060E+00
2.1500,1.12636E+00
2.1510,1.13096E+00
2.1520,1.13442E+00
2.1530,1.13674E+00
2.1540,1.13791E+00
2.1550,1.13794E+00
2.1560,1.13684E+00
2.1570,1.13462E+00
2.1580,1.13127E+00
2.1590,1.12681E+00
2.1600,1.12125E+00
2.1610,1.11459E+00
2.1620,1.10685E+00
2.1630,1.09805E+00
2.1640,1.08819E+00
2.1650,1.07728E+00
2.1660,1.06535E+00
2.1670,1.05241E+00
2.1680,1.03847E+00
2.1690,1.02355E+00
2.1700,1.00768E+00
2.1710,9.90866E-01
2.1720,9.73133E-01
2.1730,9.54500E-01
2.1740,9.34989E-01
2.1750,9.14621E-01
2.1760,8.93419E-01
2.1770,8.71406E-01
2.1780,8.48606E-01
2.1790,8.25042E-01
2.1800,8.00739E-01
2.1810,7.75721E-01
2.1820,7.50016E-01
2.1830,7.23647E-01
2.1840,6.96642E-01
2.1850,6.69027E-01
2.1860,6.40829E-01
2.1870,6.12075E-01
2.1880,5.82792E-01
2.1890,5.53008E-01
2.1900,5.22751E-01
2.1910,4.92048E-01
2.1920,4.60929E-01
2.1930,4.29420E-01
2.1940,3.97550E-01
2.1950,3.65348E-01
2.1960,3.32842E-01
2.1970,3.00060E-01
2.1980,2.67030E-01
2.1990,2.33781E-01
2.2000,2.00342E-01
2.2010,1.66739E-01
2.2020,1.33001E-01
2.2030,9.91565E-02
2.2040,6.52321E-02
2.2050,3.12557E-02
2.2060,-2.74555E-03
2.2070,-3.67447E-02
2.2080,-7.07149E-02
2.2090,-1.04630E-01
2.2100,-1.38463E-01
2.2110,-1.72189E-01
2.2120,-2.05782E-01
2.2130,-2.39217E-01
2.2140,-2.72469E-01
2.2150,-3.05514E-01
2.2160,-3.38328E-01
2.2170,-3.70887E-01
2.2180,-4.03167E-01
2.2190,-4.35147E-01
2.2200,-4.66804E-01
2.2210,-4.98115E-01
2.2220,-5.29061E-01
2.2230,-5.59619E-01
2.2240,-5.89770E-01
2.2250,-6.19493E-01
2.2260,-6.48770E-01
2.2270,-6.77581E-01
2.2280,-7.05908E-01
2.2290,-7.33734E-01
2.2300,-7.61041E-01
2.2310,-7.87812E-01
2.2320,-8.14033E-01
2.2330,-8.39686E-01
2.2340,-8.64757E-01
2.2350,-8.89232E-01
2.2360,-9.13097E-01
2.2370,-9.36339E-01
2.2380,-9.58945E-01
2.2390,-9.80903E-01
2.2400,-1.00220E+00
2.2410,-1.02283E+00
2.2420,-1.04278E+00
2.2430,-1.06203E+00
2.2440,-1.08059E+00
2.2450,-1.09844E+00
2.2460,-1.11557E+00
2.2470,-1.13198E+00
2.2480,-1.14766E+00
2.2490,-1.16260E+00
2.2500,-1.17680E+00
2.2510,-1.19025E+00
2.2520,-1.20295E+00
2.2530,-1.21489E+00
2.2540,-1.22607E+00
2.2550,-1.23649E+00
2.2560,-1.24615E+00
2.2570,-1.25503E+00
2.2580,-1.26315E+00
2.2590,-1.27050E+00
2.2600,-1.27708E+00
2.2610,-1.28289E+00
2.2620,-1.28793E+00
2.2630,-1.29220E+00
2.2640,-1.29570E+00
2.2650,-1.29844E+00
2.2660,-1.30042E+00
2.2670,-1.30164E+00
2.2680,-1.30210E+00
2.2690,-1.30181E+00
2.2700,-1.30078E+00
2.2710,-1.29900E+00
2.2720,-1.29648E+00
2.2730,-1.29323E+00
2.2740,-1.28926E+00
2.2750,-1.28456E+00
2.2760,-1.27915E+00
2.2770,-1.27304E+00
2.2780,-1.26622E+00
2.2790,-1.25871E+00
2.2800,-1.25052E+00
2.2810,-1.24165E+00
2.2820,-1.23212E+00
2.2830,-1.22192E+00
2.2840,-1.21108E+00
2.2850,-1.19960E+00
2.2860,-1.18748E+00
2.2870,-1.17475E+00
2.2880,-1.16141E+00
2.2890,-1.14746E+00
2.2900,-1.13293E+00
2.2910,-1.11782E+00
2.2920,-1.10214E+00
2.2930,-1.08591E+00
2.2940,-1.06913E+00
2.2950,-1.05182E+00
2.2960,-1.03398E+00
2.2970,-1.01564E+00
2.2980,-9.96800E-01
2.2990,-9.77473E-01
2.3000,-9.57673E-01
2.3010,-9.37411E-01
2.3020,-9.16701E-01
2.3030,-8.95554E-01
2.3040,-8.73985E-01
2.3050,-8.52004E-01
2.3060,-8.29625E-01
2.3070,-8.06861E-01
2.3080,-7.83724E-01
2.3090,-7.60228E-01
2.3100,-7.36385E-01
2.3110,-7.12208E-01
2.3120,-6.87710E-01
2.3130,-6.62904E-01
2.3140,-6.37804E-01
2.3150,-6.12421E-01
2.3160,-5.86769E-01
2.3170,-5.60861E-01
2.3180,-5.34709E-01
2.3190,-5.08327E-01
2.3200,-4.81727E-01
2.3210,-4.54922E-01
2.3220,-4.27924E-01
2.3230,-4.00746E-01
2.3240,-3.73401E-01
2.3250,-3.45900E-01
2.3260,-3.18257E-01
2.3270,-2.90484E-01
2.3280,-2.62592E-01
2.3290,-2.34594E-01
2.3300,-2.06501E-01
2.3310,-1.78327E-01
2.3320,-1.50081E-01
2.3330,-1.21776E-01
2.3340,-9.34240E-02
2.3350,-6.50353E-02
2.3360,-3.66214E-02
2.3370,-8.19342E-03
2.3380,2.02377E-02
2.3390,4.86611E-02
2.3400,7.70662E-02
2.3410,1.05443E-01
2.3420,1.33780E-01
2.3430,1.62068E-01
2.3440,1.90297E-01
2.3450,2.18456E-01
2.3460,2.46537E-01
2.3470,2.74529E-01
2.3480,3.02424E-01
2.3490,3.30212E-01
2.3500,3.57884E-01
2.3510,3.85431E-01
2.3520,4.12845E-01
2.3530,4.40118E-01
2.3540,4.67240E-01
2.3550,4.94204E-01
2.3560,5.21002E-01
2.3570,5.47626E-01
2.3580,5.74068E-01
2.3590,6.00322E-01
2.3600,6.26380E-01
2.3610,6.52235E-01
2.3620,6.77880E-01
2.3630,7.03308E-01
2.3640,7.28514E-01
2.3650,7.53491E-01
2.3660,7.78232E-01
2.3670,8.02733E-01
2.3680,8.26986E-01
2.3690,8.50988E-01
2.3700,8.74731E-01
2.3710,8.98212E-01
2.3720,9.21426E-01
2.3730,9.44366E-01
2.3740,9.67030E-01
2.3750,9.89412E-01
2.3760,1.01151E+00
2.3770,1.03331E+00
2.3780,1.05483E+00
2.3790,1.07604E+00
2.3800,1.09696E+00
2.3810,1.11757E+00
2.3820,1.13787E+00
2.3830,1.15786E+00
2.3840,1.17754E+00
2.3850,1.19690E+00
2.3860,1.21595E+00
2.3870,1.23467E+00
2.3880,1.25307E+00
2.3890,1.27114E+00
2.3900,1.28889E+00
2.3910,1.30631E+00
2.3920,1.32340E+00
2.3930,1.34015E+00
2.3940,1.35657E+00
2.3950,1.37266E+00
2.3960,1.38842E+00
2.3970,1.40383E+00
2.3980,1.41891E+00
2.3990,1.43366E+00
2.4000,1.44806E+00
2.4010,1.46213E+00
2.4020,1.47586E+00
2.4030,1.48925E+00
2.4040,1.50230E+00
2.4050,1.51502E+00
2.4060,1.52739E+00
2.4070,1.53943E+00
2.4080,1.55113E+00
2.4090,1.56250E+00
2.4100,1.57353E+00
2.4110,1.58423E+00
2.4120,1.59459E+00
2.4130,1.60462E+00
2.4140,1.61432E+00
2.4150,1.62370E+00
2.4160,1.63274E+00
2.4170,1.64145E+00
2.4180,1.64984E+00
2.4190,1.65791E+00
2.4200,1.66566E+00
2.4210,1.67308E+00
2.4220,1.68019E+00
2.4230,1.68698E+00
2.4240,1.69346E+00
2.4250,1.69962E+00
2.4260,1.70548E+00
2.4270,1.71103E+00
2.4280,1.71627E+00
2.4290,1.72122E+00
2.4300,1.72586E+00
2.4310,1.73020E+00
2.4320,1.73425E+00
2.4330,1.73801E+00
2.4340,1.74148E+00
2.4350,1.74466E+00
2.4360,1.74756E+00
2.4370,1.75018E+00
2.4380,1.75252E+00
2.4390,1.75459E+00
2.4400,1.75638E+00
2.4410,1.75791E+00
2.4420,1.75917E+00
2.4430,1.76017E+00
2.4440,1.76090E+00
2.4450,1.76139E+00
2.4460,1.76162E+00
2.4470,1.76159E+00
2.4480,1.76133E+00
2.4490,1.76082E+00
2.4500,1.76007E+00
2.4510,1.75908E+00
2.4520,1.75786E+00
2.4530,1.75641E+00
2.4540,1.75474E+00
2.4550,1.75284E+00
2.4560,1.75073E+00
2.4570,1.74839E+00
2.4580,1.74585E+00
2.4590,1.74309E+00
2.4600,1.74013E+00
2.4610,1.73697E+00
2.4620,1.73361E+00
2.4630,1.73005E+00
2.4640,1.72631E+00
2.4650,1.72237E+00
2.4660,1.71825E+00
2.4670,1.71395E+00
2.4680,1.70947E+00
2.4690,1.70481E+00
2.4700,1.69999E+00
2.4710,1.69500E+00
2.4720,1.68984E+00
2.4730,1.68452E+00
2.4740,1.67905E+00
2.4750,1.67342E+00
2.4760,1.66764E+00
2.4770,1.66171E+00
2.4780,1.65564E+00
2.4790,1.64943E+00
2.4800,1.64309E+00
2.4810,1.63661E+00
2.4820,1.63000E+00
2.4830,1.62326E+00
2.4840,1.61639E+00
2.4850,1.60941E+00
2.4860,1.60231E+00
2.4870,1.59509E+00
2.4880,1.58777E+00
2.4890,1.58033E+00
2.4900,1.57279E+00
2.4910,1.56515E+00
2.4920,1.55741E+00
2.4930,1.54958E+00
2.4940,1.54165E+00
2.4950,1.53363E+00
2.4960,1.52552E+00
2.4970,1.51733E+00
2.4980,1.50906E+00
2.4990,1.50071E+00
2.5000,1.49229E+00
2.5010,1.48379E+00
2.5020,1.47523E+00
2.5030,1.46659E+00
2.5040,1.45789E+00
2.5050,1.44913E+00
2.5060,1.44032E+00
2.5070,1.43144E+00
2.5080,1.42251E+00
2.5090,1.41353E+00
2.5100,1.40450E+00
2.5110,1.39542E+00
2.5120,1.38630E+00
2.5130,1.37714E+00
2.5140,1.36794E+00
2.5150,1.35871E+00
2.5160,1.34944E+00
2.5170,1.34013E+00
2.5180,1.33080E+00
2.5190,1.32144E+00
2.5200,1.31205E+00
2.5210,1.30264E+00
2.5220,1.29321E+00
2.5230,1.28376E+00
2.5240,1.27429E+00
2.5250,1.26481E+00
2.5260,1.25532E+00
2.5270,1.24581E+00
2.5280,1.23630E+00
2.5290,1.22677E+00
2.5300,1.21725E+00
2.5310,1.20771E+00
2.5320,1.19818E+00
2.5330,1.18865E+00
2.5340,1.17911E+00
2.5350,1.16959E+00
2.5360,1.16006E+00
2.5370,1.15055E+00
2.5380,1.14104E+00
2.5390,1.13154E+00
2.5400,1.12205E+00
2.5410,1.11257E+00
2.5420,1.10311E+00
2.5430,1.09367E+00
2.5440,1.08424E+00
2.5450,1.07483E+00
2.5460,1.06544E+00
2.5470,1.05607E+00
2.5480,1.04673E+00
2.5490,1.03740E+00
2.5500,1.02810E+00
2.5510,1.01883E+00
2.5520,1.00959E+00
2.5530,1.00037E+00
2.5540,9.91185E-01
2.5550,9.82029E-01
2.5560,9.72904E-01
2.5570,9.63812E-01
2.5580,9.54753E-01
2.5590,9.45729E-01
2.5600,9.36740E-01
2.5610,9.27788E-01
2.5620,9.18873E-01
2.5630,9.09996E-01
2.5640,9.01158E-01
2.5650,8.92360E-01
2.5660,8.83603E-01
2.5670,8.74887E-01
2.5680,8.66213E-01
2.5690,8.57582E-01
2.5700,8.48995E-01
2.5710,8.40451E-01
2.5720,8.31952E-01
2.5730,8.23499E-01
2.5740,8.15092E-01
2.5750,8.06732E-01
2.5760,7.98418E-01
2.5770,7.90153E-01
2.5780,7.81935E-01
2.5790,7.73766E-01
2.5800,7.65647E-01
2.5810,7.57577E-01
2.5820,7.49557E-01
2.5830,7.41587E-01
2.5840,7.33668E-01
2.5850,7.25801E-01
2.5860,7.17985E-01
2.5870,7.10221E-01
2.5880,7.02509E-01
2.5890,6.94850E-01
2.5900,6.87244E-01
2.5910,6.79690E-01
2.5920,6.72190E-01
2.5930,6.64744E-01
2.5940,6.57351E-01
2.5950,6.50012E-01
2.5960,6.42727E-01
2.5970,6.35497E-01
2.5980,6.28321E-01
2.5990,6.21200E-01
2.6000,6.14133E-01
2.6010,6.07121E-01
2.6020,6.00164E-01
2.6030,5.93262E-01
2.6040,5.86416E-01
2.6050,5.79624E-01
2.6060,5.72887E-01
2.6070,5.66206E-01
2.6080,5.59580E-01
2.6090,5.53009E-01
2.6100,5.46493E-01
2.6110,5.40033E-01
2.6120,5.33627E-01
2.6130,5.27277E-01
2.6140,5.20982E-01
2.6150,5.14742E-01
2.6160,5.08556E-01
2.6170,5.02426E-01
2.6180,4.96350E-01
2.6190,4.90329E-01
2.6200,4.84363E-01
2.6210,4.78451E-01
2.6220,4.72593E-01
2.6230,4.66790E-01
2.6240,4.61040E-01
2.6250,4.55344E-01
2.6260,4.49702E-01
2.6270,4.44114E-01
2.6280,4.38579E-01
2.6290,4.33097E-01
2.6300,4.27668E-01
2.6310,4.22292E-01
2.6320,4.16968E-01
2.6330,4.11697E-01
2.6340,4.06478E-01
2.6350,4.01310E-01
2.6360,3.96195E-01
2.6370,3.91131E-01
2.6380,3.86118E-01
2.6390,3.81156E-01
2.6400,3.76245E-01
2.6410,3.71385E-01
2.6420,3.66574E-01
2.6430,3.61814E-01
2.6440,3.57103E-01
2.6450,3.52442E-01
2.6460,3.47830E-01
2.6470,3.43266E-01
2.6480,3.38752E-01
2.6490,3.34285E-01
2.6500,3.29867E-01
2.6510,3.25496E-01
2.6520,3.21173E-01
2.6530,3.16896E-01
2.6540,3.12667E-01
2.6550,3.08484E-01
2.6560,3.04347E-01
2.6570,3.00256E-01
2.6580,2.96211E-01
2.6590,2.92211E-01
2.6600,2.88255E-01
2.6610,2.84345E-01
2.6620,2.80478E-01
2.6630,2.76656E-01
2.6640,2.72877E-01
2.6650,2.69142E-01
2.6660,2.65449E-01
2.6670,2.61800E-01
2.6680,2.58192E-01
2.6690,2.54627E-01
2.6700,2.51103E-01
2.6710,2.47620E-01
2.6720,2.44179E-01
2.6730,2.40778E-01
2.6740,2.37417E-01
2.6750,2.34097E-01
2.6760,2.30816E-01
2.6770,2.27575E-01
2.6780,2.24372E-01
2.6790,2.21208E-01
2.6800,2.18083E-01
2.6810,2.14995E-01
2.6820,2.11945E-01
2.6830,2.08932E-01
2.6840,2.05957E-01
2.6850,2.03018E-01
2.6860,2.00115E-01
2.6870,1.97248E-01
2.6880,1.94417E-01
2.6890,1.91622E-01
2.6900,1.88861E-01
2.6910,1.86135E-01
2.6920,1.83443E-01
2.6930,1.80785E-01
2.6940,1.78161E-01
2.6950,1.75570E-01
2.6960,1.73012E-01
2.6970,1.70487E-01
2.6980,1.67994E-01
2.6990,1.65534E-01
2.7000,1.63105E-01
2.7010,1.60707E-01
2.7020,1.58341E-01
2.7030,1.56005E-01
2.7040,1.53700E-01
2.7050,1.51424E-01
2.7060,1.49179E-01
2.7070,1.46963E-01
2.7080,1.44777E-01
2.7090,1.42619E-01
2.7100,1.40490E-01
2.7110,1.38389E-01
2.7120,1.36316E-01
2.7130,1.34271E-01
2.7140,1.32253E-01
2.7150,1.30262E-01
2.7160,1.28298E-01
2.7170,1.26361E-01
2.7180,1.24450E-01
2.7190,1.22564E-01
2.7200,1.20705E-01
2.7210,1.18870E-01
2.7220,1.17061E-01
2.7230,1.15276E-01
2.7240,1.13516E-01
2.7250,1.11780E-01
2.7260,1.10068E-01
2.7270,1.08380E-01
2.7280,1.06715E-01
2.7290,1.05073E-01
2.7300,1.03454E-01
2.7310,1.01857E-01
2.7320,1.00283E-01
2.7330,9.87312E-02
2.7340,9.72008E-02
2.7350,9.56920E-02
2.7360,9.42044E-02
2.7370,9.27379E-02
2.7380,9.12921E-02
2.7390,8.98668E-02
2.7400,8.84618E-02
2.7410,8.70768E-02
2.7420,8.57116E-02
2.7430,8.43659E-02
2.7440,8.30394E-02
2.7450,8.17321E-02
2.7460,8.04435E-02
2.7470,7.91735E-02
2.7480,7.79219E-02
2.7490,7.66884E-02
2.7500,7.54727E-02
2.7510,7.42748E-02
2.7520,7.30943E-02
2.7530,7.19310E-02
2.7540,7.07847E-02
2.7550,6.96552E-02
2.7560,6.85423E-02
2.7570,6.74457E-02
2.7580,6.63653E-02
2.7590,6.53008E-02
2.7600,6.42521E-02
2.7610,6.32188E-02
2.7620,6.22010E-02
2.7630,6.11982E-02
2.7640,6.02104E-02
2.7650,5.92373E-02
2.7660,5.82787E-02
2.7670,5.73345E-02
2.7680,5.64045E-02
2.7690,5.54884E-02
2.7700,5.45861E-02
2.7710,5.36974E-02
2.7720,5.28221E-02
2.7730,5.19600E-02
2.7740,5.11111E-02
2.7750,5.02750E-02
2.7760,4.94515E-02
2.7770,4.86407E-02
2.7780,4.78422E-02
2.7790,4.70559E-02
2.7800,4.62816E-02
2.7810,4.55192E-02
2.7820,4.47685E-02
2.7830,4.40293E-02
2.7840,4.33015E-02
2.7850,4.25849E-02
2.7860,4.18794E-02
2.7870,4.11848E-02
2.7880,4.05010E-02
2.7890,3.98278E-02
2.7900,3.91650E-02
2.7910,3.85126E-02
2.7920,3.78703E-02
2.7930,3.72380E-02
2.7940,3.66157E-02
2.7950,3.60030E-02
2.7960,3.54000E-02
2.7970,3.48065E-02
2.7980,3.42222E-02
2.7990,3.36472E-02
2.8000,3.30813E-02
2.8010,3.25243E-02
2.8020,3.19761E-02
2.8030,3.14365E-02
2.8040,3.09056E-02
2.8050,3.03830E-02
2.8060,2.98688E-02
2.8070,2.93628E-02
2.8080,2.88648E-02
2.8090,2.83748E-02
2.8100,2.78926E-02
2.8110,2.74181E-02
2.8120,2.69513E-02
2.8130,2.64919E-02
2.8140,2.60400E-02
2.8150,2.55953E-02
2.8160,2.51577E-02
2.8170,2.47273E-02
2.8180,2.43038E-02
2.8190,2.38871E-02
2.8200,2.34772E-02
2.8210,2.30739E-02
2.8220,2.26772E-02
2.8230,2.22870E-02
2.8240,2.19031E-02
2.8250,2.15254E-02
2.8260,2.11540E-02
2.8270,2.07886E-02
2.8280,2.04291E-02
2.8290,2.00756E-02
2.8300,1.97279E-02
2.8310,1.93858E-02
2.8320,1.90494E-02
2.8330,1.87186E-02
2.8340,1.83932E-02
2.8350,1.80731E-02
2.8360,1.77584E-02
2.8370,1.74489E-02
2.8380,1.71444E-02
2.8390,1.68451E-02
2.8400,1.65507E-02
2.8410,1.62612E-02
2.8420,1.59765E-02
2.8430,1.56965E-02
2.8440,1.54213E-02
2.8450,1.51506E-02
2.8460,1.48844E-02
2.8470,1.46227E-02
2.8480,1.43654E-02
2.8490,1.41124E-02
2.8500,1.38637E-02
2.8510,1.36191E-02
2.8520,1.33786E-02
2.8530,1.31422E-02
2.8540,1.29098E-02
2.8550,1.26813E-02
2.8560,1.24566E-02
2.8570,1.22358E-02
2.8580,1.20187E-02
2.8590,1.18053E-02
2.8600,1.15955E-02
2.8610,1.13892E-02
2.8620,1.11865E-02
2.8630,1.09872E-02
2.8640,1.07913E-02
2.8650,1.05988E-02
2.8660,1.04095E-02
2.8670,1.02235E-02
2.8680,1.00407E-02
2.8690,9.86096E-03
2.8700,9.68433E-03
2.8710,9.51073E-03
2.8720,9.34012E-03
2.8730,9.17243E-03
2.8740,9.00763E-03
2.8750,8.84568E-03
2.8760,8.68651E-03
2.8770,8.53009E-03
2.8780,8.37637E-03
2.8790,8.22531E-03
2.8800,8.07687E-03
2.8810,7.93099E-03
2.8820,7.78765E-03
2.8830,7.64679E-03
2.8840,7.50838E-03
2.8850,7.37238E-03
2.8860,7.23875E-03
2.8870,7.10744E-03
2.8880,6.97842E-03
2.8890,6.85165E-03
2.8900,6.72710E-03
2.8910,6.60473E-03
2.8920,6.48450E-03
2.8930,6.36637E-03
2.8940,6.25031E-03
2.8950,6.13630E-03
2.8960,6.02428E-03
2.8970,5.91423E-03
2.8980,5.80612E-03
2.8990,5.69991E-03
2.9000,5.59557E-03
2.9010,5.49308E-03
2.9020,5.39239E-03
2.9030,5.29348E-03
2.9040,5.19632E-03
2.9050,5.10088E-03
2.9060,5.00714E-03
2.9070,4.91505E-03
2.9080,4.82459E-03
2.9090,4.73575E-03
2.9100,4.64848E-03
2.9110,4.56276E-03
2.9120,4.47857E-03
2.9130,4.39588E-03
2.9140,4.31467E-03
2.9150,4.23490E-03
2.9160,4.15656E-03
2.9170,4.07962E-03
2.9180,4.00405E-03
2.9190,3.92984E-03
2.9200,3.85696E-03
2.9210,3.78538E-03
2.9220,3.71509E-03
2.9230,3.64606E-03
2.9240,3.57827E-03
2.9250,3.51170E-03
2.9260,3.44633E-03
2.9270,3.38214E-03
2.9280,3.31910E-03
2.9290,3.25720E-03
2.9300,3.19642E-03
2.9310,3.13673E-03
2.9320,3.07813E-03
2.9330,3.02058E-03
2.9340,2.96408E-03
2.9350,2.90860E-03
2.9360,2.85413E-03
2.9370,2.80065E-03
2.9380,2.74814E-03
2.9390,2.69658E-03
2.9400,2.64596E-03
2.9410,2.59626E-03
2.9420,2.54747E-03
2.9430,2.49956E-03
2.9440,2.45253E-03
2.9450,2.40636E-03
2.9460,2.36103E-03
2.9470,2.31653E-03
2.9480,2.27285E-03
2.9490,2.22996E-03
2.9500,2.18786E-03
2.9510,2.14653E-03
2.9520,2.10596E-03
2.9530,2.06613E-03
2.9540,2.02704E-03
2.9550,1.98866E-03
2.9560,1.95099E-03
2.9570,1.91402E-03
2.9580,1.87772E-03
2.9590,1.84209E-03
2.9600,1.80712E-03
2.9610,1.77280E-03
2.9620,1.73911E-03
2.9630,1.70604E-03
2.9640,1.67358E-03
2.9650,1.64173E-03
2.9660,1.61046E-03
2.9670,1.57977E-03
2.9680,1.54966E-03
2.9690,1.52010E-03
2.9700,1.49109E-03
2.9710,1.46261E-03
2.9720,1.43467E-03
2.9730,1.40725E-03
2.9740,1.38034E-03
2.9750,1.35392E-03
2.9760,1.32800E-03
2.9770,1.30257E-03
2.9780,1.27761E-03
2.9790,1.25311E-03
2.9800,1.22907E-03
2.9810,1.20548E-03
2.9820,1.18234E-03
2.9830,1.15962E-03
2.9840,1.13733E-03
2.9850,1.11546E-03
2.9860,1.09400E-03
2.9870,1.07294E-03
2.9880,1.05228E-03
2.9890,1.03200E-03
2.9900,1.01211E-03
2.9910,9.92588E-04
2.9920,9.73435E-04
2.9930,9.54642E-04
2.9940,9.36204E-04
2.9950,9.18113E-04
2.9960,9.00363E-04
2.9970,8.82948E-04
2.9980,8.65862E-04
2.9990,8.49098E-04
3.0000,8.32651E-04
3.0010,8.16516E-04
3.0020,8.00686E-04
3.0030,7.85155E-04
3.0040,7.69919E-04
3.0050,7.54971E-04
3.0060,7.40307E-04
3.0070,7.25921E-04
3.0080,7.11809E-04
3.0090,6.97964E-04
3.0100,6.84382E-04
3.0110,6.71059E-04
3.0120,6.57990E-04
3.0130,6.45169E-04
3.0140,6.32592E-04
3.0150,6.20255E-04
3.0160,6.08153E-04
3.0170,5.96282E-04
3.0180,5.84638E-04
3.0190,5.73216E-04
3.0200,5.62012E-04
3.0210,5.51023E-04
3.0220,5.40244E-04
3.0230,5.29671E-04
3.0240,5.19300E-04
3.0250,5.09129E-04
3.0260,4.99152E-04
3.0270,4.89366E-04
3.0280,4.79769E-04
3.0290,4.70355E-04
3.0300,4.61122E-04
3.0310,4.52067E-04
3.0320,4.43186E-04
3.0330,4.34476E-04
3.0340,4.25933E-04
3.0350,4.17555E-04
3.0360,4.09338E-04
3.0370,4.01280E-04
3.0380,3.93377E-04
3.0390,3.85626E-04
3.0400,3.78025E-04
3.0410,3.70571E-04
3.0420,3.63261E-04
3.0430,3.56092E-04
3.0440,3.49062E-04
3.0450,3.42168E-04
3.0460,3.35407E-04
3.0470,3.28778E-04
3.0480,3.22276E-04
3.0490,3.15901E-04
3.0500,3.09650E-04
3.0510,3.03519E-04
3.0520,2.97508E-04
3.0530,2.91614E-04
3.0540,2.85834E-04
3.0550,2.80166E-04
3.0560,2.74609E-04
3.0570,2.69159E-04
3.0580,2.63816E-04
3.0590,2.58577E-04
3.0600,2.53440E-04
3.0610,2.48403E-04
3.0620,2.43465E-04
3.0630,2.38623E-04
3.0640,2.33875E-04
3.0650,2.29220E-04
3.0660,2.24656E-04
3.0670,2.20181E-04
3.0680,2.15794E-04
3.0690,2.11492E-04
3.0700,2.07275E-04
3.0710,2.03140E-04
3.0720,1.99086E-04
3.0730,1.95112E-04
3.0740,1.91216E-04
3.0750,1.87396E-04
3.0760,1.83651E-04
3.0770,1.79979E-04
3.0780,1.76380E-04
3.0790,1.72851E-04
3.0800,1.69392E-04
3.0810,1.66001E-04
3.0820,1.62676E-04
3.0830,1.59417E-04
3.0840,1.56222E-04
3.0850,1.53090E-04
3.0860,1.50020E-04
3.0870,1.47010E-04
3.0880,1.44060E-04
3.0890,1.41167E-04
3.0900,1.38332E-04
3.0910,1.35553E-04
3.0920,1.32829E-04
3.0930,1.30159E-04
3.0940,1.27541E-04
3.0950,1.24975E-04
3.0960,1.22460E-04
3.0970,1.19995E-04
3.0980,1.17578E-04
3.0990,1.15210E-04
3.1000,1.12888E-04
3.1010,1.10612E-04
3.1020,1.08382E-04
3.1030,1.06196E-04
3.1040,1.04053E-04
3.1050,1.01953E-04
3.1060,9.98940E-05
3.1070,9.78764E-05
3.1080,9.58988E-05
3.1090,9.39606E-05
3.1100,9.20609E-05
3.1110,9.01990E-05
3.1120,8.83742E-05
3.1130,8.65858E-05
3.1140,8.48330E-05
3.1150,8.31151E-05
3.1160,8.14315E-05
3.1170,7.97814E-05
3.1180,7.81643E-05
3.1190,7.65794E-05
3.1200,7.50263E-05
3.1210,7.35041E-05
3.1220,7.20123E-05
3.1230,7.05504E-05
3.1240,6.91177E-05
3.1250,6.77137E-05
3.1260,6.63378E-05
3.1270,6.49894E-05
3.1280,6.36680E-05
3.1290,6.23731E-05
3.1300,6.11041E-05
3.1310,5.98606E-05
3.1320,5.86420E-05
3.1330,5.74479E-05
3.1340,5.62777E-05
3.1350,5.51310E-05
3.1360,5.40074E-05
3.1370,5.29063E-05
3.1380,5.18274E-05
3.1390,5.07701E-05
3.1400,4.97341E-05
3.1410,4.87190E-05
3.1420,4.77243E-05
3.1430,4.67496E-05
3.1440,4.57945E-05
3.1450,4.48587E-05
3.1460,4.39418E-05
3.1470,4.30433E-05
3.1480,4.21629E-05
3.1490,4.13003E-05
3.1500,4.04551E-05
3.1510,3.96270E-05
3.1520,3.88156E-05
3.1530,3.80206E-05
3.1540,3.72416E-05
3.1550,3.64784E-05
3.1560,3.57306E-05
3.1570,3.49980E-05
3.1580,3.42801E-05
3.1590,3.35768E-05
3.1600,3.28878E-05
3.1610,3.22127E-05
3.1620,3.15512E-05
3.1630,3.09032E-05
3.1640,3.02683E-05
3.1650,2.96463E-05
3.1660,2.90369E-05
3.1670,2.84399E-05
3.1680,2.78550E-05
3.1690,2.72819E-05
3.1700,2.67205E-05
3.1710,2.61705E-05
3.1720,2.56317E-05
3.1730,2.51038E-05
3.1740,2.45867E-05
3.1750,2.40801E-05
3.1760,2.35838E-05
3.1770,2.30976E-05
3.1780,2.26213E-05
3.1790,2.21547E-05
3.1800,2.16976E-05
3.1810,2.12498E-05
3.1820,2.08111E-05
3.1830,2.03814E-05
3.1840,1.99605E-05
3.1850,1.95481E-05
3.1860,1.91442E-05
3.1870,1.87485E-05
3.1880,1.83609E-05
3.1890,1.79812E-05
3.1900,1.76092E-05
3.1910,1.72449E-05
3.1920,1.68880E-05
3.1930,1.65384E-05
3.1940,1.61960E-05
3.1950,1.58605E-05
3.1960,1.55320E-05
3.1970,1.52101E-05
3.1980,1.48949E-05
3.1990,1.45861E-05
3.2000,1.42836E-05
3.2010,1.39874E-05
3.2020,1.36972E-05
3.2030,1.34130E-05
3.2040,1.31345E-05
3.2050,1.28619E-05
3.2060,1.25948E-05
3.2070,1.23331E-05
3.2080,1.20769E-05
3.2090,1.18259E-05
3.2100,1.15801E-05
3.2110,1.13394E-05
3.2120,1.11035E-05
3.2130,1.08726E-05
3.2140,1.06464E-05
3.2150,1.04248E-05
3.2160,1.02078E-05
3.2170,9.99527E-06
3.2180,9.78712E-06
3.2190,9.58325E-06
3.2200,9.38359E-06
3.2210,9.18804E-06
3.2220,8.99652E-06
3.2230,8.80895E-06
3.2240,8.62525E-06
3.2250,8.44533E-06
3.2260,8.26914E-06
3.2270,8.09657E-06
3.2280,7.92758E-06
3.2290,7.76207E-06
3.2300,7.59998E-06
3.2310,7.44124E-06
3.2320,7.28578E-06
3.2330,7.13354E-06
3.2340,6.98444E-06
3.2350,6.83843E-06
3.2360,6.69544E-06
3.2370,6.55540E-06
3.2380,6.41827E-06
3.2390,6.28398E-06
3.2400,6.15246E-06
3.2410,6.02368E-06
3.2420,5.89756E-06
3.2430,5.77405E-06
3.2440,5.65311E-06
3.2450,5.53467E-06
3.2460,5.41869E-06
3.2470,5.30512E-06
3.2480,5.19390E-06
3.2490,5.08499E-06
3.2500,4.97834E-06
3.2510,4.87391E-06
3.2520,4.77165E-06
3.2530,4.67151E-06
3.2540,4.57345E-06
3.2550,4.47743E-06
3.2560,4.38341E-06
3.2570,4.29134E-06
3.2580,4.20119E-06
3.2590,4.11291E-06
3.2600,4.02647E-06
3.2610,3.94183E-06
3.2620,3.85895E-06
3.2630,3.77780E-06
3.2640,3.69834E-06
3.2650,3.62053E-06
3.2660,3.54435E-06
3.2670,3.46975E-06
3.2680,3.39671E-06
3.2690,3.32520E-06
3.2700,3.25517E-06
3.2710,3.18661E-06
3.2720,3.11947E-06
3.2730,3.05374E-06
3.2740,2.98938E-06
3.2750,2.92636E-06
3.2760,2.86466E-06
3.2770,2.80425E-06
3.2780,2.74511E-06
3.2790,2.68719E-06
3.2800,2.63049E-06
3.2810,2.57498E-06
3.2820,2.52062E-06
3.2830,2.46741E-06
3.2840,2.41530E-06
3.2850,2.36429E-06
3.2860,2.31435E-06
3.2870,2.26545E-06
3.2880,2.21757E-06
3.2890,2.17070E-06
3.2900,2.12481E-06
3.2910,2.07988E-06
3.2920,2.03590E-06
3.2930,1.99283E-06
3.2940,1.95067E-06
3.2950,1.90939E-06
3.2960,1.86898E-06
3.2970,1.82942E-06
3.2980,1.79069E-06
3.2990,1.75277E-06
3.3000,1.71564E-06
3.3010,1.67930E-06
3.3020,1.64372E-06
3.3030,1.60889E-06
3.3040,1.57479E-06
3.3050,1.54140E-06
3.3060,1.50872E-06
3.3070,1.47673E-06
3.3080,1.44540E-06
3.3090,1.41474E-06
3.3100,1.38472E-06
3.3110,1.35534E-06
3.3120,1.32657E-06
3.3130,1.29841E-06
3.3140,1.27084E-06
3.3150,1.24385E-06
3.3160,1.21743E-06
3.3170,1.19157E-06
3.3180,1.16625E-06
3.3190,1.14146E-06
3.3200,1.11720E-06
3.3210,1.09345E-06
3.3220,1.07020E-06
3.3230,1.04744E-06
3.3240,1.02516E-06
3.3250,1.00335E-06
3.3260,9.82007E-07
3.3270,9.61109E-07
3.3280,9.40652E-07
3.3290,9.20628E-07
3.3300,9.01027E-07
3.3310,8.81839E-07
3.3320,8.63057E-07
3.3330,8.44673E-07
3.3340,8.26676E-07
3.3350,8.09061E-07
3.3360,7.91817E-07
3.3370,7.74939E-07
3.3380,7.58417E-07
3.3390,7.42246E-07
3.3400,7.26416E-07
3.3410,7.10921E-07
3.3420,6.95755E-07
3.3430,6.80910E-07
3.3440,6.66379E-07
3.3450,6.52155E-07
3.3460,6.38234E-07
3.3470,6.24607E-07
3.3480,6.11269E-07
3.3490,5.98214E-07
3.3500,5.85435E-07
3.3510,5.72928E-07
3.3520,5.60686E-07
3.3530,5.48703E-07
3.3540,5.36975E-07
3.3550,5.25495E-07
3.3560,5.14260E-07
3.3570,5.03262E-07
3.3580,4.92499E-07
3.3590,4.81964E-07
3.3600,4.71652E-07
3.3610,4.61560E-07
3.3620,4.51682E-07
3.3630,4.42014E-07
3.3640,4.32552E-07
3.3650,4.23290E-07
3.3660,4.14226E-07
3.3670,4.05354E-07
3.3680,3.96671E-07
3.3690,3.88173E-07
3.3700,3.79856E-07
3.3710,3.71715E-07
3.3720,3.63748E-07
3.3730,3.55950E-07
3.3740,3.48319E-07
3.3750,3.40850E-07
3.3760,3.33540E-07
3.3770,3.26386E-07
3.3780,3.19384E-07
3.3790,3.12531E-07
3.3800,3.05825E-07
3.3810,2.99261E-07
3.3820,2.92837E-07
3.3830,2.86551E-07
3.3840,2.80398E-07
3.3850,2.74376E-07
3.3860,2.68484E-07
3.3870,2.62716E-07
3.3880,2.57072E-07
3.3890,2.51549E-07
3.3900,2.46143E-07
3.3910,2.40852E-07
3.3920,2.35675E-07
3.3930,2.30608E-07
3.3940,2.25650E-07
3.3950,2.20797E-07
3.3960,2.16048E-07
3.3970,2.11401E-07
3.3980,2.06853E-07
3.3990,2.02402E-07
3.4000,1.98046E-07
3.4010,1.93783E-07
3.4020,1.89612E-07
3.4030,1.85530E-07
3.4040,1.81535E-07
3.4050,1.77626E-07
3.4060,1.73800E-07
3.4070,1.70056E-07
3.4080,1.66393E-07
3.4090,1.62807E-07
3.4100,1.59299E-07
3.4110,1.55866E-07
3.4120,1.52506E-07
3.4130,1.49218E-07
3.4140,1.46001E-07
3.4150,1.42852E-07
3.4160,1.39772E-07
3.4170,1.36757E-07
3.4180,1.33807E-07
3.4190,1.30920E-07
3.4200,1.28095E-07
3.4210,1.25330E-07
3.4220,1.22625E-07
3.4230,1.19978E-07
3.4240,1.17388E-07
3.4250,1.14853E-07
3.4260,1.12373E-07
3.4270,1.09946E-07
3.4280,1.07571E-07
3.4290,1.05247E-07
3.4300,1.02973E-07
3.4310,1.00748E-07
3.4320,9.85704E-08
3.4330,9.64398E-08
3.4340,9.43551E-08
3.4350,9.23151E-08
3.4360,9.03190E-08
3.4370,8.83658E-08
3.4380,8.64546E-08
3.4390,8.45845E-08
3.4400,8.27547E-08
3.4410,8.09642E-08
3.4420,7.92122E-08
3.4430,7.74979E-08
3.4440,7.58205E-08
3.4450,7.41792E-08
3.4460,7.25733E-08
3.4470,7.10019E-08
3.4480,6.94644E-08
3.4490,6.79599E-08
3.4500,6.64879E-08
3.4510,6.50476E-08
3.4520,6.36383E-08
3.4530,6.22594E-08
3.4540,6.09102E-08
3.4550,5.95900E-08
3.4560,5.82984E-08
3.4570,5.70346E-08
3.4580,5.57980E-08
3.4590,5.45881E-08
3.4600,5.34043E-08
3.4610,5.22460E-08
3.4620,5.11127E-08
3.4630,5.00039E-08
3.4640,4.89190E-08
3.4650,4.78575E-08
3.4660,4.68189E-08
3.4670,4.58028E-08
3.4680,4.48086E-08
3.4690,4.38358E-08
3.4700,4.28841E-08
3.4710,4.19529E-08
3.4720,4.10418E-08
3.4730,4.01504E-08
3.4740,3.92783E-08
3.4750,3.84250E-08
3.4760,3.75902E-08
3.4770,3.67734E-08
3.4780,3.59743E-08
3.4790,3.51924E-08
3.4800,3.44274E-08
3.4810,3.36790E-08
3.4820,3.29468E-08
3.4830,3.22304E-08
3.4840,3.15296E-08
3.4850,3.08438E-08
3.4860,3.01730E-08
3.4870,2.95166E-08
3.4880,2.88745E-08
3.4890,2.82462E-08
3.4900,2.76316E-08
3.4910,2.70302E-08
3.4920,2.64419E-08
3.4930,2.58663E-08
3.4940,2.53032E-08
3.4950,2.47523E-08
3.4960,2.42134E-08
3.4970,2.36861E-08
3.4980,2.31702E-08
3.4990,2.26655E-08
3.5000,2.21718E-08
3.5010,2.16887E-08
3.5020,2.12162E-08
3.5030,2.07539E-08
3.5040,2.03016E-08
3.5050,1.98591E-08
3.5060,1.94262E-08
3.5070,1.90027E-08
3.5080,1.85884E-08
3.5090,1.81831E-08
3.5100,1.77866E-08
3.5110,1.73987E-08
3.5120,1.70192E-08
3.5130,1.66480E-08
3.5140,1.62848E-08
3.5150,1.59295E-08
3.5160,1.55819E-08
3.5170,1.52418E-08
3.5180,1.49092E-08
3.5190,1.45838E-08
3.5200,1.42654E-08
3.5210,1.39540E-08
3.5220,1.36493E-08
3.5230,1.33513E-08
3.5240,1.30597E-08
3.5250,1.27745E-08
3.5260,1.24955E-08
3.5270,1.22225E-08
3.5280,1.19555E-08
3.5290,1.16943E-08
3.5300,1.14387E-08
3.5310,1.11888E-08
3.5320,1.09442E-08
3.5330,1.07050E-08
3.5340,1.04710E-08
3.5350,1.02421E-08
3.5360,1.00182E-08
3.5370,9.79911E-09
3.5380,9.58482E-09
3.5390,9.37520E-09
3.5400,9.17014E-09
3.5410,8.96955E-09
3.5420,8.77333E-09
3.5430,8.58138E-09
3.5440,8.39361E-09
3.5450,8.20994E-09
3.5460,8.03026E-09
3.5470,7.85451E-09
3.5480,7.68258E-09
3.5490,7.51440E-09
3.5500,7.34988E-09
3.5510,7.18896E-09
3.5520,7.03154E-09
3.5530,6.87755E-09
3.5540,6.72693E-09
3.5550,6.57958E-09
3.5560,6.43546E-09
3.5570,6.29447E-09
3.5580,6.15656E-09
3.5590,6.02166E-09
3.5600,5.88971E-09
3.5610,5.76063E-09
3.5620,5.63437E-09
3.5630,5.51087E-09
3.5640,5.39007E-09
3.5650,5.27190E-09
3.5660,5.15631E-09
3.5670,5.04324E-09
3.5680,4.93265E-09
3.5690,4.82447E-09
3.5700,4.71865E-09
3.5710,4.61515E-09
3.5720,4.51391E-09
3.5730,4.41487E-09
3.5740,4.31801E-09
3.5750,4.22326E-09
3.5760,4.13058E-09
3.5770,4.03992E-09
3.5780,3.95125E-09
3.5790,3.86452E-09
3.5800,3.77968E-09
3.5810,3.69670E-09
3.5820,3.61554E-09
3.5830,3.53615E-09
3.5840,3.45849E-09
3.5850,3.38253E-09
3.5860,3.30824E-09
3.5870,3.23557E-09
3.5880,3.16449E-09
3.5890,3.09497E-09
3.5900,3.02697E-09
3.5910,2.96046E-09
3.5920,2.89540E-09
3.5930,2.83177E-09
3.5940,2.76953E-09
3.5950,2.70865E-09
3.5960,2.64911E-09
3.5970,2.59087E-09
3.5980,2.53391E-09
3.5990,2.47819E-09
3.6000,2.42369E-09
3.6010,2.37039E-09
3.6020,2.31826E-09
3.6030,2.26727E-09
3.6040,2.21739E-09
3.6050,2.16861E-09
3.6060,2.12090E-09
3.6070,2.07424E-09
3.6080,2.02860E-09
3.6090,1.98395E-09
3.6100,1.94029E-09
3.6110,1.89759E-09
3.6120,1.85582E-09
3.6130,1.81496E-09
3.6140,1.77501E-09
3.6150,1.73593E-09
3.6160,1.69770E-09
3.6170,1.66032E-09
3.6180,1.62376E-09
3.6190,1.58800E-09
3.6200,1.55302E-09
3.6210,1.51881E-09
3.6220,1.48535E-09
3.6230,1.45263E-09
3.6240,1.42062E-09
3.6250,1.38932E-09
3.6260,1.35871E-09
3.6270,1.32876E-09
3.6280,1.29948E-09
3.6290,1.27084E-09
3.6300,1.24282E-09
3.6310,1.21543E-09
3.6320,1.18863E-09
3.6330,1.16242E-09
3.6340,1.13679E-09
3.6350,1.11173E-09
3.6360,1.08721E-09
3.6370,1.06323E-09
3.6380,1.03978E-09
3.6390,1.01684E-09
3.6400,9.94414E-10



==> anc/A_state_wvfncts/v22.csv <==
Level v=22

0.8770,9.07711E-10
0.8780,1.02876E-09
0.8790,1.16558E-09
0.8800,1.32016E-09
0.8810,1.49475E-09
0.8820,1.69188E-09
0.8830,1.91438E-09
0.8840,2.16544E-09
0.8850,2.44862E-09
0.8860,2.76792E-09
0.8870,3.12784E-09
0.8880,3.53341E-09
0.8890,3.99025E-09
0.8900,4.50469E-09
0.8910,5.08379E-09
0.8920,5.73546E-09
0.8930,6.46854E-09
0.8940,7.29293E-09
0.8950,8.21970E-09
0.8960,9.26120E-09
0.8970,1.04313E-08
0.8980,1.17453E-08
0.8990,1.32205E-08
0.9000,1.48761E-08
0.9010,1.67336E-08
0.9020,1.88168E-08
0.9030,2.11524E-08
0.9040,2.37701E-08
0.9050,2.67030E-08
0.9060,2.99879E-08
0.9070,3.36658E-08
0.9080,3.77824E-08
0.9090,4.23884E-08
0.9100,4.75403E-08
0.9110,5.33008E-08
0.9120,5.97396E-08
0.9130,6.69342E-08
0.9140,7.49705E-08
0.9150,8.39440E-08
0.9160,9.39606E-08
0.9170,1.05138E-07
0.9180,1.17605E-07
0.9190,1.31508E-07
0.9200,1.47006E-07
0.9210,1.64276E-07
0.9220,1.83514E-07
0.9230,2.04937E-07
0.9240,2.28785E-07
0.9250,2.55324E-07
0.9260,2.84847E-07
0.9270,3.17678E-07
0.9280,3.54175E-07
0.9290,3.94735E-07
0.9300,4.39793E-07
0.9310,4.89832E-07
0.9320,5.45383E-07
0.9330,6.07032E-07
0.9340,6.75424E-07
0.9350,7.51271E-07
0.9360,8.35358E-07
0.9370,9.28546E-07
0.9380,1.03179E-06
0.9390,1.14612E-06
0.9400,1.27270E-06
0.9410,1.41279E-06
0.9420,1.56777E-06
0.9430,1.73917E-06
0.9440,1.92866E-06
0.9450,2.13808E-06
0.9460,2.36944E-06
0.9470,2.62496E-06
0.9480,2.90706E-06
0.9490,3.21839E-06
0.9500,3.56186E-06
0.9510,3.94066E-06
0.9520,4.35828E-06
0.9530,4.81852E-06
0.9540,5.32557E-06
0.9550,5.88399E-06
0.9560,6.49876E-06
0.9570,7.17533E-06
0.9580,7.91966E-06
0.9590,8.73823E-06
0.9600,9.63814E-06
0.9610,1.06271E-05
0.9620,1.17136E-05
0.9630,1.29067E-05
0.9640,1.42165E-05
0.9650,1.56540E-05
0.9660,1.72308E-05
0.9670,1.89601E-05
0.9680,2.08557E-05
0.9690,2.29330E-05
0.9700,2.52085E-05
0.9710,2.77003E-05
0.9720,3.04280E-05
0.9730,3.34128E-05
0.9740,3.66778E-05
0.9750,4.02478E-05
0.9760,4.41502E-05
0.9770,4.84142E-05
0.9780,5.30716E-05
0.9790,5.81569E-05
0.9800,6.37073E-05
0.9810,6.97633E-05
0.9820,7.63684E-05
0.9830,8.35697E-05
0.9840,9.14182E-05
0.9850,9.99689E-05
0.9860,1.09281E-04
0.9870,1.19419E-04
0.9880,1.30452E-04
0.9890,1.42454E-04
0.9900,1.55505E-04
0.9910,1.69693E-04
0.9920,1.85109E-04
0.9930,2.01855E-04
0.9940,2.20038E-04
0.9950,2.39774E-04
0.9960,2.61188E-04
0.9970,2.84413E-04
0.9980,3.09593E-04
0.9990,3.36883E-04
1.0000,3.66446E-04
1.0010,3.98462E-04
1.0020,4.33121E-04
1.0030,4.70624E-04
1.0040,5.11192E-04
1.0050,5.55057E-04
1.0060,6.02468E-04
1.0070,6.53693E-04
1.0080,7.09017E-04
1.0090,7.68745E-04
1.0100,8.33202E-04
1.0110,9.02734E-04
1.0120,9.77713E-04
1.0130,1.05853E-03
1.0140,1.14561E-03
1.0150,1.23941E-03
1.0160,1.34038E-03
1.0170,1.44905E-03
1.0180,1.56596E-03
1.0190,1.69167E-03
1.0200,1.82679E-03
1.0210,1.97198E-03
1.0220,2.12791E-03
1.0230,2.29532E-03
1.0240,2.47497E-03
1.0250,2.66769E-03
1.0260,2.87433E-03
1.0270,3.09582E-03
1.0280,3.33311E-03
1.0290,3.58724E-03
1.0300,3.85928E-03
1.0310,4.15038E-03
1.0320,4.46173E-03
1.0330,4.79462E-03
1.0340,5.15037E-03
1.0350,5.53039E-03
1.0360,5.93617E-03
1.0370,6.36926E-03
1.0380,6.83131E-03
1.0390,7.32405E-03
1.0400,7.84927E-03
1.0410,8.40888E-03
1.0420,9.00486E-03
1.0430,9.63930E-03
1.0440,1.03144E-02
1.0450,1.10324E-02
1.0460,1.17957E-02
1.0470,1.26069E-02
1.0480,1.34685E-02
1.0490,1.43832E-02
1.0500,1.53539E-02
1.0510,1.63835E-02
1.0520,1.74751E-02
1.0530,1.86319E-02
1.0540,1.98572E-02
1.0550,2.11545E-02
1.0560,2.25273E-02
1.0570,2.39794E-02
1.0580,2.55147E-02
1.0590,2.71370E-02
1.0600,2.88504E-02
1.0610,3.06594E-02
1.0620,3.25681E-02
1.0630,3.45812E-02
1.0640,3.67033E-02
1.0650,3.89391E-02
1.0660,4.12937E-02
1.0670,4.37720E-02
1.0680,4.63791E-02
1.0690,4.91205E-02
1.0700,5.20015E-02
1.0710,5.50277E-02
1.0720,5.82046E-02
1.0730,6.15381E-02
1.0740,6.50339E-02
1.0750,6.86981E-02
1.0760,7.25366E-02
1.0770,7.65555E-02
1.0780,8.07609E-02
1.0790,8.51591E-02
1.0800,8.97563E-02
1.0810,9.45588E-02
1.0820,9.95728E-02
1.0830,1.04805E-01
1.0840,1.10260E-01
1.0850,1.15947E-01
1.0860,1.21869E-01
1.0870,1.28034E-01
1.0880,1.34448E-01
1.0890,1.41116E-01
1.0900,1.48045E-01
1.0910,1.55238E-01
1.0920,1.62704E-01
1.0930,1.70445E-01
1.0940,1.78467E-01
1.0950,1.86776E-01
1.0960,1.95374E-01
1.0970,2.04266E-01
1.0980,2.13457E-01
1.0990,2.22948E-01
1.1000,2.32742E-01
1.1010,2.42843E-01
1.1020,2.53252E-01
1.1030,2.63969E-01
1.1040,2.74996E-01
1.1050,2.86333E-01
1.1060,2.97979E-01
1.1070,3.09932E-01
1.1080,3.22191E-01
1.1090,3.34752E-01
1.1100,3.47612E-01
1.1110,3.60766E-01
1.1120,3.74209E-01
1.1130,3.87934E-01
1.1140,4.01934E-01
1.1150,4.16199E-01
1.1160,4.30722E-01
1.1170,4.45490E-01
1.1180,4.60491E-01
1.1190,4.75714E-01
1.1200,4.91144E-01
1.1210,5.06764E-01
1.1220,5.22559E-01
1.1230,5.38510E-01
1.1240,5.54598E-01
1.1250,5.70802E-01
1.1260,5.87100E-01
1.1270,6.03469E-01
1.1280,6.19884E-01
1.1290,6.36318E-01
1.1300,6.52744E-01
1.1310,6.69133E-01
1.1320,6.85454E-01
1.1330,7.01676E-01
1.1340,7.17766E-01
1.1350,7.33689E-01
1.1360,7.49410E-01
1.1370,7.64892E-01
1.1380,7.80096E-01
1.1390,7.94984E-01
1.1400,8.09515E-01
1.1410,8.23648E-01
1.1420,8.37340E-01
1.1430,8.50548E-01
1.1440,8.63229E-01
1.1450,8.75337E-01
1.1460,8.86828E-01
1.1470,8.97655E-01
1.1480,9.07773E-01
1.1490,9.17135E-01
1.1500,9.25695E-01
1.1510,9.33407E-01
1.1520,9.40224E-01
1.1530,9.46101E-01
1.1540,9.50992E-01
1.1550,9.54852E-01
1.1560,9.57639E-01
1.1570,9.59308E-01
1.1580,9.59819E-01
1.1590,9.59132E-01
1.1600,9.57207E-01
1.1610,9.54009E-01
1.1620,9.49502E-01
1.1630,9.43653E-01
1.1640,9.36434E-01
1.1650,9.27816E-01
1.1660,9.17775E-01
1.1670,9.06288E-01
1.1680,8.93338E-01
1.1690,8.78910E-01
1.1700,8.62992E-01
1.1710,8.45577E-01
1.1720,8.26661E-01
1.1730,8.06245E-01
1.1740,7.84334E-01
1.1750,7.60938E-01
1.1760,7.36070E-01
1.1770,7.09751E-01
1.1780,6.82003E-01
1.1790,6.52857E-01
1.1800,6.22346E-01
1.1810,5.90510E-01
1.1820,5.57394E-01
1.1830,5.23047E-01
1.1840,4.87526E-01
1.1850,4.50892E-01
1.1860,4.13210E-01
1.1870,3.74553E-01
1.1880,3.34997E-01
1.1890,2.94624E-01
1.1900,2.53522E-01
1.1910,2.11783E-01
1.1920,1.69504E-01
1.1930,1.26786E-01
1.1940,8.37348E-02
1.1950,4.04609E-02
1.1960,-2.92218E-03
1.1970,-4.62970E-02
1.1980,-8.95429E-02
1.1990,-1.32536E-01
1.2000,-1.75152E-01
1.2010,-2.17260E-01
1.2020,-2.58733E-01
1.2030,-2.99438E-01
1.2040,-3.39245E-01
1.2050,-3.78021E-01
1.2060,-4.15634E-01
1.2070,-4.51955E-01
1.2080,-4.86852E-01
1.2090,-5.20200E-01
1.2100,-5.51872E-01
1.2110,-5.81747E-01
1.2120,-6.09706E-01
1.2130,-6.35635E-01
1.2140,-6.59426E-01
1.2150,-6.80975E-01
1.2160,-7.00183E-01
1.2170,-7.16960E-01
1.2180,-7.31223E-01
1.2190,-7.42895E-01
1.2200,-7.51909E-01
1.2210,-7.58205E-01
1.2220,-7.61735E-01
1.2230,-7.62459E-01
1.2240,-7.60347E-01
1.2250,-7.55380E-01
1.2260,-7.47551E-01
1.2270,-7.36862E-01
1.2280,-7.23329E-01
1.2290,-7.06979E-01
1.2300,-6.87851E-01
1.2310,-6.65996E-01
1.2320,-6.41478E-01
1.2330,-6.14374E-01
1.2340,-5.84771E-01
1.2350,-5.52771E-01
1.2360,-5.18487E-01
1.2370,-4.82045E-01
1.2380,-4.43579E-01
1.2390,-4.03239E-01
1.2400,-3.61182E-01
1.2410,-3.17576E-01
1.2420,-2.72599E-01
1.2430,-2.26438E-01
1.2440,-1.79286E-01
1.2450,-1.31345E-01
1.2460,-8.28218E-02
1.2470,-3.39301E-02
1.2480,1.51136E-02
1.2490,6.40888E-02
1.2500,1.12773E-01
1.2510,1.60943E-01
1.2520,2.08374E-01
1.2530,2.54844E-01
1.2540,3.00133E-01
1.2550,3.44022E-01
1.2560,3.86300E-01
1.2570,4.26759E-01
1.2580,4.65199E-01
1.2590,5.01427E-01
1.2600,5.35260E-01
1.2610,5.66525E-01
1.2620,5.95057E-01
1.2630,6.20708E-01
1.2640,6.43339E-01
1.2650,6.62827E-01
1.2660,6.79063E-01
1.2670,6.91953E-01
1.2680,7.01419E-01
1.2690,7.07400E-01
1.2700,7.09852E-01
1.2710,7.08750E-01
1.2720,7.04085E-01
1.2730,6.95866E-01
1.2740,6.84121E-01
1.2750,6.68898E-01
1.2760,6.50261E-01
1.2770,6.28293E-01
1.2780,6.03095E-01
1.2790,5.74786E-01
1.2800,5.43501E-01
1.2810,5.09392E-01
1.2820,4.72628E-01
1.2830,4.33392E-01
1.2840,3.91881E-01
1.2850,3.48308E-01
1.2860,3.02895E-01
1.2870,2.55877E-01
1.2880,2.07499E-01
1.2890,1.58015E-01
1.2900,1.07686E-01
1.2910,5.67801E-02
1.2920,5.56836E-03
1.2930,-4.56733E-02
1.2940,-9.66676E-02
1.2950,-1.47137E-01
1.2960,-1.96806E-01
1.2970,-2.45401E-01
1.2980,-2.92653E-01
1.2990,-3.38299E-01
1.3000,-3.82085E-01
1.3010,-4.23763E-01
1.3020,-4.63098E-01
1.3030,-4.99866E-01
1.3040,-5.33856E-01
1.3050,-5.64872E-01
1.3060,-5.92735E-01
1.3070,-6.17279E-01
1.3080,-6.38360E-01
1.3090,-6.55851E-01
1.3100,-6.69646E-01
1.3110,-6.79657E-01
1.3120,-6.85820E-01
1.3130,-6.88091E-01
1.3140,-6.86448E-01
1.3150,-6.80892E-01
1.3160,-6.71446E-01
1.3170,-6.58156E-01
1.3180,-6.41091E-01
1.3190,-6.20340E-01
1.3200,-5.96016E-01
1.3210,-5.68251E-01
1.3220,-5.37200E-01
1.3230,-5.03035E-01
1.3240,-4.65949E-01
1.3250,-4.26153E-01
1.3260,-3.83872E-01
1.3270,-3.39350E-01
1.3280,-2.92842E-01
1.3290,-2.44617E-01
1.3300,-1.94957E-01
1.3310,-1.44149E-01
1.3320,-9.24920E-02
1.3330,-4.02891E-02
1.3340,1.21520E-02
1.3350,6.45211E-02
1.3360,1.16507E-01
1.3370,1.67801E-01
1.3380,2.18096E-01
1.3390,2.67090E-01
1.3400,3.14489E-01
1.3410,3.60007E-01
1.3420,4.03369E-01
1.3430,4.44311E-01
1.3440,4.82584E-01
1.3450,5.17953E-01
1.3460,5.50202E-01
1.3470,5.79131E-01
1.3480,6.04562E-01
1.3490,6.26335E-01
1.3500,6.44315E-01
1.3510,6.58388E-01
1.3520,6.68464E-01
1.3530,6.74476E-01
1.3540,6.76383E-01
1.3550,6.74170E-01
1.3560,6.67844E-01
1.3570,6.57441E-01
1.3580,6.43019E-01
1.3590,6.24663E-01
1.3600,6.02481E-01
1.3610,5.76605E-01
1.3620,5.47191E-01
1.3630,5.14417E-01
1.3640,4.78480E-01
1.3650,4.39599E-01
1.3660,3.98011E-01
1.3670,3.53971E-01
1.3680,3.07747E-01
1.3690,2.59624E-01
1.3700,2.09898E-01
1.3710,1.58874E-01
1.3720,1.06867E-01
1.3730,5.41996E-02
1.3740,1.19614E-03
1.3750,-5.18147E-02
1.3760,-1.04504E-01
1.3770,-1.56546E-01
1.3780,-2.07615E-01
1.3790,-2.57395E-01
1.3800,-3.05577E-01
1.3810,-3.51859E-01
1.3820,-3.95953E-01
1.3830,-4.37584E-01
1.3840,-4.76492E-01
1.3850,-5.12434E-01
1.3860,-5.45185E-01
1.3870,-5.74540E-01
1.3880,-6.00316E-01
1.3890,-6.22350E-01
1.3900,-6.40506E-01
1.3910,-6.54667E-01
1.3920,-6.64746E-01
1.3930,-6.70679E-01
1.3940,-6.72429E-01
1.3950,-6.69983E-01
1.3960,-6.63357E-01
1.3970,-6.52591E-01
1.3980,-6.37754E-01
1.3990,-6.18936E-01
1.4000,-5.96255E-01
1.4010,-5.69854E-01
1.4020,-5.39896E-01
1.4030,-5.06569E-01
1.4040,-4.70080E-01
1.4050,-4.30658E-01
1.4060,-3.88549E-01
1.4070,-3.44016E-01
1.4080,-2.97336E-01
1.4090,-2.48800E-01
1.4100,-1.98713E-01
1.4110,-1.47386E-01
1.4120,-9.51390E-02
1.4130,-4.22992E-02
1.4140,1.08045E-02
1.4150,6.38408E-02
1.4160,1.16479E-01
1.4170,1.68391E-01
1.4180,2.19254E-01
1.4190,2.68751E-01
1.4200,3.16573E-01
1.4210,3.62424E-01
1.4220,4.06018E-01
1.4230,4.47084E-01
1.4240,4.85368E-01
1.4250,5.20631E-01
1.4260,5.52656E-01
1.4270,5.81244E-01
1.4280,6.06219E-01
1.4290,6.27425E-01
1.4300,6.44734E-01
1.4310,6.58037E-01
1.4320,6.67255E-01
1.4330,6.72332E-01
1.4340,6.73236E-01
1.4350,6.69965E-01
1.4360,6.62540E-01
1.4370,6.51009E-01
1.4380,6.35444E-01
1.4390,6.15944E-01
1.4400,5.92632E-01
1.4410,5.65652E-01
1.4420,5.35173E-01
1.4430,5.01386E-01
1.4440,4.64501E-01
1.4450,4.24746E-01
1.4460,3.82369E-01
1.4470,3.37632E-01
1.4480,2.90813E-01
1.4490,2.42201E-01
1.4500,1.92096E-01
1.4510,1.40809E-01
1.4520,8.86541E-02
1.4530,3.59540E-02
1.4540,-1.69671E-02
1.4550,-6.97839E-02
1.4560,-1.22172E-01
1.4570,-1.73810E-01
1.4580,-2.24382E-01
1.4590,-2.73578E-01
1.4600,-3.21097E-01
1.4610,-3.66650E-01
1.4620,-4.09958E-01
1.4630,-4.50758E-01
1.4640,-4.88802E-01
1.4650,-5.23859E-01
1.4660,-5.55718E-01
1.4670,-5.84185E-01
1.4680,-6.09089E-01
1.4690,-6.30281E-01
1.4700,-6.47634E-01
1.4710,-6.61045E-01
1.4720,-6.70435E-01
1.4730,-6.75750E-01
1.4740,-6.76960E-01
1.4750,-6.74060E-01
1.4760,-6.67072E-01
1.4770,-6.56040E-01
1.4780,-6.41034E-01
1.4790,-6.22148E-01
1.4800,-5.99499E-01
1.4810,-5.73227E-01
1.4820,-5.43492E-01
1.4830,-5.10478E-01
1.4840,-4.74385E-01
1.4850,-4.35434E-01
1.4860,-3.93861E-01
1.4870,-3.49918E-01
1.4880,-3.03872E-01
1.4890,-2.56001E-01
1.4900,-2.06594E-01
1.4910,-1.55947E-01
1.4920,-1.04367E-01
1.4930,-5.21616E-02
1.4940,3.55790E-04
1.4950,5.28711E-02
1.4960,1.05071E-01
1.4970,1.56644E-01
1.4980,2.07283E-01
1.4990,2.56688E-01
1.5000,3.04567E-01
1.5010,3.50635E-01
1.5020,3.94621E-01
1.5030,4.36266E-01
1.5040,4.75325E-01
1.5050,5.11570E-01
1.5060,5.44789E-01
1.5070,5.74788E-01
1.5080,6.01393E-01
1.5090,6.24451E-01
1.5100,6.43830E-01
1.5110,6.59419E-01
1.5120,6.71129E-01
1.5130,6.78897E-01
1.5140,6.82681E-01
1.5150,6.82463E-01
1.5160,6.78247E-01
1.5170,6.70064E-01
1.5180,6.57964E-01
1.5190,6.42023E-01
1.5200,6.22338E-01
1.5210,5.99027E-01
1.5220,5.72231E-01
1.5230,5.42108E-01
1.5240,5.08837E-01
1.5250,4.72616E-01
1.5260,4.33656E-01
1.5270,3.92186E-01
1.5280,3.48450E-01
1.5290,3.02702E-01
1.5300,2.55208E-01
1.5310,2.06243E-01
1.5320,1.56093E-01
1.5330,1.05045E-01
1.5340,5.33939E-02
1.5350,1.43692E-03
1.5360,-5.05284E-02
1.5370,-1.02205E-01
1.5380,-1.53297E-01
1.5390,-2.03516E-01
1.5400,-2.52574E-01
1.5410,-3.00195E-01
1.5420,-3.46111E-01
1.5430,-3.90061E-01
1.5440,-4.31800E-01
1.5450,-4.71095E-01
1.5460,-5.07726E-01
1.5470,-5.41489E-01
1.5480,-5.72199E-01
1.5490,-5.99686E-01
1.5500,-6.23800E-01
1.5510,-6.44409E-01
1.5520,-6.61404E-01
1.5530,-6.74694E-01
1.5540,-6.84209E-01
1.5550,-6.89901E-01
1.5560,-6.91744E-01
1.5570,-6.89733E-01
1.5580,-6.83885E-01
1.5590,-6.74237E-01
1.5600,-6.60848E-01
1.5610,-6.43798E-01
1.5620,-6.23187E-01
1.5630,-5.99133E-01
1.5640,-5.71773E-01
1.5650,-5.41265E-01
1.5660,-5.07779E-01
1.5670,-4.71504E-01
1.5680,-4.32644E-01
1.5690,-3.91414E-01
1.5700,-3.48045E-01
1.5710,-3.02775E-01
1.5720,-2.55854E-01
1.5730,-2.07541E-01
1.5740,-1.58100E-01
1.5750,-1.07801E-01
1.5760,-5.69179E-02
1.5770,-5.72686E-03
1.5780,4.54952E-02
1.5790,9.64721E-02
1.5800,1.46930E-01
1.5810,1.96597E-01
1.5820,2.45210E-01
1.5830,2.92509E-01
1.5840,3.38243E-01
1.5850,3.82170E-01
1.5860,4.24060E-01
1.5870,4.63692E-01
1.5880,5.00859E-01
1.5890,5.35369E-01
1.5900,5.67042E-01
1.5910,5.95717E-01
1.5920,6.21246E-01
1.5930,6.43500E-01
1.5940,6.62368E-01
1.5950,6.77756E-01
1.5960,6.89590E-01
1.5970,6.97812E-01
1.5980,7.02387E-01
1.5990,7.03298E-01
1.6000,7.00544E-01
1.6010,6.94148E-01
1.6020,6.84148E-01
1.6030,6.70602E-01
1.6040,6.53588E-01
1.6050,6.33198E-01
1.6060,6.09544E-01
1.6070,5.82754E-01
1.6080,5.52970E-01
1.6090,5.20350E-01
1.6100,4.85066E-01
1.6110,4.47304E-01
1.6120,4.07260E-01
1.6130,3.65143E-01
1.6140,3.21170E-01
1.6150,2.75568E-01
1.6160,2.28569E-01
1.6170,1.80416E-01
1.6180,1.31352E-01
1.6190,8.16263E-02
1.6200,3.14902E-02
1.6210,-1.88040E-02
1.6220,-6.90041E-02
1.6230,-1.18859E-01
1.6240,-1.68121E-01
1.6250,-2.16546E-01
1.6260,-2.63894E-01
1.6270,-3.09932E-01
1.6280,-3.54435E-01
1.6290,-3.97185E-01
1.6300,-4.37974E-01
1.6310,-4.76606E-01
1.6320,-5.12895E-01
1.6330,-5.46666E-01
1.6340,-5.77758E-01
1.6350,-6.06026E-01
1.6360,-6.31335E-01
1.6370,-6.53569E-01
1.6380,-6.72625E-01
1.6390,-6.88416E-01
1.6400,-7.00873E-01
1.6410,-7.09940E-01
1.6420,-7.15581E-01
1.6430,-7.17775E-01
1.6440,-7.16519E-01
1.6450,-7.11823E-01
1.6460,-7.03718E-01
1.6470,-6.92249E-01
1.6480,-6.77477E-01
1.6490,-6.59478E-01
1.6500,-6.38344E-01
1.6510,-6.14182E-01
1.6520,-5.87111E-01
1.6530,-5.57265E-01
1.6540,-5.24790E-01
1.6550,-4.89844E-01
1.6560,-4.52596E-01
1.6570,-4.13226E-01
1.6580,-3.71921E-01
1.6590,-3.28877E-01
1.6600,-2.84301E-01
1.6610,-2.38401E-01
1.6620,-1.91393E-01
1.6630,-1.43498E-01
1.6640,-9.49385E-02
1.6650,-4.59407E-02
1.6660,3.26901E-03
1.6670,5.24637E-02
1.6680,1.01418E-01
1.6690,1.49907E-01
1.6700,1.97710E-01
1.6710,2.44611E-01
1.6720,2.90398E-01
1.6730,3.34864E-01
1.6740,3.77811E-01
1.6750,4.19046E-01
1.6760,4.58387E-01
1.6770,4.95660E-01
1.6780,5.30700E-01
1.6790,5.63356E-01
1.6800,5.93486E-01
1.6810,6.20958E-01
1.6820,6.45657E-01
1.6830,6.67476E-01
1.6840,6.86326E-01
1.6850,7.02127E-01
1.6860,7.14816E-01
1.6870,7.24344E-01
1.6880,7.30673E-01
1.6890,7.33784E-01
1.6900,7.33668E-01
1.6910,7.30332E-01
1.6920,7.23798E-01
1.6930,7.14100E-01
1.6940,7.01287E-01
1.6950,6.85422E-01
1.6960,6.66578E-01
1.6970,6.44845E-01
1.6980,6.20321E-01
1.6990,5.93119E-01
1.7000,5.63360E-01
1.7010,5.31179E-01
1.7020,4.96718E-01
1.7030,4.60129E-01
1.7040,4.21573E-01
1.7050,3.81219E-01
1.7060,3.39242E-01
1.7070,2.95824E-01
1.7080,2.51152E-01
1.7090,2.05417E-01
1.7100,1.58814E-01
1.7110,1.11542E-01
1.7120,6.38016E-02
1.7130,1.57931E-02
1.7140,-3.22817E-02
1.7150,-8.02216E-02
1.7160,-1.27827E-01
1.7170,-1.74901E-01
1.7180,-2.21248E-01
1.7190,-2.66679E-01
1.7200,-3.11007E-01
1.7210,-3.54051E-01
1.7220,-3.95638E-01
1.7230,-4.35599E-01
1.7240,-4.73774E-01
1.7250,-5.10011E-01
1.7260,-5.44165E-01
1.7270,-5.76102E-01
1.7280,-6.05696E-01
1.7290,-6.32834E-01
1.7300,-6.57409E-01
1.7310,-6.79329E-01
1.7320,-6.98510E-01
1.7330,-7.14881E-01
1.7340,-7.28383E-01
1.7350,-7.38968E-01
1.7360,-7.46599E-01
1.7370,-7.51253E-01
1.7380,-7.52917E-01
1.7390,-7.51593E-01
1.7400,-7.47290E-01
1.7410,-7.40033E-01
1.7420,-7.29857E-01
1.7430,-7.16808E-01
1.7440,-7.00943E-01
1.7450,-6.82332E-01
1.7460,-6.61053E-01
1.7470,-6.37195E-01
1.7480,-6.10856E-01
1.7490,-5.82145E-01
1.7500,-5.51177E-01
1.7510,-5.18078E-01
1.7520,-4.82980E-01
1.7530,-4.46022E-01
1.7540,-4.07351E-01
1.7550,-3.67119E-01
1.7560,-3.25483E-01
1.7570,-2.82605E-01
1.7580,-2.38652E-01
1.7590,-1.93791E-01
1.7600,-1.48197E-01
1.7610,-1.02042E-01
1.7620,-5.55018E-02
1.7630,-8.75283E-03
1.7640,3.80291E-02
1.7650,8.46686E-02
1.7660,1.30992E-01
1.7670,1.76826E-01
1.7680,2.22003E-01
1.7690,2.66356E-01
1.7700,3.09722E-01
1.7710,3.51944E-01
1.7720,3.92869E-01
1.7730,4.32348E-01
1.7740,4.70242E-01
1.7750,5.06414E-01
1.7760,5.40736E-01
1.7770,5.73089E-01
1.7780,6.03358E-01
1.7790,6.31439E-01
1.7800,6.57236E-01
1.7810,6.80660E-01
1.7820,7.01633E-01
1.7830,7.20086E-01
1.7840,7.35958E-01
1.7850,7.49199E-01
1.7860,7.59768E-01
1.7870,7.67633E-01
1.7880,7.72773E-01
1.7890,7.75176E-01
1.7900,7.74841E-01
1.7910,7.71775E-01
1.7920,7.65996E-01
1.7930,7.57529E-01
1.7940,7.46412E-01
1.7950,7.32690E-01
1.7960,7.16416E-01
1.7970,6.97654E-01
1.7980,6.76474E-01
1.7990,6.52956E-01
1.8000,6.27186E-01
1.8010,5.99258E-01
1.8020,5.69274E-01
1.8030,5.37342E-01
1.8040,5.03574E-01
1.8050,4.68091E-01
1.8060,4.31017E-01
1.8070,3.92482E-01
1.8080,3.52621E-01
1.8090,3.11569E-01
1.8100,2.69469E-01
1.8110,2.26465E-01
1.8120,1.82703E-01
1.8130,1.38330E-01
1.8140,9.34967E-02
1.8150,4.83524E-02
1.8160,3.04777E-03
1.8170,-4.22670E-02
1.8180,-8.74424E-02
1.8190,-1.32330E-01
1.8200,-1.76784E-01
1.8210,-2.20659E-01
1.8220,-2.63814E-01
1.8230,-3.06109E-01
1.8240,-3.47410E-01
1.8250,-3.87586E-01
1.8260,-4.26508E-01
1.8270,-4.64056E-01
1.8280,-5.00112E-01
1.8290,-5.34564E-01
1.8300,-5.67305E-01
1.8310,-5.98237E-01
1.8320,-6.27264E-01
1.8330,-6.54300E-01
1.8340,-6.79265E-01
1.8350,-7.02084E-01
1.8360,-7.22692E-01
1.8370,-7.41029E-01
1.8380,-7.57044E-01
1.8390,-7.70693E-01
1.8400,-7.81939E-01
1.8410,-7.90755E-01
1.8420,-7.97118E-01
1.8430,-8.01016E-01
1.8440,-8.02442E-01
1.8450,-8.01400E-01
1.8460,-7.97899E-01
1.8470,-7.91957E-01
1.8480,-7.83597E-01
1.8490,-7.72851E-01
1.8500,-7.59760E-01
1.8510,-7.44367E-01
1.8520,-7.26727E-01
1.8530,-7.06899E-01
1.8540,-6.84947E-01
1.8550,-6.60943E-01
1.8560,-6.34965E-01
1.8570,-6.07095E-01
1.8580,-5.77421E-01
1.8590,-5.46036E-01
1.8600,-5.13037E-01
1.8610,-4.78526E-01
1.8620,-4.42608E-01
1.8630,-4.05393E-01
1.8640,-3.66992E-01
1.8650,-3.27522E-01
1.8660,-2.87099E-01
1.8670,-2.45844E-01
1.8680,-2.03878E-01
1.8690,-1.61324E-01
1.8700,-1.18305E-01
1.8710,-7.49479E-02
1.8720,-3.13759E-02
1.8730,1.22857E-02
1.8740,5.59124E-02
1.8750,9.93805E-02
1.8760,1.42567E-01
1.8770,1.85352E-01
1.8780,2.27616E-01
1.8790,2.69241E-01
1.8800,3.10112E-01
1.8810,3.50118E-01
1.8820,3.89150E-01
1.8830,4.27102E-01
1.8840,4.63873E-01
1.8850,4.99363E-01
1.8860,5.33478E-01
1.8870,5.66130E-01
1.8880,5.97232E-01
1.8890,6.26703E-01
1.8900,6.54469E-01
1.8910,6.80458E-01
1.8920,7.04605E-01
1.8930,7.26850E-01
1.8940,7.47138E-01
1.8950,7.65419E-01
1.8960,7.81652E-01
1.8970,7.95797E-01
1.8980,8.07824E-01
1.8990,8.17705E-01
1.9000,8.25422E-01
1.9010,8.30958E-01
1.9020,8.34307E-01
1.9030,8.35464E-01
1.9040,8.34434E-01
1.9050,8.31225E-01
1.9060,8.25851E-01
1.9070,8.18332E-01
1.9080,8.08695E-01
1.9090,7.96969E-01
1.9100,7.83191E-01
1.9110,7.67401E-01
1.9120,7.49647E-01
1.9130,7.29979E-01
1.9140,7.08451E-01
1.9150,6.85125E-01
1.9160,6.60065E-01
1.9170,6.33338E-01
1.9180,6.05016E-01
1.9190,5.75176E-01
1.9200,5.43896E-01
1.9210,5.11258E-01
1.9220,4.77348E-01
1.9230,4.42253E-01
1.9240,4.06064E-01
1.9250,3.68873E-01
1.9260,3.30775E-01
1.9270,2.91865E-01
1.9280,2.52241E-01
1.9290,2.12002E-01
1.9300,1.71247E-01
1.9310,1.30077E-01
1.9320,8.85927E-02
1.9330,4.68947E-02
1.9340,5.08407E-03
1.9350,-3.67388E-02
1.9360,-7.84740E-02
1.9370,-1.20022E-01
1.9380,-1.61286E-01
1.9390,-2.02167E-01
1.9400,-2.42572E-01
1.9410,-2.82406E-01
1.9420,-3.21577E-01
1.9430,-3.59996E-01
1.9440,-3.97576E-01
1.9450,-4.34231E-01
1.9460,-4.69880E-01
1.9470,-5.04443E-01
1.9480,-5.37845E-01
1.9490,-5.70011E-01
1.9500,-6.00873E-01
1.9510,-6.30363E-01
1.9520,-6.58419E-01
1.9530,-6.84981E-01
1.9540,-7.09995E-01
1.9550,-7.33409E-01
1.9560,-7.55174E-01
1.9570,-7.75248E-01
1.9580,-7.93591E-01
1.9590,-8.10168E-01
1.9600,-8.24947E-01
1.9610,-8.37901E-01
1.9620,-8.49009E-01
1.9630,-8.58250E-01
1.9640,-8.65611E-01
1.9650,-8.71081E-01
1.9660,-8.74656E-01
1.9670,-8.76332E-01
1.9680,-8.76114E-01
1.9690,-8.74006E-01
1.9700,-8.70021E-01
1.9710,-8.64172E-01
1.9720,-8.56478E-01
1.9730,-8.46961E-01
1.9740,-8.35648E-01
1.9750,-8.22568E-01
1.9760,-8.07754E-01
1.9770,-7.91244E-01
1.9780,-7.73077E-01
1.9790,-7.53297E-01
1.9800,-7.31951E-01
1.9810,-7.09087E-01
1.9820,-6.84757E-01
1.9830,-6.59018E-01
1.9840,-6.31926E-01
1.9850,-6.03541E-01
1.9860,-5.73925E-01
1.9870,-5.43143E-01
1.9880,-5.11260E-01
1.9890,-4.78346E-01
1.9900,-4.44469E-01
1.9910,-4.09700E-01
1.9920,-3.74112E-01
1.9930,-3.37780E-01
1.9940,-3.00776E-01
1.9950,-2.63177E-01
1.9960,-2.25059E-01
1.9970,-1.86499E-01
1.9980,-1.47573E-01
1.9990,-1.08359E-01
2.0000,-6.89340E-02
2.0010,-2.93753E-02
2.0020,1.02403E-02
2.0030,4.98361E-02
2.0040,8.93363E-02
2.0050,1.28666E-01
2.0060,1.67749E-01
2.0070,2.06514E-01
2.0080,2.44888E-01
2.0090,2.82799E-01
2.0100,3.20179E-01
2.0110,3.56957E-01
2.0120,3.93068E-01
2.0130,4.28447E-01
2.0140,4.63030E-01
2.0150,4.96755E-01
2.0160,5.29565E-01
2.0170,5.61401E-01
2.0180,5.92207E-01
2.0190,6.21933E-01
2.0200,6.50526E-01
2.0210,6.77938E-01
2.0220,7.04125E-01
2.0230,7.29043E-01
2.0240,7.52651E-01
2.0250,7.74912E-01
2.0260,7.95790E-01
2.0270,8.15252E-01
2.0280,8.33270E-01
2.0290,8.49816E-01
2.0300,8.64865E-01
2.0310,8.78397E-01
2.0320,8.90392E-01
2.0330,9.00836E-01
2.0340,9.09714E-01
2.0350,9.17018E-01
2.0360,9.22739E-01
2.0370,9.26872E-01
2.0380,9.29418E-01
2.0390,9.30375E-01
2.0400,9.29748E-01
2.0410,9.27544E-01
2.0420,9.23771E-01
2.0430,9.18441E-01
2.0440,9.11568E-01
2.0450,9.03169E-01
2.0460,8.93263E-01
2.0470,8.81872E-01
2.0480,8.69019E-01
2.0490,8.54730E-01
2.0500,8.39035E-01
2.0510,8.21964E-01
2.0520,8.03549E-01
2.0530,7.83824E-01
2.0540,7.62827E-01
2.0550,7.40596E-01
2.0560,7.17170E-01
2.0570,6.92592E-01
2.0580,6.66905E-01
2.0590,6.40154E-01
2.0600,6.12384E-01
2.0610,5.83644E-01
2.0620,5.53982E-01
2.0630,5.23449E-01
2.0640,4.92094E-01
2.0650,4.59971E-01
2.0660,4.27131E-01
2.0670,3.93628E-01
2.0680,3.59516E-01
2.0690,3.24851E-01
2.0700,2.89686E-01
2.0710,2.54078E-01
2.0720,2.18083E-01
2.0730,1.81756E-01
2.0740,1.45155E-01
2.0750,1.08334E-01
2.0760,7.13501E-02
2.0770,3.42594E-02
2.0780,-2.88238E-03
2.0790,-4.00199E-02
2.0800,-7.70982E-02
2.0810,-1.14063E-01
2.0820,-1.50859E-01
2.0830,-1.87435E-01
2.0840,-2.23737E-01
2.0850,-2.59713E-01
2.0860,-2.95312E-01
2.0870,-3.30485E-01
2.0880,-3.65182E-01
2.0890,-3.99355E-01
2.0900,-4.32957E-01
2.0910,-4.65943E-01
2.0920,-4.98267E-01
2.0930,-5.29887E-01
2.0940,-5.60761E-01
2.0950,-5.90847E-01
2.0960,-6.20107E-01
2.0970,-6.48503E-01
2.0980,-6.75999E-01
2.0990,-7.02560E-01
2.1000,-7.28152E-01
2.1010,-7.52745E-01
2.1020,-7.76308E-01
2.1030,-7.98812E-01
2.1040,-8.20232E-01
2.1050,-8.40542E-01
2.1060,-8.59718E-01
2.1070,-8.77740E-01
2.1080,-8.94588E-01
2.1090,-9.10242E-01
2.1100,-9.24687E-01
2.1110,-9.37909E-01
2.1120,-9.49893E-01
2.1130,-9.60630E-01
2.1140,-9.70109E-01
2.1150,-9.78324E-01
2.1160,-9.85267E-01
2.1170,-9.90934E-01
2.1180,-9.95324E-01
2.1190,-9.98435E-01
2.1200,-1.00027E+00
2.1210,-1.00082E+00
2.1220,-1.00011E+00
2.1230,-9.98130E-01
2.1240,-9.94891E-01
2.1250,-9.90402E-01
2.1260,-9.84673E-01
2.1270,-9.77716E-01
2.1280,-9.69545E-01
2.1290,-9.60173E-01
2.1300,-9.49618E-01
2.1310,-9.37896E-01
2.1320,-9.25026E-01
2.1330,-9.11028E-01
2.1340,-8.95924E-01
2.1350,-8.79736E-01
2.1360,-8.62487E-01
2.1370,-8.44203E-01
2.1380,-8.24908E-01
2.1390,-8.04631E-01
2.1400,-7.83398E-01
2.1410,-7.61238E-01
2.1420,-7.38181E-01
2.1430,-7.14258E-01
2.1440,-6.89500E-01
2.1450,-6.63938E-01
2.1460,-6.37606E-01
2.1470,-6.10536E-01
2.1480,-5.82764E-01
2.1490,-5.54323E-01
2.1500,-5.25248E-01
2.1510,-4.95576E-01
2.1520,-4.65341E-01
2.1530,-4.34581E-01
2.1540,-4.03331E-01
2.1550,-3.71629E-01
2.1560,-3.39513E-01
2.1570,-3.07018E-01
2.1580,-2.74184E-01
2.1590,-2.41047E-01
2.1600,-2.07644E-01
2.1610,-1.74015E-01
2.1620,-1.40195E-01
2.1630,-1.06223E-01
2.1640,-7.21359E-02
2.1650,-3.79711E-02
2.1660,-3.76552E-03
2.1670,3.04442E-02
2.1680,6.46214E-02
2.1690,9.87301E-02
2.1700,1.32734E-01
2.1710,1.66599E-01
2.1720,2.00289E-01
2.1730,2.33769E-01
2.1740,2.67007E-01
2.1750,2.99967E-01
2.1760,3.32618E-01
2.1770,3.64926E-01
2.1780,3.96861E-01
2.1790,4.28391E-01
2.1800,4.59486E-01
2.1810,4.90115E-01
2.1820,5.20251E-01
2.1830,5.49864E-01
2.1840,5.78927E-01
2.1850,6.07413E-01
2.1860,6.35296E-01
2.1870,6.62552E-01
2.1880,6.89156E-01
2.1890,7.15084E-01
2.1900,7.40314E-01
2.1910,7.64823E-01
2.1920,7.88593E-01
2.1930,8.11601E-01
2.1940,8.33830E-01
2.1950,8.55261E-01
2.1960,8.75876E-01
2.1970,8.95661E-01
2.1980,9.14599E-01
2.1990,9.32676E-01
2.2000,9.49878E-01
2.2010,9.66194E-01
2.2020,9.81610E-01
2.2030,9.96118E-01
2.2040,1.00971E+00
2.2050,1.02237E+00
2.2060,1.03409E+00
2.2070,1.04488E+00
2.2080,1.05471E+00
2.2090,1.06360E+00
2.2100,1.07152E+00
2.2110,1.07849E+00
2.2120,1.08449E+00
2.2130,1.08953E+00
2.2140,1.09361E+00
2.2150,1.09672E+00
2.2160,1.09887E+00
2.2170,1.10005E+00
2.2180,1.10028E+00
2.2190,1.09956E+00
2.2200,1.09789E+00
2.2210,1.09527E+00
2.2220,1.09172E+00
2.2230,1.08723E+00
2.2240,1.08182E+00
2.2250,1.07550E+00
2.2260,1.06827E+00
2.2270,1.06015E+00
2.2280,1.05114E+00
2.2290,1.04126E+00
2.2300,1.03052E+00
2.2310,1.01893E+00
2.2320,1.00650E+00
2.2330,9.93247E-01
2.2340,9.79188E-01
2.2350,9.64336E-01
2.2360,9.48705E-01
2.2370,9.32313E-01
2.2380,9.15175E-01
2.2390,8.97308E-01
2.2400,8.78730E-01
2.2410,8.59457E-01
2.2420,8.39509E-01
2.2430,8.18904E-01
2.2440,7.97661E-01
2.2450,7.75798E-01
2.2460,7.53336E-01
2.2470,7.30295E-01
2.2480,7.06694E-01
2.2490,6.82554E-01
2.2500,6.57896E-01
2.2510,6.32741E-01
2.2520,6.07109E-01
2.2530,5.81022E-01
2.2540,5.54502E-01
2.2550,5.27569E-01
2.2560,5.00247E-01
2.2570,4.72556E-01
2.2580,4.44519E-01
2.2590,4.16157E-01
2.2600,3.87493E-01
2.2610,3.58548E-01
2.2620,3.29345E-01
2.2630,2.99906E-01
2.2640,2.70253E-01
2.2650,2.40408E-01
2.2660,2.10393E-01
2.2670,1.80230E-01
2.2680,1.49940E-01
2.2690,1.19545E-01
2.2700,8.90677E-02
2.2710,5.85285E-02
2.2720,2.79490E-02
2.2730,-2.64970E-03
2.2740,-3.32466E-02
2.2750,-6.38209E-02
2.2760,-9.43521E-02
2.2770,-1.24820E-01
2.2780,-1.55204E-01
2.2790,-1.85484E-01
2.2800,-2.15642E-01
2.2810,-2.45657E-01
2.2820,-2.75510E-01
2.2830,-3.05183E-01
2.2840,-3.34657E-01
2.2850,-3.63913E-01
2.2860,-3.92935E-01
2.2870,-4.21704E-01
2.2880,-4.50203E-01
2.2890,-4.78415E-01
2.2900,-5.06324E-01
2.2910,-5.33914E-01
2.2920,-5.61168E-01
2.2930,-5.88071E-01
2.2940,-6.14609E-01
2.2950,-6.40765E-01
2.2960,-6.66527E-01
2.2970,-6.91880E-01
2.2980,-7.16810E-01
2.2990,-7.41304E-01
2.3000,-7.65350E-01
2.3010,-7.88935E-01
2.3020,-8.12048E-01
2.3030,-8.34676E-01
2.3040,-8.56809E-01
2.3050,-8.78435E-01
2.3060,-8.99546E-01
2.3070,-9.20130E-01
2.3080,-9.40178E-01
2.3090,-9.59681E-01
2.3100,-9.78631E-01
2.3110,-9.97020E-01
2.3120,-1.01484E+00
2.3130,-1.03208E+00
2.3140,-1.04874E+00
2.3150,-1.06481E+00
2.3160,-1.08028E+00
2.3170,-1.09515E+00
2.3180,-1.10941E+00
2.3190,-1.12306E+00
2.3200,-1.13609E+00
2.3210,-1.14851E+00
2.3220,-1.16029E+00
2.3230,-1.17145E+00
2.3240,-1.18198E+00
2.3250,-1.19188E+00
2.3260,-1.20114E+00
2.3270,-1.20976E+00
2.3280,-1.21775E+00
2.3290,-1.22509E+00
2.3300,-1.23180E+00
2.3310,-1.23786E+00
2.3320,-1.24328E+00
2.3330,-1.24807E+00
2.3340,-1.25221E+00
2.3350,-1.25572E+00
2.3360,-1.25859E+00
2.3370,-1.26083E+00
2.3380,-1.26243E+00
2.3390,-1.26340E+00
2.3400,-1.26375E+00
2.3410,-1.26347E+00
2.3420,-1.26257E+00
2.3430,-1.26105E+00
2.3440,-1.25892E+00
2.3450,-1.25618E+00
2.3460,-1.25283E+00
2.3470,-1.24889E+00
2.3480,-1.24435E+00
2.3490,-1.23922E+00
2.3500,-1.23350E+00
2.3510,-1.22721E+00
2.3520,-1.22035E+00
2.3530,-1.21291E+00
2.3540,-1.20492E+00
2.3550,-1.19638E+00
2.3560,-1.18728E+00
2.3570,-1.17765E+00
2.3580,-1.16749E+00
2.3590,-1.15680E+00
2.3600,-1.14560E+00
2.3610,-1.13388E+00
2.3620,-1.12167E+00
2.3630,-1.10896E+00
2.3640,-1.09576E+00
2.3650,-1.08209E+00
2.3660,-1.06795E+00
2.3670,-1.05335E+00
2.3680,-1.03830E+00
2.3690,-1.02281E+00
2.3700,-1.00688E+00
2.3710,-9.90533E-01
2.3720,-9.73769E-01
2.3730,-9.56599E-01
2.3740,-9.39033E-01
2.3750,-9.21081E-01
2.3760,-9.02751E-01
2.3770,-8.84054E-01
2.3780,-8.64999E-01
2.3790,-8.45596E-01
2.3800,-8.25854E-01
2.3810,-8.05784E-01
2.3820,-7.85394E-01
2.3830,-7.64695E-01
2.3840,-7.43698E-01
2.3850,-7.22410E-01
2.3860,-7.00844E-01
2.3870,-6.79007E-01
2.3880,-6.56911E-01
2.3890,-6.34566E-01
2.3900,-6.11980E-01
2.3910,-5.89165E-01
2.3920,-5.66129E-01
2.3930,-5.42883E-01
2.3940,-5.19437E-01
2.3950,-4.95800E-01
2.3960,-4.71982E-01
2.3970,-4.47993E-01
2.3980,-4.23843E-01
2.3990,-3.99540E-01
2.4000,-3.75095E-01
2.4010,-3.50518E-01
2.4020,-3.25816E-01
2.4030,-3.01001E-01
2.4040,-2.76082E-01
2.4050,-2.51066E-01
2.4060,-2.25965E-01
2.4070,-2.00786E-01
2.4080,-1.75540E-01
2.4090,-1.50234E-01
2.4100,-1.24877E-01
2.4110,-9.94794E-02
2.4120,-7.40486E-02
2.4130,-4.85934E-02
2.4140,-2.31222E-02
2.4150,2.35642E-03
2.4160,2.78343E-02
2.4170,5.33033E-02
2.4180,7.87553E-02
2.4190,1.04182E-01
2.4200,1.29577E-01
2.4210,1.54930E-01
2.4220,1.80236E-01
2.4230,2.05486E-01
2.4240,2.30673E-01
2.4250,2.55790E-01
2.4260,2.80829E-01
2.4270,3.05784E-01
2.4280,3.30648E-01
2.4290,3.55413E-01
2.4300,3.80074E-01
2.4310,4.04623E-01
2.4320,4.29055E-01
2.4330,4.53362E-01
2.4340,4.77540E-01
2.4350,5.01581E-01
2.4360,5.25481E-01
2.4370,5.49232E-01
2.4380,5.72831E-01
2.4390,5.96270E-01
2.4400,6.19545E-01
2.4410,6.42650E-01
2.4420,6.65581E-01
2.4430,6.88333E-01
2.4440,7.10900E-01
2.4450,7.33277E-01
2.4460,7.55461E-01
2.4470,7.77447E-01
2.4480,7.99231E-01
2.4490,8.20807E-01
2.4500,8.42173E-01
2.4510,8.63325E-01
2.4520,8.84257E-01
2.4530,9.04968E-01
2.4540,9.25453E-01
2.4550,9.45709E-01
2.4560,9.65732E-01
2.4570,9.85520E-01
2.4580,1.00507E+00
2.4590,1.02438E+00
2.4600,1.04344E+00
2.4610,1.06226E+00
2.4620,1.08082E+00
2.4630,1.09914E+00
2.4640,1.11720E+00
2.4650,1.13500E+00
2.4660,1.15255E+00
2.4670,1.16983E+00
2.4680,1.18685E+00
2.4690,1.20361E+00
2.4700,1.22010E+00
2.4710,1.23632E+00
2.4720,1.25228E+00
2.4730,1.26797E+00
2.4740,1.28338E+00
2.4750,1.29852E+00
2.4760,1.31339E+00
2.4770,1.32798E+00
2.4780,1.34230E+00
2.4790,1.35635E+00
2.4800,1.37011E+00
2.4810,1.38360E+00
2.4820,1.39682E+00
2.4830,1.40975E+00
2.4840,1.42241E+00
2.4850,1.43479E+00
2.4860,1.44689E+00
2.4870,1.45872E+00
2.4880,1.47026E+00
2.4890,1.48153E+00
2.4900,1.49253E+00
2.4910,1.50324E+00
2.4920,1.51368E+00
2.4930,1.52384E+00
2.4940,1.53373E+00
2.4950,1.54335E+00
2.4960,1.55269E+00
2.4970,1.56175E+00
2.4980,1.57055E+00
2.4990,1.57907E+00
2.5000,1.58733E+00
2.5010,1.59532E+00
2.5020,1.60303E+00
2.5030,1.61049E+00
2.5040,1.61767E+00
2.5050,1.62460E+00
2.5060,1.63126E+00
2.5070,1.63766E+00
2.5080,1.64380E+00
2.5090,1.64969E+00
2.5100,1.65532E+00
2.5110,1.66069E+00
2.5120,1.66581E+00
2.5130,1.67068E+00
2.5140,1.67531E+00
2.5150,1.67968E+00
2.5160,1.68381E+00
2.5170,1.68770E+00
2.5180,1.69134E+00
2.5190,1.69475E+00
2.5200,1.69792E+00
2.5210,1.70085E+00
2.5220,1.70355E+00
2.5230,1.70603E+00
2.5240,1.70827E+00
2.5250,1.71028E+00
2.5260,1.71208E+00
2.5270,1.71365E+00
2.5280,1.71500E+00
2.5290,1.71613E+00
2.5300,1.71705E+00
2.5310,1.71776E+00
2.5320,1.71826E+00
2.5330,1.71855E+00
2.5340,1.71863E+00
2.5350,1.71852E+00
2.5360,1.71820E+00
2.5370,1.71768E+00
2.5380,1.71698E+00
2.5390,1.71607E+00
2.5400,1.71498E+00
2.5410,1.71370E+00
2.5420,1.71224E+00
2.5430,1.71059E+00
2.5440,1.70877E+00
2.5450,1.70676E+00
2.5460,1.70459E+00
2.5470,1.70224E+00
2.5480,1.69972E+00
2.5490,1.69703E+00
2.5500,1.69418E+00
2.5510,1.69117E+00
2.5520,1.68800E+00
2.5530,1.68468E+00
2.5540,1.68120E+00
2.5550,1.67757E+00
2.5560,1.67379E+00
2.5570,1.66986E+00
2.5580,1.66580E+00
2.5590,1.66159E+00
2.5600,1.65724E+00
2.5610,1.65276E+00
2.5620,1.64814E+00
2.5630,1.64340E+00
2.5640,1.63853E+00
2.5650,1.63353E+00
2.5660,1.62841E+00
2.5670,1.62316E+00
2.5680,1.61781E+00
2.5690,1.61233E+00
2.5700,1.60674E+00
2.5710,1.60105E+00
2.5720,1.59524E+00
2.5730,1.58933E+00
2.5740,1.58332E+00
2.5750,1.57721E+00
2.5760,1.57099E+00
2.5770,1.56469E+00
2.5780,1.55829E+00
2.5790,1.55179E+00
2.5800,1.54521E+00
2.5810,1.53855E+00
2.5820,1.53180E+00
2.5830,1.52497E+00
2.5840,1.51805E+00
2.5850,1.51107E+00
2.5860,1.50400E+00
2.5870,1.49687E+00
2.5880,1.48966E+00
2.5890,1.48238E+00
2.5900,1.47504E+00
2.5910,1.46764E+00
2.5920,1.46017E+00
2.5930,1.45264E+00
2.5940,1.44506E+00
2.5950,1.43742E+00
2.5960,1.42972E+00
2.5970,1.42198E+00
2.5980,1.41418E+00
2.5990,1.40634E+00
2.6000,1.39845E+00
2.6010,1.39052E+00
2.6020,1.38254E+00
2.6030,1.37453E+00
2.6040,1.36648E+00
2.6050,1.35839E+00
2.6060,1.35026E+00
2.6070,1.34211E+00
2.6080,1.33392E+00
2.6090,1.32570E+00
2.6100,1.31746E+00
2.6110,1.30919E+00
2.6120,1.30089E+00
2.6130,1.29257E+00
2.6140,1.28424E+00
2.6150,1.27588E+00
2.6160,1.26750E+00
2.6170,1.25911E+00
2.6180,1.25071E+00
2.6190,1.24229E+00
2.6200,1.23386E+00
2.6210,1.22541E+00
2.6220,1.21696E+00
2.6230,1.20851E+00
2.6240,1.20004E+00
2.6250,1.19158E+00
2.6260,1.18310E+00
2.6270,1.17463E+00
2.6280,1.16616E+00
2.6290,1.15769E+00
2.6300,1.14922E+00
2.6310,1.14075E+00
2.6320,1.13228E+00
2.6330,1.12383E+00
2.6340,1.11538E+00
2.6350,1.10693E+00
2.6360,1.09850E+00
2.6370,1.09008E+00
2.6380,1.08166E+00
2.6390,1.07326E+00
2.6400,1.06488E+00
2.6410,1.05651E+00
2.6420,1.04815E+00
2.6430,1.03981E+00
2.6440,1.03149E+00
2.6450,1.02318E+00
2.6460,1.01490E+00
2.6470,1.00663E+00
2.6480,9.98387E-01
2.6490,9.90164E-01
2.6500,9.81965E-01
2.6510,9.73789E-01
2.6520,9.65637E-01
2.6530,9.57510E-01
2.6540,9.49410E-01
2.6550,9.41335E-01
2.6560,9.33289E-01
2.6570,9.25270E-01
2.6580,9.17280E-01
2.6590,9.09320E-01
2.6600,9.01389E-01
2.6610,8.93490E-01
2.6620,8.85622E-01
2.6630,8.77785E-01
2.6640,8.69982E-01
2.6650,8.62211E-01
2.6660,8.54474E-01
2.6670,8.46772E-01
2.6680,8.39104E-01
2.6690,8.31471E-01
2.6700,8.23874E-01
2.6710,8.16314E-01
2.6720,8.08790E-01
2.6730,8.01303E-01
2.6740,7.93854E-01
2.6750,7.86442E-01
2.6760,7.79069E-01
2.6770,7.71735E-01
2.6780,7.64440E-01
2.6790,7.57185E-01
2.6800,7.49969E-01
2.6810,7.42793E-01
2.6820,7.35658E-01
2.6830,7.28564E-01
2.6840,7.21510E-01
2.6850,7.14498E-01
2.6860,7.07528E-01
2.6870,7.00599E-01
2.6880,6.93713E-01
2.6890,6.86869E-01
2.6900,6.80067E-01
2.6910,6.73309E-01
2.6920,6.66593E-01
2.6930,6.59920E-01
2.6940,6.53290E-01
2.6950,6.46704E-01
2.6960,6.40162E-01
2.6970,6.33663E-01
2.6980,6.27208E-01
2.6990,6.20797E-01
2.7000,6.14430E-01
2.7010,6.08108E-01
2.7020,6.01829E-01
2.7030,5.95595E-01
2.7040,5.89406E-01
2.7050,5.83260E-01
2.7060,5.77160E-01
2.7070,5.71103E-01
2.7080,5.65092E-01
2.7090,5.59125E-01
2.7100,5.53203E-01
2.7110,5.47325E-01
2.7120,5.41492E-01
2.7130,5.35703E-01
2.7140,5.29959E-01
2.7150,5.24260E-01
2.7160,5.18606E-01
2.7170,5.12995E-01
2.7180,5.07430E-01
2.7190,5.01908E-01
2.7200,4.96431E-01
2.7210,4.90999E-01
2.7220,4.85610E-01
2.7230,4.80266E-01
2.7240,4.74966E-01
2.7250,4.69710E-01
2.7260,4.64497E-01
2.7270,4.59329E-01
2.7280,4.54204E-01
2.7290,4.49122E-01
2.7300,4.44084E-01
2.7310,4.39090E-01
2.7320,4.34138E-01
2.7330,4.29230E-01
2.7340,4.24364E-01
2.7350,4.19541E-01
2.7360,4.14761E-01
2.7370,4.10024E-01
2.7380,4.05328E-01
2.7390,4.00675E-01
2.7400,3.96064E-01
2.7410,3.91495E-01
2.7420,3.86967E-01
2.7430,3.82481E-01
2.7440,3.78036E-01
2.7450,3.73632E-01
2.7460,3.69269E-01
2.7470,3.64947E-01
2.7480,3.60666E-01
2.7490,3.56424E-01
2.7500,3.52223E-01
2.7510,3.48062E-01
2.7520,3.43941E-01
2.7530,3.39859E-01
2.7540,3.35817E-01
2.7550,3.31813E-01
2.7560,3.27849E-01
2.7570,3.23923E-01
2.7580,3.20036E-01
2.7590,3.16187E-01
2.7600,3.12376E-01
2.7610,3.08603E-01
2.7620,3.04868E-01
2.7630,3.01170E-01
2.7640,2.97509E-01
2.7650,2.93885E-01
2.7660,2.90297E-01
2.7670,2.86746E-01
2.7680,2.83232E-01
2.7690,2.79753E-01
2.7700,2.76310E-01
2.7710,2.72902E-01
2.7720,2.69530E-01
2.7730,2.66193E-01
2.7740,2.62891E-01
2.7750,2.59623E-01
2.7760,2.56389E-01
2.7770,2.53190E-01
2.7780,2.50024E-01
2.7790,2.46892E-01
2.7800,2.43793E-01
2.7810,2.40727E-01
2.7820,2.37695E-01
2.7830,2.34694E-01
2.7840,2.31726E-01
2.7850,2.28791E-01
2.7860,2.25887E-01
2.7870,2.23014E-01
2.7880,2.20173E-01
2.7890,2.17363E-01
2.7900,2.14584E-01
2.7910,2.11836E-01
2.7920,2.09118E-01
2.7930,2.06430E-01
2.7940,2.03772E-01
2.7950,2.01144E-01
2.7960,1.98545E-01
2.7970,1.95975E-01
2.7980,1.93434E-01
2.7990,1.90922E-01
2.8000,1.88438E-01
2.8010,1.85983E-01
2.8020,1.83555E-01
2.8030,1.81155E-01
2.8040,1.78783E-01
2.8050,1.76437E-01
2.8060,1.74119E-01
2.8070,1.71828E-01
2.8080,1.69562E-01
2.8090,1.67324E-01
2.8100,1.65111E-01
2.8110,1.62924E-01
2.8120,1.60762E-01
2.8130,1.58626E-01
2.8140,1.56515E-01
2.8150,1.54429E-01
2.8160,1.52367E-01
2.8170,1.50330E-01
2.8180,1.48317E-01
2.8190,1.46328E-01
2.8200,1.44362E-01
2.8210,1.42420E-01
2.8220,1.40502E-01
2.8230,1.38606E-01
2.8240,1.36733E-01
2.8250,1.34883E-01
2.8260,1.33055E-01
2.8270,1.31249E-01
2.8280,1.29465E-01
2.8290,1.27703E-01
2.8300,1.25962E-01
2.8310,1.24243E-01
2.8320,1.22545E-01
2.8330,1.20867E-01
2.8340,1.19210E-01
2.8350,1.17574E-01
2.8360,1.15958E-01
2.8370,1.14362E-01
2.8380,1.12785E-01
2.8390,1.11228E-01
2.8400,1.09691E-01
2.8410,1.08173E-01
2.8420,1.06674E-01
2.8430,1.05193E-01
2.8440,1.03731E-01
2.8450,1.02288E-01
2.8460,1.00863E-01
2.8470,9.94554E-02
2.8480,9.80660E-02
2.8490,9.66943E-02
2.8500,9.53399E-02
2.8510,9.40029E-02
2.8520,9.26829E-02
2.8530,9.13797E-02
2.8540,9.00933E-02
2.8550,8.88233E-02
2.8560,8.75697E-02
2.8570,8.63323E-02
2.8580,8.51108E-02
2.8590,8.39051E-02
2.8600,8.27150E-02
2.8610,8.15404E-02
2.8620,8.03810E-02
2.8630,7.92368E-02
2.8640,7.81074E-02
2.8650,7.69928E-02
2.8660,7.58928E-02
2.8670,7.48073E-02
2.8680,7.37360E-02
2.8690,7.26788E-02
2.8700,7.16355E-02
2.8710,7.06060E-02
2.8720,6.95901E-02
2.8730,6.85877E-02
2.8740,6.75986E-02
2.8750,6.66226E-02
2.8760,6.56597E-02
2.8770,6.47095E-02
2.8780,6.37721E-02
2.8790,6.28472E-02
2.8800,6.19347E-02
2.8810,6.10345E-02
2.8820,6.01463E-02
2.8830,5.92701E-02
2.8840,5.84058E-02
2.8850,5.75531E-02
2.8860,5.67119E-02
2.8870,5.58822E-02
2.8880,5.50637E-02
2.8890,5.42563E-02
2.8900,5.34599E-02
2.8910,5.26744E-02
2.8920,5.18996E-02
2.8930,5.11354E-02
2.8940,5.03817E-02
2.8950,4.96383E-02
2.8960,4.89051E-02
2.8970,4.81820E-02
2.8980,4.74688E-02
2.8990,4.67655E-02
2.9000,4.60719E-02
2.9010,4.53879E-02
2.9020,4.47134E-02
2.9030,4.40482E-02
2.9040,4.33923E-02
2.9050,4.27455E-02
2.9060,4.21077E-02
2.9070,4.14788E-02
2.9080,4.08587E-02
2.9090,4.02472E-02
2.9100,3.96444E-02
2.9110,3.90499E-02
2.9120,3.84639E-02
2.9130,3.78860E-02
2.9140,3.73164E-02
2.9150,3.67547E-02
2.9160,3.62010E-02
2.9170,3.56551E-02
2.9180,3.51169E-02
2.9190,3.45863E-02
2.9200,3.40633E-02
2.9210,3.35477E-02
2.9220,3.30395E-02
2.9230,3.25385E-02
2.9240,3.20446E-02
2.9250,3.15578E-02
2.9260,3.10780E-02
2.9270,3.06050E-02
2.9280,3.01388E-02
2.9290,2.96793E-02
2.9300,2.92264E-02
2.9310,2.87800E-02
2.9320,2.83400E-02
2.9330,2.79064E-02
2.9340,2.74790E-02
2.9350,2.70579E-02
2.9360,2.66428E-02
2.9370,2.62337E-02
2.9380,2.58306E-02
2.9390,2.54333E-02
2.9400,2.50418E-02
2.9410,2.46560E-02
2.9420,2.42758E-02
2.9430,2.39012E-02
2.9440,2.35320E-02
2.9450,2.31682E-02
2.9460,2.28098E-02
2.9470,2.24566E-02
2.9480,2.21086E-02
2.9490,2.17657E-02
2.9500,2.14279E-02
2.9510,2.10950E-02
2.9520,2.07670E-02
2.9530,2.04439E-02
2.9540,2.01255E-02
2.9550,1.98119E-02
2.9560,1.95029E-02
2.9570,1.91984E-02
2.9580,1.88985E-02
2.9590,1.86030E-02
2.9600,1.83120E-02
2.9610,1.80252E-02
2.9620,1.77427E-02
2.9630,1.74645E-02
2.9640,1.71904E-02
2.9650,1.69204E-02
2.9660,1.66544E-02
2.9670,1.63924E-02
2.9680,1.61343E-02
2.9690,1.58801E-02
2.9700,1.56297E-02
2.9710,1.53831E-02
2.9720,1.51402E-02
2.9730,1.49009E-02
2.9740,1.46653E-02
2.9750,1.44332E-02
2.9760,1.42046E-02
2.9770,1.39795E-02
2.9780,1.37578E-02
2.9790,1.35394E-02
2.9800,1.33243E-02
2.9810,1.31125E-02
2.9820,1.29040E-02
2.9830,1.26986E-02
2.9840,1.24963E-02
2.9850,1.22971E-02
2.9860,1.21009E-02
2.9870,1.19078E-02
2.9880,1.17175E-02
2.9890,1.15302E-02
2.9900,1.13458E-02
2.9910,1.11642E-02
2.9920,1.09853E-02
2.9930,1.08092E-02
2.9940,1.06359E-02
2.9950,1.04651E-02
2.9960,1.02970E-02
2.9970,1.01315E-02
2.9980,9.96858E-03
2.9990,9.80814E-03
3.0000,9.65017E-03
3.0010,9.49464E-03
3.0020,9.34152E-03
3.0030,9.19077E-03
3.0040,9.04236E-03
3.0050,8.89624E-03
3.0060,8.75239E-03
3.0070,8.61078E-03
3.0080,8.47137E-03
3.0090,8.33412E-03
3.0100,8.19902E-03
3.0110,8.06601E-03
3.0120,7.93508E-03
3.0130,7.80620E-03
3.0140,7.67933E-03
3.0150,7.55444E-03
3.0160,7.43150E-03
3.0170,7.31049E-03
3.0180,7.19138E-03
3.0190,7.07413E-03
3.0200,6.95873E-03
3.0210,6.84514E-03
3.0220,6.73333E-03
3.0230,6.62328E-03
3.0240,6.51496E-03
3.0250,6.40836E-03
3.0260,6.30343E-03
3.0270,6.20016E-03
3.0280,6.09851E-03
3.0290,5.99848E-03
3.0300,5.90003E-03
3.0310,5.80313E-03
3.0320,5.70777E-03
3.0330,5.61392E-03
3.0340,5.52157E-03
3.0350,5.43067E-03
3.0360,5.34122E-03
3.0370,5.25320E-03
3.0380,5.16657E-03
3.0390,5.08133E-03
3.0400,4.99744E-03
3.0410,4.91489E-03
3.0420,4.83366E-03
3.0430,4.75372E-03
3.0440,4.67506E-03
3.0450,4.59766E-03
3.0460,4.52150E-03
3.0470,4.44656E-03
3.0480,4.37282E-03
3.0490,4.30026E-03
3.0500,4.22887E-03
3.0510,4.15862E-03
3.0520,4.08950E-03
3.0530,4.02149E-03
3.0540,3.95458E-03
3.0550,3.88875E-03
3.0560,3.82397E-03
3.0570,3.76024E-03
3.0580,3.69754E-03
3.0590,3.63585E-03
3.0600,3.57516E-03
3.0610,3.51545E-03
3.0620,3.45671E-03
3.0630,3.39891E-03
3.0640,3.34206E-03
3.0650,3.28612E-03
3.0660,3.23110E-03
3.0670,3.17696E-03
3.0680,3.12371E-03
3.0690,3.07132E-03
3.0700,3.01978E-03
3.0710,2.96908E-03
3.0720,2.91921E-03
3.0730,2.87015E-03
3.0740,2.82189E-03
3.0750,2.77442E-03
3.0760,2.72772E-03
3.0770,2.68179E-03
3.0780,2.63660E-03
3.0790,2.59216E-03
3.0800,2.54844E-03
3.0810,2.50544E-03
3.0820,2.46315E-03
3.0830,2.42154E-03
3.0840,2.38062E-03
3.0850,2.34037E-03
3.0860,2.30079E-03
3.0870,2.26185E-03
3.0880,2.22356E-03
3.0890,2.18589E-03
3.0900,2.14885E-03
3.0910,2.11241E-03
3.0920,2.07658E-03
3.0930,2.04133E-03
3.0940,2.00667E-03
3.0950,1.97258E-03
3.0960,1.93906E-03
3.0970,1.90609E-03
3.0980,1.87366E-03
3.0990,1.84177E-03
3.1000,1.81041E-03
3.1010,1.77957E-03
3.1020,1.74924E-03
3.1030,1.71942E-03
3.1040,1.69009E-03
3.1050,1.66124E-03
3.1060,1.63288E-03
3.1070,1.60498E-03
3.1080,1.57756E-03
3.1090,1.55058E-03
3.1100,1.52406E-03
3.1110,1.49798E-03
3.1120,1.47234E-03
3.1130,1.44712E-03
3.1140,1.42232E-03
3.1150,1.39794E-03
3.1160,1.37396E-03
3.1170,1.35039E-03
3.1180,1.32721E-03
3.1190,1.30442E-03
3.1200,1.28201E-03
3.1210,1.25997E-03
3.1220,1.23831E-03
3.1230,1.21700E-03
3.1240,1.19606E-03
3.1250,1.17547E-03
3.1260,1.15522E-03
3.1270,1.13531E-03
3.1280,1.11574E-03
3.1290,1.09650E-03
3.1300,1.07758E-03
3.1310,1.05898E-03
3.1320,1.04070E-03
3.1330,1.02272E-03
3.1340,1.00504E-03
3.1350,9.87668E-04
3.1360,9.70585E-04
3.1370,9.53791E-04
3.1380,9.37280E-04
3.1390,9.21049E-04
3.1400,9.05093E-04
3.1410,8.89406E-04
3.1420,8.73986E-04
3.1430,8.58826E-04
3.1440,8.43924E-04
3.1450,8.29274E-04
3.1460,8.14873E-04
3.1470,8.00716E-04
3.1480,7.86800E-04
3.1490,7.73120E-04
3.1500,7.59673E-04
3.1510,7.46455E-04
3.1520,7.33461E-04
3.1530,7.20689E-04
3.1540,7.08135E-04
3.1550,6.95794E-04
3.1560,6.83664E-04
3.1570,6.71740E-04
3.1580,6.60021E-04
3.1590,6.48501E-04
3.1600,6.37178E-04
3.1610,6.26048E-04
3.1620,6.15109E-04
3.1630,6.04357E-04
3.1640,5.93789E-04
3.1650,5.83402E-04
3.1660,5.73193E-04
3.1670,5.63158E-04
3.1680,5.53296E-04
3.1690,5.43603E-04
3.1700,5.34076E-04
3.1710,5.24713E-04
3.1720,5.15511E-04
3.1730,5.06466E-04
3.1740,4.97577E-04
3.1750,4.88841E-04
3.1760,4.80256E-04
3.1770,4.71818E-04
3.1780,4.63525E-04
3.1790,4.55375E-04
3.1800,4.47366E-04
3.1810,4.39495E-04
3.1820,4.31759E-04
3.1830,4.24157E-04
3.1840,4.16686E-04
3.1850,4.09344E-04
3.1860,4.02130E-04
3.1870,3.95039E-04
3.1880,3.88072E-04
3.1890,3.81225E-04
3.1900,3.74496E-04
3.1910,3.67884E-04
3.1920,3.61386E-04
3.1930,3.55001E-04
3.1940,3.48727E-04
3.1950,3.42562E-04
3.1960,3.36503E-04
3.1970,3.30550E-04
3.1980,3.24700E-04
3.1990,3.18951E-04
3.2000,3.13303E-04
3.2010,3.07753E-04
3.2020,3.02299E-04
3.2030,2.96940E-04
3.2040,2.91674E-04
3.2050,2.86500E-04
3.2060,2.81416E-04
3.2070,2.76421E-04
3.2080,2.71513E-04
3.2090,2.66690E-04
3.2100,2.61952E-04
3.2110,2.57296E-04
3.2120,2.52722E-04
3.2130,2.48227E-04
3.2140,2.43811E-04
3.2150,2.39472E-04
3.2160,2.35209E-04
3.2170,2.31021E-04
3.2180,2.26906E-04
3.2190,2.22862E-04
3.2200,2.18890E-04
3.2210,2.14987E-04
3.2220,2.11153E-04
3.2230,2.07386E-04
3.2240,2.03685E-04
3.2250,2.00049E-04
3.2260,1.96476E-04
3.2270,1.92967E-04
3.2280,1.89519E-04
3.2290,1.86132E-04
3.2300,1.82804E-04
3.2310,1.79534E-04
3.2320,1.76323E-04
3.2330,1.73167E-04
3.2340,1.70067E-04
3.2350,1.67022E-04
3.2360,1.64031E-04
3.2370,1.61092E-04
3.2380,1.58205E-04
3.2390,1.55369E-04
3.2400,1.52583E-04
3.2410,1.49846E-04
3.2420,1.47157E-04
3.2430,1.44516E-04
3.2440,1.41921E-04
3.2450,1.39373E-04
3.2460,1.36869E-04
3.2470,1.34410E-04
3.2480,1.31994E-04
3.2490,1.29621E-04
3.2500,1.27289E-04
3.2510,1.25000E-04
3.2520,1.22750E-04
3.2530,1.20541E-04
3.2540,1.18371E-04
3.2550,1.16239E-04
3.2560,1.14145E-04
3.2570,1.12088E-04
3.2580,1.10068E-04
3.2590,1.08083E-04
3.2600,1.06134E-04
3.2610,1.04219E-04
3.2620,1.02339E-04
3.2630,1.00491E-04
3.2640,9.86771E-05
3.2650,9.68950E-05
3.2660,9.51447E-05
3.2670,9.34255E-05
3.2680,9.17369E-05
3.2690,9.00784E-05
3.2700,8.84495E-05
3.2710,8.68495E-05
3.2720,8.52781E-05
3.2730,8.37347E-05
3.2740,8.22189E-05
3.2750,8.07301E-05
3.2760,7.92678E-05
3.2770,7.78317E-05
3.2780,7.64212E-05
3.2790,7.50359E-05
3.2800,7.36754E-05
3.2810,7.23392E-05
3.2820,7.10269E-05
3.2830,6.97381E-05
3.2840,6.84723E-05
3.2850,6.72292E-05
3.2860,6.60083E-05
3.2870,6.48093E-05
3.2880,6.36318E-05
3.2890,6.24754E-05
3.2900,6.13397E-05
3.2910,6.02244E-05
3.2920,5.91291E-05
3.2930,5.80534E-05
3.2940,5.69970E-05
3.2950,5.59597E-05
3.2960,5.49409E-05
3.2970,5.39404E-05
3.2980,5.29579E-05
3.2990,5.19931E-05
3.3000,5.10456E-05
3.3010,5.01151E-05
3.3020,4.92014E-05
3.3030,4.83041E-05
3.3040,4.74230E-05
3.3050,4.65578E-05
3.3060,4.57081E-05
3.3070,4.48737E-05
3.3080,4.40544E-05
3.3090,4.32498E-05
3.3100,4.24597E-05
3.3110,4.16839E-05
3.3120,4.09221E-05
3.3130,4.01740E-05
3.3140,3.94395E-05
3.3150,3.87181E-05
3.3160,3.80099E-05
3.3170,3.73144E-05
3.3180,3.66314E-05
3.3190,3.59609E-05
3.3200,3.53024E-05
3.3210,3.46559E-05
3.3220,3.40210E-05
3.3230,3.33976E-05
3.3240,3.27856E-05
3.3250,3.21845E-05
3.3260,3.15944E-05
3.3270,3.10150E-05
3.3280,3.04461E-05
3.3290,2.98874E-05
3.3300,2.93389E-05
3.3310,2.88004E-05
3.3320,2.82716E-05
3.3330,2.77524E-05
3.3340,2.72426E-05
3.3350,2.67421E-05
3.3360,2.62507E-05
3.3370,2.57682E-05
3.3380,2.52944E-05
3.3390,2.48293E-05
3.3400,2.43726E-05
3.3410,2.39242E-05
3.3420,2.34840E-05
3.3430,2.30518E-05
3.3440,2.26274E-05
3.3450,2.22108E-05
3.3460,2.18018E-05
3.3470,2.14002E-05
3.3480,2.10059E-05
3.3490,2.06188E-05
3.3500,2.02387E-05
3.3510,1.98656E-05
3.3520,1.94993E-05
3.3530,1.91396E-05
3.3540,1.87865E-05
3.3550,1.84399E-05
3.3560,1.80996E-05
3.3570,1.77654E-05
3.3580,1.74374E-05
3.3590,1.71154E-05
3.3600,1.67993E-05
3.3610,1.64889E-05
3.3620,1.61842E-05
3.3630,1.58851E-05
3.3640,1.55914E-05
3.3650,1.53032E-05
3.3660,1.50201E-05
3.3670,1.47423E-05
3.3680,1.44696E-05
3.3690,1.42018E-05
3.3700,1.39390E-05
3.3710,1.36809E-05
3.3720,1.34276E-05
3.3730,1.31789E-05
3.3740,1.29348E-05
3.3750,1.26952E-05
3.3760,1.24599E-05
3.3770,1.22290E-05
3.3780,1.20023E-05
3.3790,1.17797E-05
3.3800,1.15613E-05
3.3810,1.13468E-05
3.3820,1.11363E-05
3.3830,1.09297E-05
3.3840,1.07268E-05
3.3850,1.05277E-05
3.3860,1.03322E-05
3.3870,1.01404E-05
3.3880,9.95202E-06
3.3890,9.76713E-06
3.3900,9.58565E-06
3.3910,9.40751E-06
3.3920,9.23264E-06
3.3930,9.06100E-06
3.3940,8.89251E-06
3.3950,8.72712E-06
3.3960,8.56478E-06
3.3970,8.40543E-06
3.3980,8.24902E-06
3.3990,8.09548E-06
3.4000,7.94478E-06
3.4010,7.79686E-06
3.4020,7.65166E-06
3.4030,7.50914E-06
3.4040,7.36925E-06
3.4050,7.23194E-06
3.4060,7.09717E-06
3.4070,6.96488E-06
3.4080,6.83504E-06
3.4090,6.70759E-06
3.4100,6.58250E-06
3.4110,6.45972E-06
3.4120,6.33920E-06
3.4130,6.22092E-06
3.4140,6.10482E-06
3.4150,5.99086E-06
3.4160,5.87902E-06
3.4170,5.76924E-06
3.4180,5.66149E-06
3.4190,5.55574E-06
3.4200,5.45195E-06
3.4210,5.35007E-06
3.4220,5.25009E-06
3.4230,5.15195E-06
3.4240,5.05563E-06
3.4250,4.96110E-06
3.4260,4.86832E-06
3.4270,4.77725E-06
3.4280,4.68788E-06
3.4290,4.60016E-06
3.4300,4.51407E-06
3.4310,4.42958E-06
3.4320,4.34665E-06
3.4330,4.26527E-06
3.4340,4.18539E-06
3.4350,4.10699E-06
3.4360,4.03006E-06
3.4370,3.95455E-06
3.4380,3.88044E-06
3.4390,3.80771E-06
3.4400,3.73633E-06
3.4410,3.66628E-06
3.4420,3.59752E-06
3.4430,3.53005E-06
3.4440,3.46383E-06
3.4450,3.39885E-06
3.4460,3.33507E-06
3.4470,3.27248E-06
3.4480,3.21105E-06
3.4490,3.15077E-06
3.4500,3.09161E-06
3.4510,3.03355E-06
3.4520,2.97657E-06
3.4530,2.92066E-06
3.4540,2.86578E-06
3.4550,2.81193E-06
3.4560,2.75908E-06
3.4570,2.70722E-06
3.4580,2.65632E-06
3.4590,2.60637E-06
3.4600,2.55735E-06
3.4610,2.50925E-06
3.4620,2.46205E-06
3.4630,2.41572E-06
3.4640,2.37026E-06
3.4650,2.32565E-06
3.4660,2.28188E-06
3.4670,2.23891E-06
3.4680,2.19676E-06
3.4690,2.15539E-06
3.4700,2.11479E-06
3.4710,2.07495E-06
3.4720,2.03585E-06
3.4730,1.99749E-06
3.4740,1.95984E-06
3.4750,1.92290E-06
3.4760,1.88665E-06
3.4770,1.85108E-06
3.4780,1.81617E-06
3.4790,1.78191E-06
3.4800,1.74830E-06
3.4810,1.71532E-06
3.4820,1.68295E-06
3.4830,1.65119E-06
3.4840,1.62002E-06
3.4850,1.58944E-06
3.4860,1.55943E-06
3.4870,1.52998E-06
3.4880,1.50109E-06
3.4890,1.47273E-06
3.4900,1.44491E-06
3.4910,1.41761E-06
3.4920,1.39082E-06
3.4930,1.36454E-06
3.4940,1.33874E-06
3.4950,1.31344E-06
3.4960,1.28860E-06
3.4970,1.26423E-06
3.4980,1.24032E-06
3.4990,1.21686E-06
3.5000,1.19384E-06
3.5010,1.17125E-06
3.5020,1.14909E-06
3.5030,1.12734E-06
3.5040,1.10600E-06
3.5050,1.08506E-06
3.5060,1.06452E-06
3.5070,1.04436E-06
3.5080,1.02458E-06
3.5090,1.00517E-06
3.5100,9.86128E-07
3.5110,9.67443E-07
3.5120,9.49110E-07
3.5130,9.31122E-07
3.5140,9.13473E-07
3.5150,8.96156E-07
3.5160,8.79164E-07
3.5170,8.62493E-07
3.5180,8.46136E-07
3.5190,8.30086E-07
3.5200,8.14339E-07
3.5210,7.98889E-07
3.5220,7.83730E-07
3.5230,7.68856E-07
3.5240,7.54263E-07
3.5250,7.39945E-07
3.5260,7.25896E-07
3.5270,7.12113E-07
3.5280,6.98590E-07
3.5290,6.85322E-07
3.5300,6.72304E-07
3.5310,6.59531E-07
3.5320,6.47000E-07
3.5330,6.34705E-07
3.5340,6.22642E-07
3.5350,6.10807E-07
3.5360,5.99196E-07
3.5370,5.87804E-07
3.5380,5.76627E-07
3.5390,5.65661E-07
3.5400,5.54902E-07
3.5410,5.44346E-07
3.5420,5.33990E-07
3.5430,5.23830E-07
3.5440,5.13862E-07
3.5450,5.04082E-07
3.5460,4.94488E-07
3.5470,4.85074E-07
3.5480,4.75839E-07
3.5490,4.66778E-07
3.5500,4.57889E-07
3.5510,4.49168E-07
3.5520,4.40612E-07
3.5530,4.32218E-07
3.5540,4.23983E-07
3.5550,4.15904E-07
3.5560,4.07978E-07
3.5570,4.00202E-07
3.5580,3.92573E-07
3.5590,3.85089E-07
3.5600,3.77746E-07
3.5610,3.70543E-07
3.5620,3.63476E-07
3.5630,3.56543E-07
3.5640,3.49742E-07
3.5650,3.43070E-07
3.5660,3.36524E-07
3.5670,3.30102E-07
3.5680,3.23802E-07
3.5690,3.17621E-07
3.5700,3.11558E-07
3.5710,3.05610E-07
3.5720,2.99774E-07
3.5730,2.94050E-07
3.5740,2.88434E-07
3.5750,2.82925E-07
3.5760,2.77520E-07
3.5770,2.72218E-07
3.5780,2.67016E-07
3.5790,2.61914E-07
3.5800,2.56908E-07
3.5810,2.51998E-07
3.5820,2.47181E-07
3.5830,2.42455E-07
3.5840,2.37819E-07
3.5850,2.33271E-07
3.5860,2.28810E-07
3.5870,2.24434E-07
3.5880,2.20140E-07
3.5890,2.15929E-07
3.5900,2.11797E-07
3.5910,2.07745E-07
3.5920,2.03769E-07
3.5930,1.99869E-07
3.5940,1.96043E-07
3.5950,1.92290E-07
3.5960,1.88608E-07
3.5970,1.84997E-07
3.5980,1.81454E-07
3.5990,1.77979E-07
3.6000,1.74570E-07
3.6010,1.71225E-07
3.6020,1.67945E-07
3.6030,1.64727E-07
3.6040,1.61570E-07
3.6050,1.58474E-07
3.6060,1.55437E-07
3.6070,1.52457E-07
3.6080,1.49534E-07
3.6090,1.46667E-07
3.6100,1.43855E-07
3.6110,1.41096E-07
3.6120,1.38390E-07
3.6130,1.35736E-07
3.6140,1.33132E-07
3.6150,1.30578E-07
3.6160,1.28072E-07
3.6170,1.25615E-07
3.6180,1.23204E-07
3.6190,1.20839E-07
3.6200,1.18520E-07
3.6210,1.16244E-07
3.6220,1.14013E-07
3.6230,1.11823E-07
3.6240,1.09676E-07
3.6250,1.07570E-07
3.6260,1.05504E-07
3.6270,1.03477E-07
3.6280,1.01489E-07
3.6290,9.95392E-08
3.6300,9.76266E-08
3.6310,9.57505E-08
3.6320,9.39103E-08
3.6330,9.21053E-08
3.6340,9.03348E-08
3.6350,8.85982E-08
3.6360,8.68947E-08
3.6370,8.52239E-08
3.6380,8.35850E-08
3.6390,8.19775E-08
3.6400,8.04007E-08
3.6410,7.88542E-08
3.6420,7.73372E-08
3.6430,7.58492E-08
3.6440,7.43898E-08
3.6450,7.29583E-08
3.6460,7.15542E-08
3.6470,7.01770E-08
3.6480,6.88261E-08
3.6490,6.75012E-08
3.6500,6.62016E-08
3.6510,6.49269E-08
3.6520,6.36766E-08
3.6530,6.24503E-08
3.6540,6.12475E-08
3.6550,6.00678E-08
3.6560,5.89106E-08
3.6570,5.77757E-08
3.6580,5.66625E-08
3.6590,5.55707E-08
3.6600,5.44998E-08
3.6610,5.34494E-08
3.6620,5.24192E-08
3.6630,5.14087E-08
3.6640,5.04177E-08
3.6650,4.94456E-08
3.6660,4.84922E-08
3.6670,4.75571E-08
3.6680,4.66399E-08
3.6690,4.57404E-08
3.6700,4.48581E-08
3.6710,4.39928E-08
3.6720,4.31440E-08
3.6730,4.23116E-08
3.6740,4.14952E-08
3.6750,4.06944E-08
3.6760,3.99090E-08
3.6770,3.91387E-08
3.6780,3.83833E-08
3.6790,3.76423E-08
3.6800,3.69155E-08
3.6810,3.62028E-08
3.6820,3.55037E-08
3.6830,3.48181E-08
3.6840,3.41456E-08
3.6850,3.34861E-08
3.6860,3.28393E-08
3.6870,3.22049E-08
3.6880,3.15827E-08
3.6890,3.09724E-08
3.6900,3.03740E-08
3.6910,2.97870E-08
3.6920,2.92113E-08
3.6930,2.86467E-08
3.6940,2.80929E-08
3.6950,2.75499E-08
3.6960,2.70172E-08
3.6970,2.64948E-08
3.6980,2.59825E-08
3.6990,2.54801E-08
3.7000,2.49873E-08
3.7010,2.45040E-08
3.7020,2.40300E-08
3.7030,2.35651E-08
3.7040,2.31092E-08
3.7050,2.26621E-08
3.7060,2.22236E-08
3.7070,2.17935E-08
3.7080,2.13718E-08
3.7090,2.09581E-08
3.7100,2.05524E-08
3.7110,2.01546E-08
3.7120,1.97644E-08
3.7130,1.93817E-08
3.7140,1.90065E-08
3.7150,1.86384E-08
3.7160,1.82775E-08
3.7170,1.79235E-08
3.7180,1.75763E-08
3.7190,1.72359E-08
3.7200,1.69020E-08
3.7210,1.65745E-08
3.7220,1.62534E-08
3.7230,1.59384E-08
3.7240,1.56296E-08
3.7250,1.53267E-08
3.7260,1.50296E-08
3.7270,1.47383E-08
3.7280,1.44526E-08
3.7290,1.41724E-08
3.7300,1.38976E-08
3.7310,1.36282E-08
3.7320,1.33639E-08
3.7330,1.31048E-08
3.7340,1.28506E-08
3.7350,1.26014E-08
3.7360,1.23569E-08
3.7370,1.21172E-08
3.7380,1.18822E-08
3.7390,1.16516E-08
3.7400,1.14256E-08
3.7410,1.12038E-08
3.7420,1.09864E-08
3.7430,1.07732E-08
3.7440,1.05641E-08
3.7450,1.03591E-08
3.7460,1.01580E-08
3.7470,9.96077E-09
3.7480,9.76738E-09
3.7490,9.57774E-09
3.7500,9.39176E-09
3.7510,9.20938E-09
3.7520,9.03053E-09
3.7530,8.85513E-09
3.7540,8.68314E-09
3.7550,8.51447E-09
3.7560,8.34906E-09
3.7570,8.18686E-09
3.7580,8.02779E-09
3.7590,7.87180E-09
3.7600,7.71884E-09
3.7610,7.56883E-09
3.7620,7.42173E-09
3.7630,7.27748E-09
3.7640,7.13602E-09
3.7650,6.99730E-09
3.7660,6.86127E-09
3.7670,6.72787E-09
3.7680,6.59705E-09
3.7690,6.46878E-09
3.7700,6.34298E-09
3.7710,6.21962E-09
3.7720,6.09866E-09
3.7730,5.98003E-09
3.7740,5.86371E-09
3.7750,5.74964E-09
3.7760,5.63778E-09
3.7770,5.52810E-09
3.7780,5.42053E-09
3.7790,5.31505E-09
3.7800,5.21162E-09
3.7810,5.11020E-09
3.7820,5.01074E-09
3.7830,4.91321E-09
3.7840,4.81757E-09
3.7850,4.72378E-09
3.7860,4.63182E-09
3.7870,4.54164E-09
3.7880,4.45321E-09
3.7890,4.36649E-09
3.7900,4.28146E-09
3.7910,4.19808E-09
3.7920,4.11631E-09
3.7930,4.03614E-09
3.7940,3.95752E-09
3.7950,3.88042E-09
3.7960,3.80483E-09
3.7970,3.73070E-09
3.7980,3.65801E-09
3.7990,3.58673E-09
3.8000,3.51683E-09
3.8010,3.44830E-09
3.8020,3.38109E-09
3.8030,3.31519E-09
3.8040,3.25057E-09
3.8050,3.18720E-09
3.8060,3.12507E-09
3.8070,3.06414E-09
3.8080,3.00440E-09
3.8090,2.94582E-09
3.8100,2.88838E-09
3.8110,2.83205E-09
3.8120,2.77682E-09
3.8130,2.72266E-09
3.8140,2.66955E-09
3.8150,2.61748E-09
3.8160,2.56642E-09
3.8170,2.51635E-09
3.8180,2.46726E-09
3.8190,2.41912E-09
3.8200,2.37191E-09
3.8210,2.32563E-09
3.8220,2.28024E-09
3.8230,2.23574E-09
3.8240,2.19211E-09
3.8250,2.14932E-09
3.8260,2.10736E-09
3.8270,2.06623E-09
3.8280,2.02589E-09
3.8290,1.98633E-09
3.8300,1.94755E-09
3.8310,1.90952E-09
3.8320,1.87224E-09
3.8330,1.83567E-09
3.8340,1.79982E-09
3.8350,1.76467E-09
3.8360,1.73020E-09
3.8370,1.69641E-09
3.8380,1.66327E-09
3.8390,1.63077E-09
3.8400,1.59891E-09
3.8410,1.56767E-09
3.8420,1.53704E-09
3.8430,1.50701E-09
3.8440,1.47756E-09
3.8450,1.44868E-09
3.8460,1.42037E-09
3.8470,1.39261E-09
3.8480,1.36539E-09
3.8490,1.33870E-09
3.8500,1.31253E-09
3.8510,1.28687E-09
3.8520,1.26171E-09
3.8530,1.23704E-09
3.8540,1.21285E-09
3.8550,1.18913E-09
3.8560,1.16588E-09
3.8570,1.14308E-09
3.8580,1.12072E-09
3.8590,1.09880E-09
3.8600,1.07731E-09
3.8610,1.05623E-09
3.8620,1.03557E-09
3.8630,1.01531E-09
3.8640,9.95445E-10



==> anc/A_state_wvfncts/v23.csv <==
Level v=23

0.8760,-9.37976E-10
0.8770,-1.06298E-09
0.8780,-1.20424E-09
0.8790,-1.36383E-09
0.8800,-1.54406E-09
0.8810,-1.74754E-09
0.8820,-1.97718E-09
0.8830,-2.23627E-09
0.8840,-2.52848E-09
0.8850,-2.85793E-09
0.8860,-3.22925E-09
0.8870,-3.64762E-09
0.8880,-4.11884E-09
0.8890,-4.64941E-09
0.8900,-5.24660E-09
0.8910,-5.91855E-09
0.8920,-6.67436E-09
0.8930,-7.52423E-09
0.8940,-8.47952E-09
0.8950,-9.55295E-09
0.8960,-1.07587E-08
0.8970,-1.21127E-08
0.8980,-1.36327E-08
0.8990,-1.53382E-08
0.9000,-1.72515E-08
0.9010,-1.93971E-08
0.9020,-2.18023E-08
0.9030,-2.44977E-08
0.9040,-2.75173E-08
0.9050,-3.08988E-08
0.9060,-3.46845E-08
0.9070,-3.89211E-08
0.9080,-4.36608E-08
0.9090,-4.89615E-08
0.9100,-5.48876E-08
0.9110,-6.15107E-08
0.9120,-6.89102E-08
0.9130,-7.71742E-08
0.9140,-8.64007E-08
0.9150,-9.66983E-08
0.9160,-1.08187E-07
0.9170,-1.21001E-07
0.9180,-1.35288E-07
0.9190,-1.51212E-07
0.9200,-1.68953E-07
0.9210,-1.88714E-07
0.9220,-2.10716E-07
0.9230,-2.35205E-07
0.9240,-2.62453E-07
0.9250,-2.92759E-07
0.9260,-3.26457E-07
0.9270,-3.63913E-07
0.9280,-4.05530E-07
0.9290,-4.51757E-07
0.9300,-5.03084E-07
0.9310,-5.60057E-07
0.9320,-6.23274E-07
0.9330,-6.93394E-07
0.9340,-7.71145E-07
0.9350,-8.57327E-07
0.9360,-9.52822E-07
0.9370,-1.05860E-06
0.9380,-1.17573E-06
0.9390,-1.30537E-06
0.9400,-1.44883E-06
0.9410,-1.60751E-06
0.9420,-1.78297E-06
0.9430,-1.97692E-06
0.9440,-2.19123E-06
0.9450,-2.42795E-06
0.9460,-2.68933E-06
0.9470,-2.97786E-06
0.9480,-3.29622E-06
0.9490,-3.64738E-06
0.9500,-4.03459E-06
0.9510,-4.46140E-06
0.9520,-4.93169E-06
0.9530,-5.44970E-06
0.9540,-6.02008E-06
0.9550,-6.64790E-06
0.9560,-7.33870E-06
0.9570,-8.09852E-06
0.9580,-8.93397E-06
0.9590,-9.85224E-06
0.9600,-1.08612E-05
0.9610,-1.19694E-05
0.9620,-1.31861E-05
0.9630,-1.45216E-05
0.9640,-1.59868E-05
0.9650,-1.75938E-05
0.9660,-1.93558E-05
0.9670,-2.12868E-05
0.9680,-2.34025E-05
0.9690,-2.57196E-05
0.9700,-2.82563E-05
0.9710,-3.10325E-05
0.9720,-3.40698E-05
0.9730,-3.73913E-05
0.9740,-4.10225E-05
0.9750,-4.49907E-05
0.9760,-4.93256E-05
0.9770,-5.40594E-05
0.9780,-5.92268E-05
0.9790,-6.48656E-05
0.9800,-7.10165E-05
0.9810,-7.77235E-05
0.9820,-8.50341E-05
0.9830,-9.29998E-05
0.9840,-1.01676E-04
0.9850,-1.11123E-04
0.9860,-1.21404E-04
0.9870,-1.32590E-04
0.9880,-1.44756E-04
0.9890,-1.57982E-04
0.9900,-1.72356E-04
0.9910,-1.87971E-04
0.9920,-2.04928E-04
0.9930,-2.23335E-04
0.9940,-2.43309E-04
0.9950,-2.64975E-04
0.9960,-2.88467E-04
0.9970,-3.13929E-04
0.9980,-3.41517E-04
0.9990,-3.71396E-04
1.0000,-4.03744E-04
1.0010,-4.38752E-04
1.0020,-4.76623E-04
1.0030,-5.17576E-04
1.0040,-5.61844E-04
1.0050,-6.09678E-04
1.0060,-6.61344E-04
1.0070,-7.17127E-04
1.0080,-7.77333E-04
1.0090,-8.42285E-04
1.0100,-9.12331E-04
1.0110,-9.87840E-04
1.0120,-1.06921E-03
1.0130,-1.15685E-03
1.0140,-1.25121E-03
1.0150,-1.35278E-03
1.0160,-1.46204E-03
1.0170,-1.57954E-03
1.0180,-1.70586E-03
1.0190,-1.84159E-03
1.0200,-1.98737E-03
1.0210,-2.14390E-03
1.0220,-2.31189E-03
1.0230,-2.49210E-03
1.0240,-2.68535E-03
1.0250,-2.89249E-03
1.0260,-3.11443E-03
1.0270,-3.35213E-03
1.0280,-3.60660E-03
1.0290,-3.87891E-03
1.0300,-4.17018E-03
1.0310,-4.48161E-03
1.0320,-4.81445E-03
1.0330,-5.17001E-03
1.0340,-5.54969E-03
1.0350,-5.95495E-03
1.0360,-6.38733E-03
1.0370,-6.84843E-03
1.0380,-7.33996E-03
1.0390,-7.86368E-03
1.0400,-8.42147E-03
1.0410,-9.01527E-03
1.0420,-9.64714E-03
1.0430,-1.03192E-02
1.0440,-1.10337E-02
1.0450,-1.17930E-02
1.0460,-1.25995E-02
1.0470,-1.34557E-02
1.0480,-1.43644E-02
1.0490,-1.53282E-02
1.0500,-1.63501E-02
1.0510,-1.74330E-02
1.0520,-1.85801E-02
1.0530,-1.97946E-02
1.0540,-2.10798E-02
1.0550,-2.24393E-02
1.0560,-2.38765E-02
1.0570,-2.53952E-02
1.0580,-2.69994E-02
1.0590,-2.86928E-02
1.0600,-3.04797E-02
1.0610,-3.23643E-02
1.0620,-3.43508E-02
1.0630,-3.64438E-02
1.0640,-3.86479E-02
1.0650,-4.09678E-02
1.0660,-4.34083E-02
1.0670,-4.59743E-02
1.0680,-4.86709E-02
1.0690,-5.15033E-02
1.0700,-5.44768E-02
1.0710,-5.75966E-02
1.0720,-6.08682E-02
1.0730,-6.42972E-02
1.0740,-6.78892E-02
1.0750,-7.16498E-02
1.0760,-7.55847E-02
1.0770,-7.96998E-02
1.0780,-8.40008E-02
1.0790,-8.84935E-02
1.0800,-9.31838E-02
1.0810,-9.80776E-02
1.0820,-1.03180E-01
1.0830,-1.08498E-01
1.0840,-1.14037E-01
1.0850,-1.19802E-01
1.0860,-1.25798E-01
1.0870,-1.32032E-01
1.0880,-1.38509E-01
1.0890,-1.45233E-01
1.0900,-1.52210E-01
1.0910,-1.59444E-01
1.0920,-1.66940E-01
1.0930,-1.74702E-01
1.0940,-1.82734E-01
1.0950,-1.91040E-01
1.0960,-1.99622E-01
1.0970,-2.08485E-01
1.0980,-2.17629E-01
1.0990,-2.27058E-01
1.1000,-2.36772E-01
1.1010,-2.46773E-01
1.1020,-2.57061E-01
1.1030,-2.67635E-01
1.1040,-2.78496E-01
1.1050,-2.89642E-01
1.1060,-3.01069E-01
1.1070,-3.12777E-01
1.1080,-3.24760E-01
1.1090,-3.37014E-01
1.1100,-3.49533E-01
1.1110,-3.62313E-01
1.1120,-3.75344E-01
1.1130,-3.88619E-01
1.1140,-4.02129E-01
1.1150,-4.15863E-01
1.1160,-4.29811E-01
1.1170,-4.43959E-01
1.1180,-4.58293E-01
1.1190,-4.72800E-01
1.1200,-4.87463E-01
1.1210,-5.02265E-01
1.1220,-5.17188E-01
1.1230,-5.32211E-01
1.1240,-5.47315E-01
1.1250,-5.62476E-01
1.1260,-5.77671E-01
1.1270,-5.92875E-01
1.1280,-6.08063E-01
1.1290,-6.23206E-01
1.1300,-6.38277E-01
1.1310,-6.53245E-01
1.1320,-6.68080E-01
1.1330,-6.82748E-01
1.1340,-6.97216E-01
1.1350,-7.11450E-01
1.1360,-7.25414E-01
1.1370,-7.39070E-01
1.1380,-7.52382E-01
1.1390,-7.65310E-01
1.1400,-7.77815E-01
1.1410,-7.89857E-01
1.1420,-8.01393E-01
1.1430,-8.12384E-01
1.1440,-8.22785E-01
1.1450,-8.32556E-01
1.1460,-8.41653E-01
1.1470,-8.50032E-01
1.1480,-8.57651E-01
1.1490,-8.64468E-01
1.1500,-8.70438E-01
1.1510,-8.75519E-01
1.1520,-8.79671E-01
1.1530,-8.82851E-01
1.1540,-8.85020E-01
1.1550,-8.86137E-01
1.1560,-8.86166E-01
1.1570,-8.85069E-01
1.1580,-8.82810E-01
1.1590,-8.79358E-01
1.1600,-8.74680E-01
1.1610,-8.68747E-01
1.1620,-8.61532E-01
1.1630,-8.53011E-01
1.1640,-8.43161E-01
1.1650,-8.31964E-01
1.1660,-8.19405E-01
1.1670,-8.05470E-01
1.1680,-7.90150E-01
1.1690,-7.73441E-01
1.1700,-7.55340E-01
1.1710,-7.35851E-01
1.1720,-7.14979E-01
1.1730,-6.92735E-01
1.1740,-6.69134E-01
1.1750,-6.44197E-01
1.1760,-6.17948E-01
1.1770,-5.90415E-01
1.1780,-5.61633E-01
1.1790,-5.31640E-01
1.1800,-5.00481E-01
1.1810,-4.68204E-01
1.1820,-4.34864E-01
1.1830,-4.00519E-01
1.1840,-3.65232E-01
1.1850,-3.29074E-01
1.1860,-2.92117E-01
1.1870,-2.54440E-01
1.1880,-2.16126E-01
1.1890,-1.77263E-01
1.1900,-1.37943E-01
1.1910,-9.82618E-02
1.1920,-5.83200E-02
1.1930,-1.82212E-02
1.1940,2.19271E-02
1.1950,6.20144E-02
1.1960,1.01927E-01
1.1970,1.41550E-01
1.1980,1.80765E-01
1.1990,2.19451E-01
1.2000,2.57488E-01
1.2010,2.94755E-01
1.2020,3.31127E-01
1.2030,3.66484E-01
1.2040,4.00702E-01
1.2050,4.33662E-01
1.2060,4.65243E-01
1.2070,4.95328E-01
1.2080,5.23802E-01
1.2090,5.50554E-01
1.2100,5.75476E-01
1.2110,5.98464E-01
1.2120,6.19419E-01
1.2130,6.38247E-01
1.2140,6.54862E-01
1.2150,6.69182E-01
1.2160,6.81132E-01
1.2170,6.90647E-01
1.2180,6.97668E-01
1.2190,7.02145E-01
1.2200,7.04036E-01
1.2210,7.03309E-01
1.2220,6.99944E-01
1.2230,6.93927E-01
1.2240,6.85257E-01
1.2250,6.73943E-01
1.2260,6.60004E-01
1.2270,6.43473E-01
1.2280,6.24391E-01
1.2290,6.02813E-01
1.2300,5.78803E-01
1.2310,5.52438E-01
1.2320,5.23808E-01
1.2330,4.93010E-01
1.2340,4.60157E-01
1.2350,4.25369E-01
1.2360,3.88780E-01
1.2370,3.50532E-01
1.2380,3.10776E-01
1.2390,2.69674E-01
1.2400,2.27397E-01
1.2410,1.84121E-01
1.2420,1.40030E-01
1.2430,9.53173E-02
1.2440,5.01774E-02
1.2450,4.81162E-03
1.2460,-4.05758E-02
1.2470,-8.57779E-02
1.2480,-1.30586E-01
1.2490,-1.74792E-01
1.2500,-2.18186E-01
1.2510,-2.60562E-01
1.2520,-3.01716E-01
1.2530,-3.41447E-01
1.2540,-3.79559E-01
1.2550,-4.15862E-01
1.2560,-4.50174E-01
1.2570,-4.82320E-01
1.2580,-5.12134E-01
1.2590,-5.39460E-01
1.2600,-5.64153E-01
1.2610,-5.86079E-01
1.2620,-6.05120E-01
1.2630,-6.21166E-01
1.2640,-6.34126E-01
1.2650,-6.43922E-01
1.2660,-6.50492E-01
1.2670,-6.53788E-01
1.2680,-6.53782E-01
1.2690,-6.50460E-01
1.2700,-6.43826E-01
1.2710,-6.33900E-01
1.2720,-6.20722E-01
1.2730,-6.04346E-01
1.2740,-5.84846E-01
1.2750,-5.62312E-01
1.2760,-5.36848E-01
1.2770,-5.08579E-01
1.2780,-4.77643E-01
1.2790,-4.44193E-01
1.2800,-4.08397E-01
1.2810,-3.70436E-01
1.2820,-3.30507E-01
1.2830,-2.88814E-01
1.2840,-2.45576E-01
1.2850,-2.01020E-01
1.2860,-1.55381E-01
1.2870,-1.08902E-01
1.2880,-6.18337E-02
1.2890,-1.44293E-02
1.2900,3.30536E-02
1.2910,8.03557E-02
1.2920,1.27217E-01
1.2930,1.73379E-01
1.2940,2.18584E-01
1.2950,2.62580E-01
1.2960,3.05120E-01
1.2970,3.45963E-01
1.2980,3.84877E-01
1.2990,4.21640E-01
1.3000,4.56039E-01
1.3010,4.87876E-01
1.3020,5.16965E-01
1.3030,5.43134E-01
1.3040,5.66228E-01
1.3050,5.86110E-01
1.3060,6.02658E-01
1.3070,6.15770E-01
1.3080,6.25363E-01
1.3090,6.31374E-01
1.3100,6.33761E-01
1.3110,6.32502E-01
1.3120,6.27595E-01
1.3130,6.19061E-01
1.3140,6.06942E-01
1.3150,5.91301E-01
1.3160,5.72219E-01
1.3170,5.49803E-01
1.3180,5.24175E-01
1.3190,4.95480E-01
1.3200,4.63878E-01
1.3210,4.29551E-01
1.3220,3.92695E-01
1.3230,3.53522E-01
1.3240,3.12260E-01
1.3250,2.69148E-01
1.3260,2.24440E-01
1.3270,1.78397E-01
1.3280,1.31292E-01
1.3290,8.34045E-02
1.3300,3.50182E-02
1.3310,-1.35776E-02
1.3320,-6.20919E-02
1.3330,-1.10233E-01
1.3340,-1.57711E-01
1.3350,-2.04238E-01
1.3360,-2.49532E-01
1.3370,-2.93317E-01
1.3380,-3.35325E-01
1.3390,-3.75299E-01
1.3400,-4.12993E-01
1.3410,-4.48174E-01
1.3420,-4.80624E-01
1.3430,-5.10141E-01
1.3440,-5.36539E-01
1.3450,-5.59654E-01
1.3460,-5.79339E-01
1.3470,-5.95469E-01
1.3480,-6.07939E-01
1.3490,-6.16669E-01
1.3500,-6.21599E-01
1.3510,-6.22696E-01
1.3520,-6.19947E-01
1.3530,-6.13365E-01
1.3540,-6.02987E-01
1.3550,-5.88872E-01
1.3560,-5.71105E-01
1.3570,-5.49790E-01
1.3580,-5.25058E-01
1.3590,-4.97059E-01
1.3600,-4.65964E-01
1.3610,-4.31964E-01
1.3620,-3.95269E-01
1.3630,-3.56105E-01
1.3640,-3.14714E-01
1.3650,-2.71355E-01
1.3660,-2.26296E-01
1.3670,-1.79819E-01
1.3680,-1.32215E-01
1.3690,-8.37809E-02
1.3700,-3.48206E-02
1.3710,1.43585E-02
1.3720,6.34472E-02
1.3730,1.12137E-01
1.3740,1.60120E-01
1.3750,2.07094E-01
1.3760,2.52763E-01
1.3770,2.96838E-01
1.3780,3.39039E-01
1.3790,3.79100E-01
1.3800,4.16766E-01
1.3810,4.51798E-01
1.3820,4.83975E-01
1.3830,5.13090E-01
1.3840,5.38959E-01
1.3850,5.61417E-01
1.3860,5.80321E-01
1.3870,5.95550E-01
1.3880,6.07007E-01
1.3890,6.14617E-01
1.3900,6.18333E-01
1.3910,6.18129E-01
1.3920,6.14005E-01
1.3930,6.05989E-01
1.3940,5.94130E-01
1.3950,5.78502E-01
1.3960,5.59204E-01
1.3970,5.36359E-01
1.3980,5.10111E-01
1.3990,4.80626E-01
1.4000,4.48093E-01
1.4010,4.12716E-01
1.4020,3.74720E-01
1.4030,3.34347E-01
1.4040,2.91853E-01
1.4050,2.47507E-01
1.4060,2.01591E-01
1.4070,1.54396E-01
1.4080,1.06222E-01
1.4090,5.73742E-02
1.4100,8.16222E-03
1.4110,-4.11015E-02
1.4120,-9.01046E-02
1.4130,-1.38536E-01
1.4140,-1.86090E-01
1.4150,-2.32463E-01
1.4160,-2.77364E-01
1.4170,-3.20506E-01
1.4180,-3.61618E-01
1.4190,-4.00439E-01
1.4200,-4.36724E-01
1.4210,-4.70243E-01
1.4220,-5.00785E-01
1.4230,-5.28158E-01
1.4240,-5.52188E-01
1.4250,-5.72725E-01
1.4260,-5.89640E-01
1.4270,-6.02827E-01
1.4280,-6.12203E-01
1.4290,-6.17711E-01
1.4300,-6.19316E-01
1.4310,-6.17010E-01
1.4320,-6.10810E-01
1.4330,-6.00754E-01
1.4340,-5.86908E-01
1.4350,-5.69361E-01
1.4360,-5.48225E-01
1.4370,-5.23634E-01
1.4380,-4.95744E-01
1.4390,-4.64733E-01
1.4400,-4.30796E-01
1.4410,-3.94149E-01
1.4420,-3.55023E-01
1.4430,-3.13666E-01
1.4440,-2.70337E-01
1.4450,-2.25310E-01
1.4460,-1.78869E-01
1.4470,-1.31306E-01
1.4480,-8.29188E-02
1.4490,-3.40118E-02
1.4500,1.51082E-02
1.4510,6.41337E-02
1.4520,1.12758E-01
1.4530,1.60676E-01
1.4540,2.07590E-01
1.4550,2.53207E-01
1.4560,2.97241E-01
1.4570,3.39421E-01
1.4580,3.79482E-01
1.4590,4.17177E-01
1.4600,4.52271E-01
1.4610,4.84549E-01
1.4620,5.13810E-01
1.4630,5.39874E-01
1.4640,5.62581E-01
1.4650,5.81792E-01
1.4660,5.97390E-01
1.4670,6.09280E-01
1.4680,6.17391E-01
1.4690,6.21675E-01
1.4700,6.22107E-01
1.4710,6.18689E-01
1.4720,6.11442E-01
1.4730,6.00416E-01
1.4740,5.85680E-01
1.4750,5.67327E-01
1.4760,5.45474E-01
1.4770,5.20258E-01
1.4780,4.91837E-01
1.4790,4.60387E-01
1.4800,4.26105E-01
1.4810,3.89203E-01
1.4820,3.49910E-01
1.4830,3.08469E-01
1.4840,2.65135E-01
1.4850,2.20176E-01
1.4860,1.73869E-01
1.4870,1.26498E-01
1.4880,7.83529E-02
1.4890,2.97292E-02
1.4900,-1.90761E-02
1.4910,-6.77650E-02
1.4920,-1.16041E-01
1.4930,-1.63610E-01
1.4940,-2.10184E-01
1.4950,-2.55480E-01
1.4960,-2.99224E-01
1.4970,-3.41153E-01
1.4980,-3.81012E-01
1.4990,-4.18564E-01
1.5000,-4.53581E-01
1.5010,-4.85856E-01
1.5020,-5.15196E-01
1.5030,-5.41425E-01
1.5040,-5.64389E-01
1.5050,-5.83953E-01
1.5060,-6.00001E-01
1.5070,-6.12442E-01
1.5080,-6.21202E-01
1.5090,-6.26234E-01
1.5100,-6.27511E-01
1.5110,-6.25028E-01
1.5120,-6.18805E-01
1.5130,-6.08882E-01
1.5140,-5.95323E-01
1.5150,-5.78211E-01
1.5160,-5.57653E-01
1.5170,-5.33775E-01
1.5180,-5.06721E-01
1.5190,-4.76656E-01
1.5200,-4.43762E-01
1.5210,-4.08237E-01
1.5220,-3.70293E-01
1.5230,-3.30159E-01
1.5240,-2.88073E-01
1.5250,-2.44286E-01
1.5260,-1.99059E-01
1.5270,-1.52659E-01
1.5280,-1.05360E-01
1.5290,-5.74428E-02
1.5300,-9.18778E-03
1.5310,3.91212E-02
1.5320,8.72010E-02
1.5330,1.34771E-01
1.5340,1.81553E-01
1.5350,2.27275E-01
1.5360,2.71673E-01
1.5370,3.14489E-01
1.5380,3.55475E-01
1.5390,3.94397E-01
1.5400,4.31031E-01
1.5410,4.65166E-01
1.5420,4.96610E-01
1.5430,5.25183E-01
1.5440,5.50724E-01
1.5450,5.73090E-01
1.5460,5.92156E-01
1.5470,6.07816E-01
1.5480,6.19985E-01
1.5490,6.28598E-01
1.5500,6.33609E-01
1.5510,6.34996E-01
1.5520,6.32754E-01
1.5530,6.26902E-01
1.5540,6.17477E-01
1.5550,6.04538E-01
1.5560,5.88163E-01
1.5570,5.68451E-01
1.5580,5.45516E-01
1.5590,5.19494E-01
1.5600,4.90536E-01
1.5610,4.58809E-01
1.5620,4.24496E-01
1.5630,3.87794E-01
1.5640,3.48912E-01
1.5650,3.08072E-01
1.5660,2.65506E-01
1.5670,2.21453E-01
1.5680,1.76164E-01
1.5690,1.29891E-01
1.5700,8.28942E-02
1.5710,3.54363E-02
1.5720,-1.22185E-02
1.5730,-5.98056E-02
1.5740,-1.07061E-01
1.5750,-1.53725E-01
1.5760,-1.99540E-01
1.5770,-2.44256E-01
1.5780,-2.87626E-01
1.5790,-3.29416E-01
1.5800,-3.69397E-01
1.5810,-4.07355E-01
1.5820,-4.43084E-01
1.5830,-4.76393E-01
1.5840,-5.07104E-01
1.5850,-5.35054E-01
1.5860,-5.60095E-01
1.5870,-5.82095E-01
1.5880,-6.00942E-01
1.5890,-6.16537E-01
1.5900,-6.28801E-01
1.5910,-6.37675E-01
1.5920,-6.43115E-01
1.5930,-6.45098E-01
1.5940,-6.43620E-01
1.5950,-6.38693E-01
1.5960,-6.30350E-01
1.5970,-6.18641E-01
1.5980,-6.03633E-01
1.5990,-5.85414E-01
1.6000,-5.64083E-01
1.6010,-5.39761E-01
1.6020,-5.12581E-01
1.6030,-4.82691E-01
1.6040,-4.50254E-01
1.6050,-4.15444E-01
1.6060,-3.78450E-01
1.6070,-3.39469E-01
1.6080,-2.98709E-01
1.6090,-2.56386E-01
1.6100,-2.12723E-01
1.6110,-1.67952E-01
1.6120,-1.22306E-01
1.6130,-7.60253E-02
1.6140,-2.93498E-02
1.6150,1.74777E-02
1.6160,6.42149E-02
1.6170,1.10621E-01
1.6180,1.56457E-01
1.6190,2.01490E-01
1.6200,2.45488E-01
1.6210,2.88229E-01
1.6220,3.29496E-01
1.6230,3.69082E-01
1.6240,4.06787E-01
1.6250,4.42423E-01
1.6260,4.75814E-01
1.6270,5.06793E-01
1.6280,5.35209E-01
1.6290,5.60923E-01
1.6300,5.83810E-01
1.6310,6.03760E-01
1.6320,6.20679E-01
1.6330,6.34486E-01
1.6340,6.45118E-01
1.6350,6.52530E-01
1.6360,6.56688E-01
1.6370,6.57578E-01
1.6380,6.55203E-01
1.6390,6.49580E-01
1.6400,6.40742E-01
1.6410,6.28739E-01
1.6420,6.13637E-01
1.6430,5.95515E-01
1.6440,5.74468E-01
1.6450,5.50604E-01
1.6460,5.24045E-01
1.6470,4.94927E-01
1.6480,4.63395E-01
1.6490,4.29609E-01
1.6500,3.93735E-01
1.6510,3.55953E-01
1.6520,3.16447E-01
1.6530,2.75414E-01
1.6540,2.33052E-01
1.6550,1.89568E-01
1.6560,1.45174E-01
1.6570,1.00084E-01
1.6580,5.45148E-02
1.6590,8.68522E-03
1.6600,-3.71859E-02
1.6610,-8.28801E-02
1.6620,-1.28181E-01
1.6630,-1.72874E-01
1.6640,-2.16749E-01
1.6650,-2.59601E-01
1.6660,-3.01229E-01
1.6670,-3.41440E-01
1.6680,-3.80047E-01
1.6690,-4.16874E-01
1.6700,-4.51750E-01
1.6710,-4.84517E-01
1.6720,-5.15026E-01
1.6730,-5.43140E-01
1.6740,-5.68732E-01
1.6750,-5.91690E-01
1.6760,-6.11910E-01
1.6770,-6.29307E-01
1.6780,-6.43804E-01
1.6790,-6.55341E-01
1.6800,-6.63870E-01
1.6810,-6.69359E-01
1.6820,-6.71788E-01
1.6830,-6.71151E-01
1.6840,-6.67458E-01
1.6850,-6.60731E-01
1.6860,-6.51008E-01
1.6870,-6.38336E-01
1.6880,-6.22780E-01
1.6890,-6.04416E-01
1.6900,-5.83331E-01
1.6910,-5.59625E-01
1.6920,-5.33410E-01
1.6930,-5.04809E-01
1.6940,-4.73953E-01
1.6950,-4.40984E-01
1.6960,-4.06053E-01
1.6970,-3.69320E-01
1.6980,-3.30950E-01
1.6990,-2.91117E-01
1.7000,-2.49999E-01
1.7010,-2.07780E-01
1.7020,-1.64647E-01
1.7030,-1.20791E-01
1.7040,-7.64072E-02
1.7050,-3.16890E-02
1.7060,1.31674E-02
1.7070,5.79666E-02
1.7080,1.02514E-01
1.7090,1.46617E-01
1.7100,1.90086E-01
1.7110,2.32734E-01
1.7120,2.74380E-01
1.7130,3.14846E-01
1.7140,3.53960E-01
1.7150,3.91559E-01
1.7160,4.27485E-01
1.7170,4.61587E-01
1.7180,4.93724E-01
1.7190,5.23765E-01
1.7200,5.51585E-01
1.7210,5.77071E-01
1.7220,6.00121E-01
1.7230,6.20643E-01
1.7240,6.38555E-01
1.7250,6.53789E-01
1.7260,6.66284E-01
1.7270,6.75996E-01
1.7280,6.82889E-01
1.7290,6.86940E-01
1.7300,6.88139E-01
1.7310,6.86486E-01
1.7320,6.81995E-01
1.7330,6.74689E-01
1.7340,6.64605E-01
1.7350,6.51790E-01
1.7360,6.36302E-01
1.7370,6.18211E-01
1.7380,5.97595E-01
1.7390,5.74544E-01
1.7400,5.49157E-01
1.7410,5.21542E-01
1.7420,4.91816E-01
1.7430,4.60102E-01
1.7440,4.26534E-01
1.7450,3.91249E-01
1.7460,3.54394E-01
1.7470,3.16120E-01
1.7480,2.76582E-01
1.7490,2.35941E-01
1.7500,1.94360E-01
1.7510,1.52008E-01
1.7520,1.09054E-01
1.7530,6.56680E-02
1.7540,2.20232E-02
1.7550,-2.17084E-02
1.7560,-6.53548E-02
1.7570,-1.08745E-01
1.7580,-1.51710E-01
1.7590,-1.94083E-01
1.7600,-2.35701E-01
1.7610,-2.76403E-01
1.7620,-3.16034E-01
1.7630,-3.54442E-01
1.7640,-3.91482E-01
1.7650,-4.27016E-01
1.7660,-4.60908E-01
1.7670,-4.93034E-01
1.7680,-5.23275E-01
1.7690,-5.51518E-01
1.7700,-5.77661E-01
1.7710,-6.01610E-01
1.7720,-6.23279E-01
1.7730,-6.42591E-01
1.7740,-6.59478E-01
1.7750,-6.73882E-01
1.7760,-6.85755E-01
1.7770,-6.95058E-01
1.7780,-7.01762E-01
1.7790,-7.05848E-01
1.7800,-7.07307E-01
1.7810,-7.06139E-01
1.7820,-7.02356E-01
1.7830,-6.95976E-01
1.7840,-6.87029E-01
1.7850,-6.75554E-01
1.7860,-6.61600E-01
1.7870,-6.45223E-01
1.7880,-6.26488E-01
1.7890,-6.05469E-01
1.7900,-5.82248E-01
1.7910,-5.56914E-01
1.7920,-5.29565E-01
1.7930,-5.00302E-01
1.7940,-4.69238E-01
1.7950,-4.36486E-01
1.7960,-4.02169E-01
1.7970,-3.66413E-01
1.7980,-3.29350E-01
1.7990,-2.91113E-01
1.8000,-2.51842E-01
1.8010,-2.11679E-01
1.8020,-1.70768E-01
1.8030,-1.29253E-01
1.8040,-8.72845E-02
1.8050,-4.50091E-02
1.8060,-2.57595E-03
1.8070,3.98662E-02
1.8080,8.21695E-02
1.8090,1.24187E-01
1.8100,1.65774E-01
1.8110,2.06787E-01
1.8120,2.47087E-01
1.8130,2.86536E-01
1.8140,3.25000E-01
1.8150,3.62351E-01
1.8160,3.98463E-01
1.8170,4.33216E-01
1.8180,4.66495E-01
1.8190,4.98191E-01
1.8200,5.28201E-01
1.8210,5.56427E-01
1.8220,5.82778E-01
1.8230,6.07170E-01
1.8240,6.29527E-01
1.8250,6.49778E-01
1.8260,6.67862E-01
1.8270,6.83724E-01
1.8280,6.97315E-01
1.8290,7.08598E-01
1.8300,7.17540E-01
1.8310,7.24118E-01
1.8320,7.28315E-01
1.8330,7.30125E-01
1.8340,7.29548E-01
1.8350,7.26590E-01
1.8360,7.21268E-01
1.8370,7.13604E-01
1.8380,7.03631E-01
1.8390,6.91385E-01
1.8400,6.76912E-01
1.8410,6.60263E-01
1.8420,6.41499E-01
1.8430,6.20683E-01
1.8440,5.97889E-01
1.8450,5.73193E-01
1.8460,5.46678E-01
1.8470,5.18433E-01
1.8480,4.88552E-01
1.8490,4.57133E-01
1.8500,4.24279E-01
1.8510,3.90096E-01
1.8520,3.54694E-01
1.8530,3.18187E-01
1.8540,2.80691E-01
1.8550,2.42325E-01
1.8560,2.03210E-01
1.8570,1.63468E-01
1.8580,1.23224E-01
1.8590,8.26012E-02
1.8600,4.17260E-02
1.8610,7.23291E-04
1.8620,-4.02816E-02
1.8630,-8.11643E-02
1.8640,-1.21801E-01
1.8650,-1.62071E-01
1.8660,-2.01852E-01
1.8670,-2.41027E-01
1.8680,-2.79480E-01
1.8690,-3.17098E-01
1.8700,-3.53771E-01
1.8710,-3.89393E-01
1.8720,-4.23861E-01
1.8730,-4.57075E-01
1.8740,-4.88942E-01
1.8750,-5.19371E-01
1.8760,-5.48276E-01
1.8770,-5.75578E-01
1.8780,-6.01201E-01
1.8790,-6.25074E-01
1.8800,-6.47133E-01
1.8810,-6.67319E-01
1.8820,-6.85579E-01
1.8830,-7.01865E-01
1.8840,-7.16136E-01
1.8850,-7.28355E-01
1.8860,-7.38495E-01
1.8870,-7.46530E-01
1.8880,-7.52445E-01
1.8890,-7.56227E-01
1.8900,-7.57872E-01
1.8910,-7.57381E-01
1.8920,-7.54760E-01
1.8930,-7.50024E-01
1.8940,-7.43190E-01
1.8950,-7.34283E-01
1.8960,-7.23334E-01
1.8970,-7.10379E-01
1.8980,-6.95458E-01
1.8990,-6.78618E-01
1.9000,-6.59910E-01
1.9010,-6.39391E-01
1.9020,-6.17122E-01
1.9030,-5.93168E-01
1.9040,-5.67599E-01
1.9050,-5.40489E-01
1.9060,-5.11915E-01
1.9070,-4.81958E-01
1.9080,-4.50704E-01
1.9090,-4.18238E-01
1.9100,-3.84652E-01
1.9110,-3.50038E-01
1.9120,-3.14491E-01
1.9130,-2.78109E-01
1.9140,-2.40989E-01
1.9150,-2.03232E-01
1.9160,-1.64940E-01
1.9170,-1.26214E-01
1.9180,-8.71573E-02
1.9190,-4.78725E-02
1.9200,-8.46294E-03
1.9210,3.09687E-02
1.9220,7.03201E-02
1.9230,1.09490E-01
1.9240,1.48377E-01
1.9250,1.86883E-01
1.9260,2.24910E-01
1.9270,2.62361E-01
1.9280,2.99144E-01
1.9290,3.35166E-01
1.9300,3.70338E-01
1.9310,4.04574E-01
1.9320,4.37790E-01
1.9330,4.69906E-01
1.9340,5.00843E-01
1.9350,5.30528E-01
1.9360,5.58891E-01
1.9370,5.85865E-01
1.9380,6.11386E-01
1.9390,6.35397E-01
1.9400,6.57841E-01
1.9410,6.78670E-01
1.9420,6.97835E-01
1.9430,7.15296E-01
1.9440,7.31014E-01
1.9450,7.44957E-01
1.9460,7.57096E-01
1.9470,7.67407E-01
1.9480,7.75870E-01
1.9490,7.82471E-01
1.9500,7.87199E-01
1.9510,7.90048E-01
1.9520,7.91018E-01
1.9530,7.90111E-01
1.9540,7.87336E-01
1.9550,7.82704E-01
1.9560,7.76232E-01
1.9570,7.67940E-01
1.9580,7.57854E-01
1.9590,7.46002E-01
1.9600,7.32417E-01
1.9610,7.17136E-01
1.9620,7.00200E-01
1.9630,6.81651E-01
1.9640,6.61539E-01
1.9650,6.39912E-01
1.9660,6.16827E-01
1.9670,5.92338E-01
1.9680,5.66507E-01
1.9690,5.39396E-01
1.9700,5.11069E-01
1.9710,4.81595E-01
1.9720,4.51042E-01
1.9730,4.19482E-01
1.9740,3.86989E-01
1.9750,3.53638E-01
1.9760,3.19504E-01
1.9770,2.84666E-01
1.9780,2.49203E-01
1.9790,2.13193E-01
1.9800,1.76718E-01
1.9810,1.39858E-01
1.9820,1.02694E-01
1.9830,6.53085E-02
1.9840,2.77818E-02
1.9850,-9.80461E-03
1.9860,-4.73701E-02
1.9870,-8.48344E-02
1.9880,-1.22118E-01
1.9890,-1.59143E-01
1.9900,-1.95830E-01
1.9910,-2.32105E-01
1.9920,-2.67892E-01
1.9930,-3.03117E-01
1.9940,-3.37709E-01
1.9950,-3.71597E-01
1.9960,-4.04714E-01
1.9970,-4.36993E-01
1.9980,-4.68371E-01
1.9990,-4.98785E-01
2.0000,-5.28177E-01
2.0010,-5.56489E-01
2.0020,-5.83668E-01
2.0030,-6.09661E-01
2.0040,-6.34421E-01
2.0050,-6.57900E-01
2.0060,-6.80056E-01
2.0070,-7.00848E-01
2.0080,-7.20240E-01
2.0090,-7.38196E-01
2.0100,-7.54686E-01
2.0110,-7.69682E-01
2.0120,-7.83159E-01
2.0130,-7.95095E-01
2.0140,-8.05471E-01
2.0150,-8.14273E-01
2.0160,-8.21488E-01
2.0170,-8.27106E-01
2.0180,-8.31123E-01
2.0190,-8.33535E-01
2.0200,-8.34344E-01
2.0210,-8.33551E-01
2.0220,-8.31164E-01
2.0230,-8.27193E-01
2.0240,-8.21650E-01
2.0250,-8.14551E-01
2.0260,-8.05913E-01
2.0270,-7.95758E-01
2.0280,-7.84109E-01
2.0290,-7.70994E-01
2.0300,-7.56442E-01
2.0310,-7.40483E-01
2.0320,-7.23152E-01
2.0330,-7.04485E-01
2.0340,-6.84521E-01
2.0350,-6.63301E-01
2.0360,-6.40867E-01
2.0370,-6.17264E-01
2.0380,-5.92538E-01
2.0390,-5.66739E-01
2.0400,-5.39916E-01
2.0410,-5.12120E-01
2.0420,-4.83406E-01
2.0430,-4.53826E-01
2.0440,-4.23436E-01
2.0450,-3.92293E-01
2.0460,-3.60455E-01
2.0470,-3.27980E-01
2.0480,-2.94928E-01
2.0490,-2.61357E-01
2.0500,-2.27329E-01
2.0510,-1.92905E-01
2.0520,-1.58145E-01
2.0530,-1.23111E-01
2.0540,-8.78642E-02
2.0550,-5.24661E-02
2.0560,-1.69778E-02
2.0570,1.85395E-02
2.0580,5.40252E-02
2.0590,8.94191E-02
2.0600,1.24662E-01
2.0610,1.59694E-01
2.0620,1.94457E-01
2.0630,2.28894E-01
2.0640,2.62948E-01
2.0650,2.96564E-01
2.0660,3.29687E-01
2.0670,3.62264E-01
2.0680,3.94244E-01
2.0690,4.25575E-01
2.0700,4.56208E-01
2.0710,4.86096E-01
2.0720,5.15192E-01
2.0730,5.43451E-01
2.0740,5.70832E-01
2.0750,5.97292E-01
2.0760,6.22791E-01
2.0770,6.47293E-01
2.0780,6.70762E-01
2.0790,6.93163E-01
2.0800,7.14465E-01
2.0810,7.34638E-01
2.0820,7.53653E-01
2.0830,7.71485E-01
2.0840,7.88110E-01
2.0850,8.03506E-01
2.0860,8.17653E-01
2.0870,8.30533E-01
2.0880,8.42130E-01
2.0890,8.52433E-01
2.0900,8.61427E-01
2.0910,8.69106E-01
2.0920,8.75460E-01
2.0930,8.80486E-01
2.0940,8.84180E-01
2.0950,8.86540E-01
2.0960,8.87569E-01
2.0970,8.87268E-01
2.0980,8.85643E-01
2.0990,8.82701E-01
2.1000,8.78451E-01
2.1010,8.72903E-01
2.1020,8.66070E-01
2.1030,8.57966E-01
2.1040,8.48608E-01
2.1050,8.38013E-01
2.1060,8.26201E-01
2.1070,8.13194E-01
2.1080,7.99013E-01
2.1090,7.83685E-01
2.1100,7.67233E-01
2.1110,7.49686E-01
2.1120,7.31073E-01
2.1130,7.11423E-01
2.1140,6.90767E-01
2.1150,6.69139E-01
2.1160,6.46572E-01
2.1170,6.23101E-01
2.1180,5.98761E-01
2.1190,5.73590E-01
2.1200,5.47625E-01
2.1210,5.20904E-01
2.1220,4.93467E-01
2.1230,4.65354E-01
2.1240,4.36606E-01
2.1250,4.07264E-01
2.1260,3.77370E-01
2.1270,3.46966E-01
2.1280,3.16094E-01
2.1290,2.84799E-01
2.1300,2.53123E-01
2.1310,2.21109E-01
2.1320,1.88802E-01
2.1330,1.56245E-01
2.1340,1.23482E-01
2.1350,9.05564E-02
2.1360,5.75123E-02
2.1370,2.43933E-02
2.1380,-8.75758E-03
2.1390,-4.18971E-02
2.1400,-7.49825E-02
2.1410,-1.07971E-01
2.1420,-1.40822E-01
2.1430,-1.73493E-01
2.1440,-2.05942E-01
2.1450,-2.38131E-01
2.1460,-2.70018E-01
2.1470,-3.01565E-01
2.1480,-3.32733E-01
2.1490,-3.63485E-01
2.1500,-3.93784E-01
2.1510,-4.23594E-01
2.1520,-4.52879E-01
2.1530,-4.81606E-01
2.1540,-5.09740E-01
2.1550,-5.37250E-01
2.1560,-5.64104E-01
2.1570,-5.90272E-01
2.1580,-6.15724E-01
2.1590,-6.40433E-01
2.1600,-6.64371E-01
2.1610,-6.87512E-01
2.1620,-7.09832E-01
2.1630,-7.31306E-01
2.1640,-7.51913E-01
2.1650,-7.71631E-01
2.1660,-7.90439E-01
2.1670,-8.08320E-01
2.1680,-8.25255E-01
2.1690,-8.41229E-01
2.1700,-8.56225E-01
2.1710,-8.70231E-01
2.1720,-8.83233E-01
2.1730,-8.95220E-01
2.1740,-9.06182E-01
2.1750,-9.16111E-01
2.1760,-9.24999E-01
2.1770,-9.32838E-01
2.1780,-9.39626E-01
2.1790,-9.45356E-01
2.1800,-9.50028E-01
2.1810,-9.53639E-01
2.1820,-9.56189E-01
2.1830,-9.57680E-01
2.1840,-9.58113E-01
2.1850,-9.57492E-01
2.1860,-9.55821E-01
2.1870,-9.53106E-01
2.1880,-9.49354E-01
2.1890,-9.44572E-01
2.1900,-9.38770E-01
2.1910,-9.31957E-01
2.1920,-9.24144E-01
2.1930,-9.15344E-01
2.1940,-9.05569E-01
2.1950,-8.94834E-01
2.1960,-8.83152E-01
2.1970,-8.70541E-01
2.1980,-8.57016E-01
2.1990,-8.42595E-01
2.2000,-8.27296E-01
2.2010,-8.11139E-01
2.2020,-7.94143E-01
2.2030,-7.76328E-01
2.2040,-7.57717E-01
2.2050,-7.38331E-01
2.2060,-7.18193E-01
2.2070,-6.97326E-01
2.2080,-6.75753E-01
2.2090,-6.53499E-01
2.2100,-6.30590E-01
2.2110,-6.07049E-01
2.2120,-5.82904E-01
2.2130,-5.58180E-01
2.2140,-5.32903E-01
2.2150,-5.07102E-01
2.2160,-4.80802E-01
2.2170,-4.54033E-01
2.2180,-4.26821E-01
2.2190,-3.99194E-01
2.2200,-3.71181E-01
2.2210,-3.42811E-01
2.2220,-3.14111E-01
2.2230,-2.85111E-01
2.2240,-2.55839E-01
2.2250,-2.26325E-01
2.2260,-1.96596E-01
2.2270,-1.66682E-01
2.2280,-1.36612E-01
2.2290,-1.06413E-01
2.2300,-7.61161E-02
2.2310,-4.57481E-02
2.2320,-1.53377E-02
2.2330,1.50868E-02
2.2340,4.54975E-02
2.2350,7.58666E-02
2.2360,1.06167E-01
2.2370,1.36370E-01
2.2380,1.66451E-01
2.2390,1.96381E-01
2.2400,2.26136E-01
2.2410,2.55688E-01
2.2420,2.85013E-01
2.2430,3.14085E-01
2.2440,3.42880E-01
2.2450,3.71373E-01
2.2460,3.99540E-01
2.2470,4.27358E-01
2.2480,4.54805E-01
2.2490,4.81857E-01
2.2500,5.08493E-01
2.2510,5.34692E-01
2.2520,5.60433E-01
2.2530,5.85696E-01
2.2540,6.10461E-01
2.2550,6.34708E-01
2.2560,6.58421E-01
2.2570,6.81579E-01
2.2580,7.04168E-01
2.2590,7.26169E-01
2.2600,7.47567E-01
2.2610,7.68346E-01
2.2620,7.88492E-01
2.2630,8.07991E-01
2.2640,8.26828E-01
2.2650,8.44992E-01
2.2660,8.62471E-01
2.2670,8.79252E-01
2.2680,8.95325E-01
2.2690,9.10680E-01
2.2700,9.25308E-01
2.2710,9.39199E-01
2.2720,9.52346E-01
2.2730,9.64741E-01
2.2740,9.76376E-01
2.2750,9.87248E-01
2.2760,9.97348E-01
2.2770,1.00667E+00
2.2780,1.01522E+00
2.2790,1.02298E+00
2.2800,1.02996E+00
2.2810,1.03615E+00
2.2820,1.04155E+00
2.2830,1.04616E+00
2.2840,1.04998E+00
2.2850,1.05301E+00
2.2860,1.05524E+00
2.2870,1.05669E+00
2.2880,1.05736E+00
2.2890,1.05724E+00
2.2900,1.05634E+00
2.2910,1.05466E+00
2.2920,1.05221E+00
2.2930,1.04900E+00
2.2940,1.04502E+00
2.2950,1.04028E+00
2.2960,1.03480E+00
2.2970,1.02857E+00
2.2980,1.02161E+00
2.2990,1.01392E+00
2.3000,1.00551E+00
2.3010,9.96395E-01
2.3020,9.86576E-01
2.3030,9.76066E-01
2.3040,9.64875E-01
2.3050,9.53014E-01
2.3060,9.40494E-01
2.3070,9.27325E-01
2.3080,9.13520E-01
2.3090,8.99090E-01
2.3100,8.84048E-01
2.3110,8.68407E-01
2.3120,8.52180E-01
2.3130,8.35380E-01
2.3140,8.18020E-01
2.3150,8.00114E-01
2.3160,7.81678E-01
2.3170,7.62724E-01
2.3180,7.43268E-01
2.3190,7.23324E-01
2.3200,7.02907E-01
2.3210,6.82034E-01
2.3220,6.60718E-01
2.3230,6.38976E-01
2.3240,6.16824E-01
2.3250,5.94277E-01
2.3260,5.71351E-01
2.3270,5.48063E-01
2.3280,5.24428E-01
2.3290,5.00463E-01
2.3300,4.76185E-01
2.3310,4.51610E-01
2.3320,4.26754E-01
2.3330,4.01633E-01
2.3340,3.76266E-01
2.3350,3.50667E-01
2.3360,3.24855E-01
2.3370,2.98844E-01
2.3380,2.72653E-01
2.3390,2.46297E-01
2.3400,2.19793E-01
2.3410,1.93158E-01
2.3420,1.66407E-01
2.3430,1.39558E-01
2.3440,1.12626E-01
2.3450,8.56286E-02
2.3460,5.85807E-02
2.3470,3.14985E-02
2.3480,4.39811E-03
2.3490,-2.27049E-02
2.3500,-4.97948E-02
2.3510,-7.68562E-02
2.3520,-1.03874E-01
2.3530,-1.30832E-01
2.3540,-1.57717E-01
2.3550,-1.84513E-01
2.3560,-2.11205E-01
2.3570,-2.37779E-01
2.3580,-2.64221E-01
2.3590,-2.90517E-01
2.3600,-3.16653E-01
2.3610,-3.42615E-01
2.3620,-3.68390E-01
2.3630,-3.93964E-01
2.3640,-4.19326E-01
2.3650,-4.44461E-01
2.3660,-4.69357E-01
2.3670,-4.94003E-01
2.3680,-5.18385E-01
2.3690,-5.42494E-01
2.3700,-5.66316E-01
2.3710,-5.89840E-01
2.3720,-6.13057E-01
2.3730,-6.35954E-01
2.3740,-6.58522E-01
2.3750,-6.80750E-01
2.3760,-7.02629E-01
2.3770,-7.24148E-01
2.3780,-7.45299E-01
2.3790,-7.66072E-01
2.3800,-7.86459E-01
2.3810,-8.06451E-01
2.3820,-8.26039E-01
2.3830,-8.45217E-01
2.3840,-8.63976E-01
2.3850,-8.82309E-01
2.3860,-9.00209E-01
2.3870,-9.17669E-01
2.3880,-9.34683E-01
2.3890,-9.51244E-01
2.3900,-9.67346E-01
2.3910,-9.82985E-01
2.3920,-9.98154E-01
2.3930,-1.01285E+00
2.3940,-1.02706E+00
2.3950,-1.04079E+00
2.3960,-1.05404E+00
2.3970,-1.06679E+00
2.3980,-1.07904E+00
2.3990,-1.09080E+00
2.4000,-1.10205E+00
2.4010,-1.11280E+00
2.4020,-1.12305E+00
2.4030,-1.13278E+00
2.4040,-1.14200E+00
2.4050,-1.15070E+00
2.4060,-1.15890E+00
2.4070,-1.16657E+00
2.4080,-1.17373E+00
2.4090,-1.18037E+00
2.4100,-1.18649E+00
2.4110,-1.19210E+00
2.4120,-1.19718E+00
2.4130,-1.20175E+00
2.4140,-1.20579E+00
2.4150,-1.20932E+00
2.4160,-1.21234E+00
2.4170,-1.21484E+00
2.4180,-1.21683E+00
2.4190,-1.21830E+00
2.4200,-1.21926E+00
2.4210,-1.21972E+00
2.4220,-1.21967E+00
2.4230,-1.21912E+00
2.4240,-1.21806E+00
2.4250,-1.21651E+00
2.4260,-1.21446E+00
2.4270,-1.21192E+00
2.4280,-1.20890E+00
2.4290,-1.20539E+00
2.4300,-1.20139E+00
2.4310,-1.19692E+00
2.4320,-1.19198E+00
2.4330,-1.18657E+00
2.4340,-1.18070E+00
2.4350,-1.17436E+00
2.4360,-1.16758E+00
2.4370,-1.16034E+00
2.4380,-1.15265E+00
2.4390,-1.14453E+00
2.4400,-1.13597E+00
2.4410,-1.12699E+00
2.4420,-1.11758E+00
2.4430,-1.10775E+00
2.4440,-1.09751E+00
2.4450,-1.08686E+00
2.4460,-1.07582E+00
2.4470,-1.06438E+00
2.4480,-1.05255E+00
2.4490,-1.04034E+00
2.4500,-1.02775E+00
2.4510,-1.01480E+00
2.4520,-1.00148E+00
2.4530,-9.87809E-01
2.4540,-9.73787E-01
2.4550,-9.59423E-01
2.4560,-9.44723E-01
2.4570,-9.29694E-01
2.4580,-9.14343E-01
2.4590,-8.98677E-01
2.4600,-8.82704E-01
2.4610,-8.66429E-01
2.4620,-8.49861E-01
2.4630,-8.33006E-01
2.4640,-8.15872E-01
2.4650,-7.98465E-01
2.4660,-7.80794E-01
2.4670,-7.62864E-01
2.4680,-7.44684E-01
2.4690,-7.26261E-01
2.4700,-7.07601E-01
2.4710,-6.88713E-01
2.4720,-6.69604E-01
2.4730,-6.50280E-01
2.4740,-6.30750E-01
2.4750,-6.11020E-01
2.4760,-5.91098E-01
2.4770,-5.70991E-01
2.4780,-5.50706E-01
2.4790,-5.30251E-01
2.4800,-5.09633E-01
2.4810,-4.88858E-01
2.4820,-4.67935E-01
2.4830,-4.46870E-01
2.4840,-4.25671E-01
2.4850,-4.04344E-01
2.4860,-3.82896E-01
2.4870,-3.61336E-01
2.4880,-3.39669E-01
2.4890,-3.17902E-01
2.4900,-2.96043E-01
2.4910,-2.74099E-01
2.4920,-2.52075E-01
2.4930,-2.29979E-01
2.4940,-2.07818E-01
2.4950,-1.85598E-01
2.4960,-1.63326E-01
2.4970,-1.41008E-01
2.4980,-1.18650E-01
2.4990,-9.62604E-02
2.5000,-7.38440E-02
2.5010,-5.14073E-02
2.5020,-2.89566E-02
2.5030,-6.49816E-03
2.5040,1.59621E-02
2.5050,3.84180E-02
2.5060,6.08638E-02
2.5070,8.32936E-02
2.5080,1.05701E-01
2.5090,1.28082E-01
2.5100,1.50429E-01
2.5110,1.72737E-01
2.5120,1.95001E-01
2.5130,2.17216E-01
2.5140,2.39375E-01
2.5150,2.61475E-01
2.5160,2.83509E-01
2.5170,3.05472E-01
2.5180,3.27360E-01
2.5190,3.49168E-01
2.5200,3.70891E-01
2.5210,3.92523E-01
2.5220,4.14061E-01
2.5230,4.35500E-01
2.5240,4.56836E-01
2.5250,4.78063E-01
2.5260,4.99178E-01
2.5270,5.20176E-01
2.5280,5.41054E-01
2.5290,5.61807E-01
2.5300,5.82431E-01
2.5310,6.02923E-01
2.5320,6.23278E-01
2.5330,6.43493E-01
2.5340,6.63565E-01
2.5350,6.83489E-01
2.5360,7.03262E-01
2.5370,7.22882E-01
2.5380,7.42344E-01
2.5390,7.61646E-01
2.5400,7.80784E-01
2.5410,7.99756E-01
2.5420,8.18558E-01
2.5430,8.37188E-01
2.5440,8.55643E-01
2.5450,8.73921E-01
2.5460,8.92018E-01
2.5470,9.09932E-01
2.5480,9.27661E-01
2.5490,9.45203E-01
2.5500,9.62554E-01
2.5510,9.79714E-01
2.5520,9.96680E-01
2.5530,1.01345E+00
2.5540,1.03002E+00
2.5550,1.04639E+00
2.5560,1.06257E+00
2.5570,1.07853E+00
2.5580,1.09430E+00
2.5590,1.10985E+00
2.5600,1.12520E+00
2.5610,1.14034E+00
2.5620,1.15527E+00
2.5630,1.16999E+00
2.5640,1.18450E+00
2.5650,1.19879E+00
2.5660,1.21286E+00
2.5670,1.22672E+00
2.5680,1.24037E+00
2.5690,1.25380E+00
2.5700,1.26700E+00
2.5710,1.27999E+00
2.5720,1.29276E+00
2.5730,1.30532E+00
2.5740,1.31765E+00
2.5750,1.32976E+00
2.5760,1.34164E+00
2.5770,1.35331E+00
2.5780,1.36476E+00
2.5790,1.37598E+00
2.5800,1.38698E+00
2.5810,1.39776E+00
2.5820,1.40832E+00
2.5830,1.41866E+00
2.5840,1.42878E+00
2.5850,1.43867E+00
2.5860,1.44834E+00
2.5870,1.45780E+00
2.5880,1.46703E+00
2.5890,1.47604E+00
2.5900,1.48484E+00
2.5910,1.49341E+00
2.5920,1.50177E+00
2.5930,1.50990E+00
2.5940,1.51782E+00
2.5950,1.52553E+00
2.5960,1.53302E+00
2.5970,1.54029E+00
2.5980,1.54735E+00
2.5990,1.55420E+00
2.6000,1.56083E+00
2.6010,1.56725E+00
2.6020,1.57346E+00
2.6030,1.57947E+00
2.6040,1.58526E+00
2.6050,1.59085E+00
2.6060,1.59623E+00
2.6070,1.60141E+00
2.6080,1.60638E+00
2.6090,1.61115E+00
2.6100,1.61572E+00
2.6110,1.62009E+00
2.6120,1.62426E+00
2.6130,1.62823E+00
2.6140,1.63201E+00
2.6150,1.63559E+00
2.6160,1.63898E+00
2.6170,1.64218E+00
2.6180,1.64519E+00
2.6190,1.64801E+00
2.6200,1.65064E+00
2.6210,1.65309E+00
2.6220,1.65536E+00
2.6230,1.65744E+00
2.6240,1.65934E+00
2.6250,1.66106E+00
2.6260,1.66261E+00
2.6270,1.66397E+00
2.6280,1.66517E+00
2.6290,1.66619E+00
2.6300,1.66704E+00
2.6310,1.66773E+00
2.6320,1.66824E+00
2.6330,1.66860E+00
2.6340,1.66878E+00
2.6350,1.66881E+00
2.6360,1.66868E+00
2.6370,1.66838E+00
2.6380,1.66793E+00
2.6390,1.66733E+00
2.6400,1.66657E+00
2.6410,1.66567E+00
2.6420,1.66461E+00
2.6430,1.66341E+00
2.6440,1.66206E+00
2.6450,1.66057E+00
2.6460,1.65893E+00
2.6470,1.65716E+00
2.6480,1.65525E+00
2.6490,1.65320E+00
2.6500,1.65102E+00
2.6510,1.64871E+00
2.6520,1.64626E+00
2.6530,1.64369E+00
2.6540,1.64099E+00
2.6550,1.63817E+00
2.6560,1.63522E+00
2.6570,1.63216E+00
2.6580,1.62897E+00
2.6590,1.62567E+00
2.6600,1.62225E+00
2.6610,1.61871E+00
2.6620,1.61507E+00
2.6630,1.61132E+00
2.6640,1.60745E+00
2.6650,1.60349E+00
2.6660,1.59941E+00
2.6670,1.59524E+00
2.6680,1.59096E+00
2.6690,1.58659E+00
2.6700,1.58212E+00
2.6710,1.57755E+00
2.6720,1.57289E+00
2.6730,1.56814E+00
2.6740,1.56330E+00
2.6750,1.55837E+00
2.6760,1.55336E+00
2.6770,1.54826E+00
2.6780,1.54308E+00
2.6790,1.53782E+00
2.6800,1.53248E+00
2.6810,1.52706E+00
2.6820,1.52156E+00
2.6830,1.51599E+00
2.6840,1.51035E+00
2.6850,1.50464E+00
2.6860,1.49886E+00
2.6870,1.49301E+00
2.6880,1.48710E+00
2.6890,1.48112E+00
2.6900,1.47508E+00
2.6910,1.46898E+00
2.6920,1.46282E+00
2.6930,1.45660E+00
2.6940,1.45033E+00
2.6950,1.44400E+00
2.6960,1.43762E+00
2.6970,1.43119E+00
2.6980,1.42471E+00
2.6990,1.41817E+00
2.7000,1.41160E+00
2.7010,1.40497E+00
2.7020,1.39831E+00
2.7030,1.39160E+00
2.7040,1.38485E+00
2.7050,1.37806E+00
2.7060,1.37123E+00
2.7070,1.36436E+00
2.7080,1.35746E+00
2.7090,1.35053E+00
2.7100,1.34356E+00
2.7110,1.33656E+00
2.7120,1.32953E+00
2.7130,1.32247E+00
2.7140,1.31539E+00
2.7150,1.30827E+00
2.7160,1.30114E+00
2.7170,1.29398E+00
2.7180,1.28679E+00
2.7190,1.27959E+00
2.7200,1.27237E+00
2.7210,1.26512E+00
2.7220,1.25786E+00
2.7230,1.25058E+00
2.7240,1.24329E+00
2.7250,1.23598E+00
2.7260,1.22866E+00
2.7270,1.22133E+00
2.7280,1.21399E+00
2.7290,1.20663E+00
2.7300,1.19927E+00
2.7310,1.19190E+00
2.7320,1.18452E+00
2.7330,1.17714E+00
2.7340,1.16975E+00
2.7350,1.16236E+00
2.7360,1.15497E+00
2.7370,1.14757E+00
2.7380,1.14017E+00
2.7390,1.13278E+00
2.7400,1.12538E+00
2.7410,1.11799E+00
2.7420,1.11059E+00
2.7430,1.10321E+00
2.7440,1.09582E+00
2.7450,1.08844E+00
2.7460,1.08107E+00
2.7470,1.07370E+00
2.7480,1.06634E+00
2.7490,1.05899E+00
2.7500,1.05165E+00
2.7510,1.04432E+00
2.7520,1.03700E+00
2.7530,1.02969E+00
2.7540,1.02239E+00
2.7550,1.01511E+00
2.7560,1.00784E+00
2.7570,1.00058E+00
2.7580,9.93335E-01
2.7590,9.86108E-01
2.7600,9.78897E-01
2.7610,9.71702E-01
2.7620,9.64525E-01
2.7630,9.57366E-01
2.7640,9.50225E-01
2.7650,9.43103E-01
2.7660,9.36000E-01
2.7670,9.28918E-01
2.7680,9.21856E-01
2.7690,9.14816E-01
2.7700,9.07797E-01
2.7710,9.00800E-01
2.7720,8.93826E-01
2.7730,8.86876E-01
2.7740,8.79948E-01
2.7750,8.73045E-01
2.7760,8.66166E-01
2.7770,8.59313E-01
2.7780,8.52484E-01
2.7790,8.45682E-01
2.7800,8.38905E-01
2.7810,8.32155E-01
2.7820,8.25432E-01
2.7830,8.18736E-01
2.7840,8.12068E-01
2.7850,8.05428E-01
2.7860,7.98816E-01
2.7870,7.92233E-01
2.7880,7.85679E-01
2.7890,7.79154E-01
2.7900,7.72659E-01
2.7910,7.66193E-01
2.7920,7.59758E-01
2.7930,7.53353E-01
2.7940,7.46979E-01
2.7950,7.40636E-01
2.7960,7.34324E-01
2.7970,7.28043E-01
2.7980,7.21794E-01
2.7990,7.15576E-01
2.8000,7.09391E-01
2.8010,7.03238E-01
2.8020,6.97118E-01
2.8030,6.91030E-01
2.8040,6.84975E-01
2.8050,6.78953E-01
2.8060,6.72964E-01
2.8070,6.67008E-01
2.8080,6.61086E-01
2.8090,6.55197E-01
2.8100,6.49342E-01
2.8110,6.43521E-01
2.8120,6.37734E-01
2.8130,6.31981E-01
2.8140,6.26262E-01
2.8150,6.20577E-01
2.8160,6.14927E-01
2.8170,6.09311E-01
2.8180,6.03730E-01
2.8190,5.98183E-01
2.8200,5.92671E-01
2.8210,5.87193E-01
2.8220,5.81751E-01
2.8230,5.76343E-01
2.8240,5.70970E-01
2.8250,5.65631E-01
2.8260,5.60328E-01
2.8270,5.55060E-01
2.8280,5.49826E-01
2.8290,5.44628E-01
2.8300,5.39464E-01
2.8310,5.34336E-01
2.8320,5.29242E-01
2.8330,5.24184E-01
2.8340,5.19160E-01
2.8350,5.14171E-01
2.8360,5.09217E-01
2.8370,5.04298E-01
2.8380,4.99414E-01
2.8390,4.94565E-01
2.8400,4.89750E-01
2.8410,4.84971E-01
2.8420,4.80226E-01
2.8430,4.75515E-01
2.8440,4.70839E-01
2.8450,4.66198E-01
2.8460,4.61591E-01
2.8470,4.57018E-01
2.8480,4.52480E-01
2.8490,4.47976E-01
2.8500,4.43506E-01
2.8510,4.39071E-01
2.8520,4.34669E-01
2.8530,4.30301E-01
2.8540,4.25967E-01
2.8550,4.21667E-01
2.8560,4.17400E-01
2.8570,4.13167E-01
2.8580,4.08968E-01
2.8590,4.04801E-01
2.8600,4.00668E-01
2.8610,3.96568E-01
2.8620,3.92501E-01
2.8630,3.88467E-01
2.8640,3.84465E-01
2.8650,3.80497E-01
2.8660,3.76560E-01
2.8670,3.72657E-01
2.8680,3.68785E-01
2.8690,3.64946E-01
2.8700,3.61138E-01
2.8710,3.57362E-01
2.8720,3.53619E-01
2.8730,3.49906E-01
2.8740,3.46225E-01
2.8750,3.42576E-01
2.8760,3.38958E-01
2.8770,3.35370E-01
2.8780,3.31814E-01
2.8790,3.28288E-01
2.8800,3.24793E-01
2.8810,3.21328E-01
2.8820,3.17894E-01
2.8830,3.14490E-01
2.8840,3.11115E-01
2.8850,3.07771E-01
2.8860,3.04456E-01
2.8870,3.01171E-01
2.8880,2.97915E-01
2.8890,2.94688E-01
2.8900,2.91490E-01
2.8910,2.88321E-01
2.8920,2.85181E-01
2.8930,2.82069E-01
2.8940,2.78986E-01
2.8950,2.75931E-01
2.8960,2.72904E-01
2.8970,2.69905E-01
2.8980,2.66933E-01
2.8990,2.63989E-01
2.9000,2.61073E-01
2.9010,2.58183E-01
2.9020,2.55321E-01
2.9030,2.52485E-01
2.9040,2.49677E-01
2.9050,2.46894E-01
2.9060,2.44138E-01
2.9070,2.41409E-01
2.9080,2.38705E-01
2.9090,2.36027E-01
2.9100,2.33375E-01
2.9110,2.30748E-01
2.9120,2.28146E-01
2.9130,2.25570E-01
2.9140,2.23019E-01
2.9150,2.20492E-01
2.9160,2.17990E-01
2.9170,2.15513E-01
2.9180,2.13060E-01
2.9190,2.10630E-01
2.9200,2.08225E-01
2.9210,2.05844E-01
2.9220,2.03486E-01
2.9230,2.01152E-01
2.9240,1.98841E-01
2.9250,1.96552E-01
2.9260,1.94287E-01
2.9270,1.92045E-01
2.9280,1.89825E-01
2.9290,1.87627E-01
2.9300,1.85452E-01
2.9310,1.83299E-01
2.9320,1.81167E-01
2.9330,1.79058E-01
2.9340,1.76970E-01
2.9350,1.74903E-01
2.9360,1.72857E-01
2.9370,1.70833E-01
2.9380,1.68829E-01
2.9390,1.66846E-01
2.9400,1.64884E-01
2.9410,1.62942E-01
2.9420,1.61020E-01
2.9430,1.59118E-01
2.9440,1.57236E-01
2.9450,1.55374E-01
2.9460,1.53531E-01
2.9470,1.51708E-01
2.9480,1.49903E-01
2.9490,1.48118E-01
2.9500,1.46352E-01
2.9510,1.44605E-01
2.9520,1.42876E-01
2.9530,1.41165E-01
2.9540,1.39473E-01
2.9550,1.37799E-01
2.9560,1.36143E-01
2.9570,1.34505E-01
2.9580,1.32884E-01
2.9590,1.31281E-01
2.9600,1.29695E-01
2.9610,1.28126E-01
2.9620,1.26574E-01
2.9630,1.25040E-01
2.9640,1.23521E-01
2.9650,1.22020E-01
2.9660,1.20535E-01
2.9670,1.19066E-01
2.9680,1.17613E-01
2.9690,1.16176E-01
2.9700,1.14755E-01
2.9710,1.13350E-01
2.9720,1.11960E-01
2.9730,1.10586E-01
2.9740,1.09227E-01
2.9750,1.07883E-01
2.9760,1.06554E-01
2.9770,1.05240E-01
2.9780,1.03941E-01
2.9790,1.02656E-01
2.9800,1.01385E-01
2.9810,1.00129E-01
2.9820,9.88869E-02
2.9830,9.76588E-02
2.9840,9.64447E-02
2.9850,9.52442E-02
2.9860,9.40574E-02
2.9870,9.28841E-02
2.9880,9.17241E-02
2.9890,9.05773E-02
2.9900,8.94436E-02
2.9910,8.83229E-02
2.9920,8.72150E-02
2.9930,8.61198E-02
2.9940,8.50372E-02
2.9950,8.39670E-02
2.9960,8.29092E-02
2.9970,8.18636E-02
2.9980,8.08301E-02
2.9990,7.98085E-02
3.0000,7.87988E-02
3.0010,7.78008E-02
3.0020,7.68145E-02
3.0030,7.58396E-02
3.0040,7.48761E-02
3.0050,7.39239E-02
3.0060,7.29828E-02
3.0070,7.20527E-02
3.0080,7.11336E-02
3.0090,7.02252E-02
3.0100,6.93276E-02
3.0110,6.84406E-02
3.0120,6.75640E-02
3.0130,6.66978E-02
3.0140,6.58418E-02
3.0150,6.49960E-02
3.0160,6.41603E-02
3.0170,6.33345E-02
3.0180,6.25185E-02
3.0190,6.17122E-02
3.0200,6.09156E-02
3.0210,6.01285E-02
3.0220,5.93509E-02
3.0230,5.85826E-02
3.0240,5.78235E-02
3.0250,5.70735E-02
3.0260,5.63326E-02
3.0270,5.56005E-02
3.0280,5.48774E-02
3.0290,5.41630E-02
3.0300,5.34572E-02
3.0310,5.27600E-02
3.0320,5.20712E-02
3.0330,5.13909E-02
3.0340,5.07188E-02
3.0350,5.00548E-02
3.0360,4.93990E-02
3.0370,4.87512E-02
3.0380,4.81114E-02
3.0390,4.74793E-02
3.0400,4.68551E-02
3.0410,4.62385E-02
3.0420,4.56294E-02
3.0430,4.50279E-02
3.0440,4.44338E-02
3.0450,4.38470E-02
3.0460,4.32674E-02
3.0470,4.26951E-02
3.0480,4.21298E-02
3.0490,4.15715E-02
3.0500,4.10202E-02
3.0510,4.04757E-02
3.0520,3.99379E-02
3.0530,3.94069E-02
3.0540,3.88825E-02
3.0550,3.83647E-02
3.0560,3.78533E-02
3.0570,3.73484E-02
3.0580,3.68497E-02
3.0590,3.63573E-02
3.0600,3.58711E-02
3.0610,3.53910E-02
3.0620,3.49170E-02
3.0630,3.44489E-02
3.0640,3.39867E-02
3.0650,3.35304E-02
3.0660,3.30798E-02
3.0670,3.26350E-02
3.0680,3.21958E-02
3.0690,3.17621E-02
3.0700,3.13340E-02
3.0710,3.09113E-02
3.0720,3.04939E-02
3.0730,3.00819E-02
3.0740,2.96752E-02
3.0750,2.92736E-02
3.0760,2.88772E-02
3.0770,2.84858E-02
3.0780,2.80995E-02
3.0790,2.77181E-02
3.0800,2.73416E-02
3.0810,2.69699E-02
3.0820,2.66031E-02
3.0830,2.62409E-02
3.0840,2.58834E-02
3.0850,2.55305E-02
3.0860,2.51822E-02
3.0870,2.48384E-02
3.0880,2.44990E-02
3.0890,2.41640E-02
3.0900,2.38334E-02
3.0910,2.35070E-02
3.0920,2.31849E-02
3.0930,2.28670E-02
3.0940,2.25532E-02
3.0950,2.22435E-02
3.0960,2.19378E-02
3.0970,2.16361E-02
3.0980,2.13384E-02
3.0990,2.10446E-02
3.1000,2.07546E-02
3.1010,2.04684E-02
3.1020,2.01859E-02
3.1030,1.99072E-02
3.1040,1.96321E-02
3.1050,1.93606E-02
3.1060,1.90927E-02
3.1070,1.88284E-02
3.1080,1.85675E-02
3.1090,1.83101E-02
3.1100,1.80560E-02
3.1110,1.78053E-02
3.1120,1.75580E-02
3.1130,1.73139E-02
3.1140,1.70730E-02
3.1150,1.68354E-02
3.1160,1.66009E-02
3.1170,1.63695E-02
3.1180,1.61412E-02
3.1190,1.59159E-02
3.1200,1.56936E-02
3.1210,1.54743E-02
3.1220,1.52580E-02
3.1230,1.50445E-02
3.1240,1.48338E-02
3.1250,1.46260E-02
3.1260,1.44210E-02
3.1270,1.42187E-02
3.1280,1.40191E-02
3.1290,1.38222E-02
3.1300,1.36280E-02
3.1310,1.34363E-02
3.1320,1.32473E-02
3.1330,1.30608E-02
3.1340,1.28768E-02
3.1350,1.26952E-02
3.1360,1.25162E-02
3.1370,1.23395E-02
3.1380,1.21653E-02
3.1390,1.19934E-02
3.1400,1.18238E-02
3.1410,1.16565E-02
3.1420,1.14915E-02
3.1430,1.13287E-02
3.1440,1.11682E-02
3.1450,1.10098E-02
3.1460,1.08536E-02
3.1470,1.06995E-02
3.1480,1.05475E-02
3.1490,1.03976E-02
3.1500,1.02497E-02
3.1510,1.01038E-02
3.1520,9.95998E-03
3.1530,9.81808E-03
3.1540,9.67813E-03
3.1550,9.54009E-03
3.1560,9.40395E-03
3.1570,9.26967E-03
3.1580,9.13724E-03
3.1590,9.00663E-03
3.1600,8.87781E-03
3.1610,8.75076E-03
3.1620,8.62547E-03
3.1630,8.50190E-03
3.1640,8.38003E-03
3.1650,8.25984E-03
3.1660,8.14132E-03
3.1670,8.02443E-03
3.1680,7.90916E-03
3.1690,7.79548E-03
3.1700,7.68337E-03
3.1710,7.57282E-03
3.1720,7.46380E-03
3.1730,7.35630E-03
3.1740,7.25029E-03
3.1750,7.14574E-03
3.1760,7.04266E-03
3.1770,6.94100E-03
3.1780,6.84077E-03
3.1790,6.74192E-03
3.1800,6.64446E-03
3.1810,6.54835E-03
3.1820,6.45359E-03
3.1830,6.36015E-03
3.1840,6.26802E-03
3.1850,6.17717E-03
3.1860,6.08760E-03
3.1870,5.99928E-03
3.1880,5.91219E-03
3.1890,5.82633E-03
3.1900,5.74168E-03
3.1910,5.65821E-03
3.1920,5.57591E-03
3.1930,5.49477E-03
3.1940,5.41477E-03
3.1950,5.33590E-03
3.1960,5.25814E-03
3.1970,5.18148E-03
3.1980,5.10589E-03
3.1990,5.03138E-03
3.2000,4.95791E-03
3.2010,4.88548E-03
3.2020,4.81408E-03
3.2030,4.74368E-03
3.2040,4.67429E-03
3.2050,4.60587E-03
3.2060,4.53843E-03
3.2070,4.47194E-03
3.2080,4.40639E-03
3.2090,4.34178E-03
3.2100,4.27808E-03
3.2110,4.21529E-03
3.2120,4.15339E-03
3.2130,4.09237E-03
3.2140,4.03222E-03
3.2150,3.97293E-03
3.2160,3.91448E-03
3.2170,3.85687E-03
3.2180,3.80007E-03
3.2190,3.74409E-03
3.2200,3.68891E-03
3.2210,3.63452E-03
3.2220,3.58091E-03
3.2230,3.52806E-03
3.2240,3.47597E-03
3.2250,3.42462E-03
3.2260,3.37402E-03
3.2270,3.32413E-03
3.2280,3.27497E-03
3.2290,3.22651E-03
3.2300,3.17874E-03
3.2310,3.13167E-03
3.2320,3.08527E-03
3.2330,3.03953E-03
3.2340,2.99446E-03
3.2350,2.95004E-03
3.2360,2.90625E-03
3.2370,2.86310E-03
3.2380,2.82057E-03
3.2390,2.77865E-03
3.2400,2.73734E-03
3.2410,2.69663E-03
3.2420,2.65650E-03
3.2430,2.61696E-03
3.2440,2.57799E-03
3.2450,2.53958E-03
3.2460,2.50173E-03
3.2470,2.46443E-03
3.2480,2.42766E-03
3.2490,2.39144E-03
3.2500,2.35574E-03
3.2510,2.32055E-03
3.2520,2.28588E-03
3.2530,2.25171E-03
3.2540,2.21804E-03
3.2550,2.18486E-03
3.2560,2.15217E-03
3.2570,2.11995E-03
3.2580,2.08820E-03
3.2590,2.05691E-03
3.2600,2.02608E-03
3.2610,1.99570E-03
3.2620,1.96576E-03
3.2630,1.93626E-03
3.2640,1.90719E-03
3.2650,1.87855E-03
3.2660,1.85033E-03
3.2670,1.82251E-03
3.2680,1.79511E-03
3.2690,1.76811E-03
3.2700,1.74151E-03
3.2710,1.71529E-03
3.2720,1.68946E-03
3.2730,1.66401E-03
3.2740,1.63893E-03
3.2750,1.61422E-03
3.2760,1.58988E-03
3.2770,1.56589E-03
3.2780,1.54226E-03
3.2790,1.51897E-03
3.2800,1.49603E-03
3.2810,1.47343E-03
3.2820,1.45115E-03
3.2830,1.42921E-03
3.2840,1.40759E-03
3.2850,1.38629E-03
3.2860,1.36531E-03
3.2870,1.34463E-03
3.2880,1.32427E-03
3.2890,1.30420E-03
3.2900,1.28443E-03
3.2910,1.26495E-03
3.2920,1.24576E-03
3.2930,1.22685E-03
3.2940,1.20823E-03
3.2950,1.18988E-03
3.2960,1.17181E-03
3.2970,1.15400E-03
3.2980,1.13645E-03
3.2990,1.11917E-03
3.3000,1.10215E-03
3.3010,1.08537E-03
3.3020,1.06885E-03
3.3030,1.05257E-03
3.3040,1.03654E-03
3.3050,1.02074E-03
3.3060,1.00518E-03
3.3070,9.89853E-04
3.3080,9.74753E-04
3.3090,9.59879E-04
3.3100,9.45226E-04
3.3110,9.30792E-04
3.3120,9.16574E-04
3.3130,9.02568E-04
3.3140,8.88772E-04
3.3150,8.75182E-04
3.3160,8.61796E-04
3.3170,8.48610E-04
3.3180,8.35621E-04
3.3190,8.22827E-04
3.3200,8.10225E-04
3.3210,7.97812E-04
3.3220,7.85585E-04
3.3230,7.73541E-04
3.3240,7.61678E-04
3.3250,7.49994E-04
3.3260,7.38484E-04
3.3270,7.27148E-04
3.3280,7.15983E-04
3.3290,7.04985E-04
3.3300,6.94153E-04
3.3310,6.83484E-04
3.3320,6.72975E-04
3.3330,6.62625E-04
3.3340,6.52431E-04
3.3350,6.42390E-04
3.3360,6.32501E-04
3.3370,6.22761E-04
3.3380,6.13168E-04
3.3390,6.03720E-04
3.3400,5.94415E-04
3.3410,5.85250E-04
3.3420,5.76224E-04
3.3430,5.67335E-04
3.3440,5.58580E-04
3.3450,5.49957E-04
3.3460,5.41465E-04
3.3470,5.33101E-04
3.3480,5.24864E-04
3.3490,5.16752E-04
3.3500,5.08763E-04
3.3510,5.00896E-04
3.3520,4.93147E-04
3.3530,4.85516E-04
3.3540,4.78001E-04
3.3550,4.70601E-04
3.3560,4.63312E-04
3.3570,4.56134E-04
3.3580,4.49066E-04
3.3590,4.42105E-04
3.3600,4.35250E-04
3.3610,4.28499E-04
3.3620,4.21851E-04
3.3630,4.15305E-04
3.3640,4.08858E-04
3.3650,4.02509E-04
3.3660,3.96257E-04
3.3670,3.90101E-04
3.3680,3.84038E-04
3.3690,3.78068E-04
3.3700,3.72189E-04
3.3710,3.66400E-04
3.3720,3.60699E-04
3.3730,3.55086E-04
3.3740,3.49558E-04
3.3750,3.44115E-04
3.3760,3.38755E-04
3.3770,3.33477E-04
3.3780,3.28280E-04
3.3790,3.23163E-04
3.3800,3.18124E-04
3.3810,3.13162E-04
3.3820,3.08276E-04
3.3830,3.03465E-04
3.3840,2.98728E-04
3.3850,2.94064E-04
3.3860,2.89471E-04
3.3870,2.84949E-04
3.3880,2.80496E-04
3.3890,2.76112E-04
3.3900,2.71795E-04
3.3910,2.67544E-04
3.3920,2.63359E-04
3.3930,2.59238E-04
3.3940,2.55180E-04
3.3950,2.51185E-04
3.3960,2.47252E-04
3.3970,2.43379E-04
3.3980,2.39566E-04
3.3990,2.35811E-04
3.4000,2.32115E-04
3.4010,2.28475E-04
3.4020,2.24892E-04
3.4030,2.21364E-04
3.4040,2.17890E-04
3.4050,2.14470E-04
3.4060,2.11103E-04
3.4070,2.07788E-04
3.4080,2.04524E-04
3.4090,2.01311E-04
3.4100,1.98147E-04
3.4110,1.95032E-04
3.4120,1.91965E-04
3.4130,1.88946E-04
3.4140,1.85974E-04
3.4150,1.83048E-04
3.4160,1.80167E-04
3.4170,1.77330E-04
3.4180,1.74538E-04
3.4190,1.71789E-04
3.4200,1.69082E-04
3.4210,1.66418E-04
3.4220,1.63795E-04
3.4230,1.61212E-04
3.4240,1.58670E-04
3.4250,1.56167E-04
3.4260,1.53703E-04
3.4270,1.51278E-04
3.4280,1.48890E-04
3.4290,1.46539E-04
3.4300,1.44225E-04
3.4310,1.41947E-04
3.4320,1.39704E-04
3.4330,1.37496E-04
3.4340,1.35323E-04
3.4350,1.33183E-04
3.4360,1.31077E-04
3.4370,1.29004E-04
3.4380,1.26963E-04
3.4390,1.24953E-04
3.4400,1.22975E-04
3.4410,1.21028E-04
3.4420,1.19112E-04
3.4430,1.17225E-04
3.4440,1.15368E-04
3.4450,1.13539E-04
3.4460,1.11740E-04
3.4470,1.09968E-04
3.4480,1.08224E-04
3.4490,1.06508E-04
3.4500,1.04818E-04
3.4510,1.03155E-04
3.4520,1.01517E-04
3.4530,9.99058E-05
3.4540,9.83193E-05
3.4550,9.67578E-05
3.4560,9.52207E-05
3.4570,9.37077E-05
3.4580,9.22184E-05
3.4590,9.07524E-05
3.4600,8.93094E-05
3.4610,8.78891E-05
3.4620,8.64911E-05
3.4630,8.51150E-05
3.4640,8.37605E-05
3.4650,8.24272E-05
3.4660,8.11150E-05
3.4670,7.98233E-05
3.4680,7.85519E-05
3.4690,7.73005E-05
3.4700,7.60688E-05
3.4710,7.48565E-05
3.4720,7.36632E-05
3.4730,7.24887E-05
3.4740,7.13327E-05
3.4750,7.01949E-05
3.4760,6.90750E-05
3.4770,6.79727E-05
3.4780,6.68878E-05
3.4790,6.58200E-05
3.4800,6.47691E-05
3.4810,6.37347E-05
3.4820,6.27166E-05
3.4830,6.17145E-05
3.4840,6.07283E-05
3.4850,5.97577E-05
3.4860,5.88023E-05
3.4870,5.78621E-05
3.4880,5.69367E-05
3.4890,5.60259E-05
3.4900,5.51295E-05
3.4910,5.42473E-05
3.4920,5.33790E-05
3.4930,5.25244E-05
3.4940,5.16834E-05
3.4950,5.08556E-05
3.4960,5.00410E-05
3.4970,4.92392E-05
3.4980,4.84502E-05
3.4990,4.76736E-05
3.5000,4.69093E-05
3.5010,4.61572E-05
3.5020,4.54169E-05
3.5030,4.46884E-05
3.5040,4.39715E-05
3.5050,4.32659E-05
3.5060,4.25714E-05
3.5070,4.18881E-05
3.5080,4.12155E-05
3.5090,4.05536E-05
3.5100,3.99022E-05
3.5110,3.92612E-05
3.5120,3.86304E-05
3.5130,3.80095E-05
3.5140,3.73986E-05
3.5150,3.67973E-05
3.5160,3.62056E-05
3.5170,3.56233E-05
3.5180,3.50502E-05
3.5190,3.44863E-05
3.5200,3.39314E-05
3.5210,3.33852E-05
3.5220,3.28478E-05
3.5230,3.23189E-05
3.5240,3.17985E-05
3.5250,3.12863E-05
3.5260,3.07823E-05
3.5270,3.02863E-05
3.5280,2.97982E-05
3.5290,2.93179E-05
3.5300,2.88453E-05
3.5310,2.83802E-05
3.5320,2.79225E-05
3.5330,2.74721E-05
3.5340,2.70289E-05
3.5350,2.65927E-05
3.5360,2.61636E-05
3.5370,2.57413E-05
3.5380,2.53257E-05
3.5390,2.49167E-05
3.5400,2.45143E-05
3.5410,2.41184E-05
3.5420,2.37287E-05
3.5430,2.33453E-05
3.5440,2.29680E-05
3.5450,2.25968E-05
3.5460,2.22315E-05
3.5470,2.18720E-05
3.5480,2.15183E-05
3.5490,2.11702E-05
3.5500,2.08277E-05
3.5510,2.04907E-05
3.5520,2.01591E-05
3.5530,1.98328E-05
3.5540,1.95117E-05
3.5550,1.91958E-05
3.5560,1.88850E-05
3.5570,1.85791E-05
3.5580,1.82781E-05
3.5590,1.79820E-05
3.5600,1.76906E-05
3.5610,1.74038E-05
3.5620,1.71217E-05
3.5630,1.68441E-05
3.5640,1.65710E-05
3.5650,1.63022E-05
3.5660,1.60378E-05
3.5670,1.57776E-05
3.5680,1.55216E-05
3.5690,1.52697E-05
3.5700,1.50219E-05
3.5710,1.47780E-05
3.5720,1.45380E-05
3.5730,1.43020E-05
3.5740,1.40697E-05
3.5750,1.38411E-05
3.5760,1.36162E-05
3.5770,1.33950E-05
3.5780,1.31773E-05
3.5790,1.29631E-05
3.5800,1.27523E-05
3.5810,1.25450E-05
3.5820,1.23410E-05
3.5830,1.21403E-05
3.5840,1.19428E-05
3.5850,1.17485E-05
3.5860,1.15573E-05
3.5870,1.13692E-05
3.5880,1.11841E-05
3.5890,1.10020E-05
3.5900,1.08229E-05
3.5910,1.06466E-05
3.5920,1.04732E-05
3.5930,1.03026E-05
3.5940,1.01348E-05
3.5950,9.96963E-06
3.5960,9.80715E-06
3.5970,9.64730E-06
3.5980,9.49002E-06
3.5990,9.33529E-06
3.6000,9.18306E-06
3.6010,9.03329E-06
3.6020,8.88594E-06
3.6030,8.74097E-06
3.6040,8.59834E-06
3.6050,8.45802E-06
3.6060,8.31997E-06
3.6070,8.18416E-06
3.6080,8.05054E-06
3.6090,7.91908E-06
3.6100,7.78976E-06
3.6110,7.66252E-06
3.6120,7.53735E-06
3.6130,7.41420E-06
3.6140,7.29305E-06
3.6150,7.17386E-06
3.6160,7.05660E-06
3.6170,6.94124E-06
3.6180,6.82775E-06
3.6190,6.71610E-06
3.6200,6.60626E-06
3.6210,6.49820E-06
3.6220,6.39190E-06
3.6230,6.28731E-06
3.6240,6.18443E-06
3.6250,6.08321E-06
3.6260,5.98364E-06
3.6270,5.88568E-06
3.6280,5.78932E-06
3.6290,5.69452E-06
3.6300,5.60125E-06
3.6310,5.50951E-06
3.6320,5.41925E-06
3.6330,5.33046E-06
3.6340,5.24311E-06
3.6350,5.15718E-06
3.6360,5.07265E-06
3.6370,4.98949E-06
3.6380,4.90769E-06
3.6390,4.82721E-06
3.6400,4.74805E-06
3.6410,4.67017E-06
3.6420,4.59356E-06
3.6430,4.51819E-06
3.6440,4.44406E-06
3.6450,4.37113E-06
3.6460,4.29938E-06
3.6470,4.22881E-06
3.6480,4.15938E-06
3.6490,4.09109E-06
3.6500,4.02390E-06
3.6510,3.95781E-06
3.6520,3.89280E-06
3.6530,3.82885E-06
3.6540,3.76594E-06
3.6550,3.70406E-06
3.6560,3.64318E-06
3.6570,3.58330E-06
3.6580,3.52440E-06
3.6590,3.46645E-06
3.6600,3.40945E-06
3.6610,3.35339E-06
3.6620,3.29823E-06
3.6630,3.24398E-06
3.6640,3.19061E-06
3.6650,3.13811E-06
3.6660,3.08647E-06
3.6670,3.03568E-06
3.6680,2.98571E-06
3.6690,2.93656E-06
3.6700,2.88821E-06
3.6710,2.84066E-06
3.6720,2.79388E-06
3.6730,2.74786E-06
3.6740,2.70260E-06
3.6750,2.65808E-06
3.6760,2.61428E-06
3.6770,2.57120E-06
3.6780,2.52883E-06
3.6790,2.48715E-06
3.6800,2.44615E-06
3.6810,2.40582E-06
3.6820,2.36616E-06
3.6830,2.32714E-06
3.6840,2.28876E-06
3.6850,2.25101E-06
3.6860,2.21387E-06
3.6870,2.17735E-06
3.6880,2.14142E-06
3.6890,2.10608E-06
3.6900,2.07133E-06
3.6910,2.03714E-06
3.6920,2.00351E-06
3.6930,1.97043E-06
3.6940,1.93789E-06
3.6950,1.90589E-06
3.6960,1.87442E-06
3.6970,1.84346E-06
3.6980,1.81300E-06
3.6990,1.78305E-06
3.7000,1.75359E-06
3.7010,1.72461E-06
3.7020,1.69611E-06
3.7030,1.66807E-06
3.7040,1.64050E-06
3.7050,1.61337E-06
3.7060,1.58670E-06
3.7070,1.56046E-06
3.7080,1.53465E-06
3.7090,1.50927E-06
3.7100,1.48430E-06
3.7110,1.45974E-06
3.7120,1.43559E-06
3.7130,1.41183E-06
3.7140,1.38847E-06
3.7150,1.36549E-06
3.7160,1.34288E-06
3.7170,1.32065E-06
3.7180,1.29879E-06
3.7190,1.27728E-06
3.7200,1.25613E-06
3.7210,1.23532E-06
3.7220,1.21486E-06
3.7230,1.19473E-06
3.7240,1.17494E-06
3.7250,1.15547E-06
3.7260,1.13632E-06
3.7270,1.11749E-06
3.7280,1.09897E-06
3.7290,1.08075E-06
3.7300,1.06283E-06
3.7310,1.04521E-06
3.7320,1.02788E-06
3.7330,1.01083E-06
3.7340,9.94066E-07
3.7350,9.77576E-07
3.7360,9.61359E-07
3.7370,9.45409E-07
3.7380,9.29722E-07
3.7390,9.14293E-07
3.7400,8.99119E-07
3.7410,8.84195E-07
3.7420,8.69518E-07
3.7430,8.55082E-07
3.7440,8.40885E-07
3.7450,8.26922E-07
3.7460,8.13189E-07
3.7470,7.99683E-07
3.7480,7.86400E-07
3.7490,7.73337E-07
3.7500,7.60489E-07
3.7510,7.47853E-07
3.7520,7.35426E-07
3.7530,7.23204E-07
3.7540,7.11184E-07
3.7550,6.99362E-07
3.7560,6.87736E-07
3.7570,6.76302E-07
3.7580,6.65057E-07
3.7590,6.53998E-07
3.7600,6.43122E-07
3.7610,6.32425E-07
3.7620,6.21906E-07
3.7630,6.11560E-07
3.7640,6.01385E-07
3.7650,5.91379E-07
3.7660,5.81538E-07
3.7670,5.71860E-07
3.7680,5.62342E-07
3.7690,5.52982E-07
3.7700,5.43776E-07
3.7710,5.34723E-07
3.7720,5.25820E-07
3.7730,5.17064E-07
3.7740,5.08453E-07
3.7750,4.99985E-07
3.7760,4.91657E-07
3.7770,4.83466E-07
3.7780,4.75412E-07
3.7790,4.67491E-07
3.7800,4.59701E-07
3.7810,4.52040E-07
3.7820,4.44506E-07
3.7830,4.37097E-07
3.7840,4.29811E-07
3.7850,4.22646E-07
3.7860,4.15599E-07
3.7870,4.08670E-07
3.7880,4.01855E-07
3.7890,3.95153E-07
3.7900,3.88562E-07
3.7910,3.82081E-07
3.7920,3.75707E-07
3.7930,3.69439E-07
3.7940,3.63275E-07
3.7950,3.57213E-07
3.7960,3.51252E-07
3.7970,3.45390E-07
3.7980,3.39625E-07
3.7990,3.33955E-07
3.8000,3.28380E-07
3.8010,3.22898E-07
3.8020,3.17506E-07
3.8030,3.12204E-07
3.8040,3.06990E-07
3.8050,3.01863E-07
3.8060,2.96821E-07
3.8070,2.91863E-07
3.8080,2.86987E-07
3.8090,2.82192E-07
3.8100,2.77477E-07
3.8110,2.72840E-07
3.8120,2.68280E-07
3.8130,2.63796E-07
3.8140,2.59387E-07
3.8150,2.55051E-07
3.8160,2.50787E-07
3.8170,2.46594E-07
3.8180,2.42470E-07
3.8190,2.38416E-07
3.8200,2.34429E-07
3.8210,2.30508E-07
3.8220,2.26652E-07
3.8230,2.22861E-07
3.8240,2.19132E-07
3.8250,2.15466E-07
3.8260,2.11861E-07
3.8270,2.08315E-07
3.8280,2.04829E-07
3.8290,2.01401E-07
3.8300,1.98030E-07
3.8310,1.94715E-07
3.8320,1.91455E-07
3.8330,1.88250E-07
3.8340,1.85098E-07
3.8350,1.81998E-07
3.8360,1.78950E-07
3.8370,1.75953E-07
3.8380,1.73006E-07
3.8390,1.70108E-07
3.8400,1.67258E-07
3.8410,1.64456E-07
3.8420,1.61701E-07
3.8430,1.58991E-07
3.8440,1.56327E-07
3.8450,1.53707E-07
3.8460,1.51131E-07
3.8470,1.48597E-07
3.8480,1.46107E-07
3.8490,1.43657E-07
3.8500,1.41249E-07
3.8510,1.38880E-07
3.8520,1.36551E-07
3.8530,1.34261E-07
3.8540,1.32010E-07
3.8550,1.29795E-07
3.8560,1.27618E-07
3.8570,1.25477E-07
3.8580,1.23372E-07
3.8590,1.21302E-07
3.8600,1.19267E-07
3.8610,1.17266E-07
3.8620,1.15298E-07
3.8630,1.13363E-07
3.8640,1.11460E-07
3.8650,1.09589E-07
3.8660,1.07749E-07
3.8670,1.05940E-07
3.8680,1.04161E-07
3.8690,1.02412E-07
3.8700,1.00693E-07
3.8710,9.90017E-08
3.8720,9.73390E-08
3.8730,9.57040E-08
3.8740,9.40964E-08
3.8750,9.25157E-08
3.8760,9.09614E-08
3.8770,8.94331E-08
3.8780,8.79304E-08
3.8790,8.64528E-08
3.8800,8.50000E-08
3.8810,8.35714E-08
3.8820,8.21667E-08
3.8830,8.07856E-08
3.8840,7.94275E-08
3.8850,7.80922E-08
3.8860,7.67793E-08
3.8870,7.54883E-08
3.8880,7.42189E-08
3.8890,7.29708E-08
3.8900,7.17436E-08
3.8910,7.05370E-08
3.8920,6.93505E-08
3.8930,6.81839E-08
3.8940,6.70369E-08
3.8950,6.59090E-08
3.8960,6.48001E-08
3.8970,6.37097E-08
3.8980,6.26377E-08
3.8990,6.15835E-08
3.9000,6.05471E-08
3.9010,5.95280E-08
3.9020,5.85260E-08
3.9030,5.75408E-08
3.9040,5.65721E-08
3.9050,5.56196E-08
3.9060,5.46831E-08
3.9070,5.37623E-08
3.9080,5.28570E-08
3.9090,5.19668E-08
3.9100,5.10916E-08
3.9110,5.02310E-08
3.9120,4.93849E-08
3.9130,4.85530E-08
3.9140,4.77350E-08
3.9150,4.69308E-08
3.9160,4.61401E-08
3.9170,4.53626E-08
3.9180,4.45981E-08
3.9190,4.38465E-08
3.9200,4.31076E-08
3.9210,4.23810E-08
3.9220,4.16666E-08
3.9230,4.09642E-08
3.9240,4.02736E-08
3.9250,3.95946E-08
3.9260,3.89270E-08
3.9270,3.82706E-08
3.9280,3.76253E-08
3.9290,3.69908E-08
3.9300,3.63669E-08
3.9310,3.57535E-08
3.9320,3.51504E-08
3.9330,3.45575E-08
3.9340,3.39745E-08
3.9350,3.34013E-08
3.9360,3.28378E-08
3.9370,3.22837E-08
3.9380,3.17389E-08
3.9390,3.12033E-08
3.9400,3.06767E-08
3.9410,3.01590E-08
3.9420,2.96499E-08
3.9430,2.91494E-08
3.9440,2.86574E-08
3.9450,2.81736E-08
3.9460,2.76979E-08
3.9470,2.72302E-08
3.9480,2.67704E-08
3.9490,2.63184E-08
3.9500,2.58739E-08
3.9510,2.54370E-08
3.9520,2.50073E-08
3.9530,2.45849E-08
3.9540,2.41696E-08
3.9550,2.37614E-08
3.9560,2.33599E-08
3.9570,2.29653E-08
3.9580,2.25772E-08
3.9590,2.21957E-08
3.9600,2.18207E-08
3.9610,2.14519E-08
3.9620,2.10894E-08
3.9630,2.07329E-08
3.9640,2.03825E-08
3.9650,2.00379E-08
3.9660,1.96992E-08
3.9670,1.93662E-08
3.9680,1.90388E-08
3.9690,1.87169E-08
3.9700,1.84004E-08
3.9710,1.80892E-08
3.9720,1.77833E-08
3.9730,1.74826E-08
3.9740,1.71869E-08
3.9750,1.68962E-08
3.9760,1.66104E-08
3.9770,1.63294E-08
3.9780,1.60532E-08
3.9790,1.57816E-08
3.9800,1.55146E-08
3.9810,1.52521E-08
3.9820,1.49940E-08
3.9830,1.47402E-08
3.9840,1.44908E-08
3.9850,1.42455E-08
3.9860,1.40044E-08
3.9870,1.37674E-08
3.9880,1.35343E-08
3.9890,1.33052E-08
3.9900,1.30800E-08
3.9910,1.28585E-08
3.9920,1.26408E-08
3.9930,1.24268E-08
3.9940,1.22164E-08
3.9950,1.20095E-08
3.9960,1.18061E-08
3.9970,1.16062E-08
3.9980,1.14096E-08
3.9990,1.12163E-08
4.0000,1.10263E-08
4.0010,1.08395E-08
4.0020,1.06559E-08
4.0030,1.04754E-08
4.0040,1.02979E-08
4.0050,1.01234E-08
4.0060,9.95187E-09
4.0070,9.78323E-09
4.0080,9.61743E-09
4.0090,9.45444E-09
4.0100,9.29420E-09
4.0110,9.13666E-09
4.0120,8.98179E-09
4.0130,8.82954E-09
4.0140,8.67985E-09
4.0150,8.53270E-09
4.0160,8.38803E-09
4.0170,8.24581E-09
4.0180,8.10599E-09
4.0190,7.96854E-09
4.0200,7.83340E-09
4.0210,7.70056E-09
4.0220,7.56996E-09
4.0230,7.44156E-09
4.0240,7.31534E-09
4.0250,7.19125E-09
4.0260,7.06926E-09
4.0270,6.94933E-09
4.0280,6.83143E-09
4.0290,6.71553E-09
4.0300,6.60158E-09
4.0310,6.48956E-09
4.0320,6.37944E-09
4.0330,6.27118E-09
4.0340,6.16475E-09
4.0350,6.06012E-09
4.0360,5.95727E-09
4.0370,5.85615E-09
4.0380,5.75674E-09
4.0390,5.65902E-09
4.0400,5.56295E-09
4.0410,5.46850E-09
4.0420,5.37566E-09
4.0430,5.28438E-09
4.0440,5.19465E-09
4.0450,5.10644E-09
4.0460,5.01973E-09
4.0470,4.93448E-09
4.0480,4.85067E-09
4.0490,4.76829E-09
4.0500,4.68730E-09
4.0510,4.60768E-09
4.0520,4.52941E-09
4.0530,4.45246E-09
4.0540,4.37682E-09
4.0550,4.30246E-09
4.0560,4.22936E-09
4.0570,4.15749E-09
4.0580,4.08685E-09
4.0590,4.01740E-09
4.0600,3.94913E-09
4.0610,3.88201E-09
4.0620,3.81604E-09
4.0630,3.75118E-09
4.0640,3.68742E-09
4.0650,3.62474E-09
4.0660,3.56312E-09
4.0670,3.50255E-09
4.0680,3.44300E-09
4.0690,3.38446E-09
4.0700,3.32692E-09
4.0710,3.27035E-09
4.0720,3.21474E-09
4.0730,3.16007E-09
4.0740,3.10633E-09
4.0750,3.05351E-09
4.0760,3.00157E-09
4.0770,2.95052E-09
4.0780,2.90034E-09
4.0790,2.85100E-09
4.0800,2.80250E-09
4.0810,2.75483E-09
4.0820,2.70796E-09
4.0830,2.66189E-09
4.0840,2.61660E-09
4.0850,2.57208E-09
4.0860,2.52831E-09
4.0870,2.48529E-09
4.0880,2.44300E-09
4.0890,2.40142E-09
4.0900,2.36055E-09
4.0910,2.32038E-09
4.0920,2.28088E-09
4.0930,2.24206E-09
4.0940,2.20389E-09
4.0950,2.16638E-09
4.0960,2.12950E-09
4.0970,2.09324E-09
4.0980,2.05760E-09
4.0990,2.02257E-09
4.1000,1.98813E-09
4.1010,1.95428E-09
4.1020,1.92100E-09
4.1030,1.88829E-09
4.1040,1.85613E-09
4.1050,1.82452E-09
4.1060,1.79344E-09
4.1070,1.76290E-09
4.1080,1.73287E-09
4.1090,1.70335E-09
4.1100,1.67434E-09
4.1110,1.64581E-09
4.1120,1.61777E-09
4.1130,1.59021E-09
4.1140,1.56312E-09
4.1150,1.53649E-09
4.1160,1.51030E-09
4.1170,1.48457E-09
4.1180,1.45927E-09
4.1190,1.43440E-09
4.1200,1.40996E-09
4.1210,1.38593E-09
4.1220,1.36230E-09
4.1230,1.33908E-09
4.1240,1.31626E-09
4.1250,1.29382E-09
4.1260,1.27177E-09
4.1270,1.25009E-09
4.1280,1.22877E-09
4.1290,1.20782E-09
4.1300,1.18723E-09
4.1310,1.16699E-09
4.1320,1.14709E-09
4.1330,1.12753E-09
4.1340,1.10830E-09
4.1350,1.08940E-09
4.1360,1.07082E-09
4.1370,1.05256E-09
4.1380,1.03461E-09
4.1390,1.01696E-09
4.1400,9.99614E-10



==> anc/A_state_wvfncts/v24.csv <==
Level v=24

0.8750,9.20359E-10
0.8760,1.04299E-09
0.8770,1.18158E-09
0.8780,1.33813E-09
0.8790,1.51494E-09
0.8800,1.71454E-09
0.8810,1.93980E-09
0.8820,2.19394E-09
0.8830,2.48056E-09
0.8840,2.80369E-09
0.8850,3.16788E-09
0.8860,3.57821E-09
0.8870,4.04034E-09
0.8880,4.56066E-09
0.8890,5.14630E-09
0.8900,5.80523E-09
0.8910,6.54636E-09
0.8920,7.37969E-09
0.8930,8.31635E-09
0.8940,9.36881E-09
0.8950,1.05510E-08
0.8960,1.18784E-08
0.8970,1.33684E-08
0.8980,1.50404E-08
0.8990,1.69158E-08
0.9000,1.90189E-08
0.9010,2.13764E-08
0.9020,2.40181E-08
0.9030,2.69774E-08
0.9040,3.02913E-08
0.9050,3.40010E-08
0.9060,3.81524E-08
0.9070,4.27965E-08
0.9080,4.79900E-08
0.9090,5.37960E-08
0.9100,6.02843E-08
0.9110,6.75329E-08
0.9120,7.56279E-08
0.9130,8.46652E-08
0.9140,9.47509E-08
0.9150,1.06003E-07
0.9160,1.18552E-07
0.9170,1.32542E-07
0.9180,1.48134E-07
0.9190,1.65505E-07
0.9200,1.84851E-07
0.9210,2.06391E-07
0.9220,2.30363E-07
0.9230,2.57034E-07
0.9240,2.86697E-07
0.9250,3.19676E-07
0.9260,3.56331E-07
0.9270,3.97055E-07
0.9280,4.42286E-07
0.9290,4.92505E-07
0.9300,5.48242E-07
0.9310,6.10082E-07
0.9320,6.78670E-07
0.9330,7.54716E-07
0.9340,8.39002E-07
0.9350,9.32387E-07
0.9360,1.03582E-06
0.9370,1.15034E-06
0.9380,1.27708E-06
0.9390,1.41732E-06
0.9400,1.57243E-06
0.9410,1.74392E-06
0.9420,1.93346E-06
0.9430,2.14288E-06
0.9440,2.37418E-06
0.9450,2.62956E-06
0.9460,2.91142E-06
0.9470,3.22240E-06
0.9480,3.56539E-06
0.9490,3.94355E-06
0.9500,4.36034E-06
0.9510,4.81953E-06
0.9520,5.32527E-06
0.9530,5.88208E-06
0.9540,6.49490E-06
0.9550,7.16911E-06
0.9560,7.91061E-06
0.9570,8.72582E-06
0.9580,9.62174E-06
0.9590,1.06060E-05
0.9600,1.16870E-05
0.9610,1.28737E-05
0.9620,1.41761E-05
0.9630,1.56048E-05
0.9640,1.71716E-05
0.9650,1.88892E-05
0.9660,2.07715E-05
0.9670,2.28334E-05
0.9680,2.50914E-05
0.9690,2.75631E-05
0.9700,3.02678E-05
0.9710,3.32264E-05
0.9720,3.64615E-05
0.9730,3.99976E-05
0.9740,4.38615E-05
0.9750,4.80819E-05
0.9760,5.26899E-05
0.9770,5.77194E-05
0.9780,6.32069E-05
0.9790,6.91919E-05
0.9800,7.57170E-05
0.9810,8.28284E-05
0.9820,9.05758E-05
0.9830,9.90130E-05
0.9840,1.08198E-04
0.9850,1.18193E-04
0.9860,1.29066E-04
0.9870,1.40890E-04
0.9880,1.53742E-04
0.9890,1.67706E-04
0.9900,1.82875E-04
0.9910,1.99344E-04
0.9920,2.17218E-04
0.9930,2.36611E-04
0.9940,2.57643E-04
0.9950,2.80444E-04
0.9960,3.05153E-04
0.9970,3.31920E-04
0.9980,3.60905E-04
0.9990,3.92280E-04
1.0000,4.26227E-04
1.0010,4.62945E-04
1.0020,5.02644E-04
1.0030,5.45549E-04
1.0040,5.91901E-04
1.0050,6.41957E-04
1.0060,6.95992E-04
1.0070,7.54298E-04
1.0080,8.17190E-04
1.0090,8.85001E-04
1.0100,9.58085E-04
1.0110,1.03682E-03
1.0120,1.12162E-03
1.0130,1.21290E-03
1.0140,1.31112E-03
1.0150,1.41677E-03
1.0160,1.53036E-03
1.0170,1.65244E-03
1.0180,1.78359E-03
1.0190,1.92443E-03
1.0200,2.07561E-03
1.0210,2.23783E-03
1.0220,2.41181E-03
1.0230,2.59833E-03
1.0240,2.79822E-03
1.0250,3.01234E-03
1.0260,3.24161E-03
1.0270,3.48700E-03
1.0280,3.74952E-03
1.0290,4.03026E-03
1.0300,4.33035E-03
1.0310,4.65100E-03
1.0320,4.99345E-03
1.0330,5.35904E-03
1.0340,5.74915E-03
1.0350,6.16526E-03
1.0360,6.60890E-03
1.0370,7.08169E-03
1.0380,7.58531E-03
1.0390,8.12154E-03
1.0400,8.69224E-03
1.0410,9.29935E-03
1.0420,9.94491E-03
1.0430,1.06310E-02
1.0440,1.13599E-02
1.0450,1.21340E-02
1.0460,1.29555E-02
1.0470,1.38270E-02
1.0480,1.47512E-02
1.0490,1.57308E-02
1.0500,1.67686E-02
1.0510,1.78675E-02
1.0520,1.90306E-02
1.0530,2.02611E-02
1.0540,2.15621E-02
1.0550,2.29372E-02
1.0560,2.43898E-02
1.0570,2.59236E-02
1.0580,2.75422E-02
1.0590,2.92495E-02
1.0600,3.10495E-02
1.0610,3.29463E-02
1.0620,3.49440E-02
1.0630,3.70470E-02
1.0640,3.92596E-02
1.0650,4.15864E-02
1.0660,4.40320E-02
1.0670,4.66011E-02
1.0680,4.92984E-02
1.0690,5.21290E-02
1.0700,5.50977E-02
1.0710,5.82097E-02
1.0720,6.14700E-02
1.0730,6.48838E-02
1.0740,6.84564E-02
1.0750,7.21930E-02
1.0760,7.60989E-02
1.0770,8.01796E-02
1.0780,8.44402E-02
1.0790,8.88862E-02
1.0800,9.35229E-02
1.0810,9.83555E-02
1.0820,1.03389E-01
1.0830,1.08629E-01
1.0840,1.14081E-01
1.0850,1.19749E-01
1.0860,1.25638E-01
1.0870,1.31753E-01
1.0880,1.38099E-01
1.0890,1.44679E-01
1.0900,1.51498E-01
1.0910,1.58561E-01
1.0920,1.65869E-01
1.0930,1.73428E-01
1.0940,1.81239E-01
1.0950,1.89306E-01
1.0960,1.97631E-01
1.0970,2.06215E-01
1.0980,2.15060E-01
1.0990,2.24167E-01
1.1000,2.33537E-01
1.1010,2.43168E-01
1.1020,2.53062E-01
1.1030,2.63215E-01
1.1040,2.73627E-01
1.1050,2.84294E-01
1.1060,2.95214E-01
1.1070,3.06382E-01
1.1080,3.17793E-01
1.1090,3.29441E-01
1.1100,3.41320E-01
1.1110,3.53423E-01
1.1120,3.65741E-01
1.1130,3.78264E-01
1.1140,3.90983E-01
1.1150,4.03885E-01
1.1160,4.16959E-01
1.1170,4.30191E-01
1.1180,4.43566E-01
1.1190,4.57069E-01
1.1200,4.70683E-01
1.1210,4.84390E-01
1.1220,4.98170E-01
1.1230,5.12005E-01
1.1240,5.25871E-01
1.1250,5.39746E-01
1.1260,5.53607E-01
1.1270,5.67428E-01
1.1280,5.81184E-01
1.1290,5.94846E-01
1.1300,6.08387E-01
1.1310,6.21777E-01
1.1320,6.34984E-01
1.1330,6.47978E-01
1.1340,6.60726E-01
1.1350,6.73194E-01
1.1360,6.85347E-01
1.1370,6.97150E-01
1.1380,7.08566E-01
1.1390,7.19559E-01
1.1400,7.30091E-01
1.1410,7.40124E-01
1.1420,7.49619E-01
1.1430,7.58538E-01
1.1440,7.66840E-01
1.1450,7.74487E-01
1.1460,7.81439E-01
1.1470,7.87657E-01
1.1480,7.93101E-01
1.1490,7.97734E-01
1.1500,8.01515E-01
1.1510,8.04408E-01
1.1520,8.06377E-01
1.1530,8.07384E-01
1.1540,8.07395E-01
1.1550,8.06376E-01
1.1560,8.04296E-01
1.1570,8.01124E-01
1.1580,7.96831E-01
1.1590,7.91390E-01
1.1600,7.84776E-01
1.1610,7.76968E-01
1.1620,7.67945E-01
1.1630,7.57691E-01
1.1640,7.46190E-01
1.1650,7.33432E-01
1.1660,7.19408E-01
1.1670,7.04113E-01
1.1680,6.87547E-01
1.1690,6.69711E-01
1.1700,6.50611E-01
1.1710,6.30258E-01
1.1720,6.08666E-01
1.1730,5.85853E-01
1.1740,5.61841E-01
1.1750,5.36657E-01
1.1760,5.10334E-01
1.1770,4.82905E-01
1.1780,4.54413E-01
1.1790,4.24901E-01
1.1800,3.94420E-01
1.1810,3.63024E-01
1.1820,3.30771E-01
1.1830,2.97725E-01
1.1840,2.63953E-01
1.1850,2.29528E-01
1.1860,1.94526E-01
1.1870,1.59028E-01
1.1880,1.23118E-01
1.1890,8.68836E-02
1.1900,5.04181E-02
1.1910,1.38164E-02
1.1920,-2.28230E-02
1.1930,-5.93987E-02
1.1940,-9.58066E-02
1.1950,-1.31941E-01
1.1960,-1.67692E-01
1.1970,-2.02952E-01
1.1980,-2.37609E-01
1.1990,-2.71551E-01
1.2000,-3.04666E-01
1.2010,-3.36843E-01
1.2020,-3.67968E-01
1.2030,-3.97932E-01
1.2040,-4.26626E-01
1.2050,-4.53942E-01
1.2060,-4.79775E-01
1.2070,-5.04023E-01
1.2080,-5.26589E-01
1.2090,-5.47376E-01
1.2100,-5.66297E-01
1.2110,-5.83264E-01
1.2120,-5.98199E-01
1.2130,-6.11028E-01
1.2140,-6.21685E-01
1.2150,-6.30108E-01
1.2160,-6.36245E-01
1.2170,-6.40052E-01
1.2180,-6.41491E-01
1.2190,-6.40534E-01
1.2200,-6.37163E-01
1.2210,-6.31367E-01
1.2220,-6.23146E-01
1.2230,-6.12511E-01
1.2240,-5.99480E-01
1.2250,-5.84083E-01
1.2260,-5.66361E-01
1.2270,-5.46365E-01
1.2280,-5.24155E-01
1.2290,-4.99803E-01
1.2300,-4.73392E-01
1.2310,-4.45013E-01
1.2320,-4.14770E-01
1.2330,-3.82774E-01
1.2340,-3.49150E-01
1.2350,-3.14027E-01
1.2360,-2.77546E-01
1.2370,-2.39857E-01
1.2380,-2.01115E-01
1.2390,-1.61485E-01
1.2400,-1.21137E-01
1.2410,-8.02460E-02
1.2420,-3.89935E-02
1.2430,2.43585E-03
1.2440,4.38538E-02
1.2450,8.50701E-02
1.2460,1.25893E-01
1.2470,1.66131E-01
1.2480,2.05591E-01
1.2490,2.44085E-01
1.2500,2.81424E-01
1.2510,3.17426E-01
1.2520,3.51910E-01
1.2530,3.84705E-01
1.2540,4.15641E-01
1.2550,4.44561E-01
1.2560,4.71314E-01
1.2570,4.95757E-01
1.2580,5.17759E-01
1.2590,5.37201E-01
1.2600,5.53974E-01
1.2610,5.67983E-01
1.2620,5.79144E-01
1.2630,5.87389E-01
1.2640,5.92664E-01
1.2650,5.94930E-01
1.2660,5.94163E-01
1.2670,5.90355E-01
1.2680,5.83513E-01
1.2690,5.73660E-01
1.2700,5.60835E-01
1.2710,5.45095E-01
1.2720,5.26510E-01
1.2730,5.05166E-01
1.2740,4.81167E-01
1.2750,4.54629E-01
1.2760,4.25683E-01
1.2770,3.94476E-01
1.2780,3.61165E-01
1.2790,3.25921E-01
1.2800,2.88928E-01
1.2810,2.50378E-01
1.2820,2.10476E-01
1.2830,1.69432E-01
1.2840,1.27467E-01
1.2850,8.48064E-02
1.2860,4.16817E-02
1.2870,-1.67161E-03
1.2880,-4.50156E-02
1.2890,-8.81109E-02
1.2900,-1.30718E-01
1.2910,-1.72599E-01
1.2920,-2.13518E-01
1.2930,-2.53244E-01
1.2940,-2.91551E-01
1.2950,-3.28220E-01
1.2960,-3.63040E-01
1.2970,-3.95809E-01
1.2980,-4.26337E-01
1.2990,-4.54444E-01
1.3000,-4.79964E-01
1.3010,-5.02745E-01
1.3020,-5.22651E-01
1.3030,-5.39559E-01
1.3040,-5.53365E-01
1.3050,-5.63983E-01
1.3060,-5.71344E-01
1.3070,-5.75397E-01
1.3080,-5.76112E-01
1.3090,-5.73476E-01
1.3100,-5.67499E-01
1.3110,-5.58207E-01
1.3120,-5.45646E-01
1.3130,-5.29885E-01
1.3140,-5.11009E-01
1.3150,-4.89122E-01
1.3160,-4.64347E-01
1.3170,-4.36824E-01
1.3180,-4.06713E-01
1.3190,-3.74185E-01
1.3200,-3.39430E-01
1.3210,-3.02651E-01
1.3220,-2.64063E-01
1.3230,-2.23894E-01
1.3240,-1.82383E-01
1.3250,-1.39776E-01
1.3260,-9.63266E-02
1.3270,-5.22967E-02
1.3280,-7.95094E-03
1.3290,3.64429E-02
1.3300,8.06157E-02
1.3310,1.24299E-01
1.3320,1.67225E-01
1.3330,2.09133E-01
1.3340,2.49763E-01
1.3350,2.88866E-01
1.3360,3.26200E-01
1.3370,3.61532E-01
1.3380,3.94643E-01
1.3390,4.25326E-01
1.3400,4.53387E-01
1.3410,4.78650E-01
1.3420,5.00954E-01
1.3430,5.20156E-01
1.3440,5.36135E-01
1.3450,5.48785E-01
1.3460,5.58023E-01
1.3470,5.63788E-01
1.3480,5.66039E-01
1.3490,5.64758E-01
1.3500,5.59948E-01
1.3510,5.51635E-01
1.3520,5.39868E-01
1.3530,5.24715E-01
1.3540,5.06269E-01
1.3550,4.84641E-01
1.3560,4.59964E-01
1.3570,4.32391E-01
1.3580,4.02092E-01
1.3590,3.69256E-01
1.3600,3.34087E-01
1.3610,2.96807E-01
1.3620,2.57648E-01
1.3630,2.16857E-01
1.3640,1.74692E-01
1.3650,1.31419E-01
1.3660,8.73115E-02
1.3670,4.26490E-02
1.3680,-2.28460E-03
1.3690,-4.72036E-02
1.3700,-9.18220E-02
1.3710,-1.35855E-01
1.3720,-1.79022E-01
1.3730,-2.21047E-01
1.3740,-2.61660E-01
1.3750,-3.00602E-01
1.3760,-3.37622E-01
1.3770,-3.72484E-01
1.3780,-4.04962E-01
1.3790,-4.34848E-01
1.3800,-4.61949E-01
1.3810,-4.86090E-01
1.3820,-5.07116E-01
1.3830,-5.24890E-01
1.3840,-5.39298E-01
1.3850,-5.50245E-01
1.3860,-5.57660E-01
1.3870,-5.61495E-01
1.3880,-5.61724E-01
1.3890,-5.58345E-01
1.3900,-5.51379E-01
1.3910,-5.40869E-01
1.3920,-5.26883E-01
1.3930,-5.09509E-01
1.3940,-4.88860E-01
1.3950,-4.65067E-01
1.3960,-4.38283E-01
1.3970,-4.08681E-01
1.3980,-3.76450E-01
1.3990,-3.41798E-01
1.4000,-3.04947E-01
1.4010,-2.66134E-01
1.4020,-2.25610E-01
1.4030,-1.83634E-01
1.4040,-1.40478E-01
1.4050,-9.64176E-02
1.4060,-5.17374E-02
1.4070,-6.72435E-03
1.4080,3.83319E-02
1.4090,8.31417E-02
1.4100,1.27417E-01
1.4110,1.70873E-01
1.4120,2.13230E-01
1.4130,2.54217E-01
1.4140,2.93569E-01
1.4150,3.31035E-01
1.4160,3.66374E-01
1.4170,3.99358E-01
1.4180,4.29778E-01
1.4190,4.57437E-01
1.4200,4.82159E-01
1.4210,5.03785E-01
1.4220,5.22178E-01
1.4230,5.37220E-01
1.4240,5.48816E-01
1.4250,5.56891E-01
1.4260,5.61396E-01
1.4270,5.62302E-01
1.4280,5.59604E-01
1.4290,5.53321E-01
1.4300,5.43495E-01
1.4310,5.30188E-01
1.4320,5.13488E-01
1.4330,4.93502E-01
1.4340,4.70360E-01
1.4350,4.44210E-01
1.4360,4.15221E-01
1.4370,3.83579E-01
1.4380,3.49487E-01
1.4390,3.13164E-01
1.4400,2.74842E-01
1.4410,2.34767E-01
1.4420,1.93194E-01
1.4430,1.50391E-01
1.4440,1.06629E-01
1.4450,6.21880E-02
1.4460,1.73512E-02
1.4470,-2.75959E-02
1.4480,-7.23676E-02
1.4490,-1.16679E-01
1.4500,-1.60250E-01
1.4510,-2.02803E-01
1.4520,-2.44068E-01
1.4530,-2.83785E-01
1.4540,-3.21703E-01
1.4550,-3.57582E-01
1.4560,-3.91196E-01
1.4570,-4.22334E-01
1.4580,-4.50799E-01
1.4590,-4.76414E-01
1.4600,-4.99017E-01
1.4610,-5.18469E-01
1.4620,-5.34647E-01
1.4630,-5.47452E-01
1.4640,-5.56805E-01
1.4650,-5.62649E-01
1.4660,-5.64950E-01
1.4670,-5.63695E-01
1.4680,-5.58893E-01
1.4690,-5.50579E-01
1.4700,-5.38805E-01
1.4710,-5.23649E-01
1.4720,-5.05207E-01
1.4730,-4.83597E-01
1.4740,-4.58957E-01
1.4750,-4.31444E-01
1.4760,-4.01230E-01
1.4770,-3.68507E-01
1.4780,-3.33482E-01
1.4790,-2.96374E-01
1.4800,-2.57417E-01
1.4810,-2.16854E-01
1.4820,-1.74941E-01
1.4830,-1.31938E-01
1.4840,-8.81137E-02
1.4850,-4.37420E-02
1.4860,9.01616E-04
1.4870,4.55396E-02
1.4880,8.98952E-02
1.4890,1.33694E-01
1.4900,1.76664E-01
1.4910,2.18542E-01
1.4920,2.59068E-01
1.4930,2.97994E-01
1.4940,3.35081E-01
1.4950,3.70101E-01
1.4960,4.02841E-01
1.4970,4.33101E-01
1.4980,4.60696E-01
1.4990,4.85460E-01
1.5000,5.07244E-01
1.5010,5.25915E-01
1.5020,5.41363E-01
1.5030,5.53495E-01
1.5040,5.62241E-01
1.5050,5.67550E-01
1.5060,5.69393E-01
1.5070,5.67762E-01
1.5080,5.62670E-01
1.5090,5.54151E-01
1.5100,5.42261E-01
1.5110,5.27074E-01
1.5120,5.08688E-01
1.5130,4.87215E-01
1.5140,4.62790E-01
1.5150,4.35563E-01
1.5160,4.05701E-01
1.5170,3.73388E-01
1.5180,3.38822E-01
1.5190,3.02212E-01
1.5200,2.63782E-01
1.5210,2.23765E-01
1.5220,1.82402E-01
1.5230,1.39945E-01
1.5240,9.66479E-02
1.5250,5.27719E-02
1.5260,8.57991E-03
1.5270,-3.56634E-02
1.5280,-7.96937E-02
1.5290,-1.23249E-01
1.5300,-1.66069E-01
1.5310,-2.07902E-01
1.5320,-2.48498E-01
1.5330,-2.87619E-01
1.5340,-3.25034E-01
1.5350,-3.60523E-01
1.5360,-3.93879E-01
1.5370,-4.24907E-01
1.5380,-4.53426E-01
1.5390,-4.79272E-01
1.5400,-5.02295E-01
1.5410,-5.22364E-01
1.5420,-5.39363E-01
1.5430,-5.53198E-01
1.5440,-5.63791E-01
1.5450,-5.71083E-01
1.5460,-5.75037E-01
1.5470,-5.75633E-01
1.5480,-5.72873E-01
1.5490,-5.66776E-01
1.5500,-5.57383E-01
1.5510,-5.44752E-01
1.5520,-5.28960E-01
1.5530,-5.10104E-01
1.5540,-4.88296E-01
1.5550,-4.63667E-01
1.5560,-4.36362E-01
1.5570,-4.06542E-01
1.5580,-3.74383E-01
1.5590,-3.40071E-01
1.5600,-3.03808E-01
1.5610,-2.65803E-01
1.5620,-2.26277E-01
1.5630,-1.85458E-01
1.5640,-1.43579E-01
1.5650,-1.00883E-01
1.5660,-5.76119E-02
1.5670,-1.40136E-02
1.5680,2.96644E-02
1.5690,7.31743E-02
1.5700,1.16270E-01
1.5710,1.58709E-01
1.5720,2.00252E-01
1.5730,2.40667E-01
1.5740,2.79729E-01
1.5750,3.17218E-01
1.5760,3.52929E-01
1.5770,3.86663E-01
1.5780,4.18234E-01
1.5790,4.47470E-01
1.5800,4.74211E-01
1.5810,4.98312E-01
1.5820,5.19643E-01
1.5830,5.38090E-01
1.5840,5.53556E-01
1.5850,5.65959E-01
1.5860,5.75235E-01
1.5870,5.81339E-01
1.5880,5.84242E-01
1.5890,5.83932E-01
1.5900,5.80417E-01
1.5910,5.73721E-01
1.5920,5.63886E-01
1.5930,5.50970E-01
1.5940,5.35049E-01
1.5950,5.16215E-01
1.5960,4.94575E-01
1.5970,4.70250E-01
1.5980,4.43377E-01
1.5990,4.14105E-01
1.6000,3.82597E-01
1.6010,3.49026E-01
1.6020,3.13576E-01
1.6030,2.76441E-01
1.6040,2.37823E-01
1.6050,1.97931E-01
1.6060,1.56981E-01
1.6070,1.15193E-01
1.6080,7.27909E-02
1.6090,3.00017E-02
1.6100,-1.29469E-02
1.6110,-5.58269E-02
1.6120,-9.84116E-02
1.6130,-1.40476E-01
1.6140,-1.81800E-01
1.6150,-2.22167E-01
1.6160,-2.61367E-01
1.6170,-2.99195E-01
1.6180,-3.35456E-01
1.6190,-3.69964E-01
1.6200,-4.02540E-01
1.6210,-4.33020E-01
1.6220,-4.61247E-01
1.6230,-4.87080E-01
1.6240,-5.10389E-01
1.6250,-5.31057E-01
1.6260,-5.48983E-01
1.6270,-5.64080E-01
1.6280,-5.76273E-01
1.6290,-5.85506E-01
1.6300,-5.91738E-01
1.6310,-5.94940E-01
1.6320,-5.95103E-01
1.6330,-5.92231E-01
1.6340,-5.86345E-01
1.6350,-5.77478E-01
1.6360,-5.65682E-01
1.6370,-5.51022E-01
1.6380,-5.33577E-01
1.6390,-5.13440E-01
1.6400,-4.90717E-01
1.6410,-4.65528E-01
1.6420,-4.38002E-01
1.6430,-4.08283E-01
1.6440,-3.76522E-01
1.6450,-3.42883E-01
1.6460,-3.07535E-01
1.6470,-2.70658E-01
1.6480,-2.32438E-01
1.6490,-1.93066E-01
1.6500,-1.52739E-01
1.6510,-1.11659E-01
1.6520,-7.00278E-02
1.6530,-2.80524E-02
1.6540,1.40607E-02
1.6550,5.61050E-02
1.6560,9.78750E-02
1.6570,1.39167E-01
1.6580,1.79781E-01
1.6590,2.19521E-01
1.6600,2.58195E-01
1.6610,2.95618E-01
1.6620,3.31611E-01
1.6630,3.66003E-01
1.6640,3.98631E-01
1.6650,4.29342E-01
1.6660,4.57991E-01
1.6670,4.84446E-01
1.6680,5.08583E-01
1.6690,5.30293E-01
1.6700,5.49475E-01
1.6710,5.66043E-01
1.6720,5.79924E-01
1.6730,5.91057E-01
1.6740,5.99394E-01
1.6750,6.04902E-01
1.6760,6.07558E-01
1.6770,6.07358E-01
1.6780,6.04306E-01
1.6790,5.98422E-01
1.6800,5.89740E-01
1.6810,5.78305E-01
1.6820,5.64175E-01
1.6830,5.47422E-01
1.6840,5.28128E-01
1.6850,5.06387E-01
1.6860,4.82305E-01
1.6870,4.55996E-01
1.6880,4.27588E-01
1.6890,3.97213E-01
1.6900,3.65016E-01
1.6910,3.31147E-01
1.6920,2.95764E-01
1.6930,2.59031E-01
1.6940,2.21119E-01
1.6950,1.82203E-01
1.6960,1.42459E-01
1.6970,1.02071E-01
1.6980,6.12210E-02
1.6990,2.00951E-02
1.7000,-2.11212E-02
1.7010,-6.22428E-02
1.7020,-1.03085E-01
1.7030,-1.43467E-01
1.7040,-1.83207E-01
1.7050,-2.22131E-01
1.7060,-2.60067E-01
1.7070,-2.96849E-01
1.7080,-3.32315E-01
1.7090,-3.66311E-01
1.7100,-3.98691E-01
1.7110,-4.29314E-01
1.7120,-4.58050E-01
1.7130,-4.84777E-01
1.7140,-5.09380E-01
1.7150,-5.31758E-01
1.7160,-5.51816E-01
1.7170,-5.69472E-01
1.7180,-5.84655E-01
1.7190,-5.97302E-01
1.7200,-6.07366E-01
1.7210,-6.14806E-01
1.7220,-6.19598E-01
1.7230,-6.21724E-01
1.7240,-6.21182E-01
1.7250,-6.17979E-01
1.7260,-6.12135E-01
1.7270,-6.03679E-01
1.7280,-5.92653E-01
1.7290,-5.79109E-01
1.7300,-5.63110E-01
1.7310,-5.44727E-01
1.7320,-5.24045E-01
1.7330,-5.01154E-01
1.7340,-4.76155E-01
1.7350,-4.49158E-01
1.7360,-4.20280E-01
1.7370,-3.89645E-01
1.7380,-3.57385E-01
1.7390,-3.23638E-01
1.7400,-2.88546E-01
1.7410,-2.52258E-01
1.7420,-2.14927E-01
1.7430,-1.76708E-01
1.7440,-1.37762E-01
1.7450,-9.82492E-02
1.7460,-5.83334E-02
1.7470,-1.81789E-02
1.7480,2.20500E-02
1.7490,6.21891E-02
1.7500,1.02075E-01
1.7510,1.41547E-01
1.7520,1.80446E-01
1.7530,2.18616E-01
1.7540,2.55904E-01
1.7550,2.92162E-01
1.7560,3.27247E-01
1.7570,3.61021E-01
1.7580,3.93352E-01
1.7590,4.24113E-01
1.7600,4.53186E-01
1.7610,4.80458E-01
1.7620,5.05826E-01
1.7630,5.29194E-01
1.7640,5.50473E-01
1.7650,5.69584E-01
1.7660,5.86457E-01
1.7670,6.01031E-01
1.7680,6.13253E-01
1.7690,6.23081E-01
1.7700,6.30482E-01
1.7710,6.35433E-01
1.7720,6.37919E-01
1.7730,6.37938E-01
1.7740,6.35493E-01
1.7750,6.30600E-01
1.7760,6.23283E-01
1.7770,6.13575E-01
1.7780,6.01520E-01
1.7790,5.87168E-01
1.7800,5.70579E-01
1.7810,5.51821E-01
1.7820,5.30970E-01
1.7830,5.08111E-01
1.7840,4.83332E-01
1.7850,4.56733E-01
1.7860,4.28418E-01
1.7870,3.98495E-01
1.7880,3.67082E-01
1.7890,3.34298E-01
1.7900,3.00270E-01
1.7910,2.65125E-01
1.7920,2.28997E-01
1.7930,1.92022E-01
1.7940,1.54339E-01
1.7950,1.16087E-01
1.7960,7.74086E-02
1.7970,3.84464E-02
1.7980,-6.56467E-04
1.7990,-3.97570E-02
1.8000,-7.87128E-02
1.8010,-1.17383E-01
1.8020,-1.55628E-01
1.8030,-1.93310E-01
1.8040,-2.30295E-01
1.8050,-2.66452E-01
1.8060,-3.01652E-01
1.8070,-3.35772E-01
1.8080,-3.68692E-01
1.8090,-4.00299E-01
1.8100,-4.30481E-01
1.8110,-4.59137E-01
1.8120,-4.86167E-01
1.8130,-5.11480E-01
1.8140,-5.34992E-01
1.8150,-5.56623E-01
1.8160,-5.76303E-01
1.8170,-5.93967E-01
1.8180,-6.09558E-01
1.8190,-6.23027E-01
1.8200,-6.34332E-01
1.8210,-6.43439E-01
1.8220,-6.50322E-01
1.8230,-6.54962E-01
1.8240,-6.57349E-01
1.8250,-6.57480E-01
1.8260,-6.55360E-01
1.8270,-6.51002E-01
1.8280,-6.44426E-01
1.8290,-6.35659E-01
1.8300,-6.24737E-01
1.8310,-6.11701E-01
1.8320,-5.96602E-01
1.8330,-5.79494E-01
1.8340,-5.60440E-01
1.8350,-5.39509E-01
1.8360,-5.16775E-01
1.8370,-4.92319E-01
1.8380,-4.66225E-01
1.8390,-4.38584E-01
1.8400,-4.09493E-01
1.8410,-3.79049E-01
1.8420,-3.47358E-01
1.8430,-3.14526E-01
1.8440,-2.80663E-01
1.8450,-2.45882E-01
1.8460,-2.10300E-01
1.8470,-1.74035E-01
1.8480,-1.37204E-01
1.8490,-9.99297E-02
1.8500,-6.23327E-02
1.8510,-2.45350E-02
1.8520,1.33416E-02
1.8530,5.11755E-02
1.8540,8.88459E-02
1.8550,1.26233E-01
1.8560,1.63219E-01
1.8570,1.99688E-01
1.8580,2.35525E-01
1.8590,2.70619E-01
1.8600,3.04861E-01
1.8610,3.38147E-01
1.8620,3.70373E-01
1.8630,4.01444E-01
1.8640,4.31263E-01
1.8650,4.59743E-01
1.8660,4.86798E-01
1.8670,5.12348E-01
1.8680,5.36319E-01
1.8690,5.58640E-01
1.8700,5.79247E-01
1.8710,5.98082E-01
1.8720,6.15092E-01
1.8730,6.30230E-01
1.8740,6.43454E-01
1.8750,6.54729E-01
1.8760,6.64027E-01
1.8770,6.71324E-01
1.8780,6.76603E-01
1.8790,6.79855E-01
1.8800,6.81074E-01
1.8810,6.80262E-01
1.8820,6.77426E-01
1.8830,6.72581E-01
1.8840,6.65746E-01
1.8850,6.56945E-01
1.8860,6.46211E-01
1.8870,6.33579E-01
1.8880,6.19092E-01
1.8890,6.02796E-01
1.8900,5.84743E-01
1.8910,5.64991E-01
1.8920,5.43601E-01
1.8930,5.20640E-01
1.8940,4.96176E-01
1.8950,4.70286E-01
1.8960,4.43046E-01
1.8970,4.14538E-01
1.8980,3.84847E-01
1.8990,3.54061E-01
1.9000,3.22268E-01
1.9010,2.89564E-01
1.9020,2.56041E-01
1.9030,2.21796E-01
1.9040,1.86928E-01
1.9050,1.51537E-01
1.9060,1.15721E-01
1.9070,7.95829E-02
1.9080,4.32233E-02
1.9090,6.74379E-03
1.9100,-2.97544E-02
1.9110,-6.61706E-02
1.9120,-1.02405E-01
1.9130,-1.38358E-01
1.9140,-1.73932E-01
1.9150,-2.09031E-01
1.9160,-2.43562E-01
1.9170,-2.77430E-01
1.9180,-3.10547E-01
1.9190,-3.42825E-01
1.9200,-3.74179E-01
1.9210,-4.04528E-01
1.9220,-4.33792E-01
1.9230,-4.61897E-01
1.9240,-4.88770E-01
1.9250,-5.14344E-01
1.9260,-5.38554E-01
1.9270,-5.61339E-01
1.9280,-5.82644E-01
1.9290,-6.02417E-01
1.9300,-6.20609E-01
1.9310,-6.37178E-01
1.9320,-6.52084E-01
1.9330,-6.65294E-01
1.9340,-6.76778E-01
1.9350,-6.86510E-01
1.9360,-6.94471E-01
1.9370,-7.00645E-01
1.9380,-7.05021E-01
1.9390,-7.07593E-01
1.9400,-7.08358E-01
1.9410,-7.07322E-01
1.9420,-7.04490E-01
1.9430,-6.99876E-01
1.9440,-6.93495E-01
1.9450,-6.85369E-01
1.9460,-6.75523E-01
1.9470,-6.63988E-01
1.9480,-6.50795E-01
1.9490,-6.35983E-01
1.9500,-6.19593E-01
1.9510,-6.01670E-01
1.9520,-5.82263E-01
1.9530,-5.61424E-01
1.9540,-5.39207E-01
1.9550,-5.15672E-01
1.9560,-4.90880E-01
1.9570,-4.64893E-01
1.9580,-4.37780E-01
1.9590,-4.09608E-01
1.9600,-3.80449E-01
1.9610,-3.50375E-01
1.9620,-3.19462E-01
1.9630,-2.87785E-01
1.9640,-2.55423E-01
1.9650,-2.22453E-01
1.9660,-1.88957E-01
1.9670,-1.55015E-01
1.9680,-1.20708E-01
1.9690,-8.61171E-02
1.9700,-5.13247E-02
1.9710,-1.64126E-02
1.9720,1.85378E-02
1.9730,5.34452E-02
1.9740,8.82290E-02
1.9750,1.22809E-01
1.9760,1.57108E-01
1.9770,1.91046E-01
1.9780,2.24547E-01
1.9790,2.57537E-01
1.9800,2.89942E-01
1.9810,3.21690E-01
1.9820,3.52713E-01
1.9830,3.82941E-01
1.9840,4.12309E-01
1.9850,4.40756E-01
1.9860,4.68219E-01
1.9870,4.94641E-01
1.9880,5.19966E-01
1.9890,5.44141E-01
1.9900,5.67118E-01
1.9910,5.88848E-01
1.9920,6.09289E-01
1.9930,6.28399E-01
1.9940,6.46141E-01
1.9950,6.62481E-01
1.9960,6.77387E-01
1.9970,6.90831E-01
1.9980,7.02790E-01
1.9990,7.13242E-01
2.0000,7.22168E-01
2.0010,7.29556E-01
2.0020,7.35394E-01
2.0030,7.39674E-01
2.0040,7.42391E-01
2.0050,7.43546E-01
2.0060,7.43140E-01
2.0070,7.41178E-01
2.0080,7.37670E-01
2.0090,7.32628E-01
2.0100,7.26066E-01
2.0110,7.18003E-01
2.0120,7.08460E-01
2.0130,6.97460E-01
2.0140,6.85032E-01
2.0150,6.71205E-01
2.0160,6.56010E-01
2.0170,6.39483E-01
2.0180,6.21662E-01
2.0190,6.02586E-01
2.0200,5.82298E-01
2.0210,5.60842E-01
2.0220,5.38263E-01
2.0230,5.14612E-01
2.0240,4.89937E-01
2.0250,4.64292E-01
2.0260,4.37728E-01
2.0270,4.10303E-01
2.0280,3.82071E-01
2.0290,3.53092E-01
2.0300,3.23422E-01
2.0310,2.93124E-01
2.0320,2.62256E-01
2.0330,2.30881E-01
2.0340,1.99061E-01
2.0350,1.66858E-01
2.0360,1.34334E-01
2.0370,1.01555E-01
2.0380,6.85809E-02
2.0390,3.54770E-02
2.0400,2.30590E-03
2.0410,-3.08696E-02
2.0420,-6.39871E-02
2.0430,-9.69844E-02
2.0440,-1.29800E-01
2.0450,-1.62374E-01
2.0460,-1.94646E-01
2.0470,-2.26556E-01
2.0480,-2.58048E-01
2.0490,-2.89065E-01
2.0500,-3.19550E-01
2.0510,-3.49449E-01
2.0520,-3.78711E-01
2.0530,-4.07283E-01
2.0540,-4.35115E-01
2.0550,-4.62160E-01
2.0560,-4.88372E-01
2.0570,-5.13705E-01
2.0580,-5.38117E-01
2.0590,-5.61567E-01
2.0600,-5.84016E-01
2.0610,-6.05428E-01
2.0620,-6.25768E-01
2.0630,-6.45003E-01
2.0640,-6.63103E-01
2.0650,-6.80040E-01
2.0660,-6.95787E-01
2.0670,-7.10321E-01
2.0680,-7.23621E-01
2.0690,-7.35666E-01
2.0700,-7.46441E-01
2.0710,-7.55931E-01
2.0720,-7.64123E-01
2.0730,-7.71008E-01
2.0740,-7.76578E-01
2.0750,-7.80827E-01
2.0760,-7.83753E-01
2.0770,-7.85355E-01
2.0780,-7.85634E-01
2.0790,-7.84594E-01
2.0800,-7.82240E-01
2.0810,-7.78582E-01
2.0820,-7.73629E-01
2.0830,-7.67393E-01
2.0840,-7.59890E-01
2.0850,-7.51134E-01
2.0860,-7.41146E-01
2.0870,-7.29944E-01
2.0880,-7.17551E-01
2.0890,-7.03991E-01
2.0900,-6.89290E-01
2.0910,-6.73475E-01
2.0920,-6.56576E-01
2.0930,-6.38622E-01
2.0940,-6.19646E-01
2.0950,-5.99681E-01
2.0960,-5.78763E-01
2.0970,-5.56927E-01
2.0980,-5.34211E-01
2.0990,-5.10654E-01
2.1000,-4.86296E-01
2.1010,-4.61176E-01
2.1020,-4.35337E-01
2.1030,-4.08821E-01
2.1040,-3.81671E-01
2.1050,-3.53932E-01
2.1060,-3.25648E-01
2.1070,-2.96864E-01
2.1080,-2.67626E-01
2.1090,-2.37979E-01
2.1100,-2.07971E-01
2.1110,-1.77647E-01
2.1120,-1.47056E-01
2.1130,-1.16243E-01
2.1140,-8.52550E-02
2.1150,-5.41399E-02
2.1160,-2.29440E-02
2.1170,8.28603E-03
2.1180,3.95038E-02
2.1190,7.06633E-02
2.1200,1.01719E-01
2.1210,1.32625E-01
2.1220,1.63337E-01
2.1230,1.93812E-01
2.1240,2.24005E-01
2.1250,2.53873E-01
2.1260,2.83375E-01
2.1270,3.12469E-01
2.1280,3.41116E-01
2.1290,3.69274E-01
2.1300,3.96907E-01
2.1310,4.23976E-01
2.1320,4.50445E-01
2.1330,4.76278E-01
2.1340,5.01442E-01
2.1350,5.25903E-01
2.1360,5.49629E-01
2.1370,5.72589E-01
2.1380,5.94755E-01
2.1390,6.16098E-01
2.1400,6.36591E-01
2.1410,6.56210E-01
2.1420,6.74929E-01
2.1430,6.92727E-01
2.1440,7.09582E-01
2.1450,7.25474E-01
2.1460,7.40386E-01
2.1470,7.54299E-01
2.1480,7.67200E-01
2.1490,7.79073E-01
2.1500,7.89906E-01
2.1510,7.99689E-01
2.1520,8.08411E-01
2.1530,8.16066E-01
2.1540,8.22645E-01
2.1550,8.28145E-01
2.1560,8.32561E-01
2.1570,8.35891E-01
2.1580,8.38135E-01
2.1590,8.39293E-01
2.1600,8.39367E-01
2.1610,8.38361E-01
2.1620,8.36280E-01
2.1630,8.33130E-01
2.1640,8.28918E-01
2.1650,8.23653E-01
2.1660,8.17346E-01
2.1670,8.10008E-01
2.1680,8.01651E-01
2.1690,7.92290E-01
2.1700,7.81939E-01
2.1710,7.70614E-01
2.1720,7.58334E-01
2.1730,7.45115E-01
2.1740,7.30979E-01
2.1750,7.15944E-01
2.1760,7.00033E-01
2.1770,6.83268E-01
2.1780,6.65671E-01
2.1790,6.47268E-01
2.1800,6.28083E-01
2.1810,6.08142E-01
2.1820,5.87471E-01
2.1830,5.66098E-01
2.1840,5.44049E-01
2.1850,5.21355E-01
2.1860,4.98043E-01
2.1870,4.74144E-01
2.1880,4.49686E-01
2.1890,4.24702E-01
2.1900,3.99222E-01
2.1910,3.73277E-01
2.1920,3.46899E-01
2.1930,3.20119E-01
2.1940,2.92971E-01
2.1950,2.65486E-01
2.1960,2.37698E-01
2.1970,2.09638E-01
2.1980,1.81339E-01
2.1990,1.52836E-01
2.2000,1.24159E-01
2.2010,9.53432E-02
2.2020,6.64202E-02
2.2030,3.74228E-02
2.2040,8.38373E-03
2.2050,-2.06647E-02
2.2060,-4.96902E-02
2.2070,-7.86610E-02
2.2080,-1.07545E-01
2.2090,-1.36312E-01
2.2100,-1.64930E-01
2.2110,-1.93368E-01
2.2120,-2.21597E-01
2.2130,-2.49586E-01
2.2140,-2.77307E-01
2.2150,-3.04730E-01
2.2160,-3.31827E-01
2.2170,-3.58570E-01
2.2180,-3.84933E-01
2.2190,-4.10888E-01
2.2200,-4.36410E-01
2.2210,-4.61473E-01
2.2220,-4.86052E-01
2.2230,-5.10124E-01
2.2240,-5.33666E-01
2.2250,-5.56653E-01
2.2260,-5.79066E-01
2.2270,-6.00882E-01
2.2280,-6.22082E-01
2.2290,-6.42645E-01
2.2300,-6.62553E-01
2.2310,-6.81789E-01
2.2320,-7.00334E-01
2.2330,-7.18172E-01
2.2340,-7.35289E-01
2.2350,-7.51669E-01
2.2360,-7.67298E-01
2.2370,-7.82164E-01
2.2380,-7.96255E-01
2.2390,-8.09558E-01
2.2400,-8.22065E-01
2.2410,-8.33765E-01
2.2420,-8.44650E-01
2.2430,-8.54711E-01
2.2440,-8.63943E-01
2.2450,-8.72338E-01
2.2460,-8.79893E-01
2.2470,-8.86601E-01
2.2480,-8.92461E-01
2.2490,-8.97469E-01
2.2500,-9.01623E-01
2.2510,-9.04923E-01
2.2520,-9.07368E-01
2.2530,-9.08959E-01
2.2540,-9.09698E-01
2.2550,-9.09587E-01
2.2560,-9.08628E-01
2.2570,-9.06826E-01
2.2580,-9.04186E-01
2.2590,-9.00712E-01
2.2600,-8.96412E-01
2.2610,-8.91290E-01
2.2620,-8.85356E-01
2.2630,-8.78618E-01
2.2640,-8.71084E-01
2.2650,-8.62764E-01
2.2660,-8.53668E-01
2.2670,-8.43807E-01
2.2680,-8.33193E-01
2.2690,-8.21837E-01
2.2700,-8.09753E-01
2.2710,-7.96953E-01
2.2720,-7.83452E-01
2.2730,-7.69264E-01
2.2740,-7.54403E-01
2.2750,-7.38885E-01
2.2760,-7.22725E-01
2.2770,-7.05941E-01
2.2780,-6.88548E-01
2.2790,-6.70564E-01
2.2800,-6.52006E-01
2.2810,-6.32892E-01
2.2820,-6.13240E-01
2.2830,-5.93069E-01
2.2840,-5.72398E-01
2.2850,-5.51245E-01
2.2860,-5.29631E-01
2.2870,-5.07574E-01
2.2880,-4.85096E-01
2.2890,-4.62215E-01
2.2900,-4.38953E-01
2.2910,-4.15330E-01
2.2920,-3.91366E-01
2.2930,-3.67082E-01
2.2940,-3.42499E-01
2.2950,-3.17639E-01
2.2960,-2.92522E-01
2.2970,-2.67169E-01
2.2980,-2.41602E-01
2.2990,-2.15842E-01
2.3000,-1.89910E-01
2.3010,-1.63827E-01
2.3020,-1.37614E-01
2.3030,-1.11293E-01
2.3040,-8.48847E-02
2.3050,-5.84099E-02
2.3060,-3.18895E-02
2.3070,-5.34431E-03
2.3080,2.12050E-02
2.3090,4.77380E-02
2.3100,7.42343E-02
2.3110,1.00674E-01
2.3120,1.27037E-01
2.3130,1.53303E-01
2.3140,1.79453E-01
2.3150,2.05468E-01
2.3160,2.31328E-01
2.3170,2.57015E-01
2.3180,2.82510E-01
2.3190,3.07795E-01
2.3200,3.32852E-01
2.3210,3.57663E-01
2.3220,3.82212E-01
2.3230,4.06480E-01
2.3240,4.30451E-01
2.3250,4.54109E-01
2.3260,4.77438E-01
2.3270,5.00423E-01
2.3280,5.23047E-01
2.3290,5.45296E-01
2.3300,5.67156E-01
2.3310,5.88612E-01
2.3320,6.09651E-01
2.3330,6.30259E-01
2.3340,6.50424E-01
2.3350,6.70133E-01
2.3360,6.89373E-01
2.3370,7.08134E-01
2.3380,7.26403E-01
2.3390,7.44171E-01
2.3400,7.61426E-01
2.3410,7.78159E-01
2.3420,7.94361E-01
2.3430,8.10022E-01
2.3440,8.25133E-01
2.3450,8.39687E-01
2.3460,8.53676E-01
2.3470,8.67092E-01
2.3480,8.79928E-01
2.3490,8.92179E-01
2.3500,9.03839E-01
2.3510,9.14901E-01
2.3520,9.25360E-01
2.3530,9.35213E-01
2.3540,9.44455E-01
2.3550,9.53082E-01
2.3560,9.61092E-01
2.3570,9.68480E-01
2.3580,9.75245E-01
2.3590,9.81384E-01
2.3600,9.86897E-01
2.3610,9.91782E-01
2.3620,9.96037E-01
2.3630,9.99664E-01
2.3640,1.00266E+00
2.3650,1.00503E+00
2.3660,1.00677E+00
2.3670,1.00789E+00
2.3680,1.00838E+00
2.3690,1.00825E+00
2.3700,1.00749E+00
2.3710,1.00613E+00
2.3720,1.00414E+00
2.3730,1.00155E+00
2.3740,9.98347E-01
2.3750,9.94543E-01
2.3760,9.90142E-01
2.3770,9.85148E-01
2.3780,9.79566E-01
2.3790,9.73402E-01
2.3800,9.66661E-01
2.3810,9.59351E-01
2.3820,9.51476E-01
2.3830,9.43045E-01
2.3840,9.34064E-01
2.3850,9.24541E-01
2.3860,9.14483E-01
2.3870,9.03897E-01
2.3880,8.92793E-01
2.3890,8.81178E-01
2.3900,8.69061E-01
2.3910,8.56451E-01
2.3920,8.43357E-01
2.3930,8.29788E-01
2.3940,8.15754E-01
2.3950,8.01263E-01
2.3960,7.86327E-01
2.3970,7.70955E-01
2.3980,7.55157E-01
2.3990,7.38943E-01
2.4000,7.22325E-01
2.4010,7.05312E-01
2.4020,6.87916E-01
2.4030,6.70147E-01
2.4040,6.52017E-01
2.4050,6.33537E-01
2.4060,6.14717E-01
2.4070,5.95569E-01
2.4080,5.76106E-01
2.4090,5.56337E-01
2.4100,5.36276E-01
2.4110,5.15933E-01
2.4120,4.95320E-01
2.4130,4.74449E-01
2.4140,4.53333E-01
2.4150,4.31982E-01
2.4160,4.10409E-01
2.4170,3.88625E-01
2.4180,3.66643E-01
2.4190,3.44475E-01
2.4200,3.22132E-01
2.4210,2.99627E-01
2.4220,2.76971E-01
2.4230,2.54177E-01
2.4240,2.31256E-01
2.4250,2.08220E-01
2.4260,1.85081E-01
2.4270,1.61851E-01
2.4280,1.38541E-01
2.4290,1.15164E-01
2.4300,9.17313E-02
2.4310,6.82538E-02
2.4320,4.47433E-02
2.4330,2.12113E-02
2.4340,-2.33091E-03
2.4350,-2.58720E-02
2.4360,-4.94008E-02
2.4370,-7.29062E-02
2.4380,-9.63773E-02
2.4390,-1.19803E-01
2.4400,-1.43173E-01
2.4410,-1.66476E-01
2.4420,-1.89703E-01
2.4430,-2.12841E-01
2.4440,-2.35882E-01
2.4450,-2.58815E-01
2.4460,-2.81630E-01
2.4470,-3.04317E-01
2.4480,-3.26866E-01
2.4490,-3.49268E-01
2.4500,-3.71514E-01
2.4510,-3.93593E-01
2.4520,-4.15498E-01
2.4530,-4.37218E-01
2.4540,-4.58746E-01
2.4550,-4.80072E-01
2.4560,-5.01188E-01
2.4570,-5.22086E-01
2.4580,-5.42757E-01
2.4590,-5.63194E-01
2.4600,-5.83388E-01
2.4610,-6.03333E-01
2.4620,-6.23020E-01
2.4630,-6.42442E-01
2.4640,-6.61592E-01
2.4650,-6.80464E-01
2.4660,-6.99050E-01
2.4670,-7.17344E-01
2.4680,-7.35340E-01
2.4690,-7.53031E-01
2.4700,-7.70411E-01
2.4710,-7.87474E-01
2.4720,-8.04216E-01
2.4730,-8.20630E-01
2.4740,-8.36711E-01
2.4750,-8.52454E-01
2.4760,-8.67854E-01
2.4770,-8.82906E-01
2.4780,-8.97606E-01
2.4790,-9.11950E-01
2.4800,-9.25934E-01
2.4810,-9.39552E-01
2.4820,-9.52803E-01
2.4830,-9.65681E-01
2.4840,-9.78184E-01
2.4850,-9.90308E-01
2.4860,-1.00205E+00
2.4870,-1.01341E+00
2.4880,-1.02438E+00
2.4890,-1.03496E+00
2.4900,-1.04515E+00
2.4910,-1.05495E+00
2.4920,-1.06435E+00
2.4930,-1.07335E+00
2.4940,-1.08195E+00
2.4950,-1.09015E+00
2.4960,-1.09795E+00
2.4970,-1.10534E+00
2.4980,-1.11233E+00
2.4990,-1.11892E+00
2.5000,-1.12510E+00
2.5010,-1.13087E+00
2.5020,-1.13624E+00
2.5030,-1.14120E+00
2.5040,-1.14575E+00
2.5050,-1.14990E+00
2.5060,-1.15364E+00
2.5070,-1.15698E+00
2.5080,-1.15991E+00
2.5090,-1.16244E+00
2.5100,-1.16456E+00
2.5110,-1.16628E+00
2.5120,-1.16760E+00
2.5130,-1.16853E+00
2.5140,-1.16905E+00
2.5150,-1.16918E+00
2.5160,-1.16891E+00
2.5170,-1.16825E+00
2.5180,-1.16719E+00
2.5190,-1.16575E+00
2.5200,-1.16393E+00
2.5210,-1.16171E+00
2.5220,-1.15912E+00
2.5230,-1.15615E+00
2.5240,-1.15280E+00
2.5250,-1.14908E+00
2.5260,-1.14498E+00
2.5270,-1.14052E+00
2.5280,-1.13570E+00
2.5290,-1.13051E+00
2.5300,-1.12496E+00
2.5310,-1.11906E+00
2.5320,-1.11281E+00
2.5330,-1.10621E+00
2.5340,-1.09927E+00
2.5350,-1.09199E+00
2.5360,-1.08437E+00
2.5370,-1.07642E+00
2.5380,-1.06814E+00
2.5390,-1.05953E+00
2.5400,-1.05060E+00
2.5410,-1.04136E+00
2.5420,-1.03181E+00
2.5430,-1.02195E+00
2.5440,-1.01178E+00
2.5450,-1.00132E+00
2.5460,-9.90562E-01
2.5470,-9.79514E-01
2.5480,-9.68181E-01
2.5490,-9.56568E-01
2.5500,-9.44679E-01
2.5510,-9.32519E-01
2.5520,-9.20092E-01
2.5530,-9.07404E-01
2.5540,-8.94459E-01
2.5550,-8.81262E-01
2.5560,-8.67818E-01
2.5570,-8.54132E-01
2.5580,-8.40209E-01
2.5590,-8.26055E-01
2.5600,-8.11673E-01
2.5610,-7.97069E-01
2.5620,-7.82248E-01
2.5630,-7.67216E-01
2.5640,-7.51976E-01
2.5650,-7.36535E-01
2.5660,-7.20898E-01
2.5670,-7.05069E-01
2.5680,-6.89054E-01
2.5690,-6.72857E-01
2.5700,-6.56485E-01
2.5710,-6.39941E-01
2.5720,-6.23232E-01
2.5730,-6.06362E-01
2.5740,-5.89337E-01
2.5750,-5.72161E-01
2.5760,-5.54840E-01
2.5770,-5.37379E-01
2.5780,-5.19783E-01
2.5790,-5.02057E-01
2.5800,-4.84206E-01
2.5810,-4.66235E-01
2.5820,-4.48149E-01
2.5830,-4.29954E-01
2.5840,-4.11653E-01
2.5850,-3.93253E-01
2.5860,-3.74758E-01
2.5870,-3.56173E-01
2.5880,-3.37502E-01
2.5890,-3.18752E-01
2.5900,-2.99926E-01
2.5910,-2.81030E-01
2.5920,-2.62068E-01
2.5930,-2.43045E-01
2.5940,-2.23966E-01
2.5950,-2.04835E-01
2.5960,-1.85657E-01
2.5970,-1.66437E-01
2.5980,-1.47179E-01
2.5990,-1.27888E-01
2.6000,-1.08569E-01
2.6010,-8.92249E-02
2.6020,-6.98613E-02
2.6030,-5.04822E-02
2.6040,-3.10920E-02
2.6050,-1.16950E-02
2.6060,7.70451E-03
2.6070,2.71024E-02
2.6080,4.64944E-02
2.6090,6.58765E-02
2.6100,8.52446E-02
2.6110,1.04595E-01
2.6120,1.23923E-01
2.6130,1.43225E-01
2.6140,1.62498E-01
2.6150,1.81736E-01
2.6160,2.00938E-01
2.6170,2.20098E-01
2.6180,2.39214E-01
2.6190,2.58281E-01
2.6200,2.77296E-01
2.6210,2.96256E-01
2.6220,3.15157E-01
2.6230,3.33996E-01
2.6240,3.52769E-01
2.6250,3.71473E-01
2.6260,3.90105E-01
2.6270,4.08661E-01
2.6280,4.27139E-01
2.6290,4.45535E-01
2.6300,4.63846E-01
2.6310,4.82070E-01
2.6320,5.00204E-01
2.6330,5.18244E-01
2.6340,5.36187E-01
2.6350,5.54032E-01
2.6360,5.71775E-01
2.6370,5.89414E-01
2.6380,6.06946E-01
2.6390,6.24368E-01
2.6400,6.41679E-01
2.6410,6.58875E-01
2.6420,6.75954E-01
2.6430,6.92915E-01
2.6440,7.09754E-01
2.6450,7.26469E-01
2.6460,7.43059E-01
2.6470,7.59522E-01
2.6480,7.75854E-01
2.6490,7.92055E-01
2.6500,8.08122E-01
2.6510,8.24054E-01
2.6520,8.39848E-01
2.6530,8.55503E-01
2.6540,8.71017E-01
2.6550,8.86389E-01
2.6560,9.01616E-01
2.6570,9.16698E-01
2.6580,9.31632E-01
2.6590,9.46418E-01
2.6600,9.61053E-01
2.6610,9.75537E-01
2.6620,9.89869E-01
2.6630,1.00405E+00
2.6640,1.01807E+00
2.6650,1.03193E+00
2.6660,1.04564E+00
2.6670,1.05919E+00
2.6680,1.07258E+00
2.6690,1.08581E+00
2.6700,1.09888E+00
2.6710,1.11178E+00
2.6720,1.12453E+00
2.6730,1.13710E+00
2.6740,1.14952E+00
2.6750,1.16177E+00
2.6760,1.17385E+00
2.6770,1.18576E+00
2.6780,1.19751E+00
2.6790,1.20909E+00
2.6800,1.22051E+00
2.6810,1.23175E+00
2.6820,1.24282E+00
2.6830,1.25373E+00
2.6840,1.26446E+00
2.6850,1.27503E+00
2.6860,1.28542E+00
2.6870,1.29565E+00
2.6880,1.30570E+00
2.6890,1.31559E+00
2.6900,1.32530E+00
2.6910,1.33484E+00
2.6920,1.34421E+00
2.6930,1.35341E+00
2.6940,1.36244E+00
2.6950,1.37130E+00
2.6960,1.37999E+00
2.6970,1.38851E+00
2.6980,1.39686E+00
2.6990,1.40504E+00
2.7000,1.41305E+00
2.7010,1.42088E+00
2.7020,1.42856E+00
2.7030,1.43606E+00
2.7040,1.44339E+00
2.7050,1.45056E+00
2.7060,1.45755E+00
2.7070,1.46439E+00
2.7080,1.47105E+00
2.7090,1.47755E+00
2.7100,1.48388E+00
2.7110,1.49005E+00
2.7120,1.49606E+00
2.7130,1.50190E+00
2.7140,1.50758E+00
2.7150,1.51309E+00
2.7160,1.51845E+00
2.7170,1.52364E+00
2.7180,1.52867E+00
2.7190,1.53355E+00
2.7200,1.53826E+00
2.7210,1.54282E+00
2.7220,1.54722E+00
2.7230,1.55147E+00
2.7240,1.55556E+00
2.7250,1.55949E+00
2.7260,1.56328E+00
2.7270,1.56691E+00
2.7280,1.57039E+00
2.7290,1.57371E+00
2.7300,1.57689E+00
2.7310,1.57992E+00
2.7320,1.58281E+00
2.7330,1.58554E+00
2.7340,1.58813E+00
2.7350,1.59058E+00
2.7360,1.59288E+00
2.7370,1.59504E+00
2.7380,1.59706E+00
2.7390,1.59894E+00
2.7400,1.60068E+00
2.7410,1.60229E+00
2.7420,1.60375E+00
2.7430,1.60508E+00
2.7440,1.60628E+00
2.7450,1.60734E+00
2.7460,1.60827E+00
2.7470,1.60907E+00
2.7480,1.60974E+00
2.7490,1.61028E+00
2.7500,1.61069E+00
2.7510,1.61098E+00
2.7520,1.61115E+00
2.7530,1.61119E+00
2.7540,1.61110E+00
2.7550,1.61090E+00
2.7560,1.61057E+00
2.7570,1.61013E+00
2.7580,1.60957E+00
2.7590,1.60890E+00
2.7600,1.60810E+00
2.7610,1.60720E+00
2.7620,1.60618E+00
2.7630,1.60505E+00
2.7640,1.60382E+00
2.7650,1.60247E+00
2.7660,1.60102E+00
2.7670,1.59946E+00
2.7680,1.59779E+00
2.7690,1.59603E+00
2.7700,1.59416E+00
2.7710,1.59219E+00
2.7720,1.59012E+00
2.7730,1.58795E+00
2.7740,1.58568E+00
2.7750,1.58332E+00
2.7760,1.58087E+00
2.7770,1.57832E+00
2.7780,1.57568E+00
2.7790,1.57295E+00
2.7800,1.57013E+00
2.7810,1.56722E+00
2.7820,1.56423E+00
2.7830,1.56115E+00
2.7840,1.55798E+00
2.7850,1.55473E+00
2.7860,1.55141E+00
2.7870,1.54800E+00
2.7880,1.54451E+00
2.7890,1.54094E+00
2.7900,1.53730E+00
2.7910,1.53358E+00
2.7920,1.52979E+00
2.7930,1.52593E+00
2.7940,1.52199E+00
2.7950,1.51798E+00
2.7960,1.51391E+00
2.7970,1.50976E+00
2.7980,1.50555E+00
2.7990,1.50128E+00
2.8000,1.49694E+00
2.8010,1.49253E+00
2.8020,1.48807E+00
2.8030,1.48354E+00
2.8040,1.47896E+00
2.8050,1.47431E+00
2.8060,1.46961E+00
2.8070,1.46485E+00
2.8080,1.46004E+00
2.8090,1.45517E+00
2.8100,1.45025E+00
2.8110,1.44528E+00
2.8120,1.44026E+00
2.8130,1.43519E+00
2.8140,1.43007E+00
2.8150,1.42491E+00
2.8160,1.41969E+00
2.8170,1.41444E+00
2.8180,1.40914E+00
2.8190,1.40379E+00
2.8200,1.39841E+00
2.8210,1.39298E+00
2.8220,1.38751E+00
2.8230,1.38201E+00
2.8240,1.37647E+00
2.8250,1.37089E+00
2.8260,1.36527E+00
2.8270,1.35963E+00
2.8280,1.35394E+00
2.8290,1.34823E+00
2.8300,1.34248E+00
2.8310,1.33670E+00
2.8320,1.33090E+00
2.8330,1.32506E+00
2.8340,1.31920E+00
2.8350,1.31331E+00
2.8360,1.30739E+00
2.8370,1.30145E+00
2.8380,1.29548E+00
2.8390,1.28949E+00
2.8400,1.28348E+00
2.8410,1.27745E+00
2.8420,1.27140E+00
2.8430,1.26532E+00
2.8440,1.25923E+00
2.8450,1.25312E+00
2.8460,1.24699E+00
2.8470,1.24085E+00
2.8480,1.23469E+00
2.8490,1.22852E+00
2.8500,1.22233E+00
2.8510,1.21613E+00
2.8520,1.20991E+00
2.8530,1.20369E+00
2.8540,1.19745E+00
2.8550,1.19121E+00
2.8560,1.18495E+00
2.8570,1.17869E+00
2.8580,1.17241E+00
2.8590,1.16613E+00
2.8600,1.15985E+00
2.8610,1.15355E+00
2.8620,1.14726E+00
2.8630,1.14096E+00
2.8640,1.13465E+00
2.8650,1.12834E+00
2.8660,1.12203E+00
2.8670,1.11572E+00
2.8680,1.10940E+00
2.8690,1.10309E+00
2.8700,1.09677E+00
2.8710,1.09046E+00
2.8720,1.08415E+00
2.8730,1.07783E+00
2.8740,1.07153E+00
2.8750,1.06522E+00
2.8760,1.05892E+00
2.8770,1.05262E+00
2.8780,1.04633E+00
2.8790,1.04004E+00
2.8800,1.03375E+00
2.8810,1.02748E+00
2.8820,1.02121E+00
2.8830,1.01495E+00
2.8840,1.00869E+00
2.8850,1.00245E+00
2.8860,9.96208E-01
2.8870,9.89980E-01
2.8880,9.83761E-01
2.8890,9.77553E-01
2.8900,9.71355E-01
2.8910,9.65168E-01
2.8920,9.58992E-01
2.8930,9.52829E-01
2.8940,9.46677E-01
2.8950,9.40539E-01
2.8960,9.34413E-01
2.8970,9.28301E-01
2.8980,9.22203E-01
2.8990,9.16120E-01
2.9000,9.10051E-01
2.9010,9.03997E-01
2.9020,8.97958E-01
2.9030,8.91935E-01
2.9040,8.85928E-01
2.9050,8.79938E-01
2.9060,8.73965E-01
2.9070,8.68008E-01
2.9080,8.62069E-01
2.9090,8.56148E-01
2.9100,8.50244E-01
2.9110,8.44359E-01
2.9120,8.38493E-01
2.9130,8.32646E-01
2.9140,8.26817E-01
2.9150,8.21009E-01
2.9160,8.15219E-01
2.9170,8.09450E-01
2.9180,8.03701E-01
2.9190,7.97973E-01
2.9200,7.92265E-01
2.9210,7.86579E-01
2.9220,7.80913E-01
2.9230,7.75269E-01
2.9240,7.69646E-01
2.9250,7.64046E-01
2.9260,7.58467E-01
2.9270,7.52911E-01
2.9280,7.47377E-01
2.9290,7.41865E-01
2.9300,7.36377E-01
2.9310,7.30911E-01
2.9320,7.25469E-01
2.9330,7.20050E-01
2.9340,7.14654E-01
2.9350,7.09282E-01
2.9360,7.03934E-01
2.9370,6.98610E-01
2.9380,6.93310E-01
2.9390,6.88034E-01
2.9400,6.82782E-01
2.9410,6.77555E-01
2.9420,6.72352E-01
2.9430,6.67175E-01
2.9440,6.62022E-01
2.9450,6.56894E-01
2.9460,6.51791E-01
2.9470,6.46713E-01
2.9480,6.41660E-01
2.9490,6.36633E-01
2.9500,6.31631E-01
2.9510,6.26655E-01
2.9520,6.21704E-01
2.9530,6.16779E-01
2.9540,6.11879E-01
2.9550,6.07006E-01
2.9560,6.02158E-01
2.9570,5.97336E-01
2.9580,5.92540E-01
2.9590,5.87770E-01
2.9600,5.83026E-01
2.9610,5.78308E-01
2.9620,5.73616E-01
2.9630,5.68951E-01
2.9640,5.64312E-01
2.9650,5.59698E-01
2.9660,5.55112E-01
2.9670,5.50551E-01
2.9680,5.46017E-01
2.9690,5.41509E-01
2.9700,5.37027E-01
2.9710,5.32572E-01
2.9720,5.28143E-01
2.9730,5.23740E-01
2.9740,5.19364E-01
2.9750,5.15014E-01
2.9760,5.10690E-01
2.9770,5.06392E-01
2.9780,5.02121E-01
2.9790,4.97877E-01
2.9800,4.93658E-01
2.9810,4.89466E-01
2.9820,4.85300E-01
2.9830,4.81160E-01
2.9840,4.77047E-01
2.9850,4.72959E-01
2.9860,4.68898E-01
2.9870,4.64863E-01
2.9880,4.60853E-01
2.9890,4.56870E-01
2.9900,4.52913E-01
2.9910,4.48982E-01
2.9920,4.45076E-01
2.9930,4.41197E-01
2.9940,4.37343E-01
2.9950,4.33515E-01
2.9960,4.29712E-01
2.9970,4.25935E-01
2.9980,4.22184E-01
2.9990,4.18459E-01
3.0000,4.14758E-01
3.0010,4.11083E-01
3.0020,4.07434E-01
3.0030,4.03809E-01
3.0040,4.00210E-01
3.0050,3.96636E-01
3.0060,3.93087E-01
3.0070,3.89563E-01
3.0080,3.86064E-01
3.0090,3.82589E-01
3.0100,3.79140E-01
3.0110,3.75715E-01
3.0120,3.72314E-01
3.0130,3.68938E-01
3.0140,3.65587E-01
3.0150,3.62259E-01
3.0160,3.58956E-01
3.0170,3.55678E-01
3.0180,3.52423E-01
3.0190,3.49192E-01
3.0200,3.45985E-01
3.0210,3.42802E-01
3.0220,3.39642E-01
3.0230,3.36507E-01
3.0240,3.33394E-01
3.0250,3.30305E-01
3.0260,3.27240E-01
3.0270,3.24197E-01
3.0280,3.21178E-01
3.0290,3.18182E-01
3.0300,3.15209E-01
3.0310,3.12258E-01
3.0320,3.09330E-01
3.0330,3.06425E-01
3.0340,3.03543E-01
3.0350,3.00682E-01
3.0360,2.97844E-01
3.0370,2.95029E-01
3.0380,2.92235E-01
3.0390,2.89463E-01
3.0400,2.86714E-01
3.0410,2.83986E-01
3.0420,2.81279E-01
3.0430,2.78595E-01
3.0440,2.75931E-01
3.0450,2.73289E-01
3.0460,2.70669E-01
3.0470,2.68069E-01
3.0480,2.65490E-01
3.0490,2.62933E-01
3.0500,2.60396E-01
3.0510,2.57879E-01
3.0520,2.55384E-01
3.0530,2.52908E-01
3.0540,2.50454E-01
3.0550,2.48019E-01
3.0560,2.45604E-01
3.0570,2.43210E-01
3.0580,2.40835E-01
3.0590,2.38480E-01
3.0600,2.36145E-01
3.0610,2.33829E-01
3.0620,2.31533E-01
3.0630,2.29256E-01
3.0640,2.26998E-01
3.0650,2.24759E-01
3.0660,2.22540E-01
3.0670,2.20339E-01
3.0680,2.18157E-01
3.0690,2.15993E-01
3.0700,2.13848E-01
3.0710,2.11722E-01
3.0720,2.09613E-01
3.0730,2.07523E-01
3.0740,2.05451E-01
3.0750,2.03397E-01
3.0760,2.01361E-01
3.0770,1.99342E-01
3.0780,1.97341E-01
3.0790,1.95358E-01
3.0800,1.93391E-01
3.0810,1.91443E-01
3.0820,1.89511E-01
3.0830,1.87596E-01
3.0840,1.85698E-01
3.0850,1.83817E-01
3.0860,1.81953E-01
3.0870,1.80105E-01
3.0880,1.78274E-01
3.0890,1.76459E-01
3.0900,1.74660E-01
3.0910,1.72878E-01
3.0920,1.71111E-01
3.0930,1.69361E-01
3.0940,1.67626E-01
3.0950,1.65906E-01
3.0960,1.64203E-01
3.0970,1.62515E-01
3.0980,1.60842E-01
3.0990,1.59184E-01
3.1000,1.57542E-01
3.1010,1.55915E-01
3.1020,1.54302E-01
3.1030,1.52704E-01
3.1040,1.51121E-01
3.1050,1.49553E-01
3.1060,1.47999E-01
3.1070,1.46460E-01
3.1080,1.44934E-01
3.1090,1.43423E-01
3.1100,1.41926E-01
3.1110,1.40443E-01
3.1120,1.38974E-01
3.1130,1.37518E-01
3.1140,1.36077E-01
3.1150,1.34648E-01
3.1160,1.33233E-01
3.1170,1.31832E-01
3.1180,1.30443E-01
3.1190,1.29068E-01
3.1200,1.27706E-01
3.1210,1.26357E-01
3.1220,1.25020E-01
3.1230,1.23697E-01
3.1240,1.22385E-01
3.1250,1.21087E-01
3.1260,1.19801E-01
3.1270,1.18527E-01
3.1280,1.17265E-01
3.1290,1.16016E-01
3.1300,1.14778E-01
3.1310,1.13553E-01
3.1320,1.12339E-01
3.1330,1.11137E-01
3.1340,1.09947E-01
3.1350,1.08768E-01
3.1360,1.07601E-01
3.1370,1.06445E-01
3.1380,1.05300E-01
3.1390,1.04167E-01
3.1400,1.03044E-01
3.1410,1.01933E-01
3.1420,1.00832E-01
3.1430,9.97428E-02
3.1440,9.86639E-02
3.1450,9.75955E-02
3.1460,9.65378E-02
3.1470,9.54905E-02
3.1480,9.44535E-02
3.1490,9.34269E-02
3.1500,9.24104E-02
3.1510,9.14040E-02
3.1520,9.04077E-02
3.1530,8.94213E-02
3.1540,8.84447E-02
3.1550,8.74779E-02
3.1560,8.65208E-02
3.1570,8.55733E-02
3.1580,8.46353E-02
3.1590,8.37067E-02
3.1600,8.27875E-02
3.1610,8.18775E-02
3.1620,8.09768E-02
3.1630,8.00851E-02
3.1640,7.92025E-02
3.1650,7.83288E-02
3.1660,7.74640E-02
3.1670,7.66079E-02
3.1680,7.57606E-02
3.1690,7.49219E-02
3.1700,7.40918E-02
3.1710,7.32702E-02
3.1720,7.24570E-02
3.1730,7.16521E-02
3.1740,7.08554E-02
3.1750,7.00669E-02
3.1760,6.92866E-02
3.1770,6.85143E-02
3.1780,6.77499E-02
3.1790,6.69934E-02
3.1800,6.62448E-02
3.1810,6.55039E-02
3.1820,6.47706E-02
3.1830,6.40450E-02
3.1840,6.33269E-02
3.1850,6.26163E-02
3.1860,6.19131E-02
3.1870,6.12172E-02
3.1880,6.05285E-02
3.1890,5.98471E-02
3.1900,5.91728E-02
3.1910,5.85055E-02
3.1920,5.78453E-02
3.1930,5.71920E-02
3.1940,5.65455E-02
3.1950,5.59058E-02
3.1960,5.52729E-02
3.1970,5.46467E-02
3.1980,5.40270E-02
3.1990,5.34140E-02
3.2000,5.28074E-02
3.2010,5.22072E-02
3.2020,5.16134E-02
3.2030,5.10259E-02
3.2040,5.04446E-02
3.2050,4.98695E-02
3.2060,4.93006E-02
3.2070,4.87377E-02
3.2080,4.81808E-02
3.2090,4.76299E-02
3.2100,4.70848E-02
3.2110,4.65456E-02
3.2120,4.60122E-02
3.2130,4.54845E-02
3.2140,4.49625E-02
3.2150,4.44461E-02
3.2160,4.39352E-02
3.2170,4.34299E-02
3.2180,4.29300E-02
3.2190,4.24355E-02
3.2200,4.19463E-02
3.2210,4.14624E-02
3.2220,4.09838E-02
3.2230,4.05104E-02
3.2240,4.00421E-02
3.2250,3.95789E-02
3.2260,3.91207E-02
3.2270,3.86675E-02
3.2280,3.82193E-02
3.2290,3.77759E-02
3.2300,3.73374E-02
3.2310,3.69036E-02
3.2320,3.64747E-02
3.2330,3.60504E-02
3.2340,3.56307E-02
3.2350,3.52157E-02
3.2360,3.48052E-02
3.2370,3.43993E-02
3.2380,3.39978E-02
3.2390,3.36007E-02
3.2400,3.32080E-02
3.2410,3.28196E-02
3.2420,3.24355E-02
3.2430,3.20557E-02
3.2440,3.16800E-02
3.2450,3.13086E-02
3.2460,3.09412E-02
3.2470,3.05779E-02
3.2480,3.02186E-02
3.2490,2.98634E-02
3.2500,2.95121E-02
3.2510,2.91647E-02
3.2520,2.88211E-02
3.2530,2.84814E-02
3.2540,2.81455E-02
3.2550,2.78134E-02
3.2560,2.74849E-02
3.2570,2.71602E-02
3.2580,2.68390E-02
3.2590,2.65215E-02
3.2600,2.62075E-02
3.2610,2.58971E-02
3.2620,2.55901E-02
3.2630,2.52866E-02
3.2640,2.49866E-02
3.2650,2.46899E-02
3.2660,2.43965E-02
3.2670,2.41064E-02
3.2680,2.38197E-02
3.2690,2.35361E-02
3.2700,2.32558E-02
3.2710,2.29787E-02
3.2720,2.27047E-02
3.2730,2.24338E-02
3.2740,2.21659E-02
3.2750,2.19011E-02
3.2760,2.16394E-02
3.2770,2.13806E-02
3.2780,2.11247E-02
3.2790,2.08718E-02
3.2800,2.06217E-02
3.2810,2.03745E-02
3.2820,2.01302E-02
3.2830,1.98886E-02
3.2840,1.96498E-02
3.2850,1.94137E-02
3.2860,1.91803E-02
3.2870,1.89496E-02
3.2880,1.87215E-02
3.2890,1.84961E-02
3.2900,1.82733E-02
3.2910,1.80530E-02
3.2920,1.78352E-02
3.2930,1.76200E-02
3.2940,1.74072E-02
3.2950,1.71969E-02
3.2960,1.69890E-02
3.2970,1.67836E-02
3.2980,1.65805E-02
3.2990,1.63797E-02
3.3000,1.61813E-02
3.3010,1.59852E-02
3.3020,1.57913E-02
3.3030,1.55997E-02
3.3040,1.54103E-02
3.3050,1.52231E-02
3.3060,1.50381E-02
3.3070,1.48553E-02
3.3080,1.46745E-02
3.3090,1.44959E-02
3.3100,1.43194E-02
3.3110,1.41449E-02
3.3120,1.39725E-02
3.3130,1.38020E-02
3.3140,1.36336E-02
3.3150,1.34672E-02
3.3160,1.33026E-02
3.3170,1.31401E-02
3.3180,1.29794E-02
3.3190,1.28206E-02
3.3200,1.26636E-02
3.3210,1.25086E-02
3.3220,1.23553E-02
3.3230,1.22038E-02
3.3240,1.20541E-02
3.3250,1.19062E-02
3.3260,1.17601E-02
3.3270,1.16156E-02
3.3280,1.14729E-02
3.3290,1.13318E-02
3.3300,1.11924E-02
3.3310,1.10547E-02
3.3320,1.09185E-02
3.3330,1.07840E-02
3.3340,1.06511E-02
3.3350,1.05198E-02
3.3360,1.03900E-02
3.3370,1.02618E-02
3.3380,1.01350E-02
3.3390,1.00098E-02
3.3400,9.88612E-03
3.3410,9.76387E-03
3.3420,9.64307E-03
3.3430,9.52372E-03
3.3440,9.40579E-03
3.3450,9.28926E-03
3.3460,9.17413E-03
3.3470,9.06036E-03
3.3480,8.94796E-03
3.3490,8.83691E-03
3.3500,8.72718E-03
3.3510,8.61876E-03
3.3520,8.51164E-03
3.3530,8.40581E-03
3.3540,8.30125E-03
3.3550,8.19794E-03
3.3560,8.09587E-03
3.3570,7.99502E-03
3.3580,7.89539E-03
3.3590,7.79696E-03
3.3600,7.69971E-03
3.3610,7.60363E-03
3.3620,7.50871E-03
3.3630,7.41493E-03
3.3640,7.32229E-03
3.3650,7.23076E-03
3.3660,7.14033E-03
3.3670,7.05100E-03
3.3680,6.96275E-03
3.3690,6.87557E-03
3.3700,6.78944E-03
3.3710,6.70435E-03
3.3720,6.62030E-03
3.3730,6.53726E-03
3.3740,6.45523E-03
3.3750,6.37420E-03
3.3760,6.29415E-03
3.3770,6.21507E-03
3.3780,6.13695E-03
3.3790,6.05979E-03
3.3800,5.98356E-03
3.3810,5.90826E-03
3.3820,5.83388E-03
3.3830,5.76040E-03
3.3840,5.68782E-03
3.3850,5.61612E-03
3.3860,5.54530E-03
3.3870,5.47535E-03
3.3880,5.40625E-03
3.3890,5.33799E-03
3.3900,5.27057E-03
3.3910,5.20397E-03
3.3920,5.13819E-03
3.3930,5.07322E-03
3.3940,5.00904E-03
3.3950,4.94565E-03
3.3960,4.88303E-03
3.3970,4.82119E-03
3.3980,4.76010E-03
3.3990,4.69977E-03
3.4000,4.64017E-03
3.4010,4.58131E-03
3.4020,4.52317E-03
3.4030,4.46575E-03
3.4040,4.40904E-03
3.4050,4.35302E-03
3.4060,4.29770E-03
3.4070,4.24306E-03
3.4080,4.18909E-03
3.4090,4.13579E-03
3.4100,4.08315E-03
3.4110,4.03115E-03
3.4120,3.97980E-03
3.4130,3.92909E-03
3.4140,3.87900E-03
3.4150,3.82954E-03
3.4160,3.78068E-03
3.4170,3.73244E-03
3.4180,3.68479E-03
3.4190,3.63773E-03
3.4200,3.59125E-03
3.4210,3.54536E-03
3.4220,3.50003E-03
3.4230,3.45527E-03
3.4240,3.41106E-03
3.4250,3.36740E-03
3.4260,3.32429E-03
3.4270,3.28171E-03
3.4280,3.23966E-03
3.4290,3.19814E-03
3.4300,3.15713E-03
3.4310,3.11664E-03
3.4320,3.07665E-03
3.4330,3.03716E-03
3.4340,2.99817E-03
3.4350,2.95966E-03
3.4360,2.92163E-03
3.4370,2.88408E-03
3.4380,2.84700E-03
3.4390,2.81038E-03
3.4400,2.77422E-03
3.4410,2.73852E-03
3.4420,2.70326E-03
3.4430,2.66844E-03
3.4440,2.63406E-03
3.4450,2.60012E-03
3.4460,2.56659E-03
3.4470,2.53349E-03
3.4480,2.50081E-03
3.4490,2.46854E-03
3.4500,2.43667E-03
3.4510,2.40520E-03
3.4520,2.37413E-03
3.4530,2.34345E-03
3.4540,2.31316E-03
3.4550,2.28325E-03
3.4560,2.25371E-03
3.4570,2.22455E-03
3.4580,2.19576E-03
3.4590,2.16733E-03
3.4600,2.13926E-03
3.4610,2.11154E-03
3.4620,2.08417E-03
3.4630,2.05715E-03
3.4640,2.03047E-03
3.4650,2.00413E-03
3.4660,1.97813E-03
3.4670,1.95245E-03
3.4680,1.92710E-03
3.4690,1.90207E-03
3.4700,1.87735E-03
3.4710,1.85295E-03
3.4720,1.82886E-03
3.4730,1.80508E-03
3.4740,1.78159E-03
3.4750,1.75841E-03
3.4760,1.73552E-03
3.4770,1.71292E-03
3.4780,1.69061E-03
3.4790,1.66858E-03
3.4800,1.64683E-03
3.4810,1.62536E-03
3.4820,1.60417E-03
3.4830,1.58324E-03
3.4840,1.56258E-03
3.4850,1.54219E-03
3.4860,1.52205E-03
3.4870,1.50217E-03
3.4880,1.48254E-03
3.4890,1.46317E-03
3.4900,1.44404E-03
3.4910,1.42516E-03
3.4920,1.40652E-03
3.4930,1.38812E-03
3.4940,1.36995E-03
3.4950,1.35201E-03
3.4960,1.33431E-03
3.4970,1.31683E-03
3.4980,1.29958E-03
3.4990,1.28254E-03
3.5000,1.26573E-03
3.5010,1.24913E-03
3.5020,1.23274E-03
3.5030,1.21657E-03
3.5040,1.20060E-03
3.5050,1.18484E-03
3.5060,1.16928E-03
3.5070,1.15392E-03
3.5080,1.13875E-03
3.5090,1.12379E-03
3.5100,1.10901E-03
3.5110,1.09443E-03
3.5120,1.08003E-03
3.5130,1.06582E-03
3.5140,1.05179E-03
3.5150,1.03794E-03
3.5160,1.02427E-03
3.5170,1.01078E-03
3.5180,9.97462E-04
3.5190,9.84315E-04
3.5200,9.71339E-04
3.5210,9.58529E-04
3.5220,9.45885E-04
3.5230,9.33405E-04
3.5240,9.21086E-04
3.5250,9.08926E-04
3.5260,8.96924E-04
3.5270,8.85077E-04
3.5280,8.73383E-04
3.5290,8.61841E-04
3.5300,8.50449E-04
3.5310,8.39204E-04
3.5320,8.28104E-04
3.5330,8.17149E-04
3.5340,8.06336E-04
3.5350,7.95663E-04
3.5360,7.85129E-04
3.5370,7.74731E-04
3.5380,7.64469E-04
3.5390,7.54340E-04
3.5400,7.44342E-04
3.5410,7.34475E-04
3.5420,7.24736E-04
3.5430,7.15123E-04
3.5440,7.05636E-04
3.5450,6.96272E-04
3.5460,6.87030E-04
3.5470,6.77908E-04
3.5480,6.68906E-04
3.5490,6.60020E-04
3.5500,6.51251E-04
3.5510,6.42595E-04
3.5520,6.34053E-04
3.5530,6.25622E-04
3.5540,6.17302E-04
3.5550,6.09090E-04
3.5560,6.00985E-04
3.5570,5.92986E-04
3.5580,5.85091E-04
3.5590,5.77300E-04
3.5600,5.69611E-04
3.5610,5.62022E-04
3.5620,5.54533E-04
3.5630,5.47141E-04
3.5640,5.39847E-04
3.5650,5.32648E-04
3.5660,5.25543E-04
3.5670,5.18531E-04
3.5680,5.11611E-04
3.5690,5.04782E-04
3.5700,4.98043E-04
3.5710,4.91392E-04
3.5720,4.84828E-04
3.5730,4.78350E-04
3.5740,4.71958E-04
3.5750,4.65649E-04
3.5760,4.59423E-04
3.5770,4.53280E-04
3.5780,4.47216E-04
3.5790,4.41233E-04
3.5800,4.35328E-04
3.5810,4.29501E-04
3.5820,4.23751E-04
3.5830,4.18076E-04
3.5840,4.12476E-04
3.5850,4.06950E-04
3.5860,4.01497E-04
3.5870,3.96115E-04
3.5880,3.90805E-04
3.5890,3.85564E-04
3.5900,3.80393E-04
3.5910,3.75290E-04
3.5920,3.70254E-04
3.5930,3.65284E-04
3.5940,3.60381E-04
3.5950,3.55542E-04
3.5960,3.50767E-04
3.5970,3.46055E-04
3.5980,3.41405E-04
3.5990,3.36817E-04
3.6000,3.32289E-04
3.6010,3.27822E-04
3.6020,3.23413E-04
3.6030,3.19063E-04
3.6040,3.14770E-04
3.6050,3.10535E-04
3.6060,3.06355E-04
3.6070,3.02231E-04
3.6080,2.98161E-04
3.6090,2.94145E-04
3.6100,2.90183E-04
3.6110,2.86273E-04
3.6120,2.82415E-04
3.6130,2.78608E-04
3.6140,2.74852E-04
3.6150,2.71146E-04
3.6160,2.67489E-04
3.6170,2.63880E-04
3.6180,2.60319E-04
3.6190,2.56806E-04
3.6200,2.53339E-04
3.6210,2.49919E-04
3.6220,2.46544E-04
3.6230,2.43214E-04
3.6240,2.39928E-04
3.6250,2.36686E-04
3.6260,2.33487E-04
3.6270,2.30331E-04
3.6280,2.27216E-04
3.6290,2.24143E-04
3.6300,2.21112E-04
3.6310,2.18120E-04
3.6320,2.15169E-04
3.6330,2.12256E-04
3.6340,2.09383E-04
3.6350,2.06548E-04
3.6360,2.03751E-04
3.6370,2.00991E-04
3.6380,1.98268E-04
3.6390,1.95581E-04
3.6400,1.92931E-04
3.6410,1.90315E-04
3.6420,1.87735E-04
3.6430,1.85189E-04
3.6440,1.82677E-04
3.6450,1.80199E-04
3.6460,1.77754E-04
3.6470,1.75341E-04
3.6480,1.72961E-04
3.6490,1.70613E-04
3.6500,1.68296E-04
3.6510,1.66011E-04
3.6520,1.63755E-04
3.6530,1.61530E-04
3.6540,1.59335E-04
3.6550,1.57170E-04
3.6560,1.55033E-04
3.6570,1.52925E-04
3.6580,1.50845E-04
3.6590,1.48793E-04
3.6600,1.46769E-04
3.6610,1.44772E-04
3.6620,1.42802E-04
3.6630,1.40858E-04
3.6640,1.38940E-04
3.6650,1.37048E-04
3.6660,1.35182E-04
3.6670,1.33340E-04
3.6680,1.31523E-04
3.6690,1.29731E-04
3.6700,1.27963E-04
3.6710,1.26219E-04
3.6720,1.24498E-04
3.6730,1.22800E-04
3.6740,1.21125E-04
3.6750,1.19473E-04
3.6760,1.17842E-04
3.6770,1.16234E-04
3.6780,1.14648E-04
3.6790,1.13083E-04
3.6800,1.11539E-04
3.6810,1.10015E-04
3.6820,1.08513E-04
3.6830,1.07030E-04
3.6840,1.05568E-04
3.6850,1.04125E-04
3.6860,1.02702E-04
3.6870,1.01298E-04
3.6880,9.99131E-05
3.6890,9.85468E-05
3.6900,9.71989E-05
3.6910,9.58693E-05
3.6920,9.45576E-05
3.6930,9.32636E-05
3.6940,9.19871E-05
3.6950,9.07279E-05
3.6960,8.94857E-05
3.6970,8.82603E-05
3.6980,8.70515E-05
3.6990,8.58590E-05
3.7000,8.46827E-05
3.7010,8.35223E-05
3.7020,8.23776E-05
3.7030,8.12484E-05
3.7040,8.01345E-05
3.7050,7.90357E-05
3.7060,7.79518E-05
3.7070,7.68825E-05
3.7080,7.58278E-05
3.7090,7.47874E-05
3.7100,7.37610E-05
3.7110,7.27486E-05
3.7120,7.17500E-05
3.7130,7.07649E-05
3.7140,6.97931E-05
3.7150,6.88345E-05
3.7160,6.78890E-05
3.7170,6.69563E-05
3.7180,6.60362E-05
3.7190,6.51287E-05
3.7200,6.42335E-05
3.7210,6.33504E-05
3.7220,6.24794E-05
3.7230,6.16202E-05
3.7240,6.07727E-05
3.7250,5.99367E-05
3.7260,5.91120E-05
3.7270,5.82986E-05
3.7280,5.74963E-05
3.7290,5.67049E-05
3.7300,5.59242E-05
3.7310,5.51542E-05
3.7320,5.43947E-05
3.7330,5.36455E-05
3.7340,5.29065E-05
3.7350,5.21776E-05
3.7360,5.14586E-05
3.7370,5.07494E-05
3.7380,5.00499E-05
3.7390,4.93599E-05
3.7400,4.86794E-05
3.7410,4.80081E-05
3.7420,4.73460E-05
3.7430,4.66929E-05
3.7440,4.60487E-05
3.7450,4.54133E-05
3.7460,4.47866E-05
3.7470,4.41684E-05
3.7480,4.35587E-05
3.7490,4.29573E-05
3.7500,4.23642E-05
3.7510,4.17791E-05
3.7520,4.12020E-05
3.7530,4.06328E-05
3.7540,4.00714E-05
3.7550,3.95177E-05
3.7560,3.89716E-05
3.7570,3.84329E-05
3.7580,3.79016E-05
3.7590,3.73775E-05
3.7600,3.68606E-05
3.7610,3.63508E-05
3.7620,3.58480E-05
3.7630,3.53521E-05
3.7640,3.48630E-05
3.7650,3.43805E-05
3.7660,3.39047E-05
3.7670,3.34354E-05
3.7680,3.29725E-05
3.7690,3.25159E-05
3.7700,3.20657E-05
3.7710,3.16215E-05
3.7720,3.11835E-05
3.7730,3.07515E-05
3.7740,3.03254E-05
3.7750,2.99052E-05
3.7760,2.94907E-05
3.7770,2.90819E-05
3.7780,2.86788E-05
3.7790,2.82811E-05
3.7800,2.78889E-05
3.7810,2.75021E-05
3.7820,2.71207E-05
3.7830,2.67444E-05
3.7840,2.63733E-05
3.7850,2.60074E-05
3.7860,2.56464E-05
3.7870,2.52905E-05
3.7880,2.49394E-05
3.7890,2.45931E-05
3.7900,2.42516E-05
3.7910,2.39148E-05
3.7920,2.35826E-05
3.7930,2.32550E-05
3.7940,2.29320E-05
3.7950,2.26133E-05
3.7960,2.22991E-05
3.7970,2.19891E-05
3.7980,2.16835E-05
3.7990,2.13820E-05
3.8000,2.10847E-05
3.8010,2.07915E-05
3.8020,2.05024E-05
3.8030,2.02172E-05
3.8040,1.99359E-05
3.8050,1.96586E-05
3.8060,1.93850E-05
3.8070,1.91152E-05
3.8080,1.88492E-05
3.8090,1.85868E-05
3.8100,1.83280E-05
3.8110,1.80728E-05
3.8120,1.78212E-05
3.8130,1.75730E-05
3.8140,1.73282E-05
3.8150,1.70868E-05
3.8160,1.68487E-05
3.8170,1.66140E-05
3.8180,1.63824E-05
3.8190,1.61541E-05
3.8200,1.59289E-05
3.8210,1.57068E-05
3.8220,1.54878E-05
3.8230,1.52719E-05
3.8240,1.50589E-05
3.8250,1.48488E-05
3.8260,1.46417E-05
3.8270,1.44374E-05
3.8280,1.42360E-05
3.8290,1.40373E-05
3.8300,1.38414E-05
3.8310,1.36482E-05
3.8320,1.34577E-05
3.8330,1.32698E-05
3.8340,1.30845E-05
3.8350,1.29018E-05
3.8360,1.27216E-05
3.8370,1.25439E-05
3.8380,1.23686E-05
3.8390,1.21958E-05
3.8400,1.20254E-05
3.8410,1.18574E-05
3.8420,1.16916E-05
3.8430,1.15282E-05
3.8440,1.13671E-05
3.8450,1.12081E-05
3.8460,1.10514E-05
3.8470,1.08969E-05
3.8480,1.07444E-05
3.8490,1.05942E-05
3.8500,1.04460E-05
3.8510,1.02998E-05
3.8520,1.01557E-05
3.8530,1.00136E-05
3.8540,9.87341E-06
3.8550,9.73520E-06
3.8560,9.59892E-06
3.8570,9.46453E-06
3.8580,9.33200E-06
3.8590,9.20132E-06
3.8600,9.07245E-06
3.8610,8.94537E-06
3.8620,8.82006E-06
3.8630,8.69649E-06
3.8640,8.57464E-06
3.8650,8.45448E-06
3.8660,8.33599E-06
3.8670,8.21915E-06
3.8680,8.10394E-06
3.8690,7.99033E-06
3.8700,7.87829E-06
3.8710,7.76782E-06
3.8720,7.65888E-06
3.8730,7.55146E-06
3.8740,7.44554E-06
3.8750,7.34109E-06
3.8760,7.23809E-06
3.8770,7.13653E-06
3.8780,7.03638E-06
3.8790,6.93763E-06
3.8800,6.84025E-06
3.8810,6.74423E-06
3.8820,6.64954E-06
3.8830,6.55618E-06
3.8840,6.46411E-06
3.8850,6.37333E-06
3.8860,6.28382E-06
3.8870,6.19555E-06
3.8880,6.10852E-06
3.8890,6.02269E-06
3.8900,5.93807E-06
3.8910,5.85462E-06
3.8920,5.77234E-06
3.8930,5.69121E-06
3.8940,5.61121E-06
3.8950,5.53232E-06
3.8960,5.45454E-06
3.8970,5.37784E-06
3.8980,5.30221E-06
3.8990,5.22764E-06
3.9000,5.15411E-06
3.9010,5.08161E-06
3.9020,5.01012E-06
3.9030,4.93963E-06
3.9040,4.87012E-06
3.9050,4.80158E-06
3.9060,4.73400E-06
3.9070,4.66737E-06
3.9080,4.60167E-06
3.9090,4.53688E-06
3.9100,4.47300E-06
3.9110,4.41002E-06
3.9120,4.34791E-06
3.9130,4.28668E-06
3.9140,4.22630E-06
3.9150,4.16676E-06
3.9160,4.10806E-06
3.9170,4.05018E-06
3.9180,3.99311E-06
3.9190,3.93683E-06
3.9200,3.88135E-06
3.9210,3.82664E-06
3.9220,3.77270E-06
3.9230,3.71951E-06
3.9240,3.66707E-06
3.9250,3.61536E-06
3.9260,3.56438E-06
3.9270,3.51411E-06
3.9280,3.46454E-06
3.9290,3.41567E-06
3.9300,3.36748E-06
3.9310,3.31997E-06
3.9320,3.27313E-06
3.9330,3.22694E-06
3.9340,3.18140E-06
3.9350,3.13650E-06
3.9360,3.09222E-06
3.9370,3.04857E-06
3.9380,3.00553E-06
3.9390,2.96309E-06
3.9400,2.92125E-06
3.9410,2.88000E-06
3.9420,2.83932E-06
3.9430,2.79922E-06
3.9440,2.75968E-06
3.9450,2.72069E-06
3.9460,2.68225E-06
3.9470,2.64435E-06
3.9480,2.60698E-06
3.9490,2.57014E-06
3.9500,2.53381E-06
3.9510,2.49800E-06
3.9520,2.46269E-06
3.9530,2.42787E-06
3.9540,2.39354E-06
3.9550,2.35970E-06
3.9560,2.32633E-06
3.9570,2.29343E-06
3.9580,2.26099E-06
3.9590,2.22901E-06
3.9600,2.19747E-06
3.9610,2.16638E-06
3.9620,2.13573E-06
3.9630,2.10551E-06
3.9640,2.07571E-06
3.9650,2.04634E-06
3.9660,2.01737E-06
3.9670,1.98882E-06
3.9680,1.96066E-06
3.9690,1.93290E-06
3.9700,1.90554E-06
3.9710,1.87855E-06
3.9720,1.85195E-06
3.9730,1.82572E-06
3.9740,1.79986E-06
3.9750,1.77437E-06
3.9760,1.74923E-06
3.9770,1.72445E-06
3.9780,1.70002E-06
3.9790,1.67593E-06
3.9800,1.65218E-06
3.9810,1.62876E-06
3.9820,1.60568E-06
3.9830,1.58292E-06
3.9840,1.56048E-06
3.9850,1.53835E-06
3.9860,1.51654E-06
3.9870,1.49504E-06
3.9880,1.47384E-06
3.9890,1.45294E-06
3.9900,1.43233E-06
3.9910,1.41201E-06
3.9920,1.39198E-06
3.9930,1.37223E-06
3.9940,1.35277E-06
3.9950,1.33357E-06
3.9960,1.31465E-06
3.9970,1.29599E-06
3.9980,1.27760E-06
3.9990,1.25946E-06
4.0000,1.24159E-06
4.0010,1.22396E-06
4.0020,1.20658E-06
4.0030,1.18945E-06
4.0040,1.17256E-06
4.0050,1.15591E-06
4.0060,1.13950E-06
4.0070,1.12331E-06
4.0080,1.10736E-06
4.0090,1.09163E-06
4.0100,1.07612E-06
4.0110,1.06083E-06
4.0120,1.04576E-06
4.0130,1.03090E-06
4.0140,1.01625E-06
4.0150,1.00180E-06
4.0160,9.87566E-07
4.0170,9.73529E-07
4.0180,9.59690E-07
4.0190,9.46047E-07
4.0200,9.32597E-07
4.0210,9.19336E-07
4.0220,9.06264E-07
4.0230,8.93376E-07
4.0240,8.80671E-07
4.0250,8.68145E-07
4.0260,8.55797E-07
4.0270,8.43623E-07
4.0280,8.31621E-07
4.0290,8.19790E-07
4.0300,8.08125E-07
4.0310,7.96626E-07
4.0320,7.85290E-07
4.0330,7.74114E-07
4.0340,7.63096E-07
4.0350,7.52235E-07
4.0360,7.41527E-07
4.0370,7.30970E-07
4.0380,7.20564E-07
4.0390,7.10304E-07
4.0400,7.00190E-07
4.0410,6.90219E-07
4.0420,6.80390E-07
4.0430,6.70700E-07
4.0440,6.61147E-07
4.0450,6.51729E-07
4.0460,6.42445E-07
4.0470,6.33293E-07
4.0480,6.24270E-07
4.0490,6.15375E-07
4.0500,6.06606E-07
4.0510,5.97962E-07
4.0520,5.89440E-07
4.0530,5.81039E-07
4.0540,5.72757E-07
4.0550,5.64592E-07
4.0560,5.56544E-07
4.0570,5.48609E-07
4.0580,5.40787E-07
4.0590,5.33076E-07
4.0600,5.25475E-07
4.0610,5.17981E-07
4.0620,5.10594E-07
4.0630,5.03311E-07
4.0640,4.96132E-07
4.0650,4.89055E-07
4.0660,4.82078E-07
4.0670,4.75200E-07
4.0680,4.68420E-07
4.0690,4.61736E-07
4.0700,4.55147E-07
4.0710,4.48652E-07
4.0720,4.42249E-07
4.0730,4.35937E-07
4.0740,4.29714E-07
4.0750,4.23580E-07
4.0760,4.17533E-07
4.0770,4.11572E-07
4.0780,4.05696E-07
4.0790,3.99903E-07
4.0800,3.94193E-07
4.0810,3.88563E-07
4.0820,3.83014E-07
4.0830,3.77544E-07
4.0840,3.72151E-07
4.0850,3.66835E-07
4.0860,3.61595E-07
4.0870,3.56429E-07
4.0880,3.51336E-07
4.0890,3.46316E-07
4.0900,3.41368E-07
4.0910,3.36490E-07
4.0920,3.31681E-07
4.0930,3.26940E-07
4.0940,3.22267E-07
4.0950,3.17661E-07
4.0960,3.13120E-07
4.0970,3.08643E-07
4.0980,3.04231E-07
4.0990,2.99881E-07
4.1000,2.95593E-07
4.1010,2.91366E-07
4.1020,2.87200E-07
4.1030,2.83092E-07
4.1040,2.79043E-07
4.1050,2.75052E-07
4.1060,2.71118E-07
4.1070,2.67239E-07
4.1080,2.63416E-07
4.1090,2.59647E-07
4.1100,2.55932E-07
4.1110,2.52270E-07
4.1120,2.48660E-07
4.1130,2.45102E-07
4.1140,2.41594E-07
4.1150,2.38136E-07
4.1160,2.34728E-07
4.1170,2.31368E-07
4.1180,2.28056E-07
4.1190,2.24791E-07
4.1200,2.21572E-07
4.1210,2.18400E-07
4.1220,2.15273E-07
4.1230,2.12190E-07
4.1240,2.09151E-07
4.1250,2.06156E-07
4.1260,2.03203E-07
4.1270,2.00293E-07
4.1280,1.97424E-07
4.1290,1.94596E-07
4.1300,1.91808E-07
4.1310,1.89060E-07
4.1320,1.86351E-07
4.1330,1.83681E-07
4.1340,1.81049E-07
4.1350,1.78455E-07
4.1360,1.75897E-07
4.1370,1.73376E-07
4.1380,1.70891E-07
4.1390,1.68442E-07
4.1400,1.66027E-07
4.1410,1.63647E-07
4.1420,1.61301E-07
4.1430,1.58989E-07
4.1440,1.56709E-07
4.1450,1.54462E-07
4.1460,1.52247E-07
4.1470,1.50064E-07
4.1480,1.47912E-07
4.1490,1.45790E-07
4.1500,1.43699E-07
4.1510,1.41638E-07
4.1520,1.39606E-07
4.1530,1.37604E-07
4.1540,1.35629E-07
4.1550,1.33684E-07
4.1560,1.31765E-07
4.1570,1.29875E-07
4.1580,1.28011E-07
4.1590,1.26174E-07
4.1600,1.24363E-07
4.1610,1.22578E-07
4.1620,1.20819E-07
4.1630,1.19085E-07
4.1640,1.17376E-07
4.1650,1.15691E-07
4.1660,1.14030E-07
4.1670,1.12393E-07
4.1680,1.10779E-07
4.1690,1.09188E-07
4.1700,1.07620E-07
4.1710,1.06075E-07
4.1720,1.04551E-07
4.1730,1.03050E-07
4.1740,1.01570E-07
4.1750,1.00111E-07
4.1760,9.86730E-08
4.1770,9.72555E-08
4.1780,9.58584E-08
4.1790,9.44812E-08
4.1800,9.31238E-08
4.1810,9.17857E-08
4.1820,9.04669E-08
4.1830,8.91669E-08
4.1840,8.78855E-08
4.1850,8.66225E-08
4.1860,8.53775E-08
4.1870,8.41504E-08
4.1880,8.29408E-08
4.1890,8.17486E-08
4.1900,8.05735E-08
4.1910,7.94151E-08
4.1920,7.82734E-08
4.1930,7.71480E-08
4.1940,7.60388E-08
4.1950,7.49454E-08
4.1960,7.38677E-08
4.1970,7.28054E-08
4.1980,7.17584E-08
4.1990,7.07263E-08
4.2000,6.97091E-08
4.2010,6.87064E-08
4.2020,6.77181E-08
4.2030,6.67440E-08
4.2040,6.57838E-08
4.2050,6.48374E-08
4.2060,6.39046E-08
4.2070,6.29851E-08
4.2080,6.20788E-08
4.2090,6.11855E-08
4.2100,6.03050E-08
4.2110,5.94372E-08
4.2120,5.85818E-08
4.2130,5.77386E-08
4.2140,5.69076E-08
4.2150,5.60884E-08
4.2160,5.52811E-08
4.2170,5.44853E-08
4.2180,5.37009E-08
4.2190,5.29277E-08
4.2200,5.21657E-08
4.2210,5.14146E-08
4.2220,5.06743E-08
4.2230,4.99446E-08
4.2240,4.92253E-08
4.2250,4.85164E-08
4.2260,4.78177E-08
4.2270,4.71290E-08
4.2280,4.64501E-08
4.2290,4.57811E-08
4.2300,4.51216E-08
4.2310,4.44716E-08
4.2320,4.38309E-08
4.2330,4.31994E-08
4.2340,4.25770E-08
4.2350,4.19636E-08
4.2360,4.13589E-08
4.2370,4.07629E-08
4.2380,4.01755E-08
4.2390,3.95965E-08
4.2400,3.90259E-08
4.2410,3.84634E-08
4.2420,3.79090E-08
4.2430,3.73626E-08
4.2440,3.68240E-08
4.2450,3.62932E-08
4.2460,3.57700E-08
4.2470,3.52543E-08
4.2480,3.47460E-08
4.2490,3.42450E-08
4.2500,3.37512E-08
4.2510,3.32646E-08
4.2520,3.27849E-08
4.2530,3.23121E-08
4.2540,3.18461E-08
4.2550,3.13868E-08
4.2560,3.09341E-08
4.2570,3.04879E-08
4.2580,3.00482E-08
4.2590,2.96147E-08
4.2600,2.91875E-08
4.2610,2.87664E-08
4.2620,2.83514E-08
4.2630,2.79424E-08
4.2640,2.75392E-08
4.2650,2.71419E-08
4.2660,2.67502E-08
4.2670,2.63642E-08
4.2680,2.59837E-08
4.2690,2.56087E-08
4.2700,2.52392E-08
4.2710,2.48749E-08
4.2720,2.45158E-08
4.2730,2.41620E-08
4.2740,2.38132E-08
4.2750,2.34694E-08
4.2760,2.31306E-08
4.2770,2.27967E-08
4.2780,2.24676E-08
4.2790,2.21432E-08
4.2800,2.18235E-08
4.2810,2.15083E-08
4.2820,2.11978E-08
4.2830,2.08916E-08
4.2840,2.05899E-08
4.2850,2.02926E-08
4.2860,1.99995E-08
4.2870,1.97106E-08
4.2880,1.94259E-08
4.2890,1.91453E-08
4.2900,1.88688E-08
4.2910,1.85962E-08
4.2920,1.83276E-08
4.2930,1.80628E-08
4.2940,1.78018E-08
4.2950,1.75446E-08
4.2960,1.72911E-08
4.2970,1.70413E-08
4.2980,1.67950E-08
4.2990,1.65523E-08
4.3000,1.63131E-08
4.3010,1.60773E-08
4.3020,1.58450E-08
4.3030,1.56160E-08
4.3040,1.53903E-08
4.3050,1.51678E-08
4.3060,1.49485E-08
4.3070,1.47325E-08
4.3080,1.45195E-08
4.3090,1.43096E-08
4.3100,1.41027E-08
4.3110,1.38988E-08
4.3120,1.36978E-08
4.3130,1.34998E-08
4.3140,1.33046E-08
4.3150,1.31122E-08
4.3160,1.29226E-08
4.3170,1.27357E-08
4.3180,1.25515E-08
4.3190,1.23700E-08
4.3200,1.21910E-08
4.3210,1.20147E-08
4.3220,1.18409E-08
4.3230,1.16696E-08
4.3240,1.15008E-08
4.3250,1.13344E-08
4.3260,1.11705E-08
4.3270,1.10089E-08
4.3280,1.08496E-08
4.3290,1.06926E-08
4.3300,1.05379E-08
4.3310,1.03854E-08
4.3320,1.02351E-08
4.3330,1.00870E-08
4.3340,9.94102E-09
4.3350,9.79715E-09
4.3360,9.65536E-09
4.3370,9.51561E-09
4.3380,9.37788E-09
4.3390,9.24214E-09
4.3400,9.10836E-09
4.3410,8.97651E-09
4.3420,8.84656E-09
4.3430,8.71849E-09
4.3440,8.59227E-09
4.3450,8.46787E-09
4.3460,8.34526E-09
4.3470,8.22443E-09
4.3480,8.10534E-09
4.3490,7.98797E-09
4.3500,7.87230E-09
4.3510,7.75830E-09
4.3520,7.64594E-09
4.3530,7.53521E-09
4.3540,7.42608E-09
4.3550,7.31852E-09
4.3560,7.21252E-09
4.3570,7.10805E-09
4.3580,7.00508E-09
4.3590,6.90361E-09
4.3600,6.80360E-09
4.3610,6.70504E-09
4.3620,6.60790E-09
4.3630,6.51216E-09
4.3640,6.41781E-09
4.3650,6.32482E-09
4.3660,6.23318E-09
4.3670,6.14285E-09
4.3680,6.05384E-09
4.3690,5.96611E-09
4.3700,5.87965E-09
4.3710,5.79444E-09
4.3720,5.71046E-09
4.3730,5.62770E-09
4.3740,5.54613E-09
4.3750,5.46574E-09
4.3760,5.38652E-09
4.3770,5.30843E-09
4.3780,5.23148E-09
4.3790,5.15564E-09
4.3800,5.08090E-09
4.3810,5.00724E-09
4.3820,4.93464E-09
4.3830,4.86310E-09
4.3840,4.79259E-09
4.3850,4.72309E-09
4.3860,4.65461E-09
4.3870,4.58711E-09
4.3880,4.52059E-09
4.3890,4.45503E-09
4.3900,4.39043E-09
4.3910,4.32675E-09
4.3920,4.26400E-09
4.3930,4.20215E-09
4.3940,4.14120E-09
4.3950,4.08114E-09
4.3960,4.02194E-09
4.3970,3.96359E-09
4.3980,3.90610E-09
4.3990,3.84943E-09
4.4000,3.79358E-09
4.4010,3.73855E-09
4.4020,3.68431E-09
4.4030,3.63085E-09
4.4040,3.57817E-09
4.4050,3.52625E-09
4.4060,3.47508E-09
4.4070,3.42465E-09
4.4080,3.37496E-09
4.4090,3.32598E-09
4.4100,3.27771E-09
4.4110,3.23014E-09
4.4120,3.18326E-09
4.4130,3.13706E-09
4.4140,3.09152E-09
4.4150,3.04665E-09
4.4160,3.00243E-09
4.4170,2.95884E-09
4.4180,2.91589E-09
4.4190,2.87356E-09
4.4200,2.83184E-09
4.4210,2.79073E-09
4.4220,2.75021E-09
4.4230,2.71028E-09
4.4240,2.67093E-09
4.4250,2.63215E-09
4.4260,2.59393E-09
4.4270,2.55626E-09
4.4280,2.51914E-09
4.4290,2.48256E-09
4.4300,2.44651E-09
4.4310,2.41098E-09
4.4320,2.37596E-09
4.4330,2.34145E-09
4.4340,2.30745E-09
4.4350,2.27393E-09
4.4360,2.24090E-09
4.4370,2.20835E-09
4.4380,2.17627E-09
4.4390,2.14466E-09
4.4400,2.11350E-09
4.4410,2.08280E-09
4.4420,2.05254E-09
4.4430,2.02272E-09
4.4440,1.99333E-09
4.4450,1.96437E-09
4.4460,1.93583E-09
4.4470,1.90770E-09
4.4480,1.87998E-09
4.4490,1.85266E-09
4.4500,1.82574E-09
4.4510,1.79921E-09
4.4520,1.77306E-09
4.4530,1.74729E-09
4.4540,1.72190E-09
4.4550,1.69687E-09
4.4560,1.67221E-09
4.4570,1.64790E-09
4.4580,1.62395E-09
4.4590,1.60034E-09
4.4600,1.57708E-09
4.4610,1.55415E-09
4.4620,1.53156E-09
4.4630,1.50930E-09
4.4640,1.48735E-09
4.4650,1.46573E-09
4.4660,1.44442E-09
4.4670,1.42342E-09
4.4680,1.40272E-09
4.4690,1.38233E-09
4.4700,1.36223E-09
4.4710,1.34242E-09
4.4720,1.32290E-09
4.4730,1.30366E-09
4.4740,1.28470E-09
4.4750,1.26602E-09
4.4760,1.24760E-09
4.4770,1.22946E-09
4.4780,1.21158E-09
4.4790,1.19396E-09
4.4800,1.17659E-09
4.4810,1.15947E-09
4.4820,1.14261E-09
4.4830,1.12599E-09
4.4840,1.10961E-09
4.4850,1.09347E-09
4.4860,1.07756E-09
4.4870,1.06188E-09
4.4880,1.04643E-09
4.4890,1.03121E-09
4.4900,1.01621E-09
4.4910,1.00142E-09
4.4920,9.86849E-10



==> anc/A_state_wvfncts/v25.csv <==
Level v=25

0.8750,-9.68631E-10
0.8760,-1.09738E-09
0.8770,-1.24284E-09
0.8780,-1.40712E-09
0.8790,-1.59258E-09
0.8800,-1.80189E-09
0.8810,-2.03805E-09
0.8820,-2.30439E-09
0.8830,-2.60469E-09
0.8840,-2.94314E-09
0.8850,-3.32448E-09
0.8860,-3.75399E-09
0.8870,-4.23759E-09
0.8880,-4.78192E-09
0.8890,-5.39438E-09
0.8900,-6.08328E-09
0.8910,-6.85789E-09
0.8920,-7.72859E-09
0.8930,-8.70695E-09
0.8940,-9.80592E-09
0.8950,-1.10400E-08
0.8960,-1.24252E-08
0.8970,-1.39796E-08
0.8980,-1.57232E-08
0.8990,-1.76785E-08
0.9000,-1.98704E-08
0.9010,-2.23266E-08
0.9020,-2.50782E-08
0.9030,-2.81595E-08
0.9040,-3.16089E-08
0.9050,-3.54692E-08
0.9060,-3.97876E-08
0.9070,-4.46170E-08
0.9080,-5.00159E-08
0.9090,-5.60496E-08
0.9100,-6.27903E-08
0.9110,-7.03182E-08
0.9120,-7.87225E-08
0.9130,-8.81019E-08
0.9140,-9.85660E-08
0.9150,-1.10236E-07
0.9160,-1.23247E-07
0.9170,-1.37748E-07
0.9180,-1.53903E-07
0.9190,-1.71896E-07
0.9200,-1.91928E-07
0.9210,-2.14223E-07
0.9220,-2.39028E-07
0.9230,-2.66616E-07
0.9240,-2.97289E-07
0.9250,-3.31379E-07
0.9260,-3.69255E-07
0.9270,-4.11322E-07
0.9280,-4.58028E-07
0.9290,-5.09866E-07
0.9300,-5.67381E-07
0.9310,-6.31171E-07
0.9320,-7.01897E-07
0.9330,-7.80286E-07
0.9340,-8.67138E-07
0.9350,-9.63332E-07
0.9360,-1.06984E-06
0.9370,-1.18771E-06
0.9380,-1.31814E-06
0.9390,-1.46239E-06
0.9400,-1.62187E-06
0.9410,-1.79814E-06
0.9420,-1.99290E-06
0.9430,-2.20800E-06
0.9440,-2.44548E-06
0.9450,-2.70759E-06
0.9460,-2.99678E-06
0.9470,-3.31572E-06
0.9480,-3.66737E-06
0.9490,-4.05492E-06
0.9500,-4.48190E-06
0.9510,-4.95215E-06
0.9520,-5.46987E-06
0.9530,-6.03966E-06
0.9540,-6.66652E-06
0.9550,-7.35592E-06
0.9560,-8.11383E-06
0.9570,-8.94676E-06
0.9580,-9.86182E-06
0.9590,-1.08667E-05
0.9600,-1.19699E-05
0.9610,-1.31805E-05
0.9620,-1.45086E-05
0.9630,-1.59650E-05
0.9640,-1.75615E-05
0.9650,-1.93110E-05
0.9660,-2.12275E-05
0.9670,-2.33260E-05
0.9680,-2.56231E-05
0.9690,-2.81366E-05
0.9700,-3.08860E-05
0.9710,-3.38922E-05
0.9720,-3.71780E-05
0.9730,-4.07682E-05
0.9740,-4.46894E-05
0.9750,-4.89707E-05
0.9760,-5.36433E-05
0.9770,-5.87412E-05
0.9780,-6.43009E-05
0.9790,-7.03621E-05
0.9800,-7.69675E-05
0.9810,-8.41634E-05
0.9820,-9.19995E-05
0.9830,-1.00530E-04
0.9840,-1.09812E-04
0.9850,-1.19909E-04
0.9860,-1.30887E-04
0.9870,-1.42820E-04
0.9880,-1.55785E-04
0.9890,-1.69867E-04
0.9900,-1.85156E-04
0.9910,-2.01748E-04
0.9920,-2.19749E-04
0.9930,-2.39269E-04
0.9940,-2.60430E-04
0.9950,-2.83361E-04
0.9960,-3.08199E-04
0.9970,-3.35093E-04
0.9980,-3.64203E-04
0.9990,-3.95698E-04
1.0000,-4.29760E-04
1.0010,-4.66584E-04
1.0020,-5.06380E-04
1.0030,-5.49369E-04
1.0040,-5.95789E-04
1.0050,-6.45896E-04
1.0060,-6.99959E-04
1.0070,-7.58269E-04
1.0080,-8.21133E-04
1.0090,-8.88881E-04
1.0100,-9.61862E-04
1.0110,-1.04045E-03
1.0120,-1.12504E-03
1.0130,-1.21606E-03
1.0140,-1.31394E-03
1.0150,-1.41918E-03
1.0160,-1.53227E-03
1.0170,-1.65376E-03
1.0180,-1.78420E-03
1.0190,-1.92420E-03
1.0200,-2.07441E-03
1.0210,-2.23550E-03
1.0220,-2.40818E-03
1.0230,-2.59321E-03
1.0240,-2.79139E-03
1.0250,-3.00357E-03
1.0260,-3.23064E-03
1.0270,-3.47354E-03
1.0280,-3.73327E-03
1.0290,-4.01086E-03
1.0300,-4.30743E-03
1.0310,-4.62413E-03
1.0320,-4.96218E-03
1.0330,-5.32286E-03
1.0340,-5.70753E-03
1.0350,-6.11759E-03
1.0360,-6.55453E-03
1.0370,-7.01991E-03
1.0380,-7.51535E-03
1.0390,-8.04256E-03
1.0400,-8.60333E-03
1.0410,-9.19952E-03
1.0420,-9.83309E-03
1.0430,-1.05061E-02
1.0440,-1.12206E-02
1.0450,-1.19788E-02
1.0460,-1.27831E-02
1.0470,-1.36359E-02
1.0480,-1.45395E-02
1.0490,-1.54968E-02
1.0500,-1.65102E-02
1.0510,-1.75827E-02
1.0520,-1.87170E-02
1.0530,-1.99163E-02
1.0540,-2.11835E-02
1.0550,-2.25220E-02
1.0560,-2.39349E-02
1.0570,-2.54258E-02
1.0580,-2.69981E-02
1.0590,-2.86554E-02
1.0600,-3.04015E-02
1.0610,-3.22401E-02
1.0620,-3.41752E-02
1.0630,-3.62108E-02
1.0640,-3.83509E-02
1.0650,-4.05999E-02
1.0660,-4.29619E-02
1.0670,-4.54413E-02
1.0680,-4.80425E-02
1.0690,-5.07702E-02
1.0700,-5.36287E-02
1.0710,-5.66228E-02
1.0720,-5.97572E-02
1.0730,-6.30365E-02
1.0740,-6.64656E-02
1.0750,-7.00491E-02
1.0760,-7.37920E-02
1.0770,-7.76989E-02
1.0780,-8.17747E-02
1.0790,-8.60242E-02
1.0800,-9.04520E-02
1.0810,-9.50628E-02
1.0820,-9.98613E-02
1.0830,-1.04852E-01
1.0840,-1.10039E-01
1.0850,-1.15427E-01
1.0860,-1.21020E-01
1.0870,-1.26822E-01
1.0880,-1.32837E-01
1.0890,-1.39068E-01
1.0900,-1.45519E-01
1.0910,-1.52192E-01
1.0920,-1.59092E-01
1.0930,-1.66219E-01
1.0940,-1.73577E-01
1.0950,-1.81168E-01
1.0960,-1.88992E-01
1.0970,-1.97050E-01
1.0980,-2.05344E-01
1.0990,-2.13874E-01
1.1000,-2.22638E-01
1.1010,-2.31636E-01
1.1020,-2.40867E-01
1.1030,-2.50329E-01
1.1040,-2.60018E-01
1.1050,-2.69931E-01
1.1060,-2.80065E-01
1.1070,-2.90414E-01
1.1080,-3.00972E-01
1.1090,-3.11734E-01
1.1100,-3.22692E-01
1.1110,-3.33838E-01
1.1120,-3.45164E-01
1.1130,-3.56659E-01
1.1140,-3.68312E-01
1.1150,-3.80112E-01
1.1160,-3.92046E-01
1.1170,-4.04101E-01
1.1180,-4.16261E-01
1.1190,-4.28512E-01
1.1200,-4.40836E-01
1.1210,-4.53215E-01
1.1220,-4.65631E-01
1.1230,-4.78063E-01
1.1240,-4.90491E-01
1.1250,-5.02893E-01
1.1260,-5.15245E-01
1.1270,-5.27524E-01
1.1280,-5.39703E-01
1.1290,-5.51758E-01
1.1300,-5.63660E-01
1.1310,-5.75381E-01
1.1320,-5.86894E-01
1.1330,-5.98166E-01
1.1340,-6.09169E-01
1.1350,-6.19869E-01
1.1360,-6.30236E-01
1.1370,-6.40235E-01
1.1380,-6.49834E-01
1.1390,-6.58998E-01
1.1400,-6.67692E-01
1.1410,-6.75882E-01
1.1420,-6.83533E-01
1.1430,-6.90609E-01
1.1440,-6.97075E-01
1.1450,-7.02895E-01
1.1460,-7.08033E-01
1.1470,-7.12456E-01
1.1480,-7.16129E-01
1.1490,-7.19016E-01
1.1500,-7.21086E-01
1.1510,-7.22305E-01
1.1520,-7.22641E-01
1.1530,-7.22064E-01
1.1540,-7.20545E-01
1.1550,-7.18056E-01
1.1560,-7.14570E-01
1.1570,-7.10062E-01
1.1580,-7.04510E-01
1.1590,-6.97893E-01
1.1600,-6.90192E-01
1.1610,-6.81390E-01
1.1620,-6.71475E-01
1.1630,-6.60435E-01
1.1640,-6.48261E-01
1.1650,-6.34948E-01
1.1660,-6.20494E-01
1.1670,-6.04900E-01
1.1680,-5.88170E-01
1.1690,-5.70311E-01
1.1700,-5.51336E-01
1.1710,-5.31260E-01
1.1720,-5.10100E-01
1.1730,-4.87881E-01
1.1740,-4.64629E-01
1.1750,-4.40374E-01
1.1760,-4.15153E-01
1.1770,-3.89003E-01
1.1780,-3.61968E-01
1.1790,-3.34096E-01
1.1800,-3.05437E-01
1.1810,-2.76048E-01
1.1820,-2.45987E-01
1.1830,-2.15320E-01
1.1840,-1.84112E-01
1.1850,-1.52435E-01
1.1860,-1.20364E-01
1.1870,-8.79773E-02
1.1880,-5.53566E-02
1.1890,-2.25866E-02
1.1900,1.02451E-02
1.1910,4.30482E-02
1.1920,7.57298E-02
1.1930,1.08195E-01
1.1940,1.40347E-01
1.1950,1.72088E-01
1.1960,2.03319E-01
1.1970,2.33938E-01
1.1980,2.63846E-01
1.1990,2.92941E-01
1.2000,3.21123E-01
1.2010,3.48293E-01
1.2020,3.74351E-01
1.2030,3.99201E-01
1.2040,4.22748E-01
1.2050,4.44899E-01
1.2060,4.65565E-01
1.2070,4.84661E-01
1.2080,5.02103E-01
1.2090,5.17814E-01
1.2100,5.31722E-01
1.2110,5.43758E-01
1.2120,5.53861E-01
1.2130,5.61974E-01
1.2140,5.68048E-01
1.2150,5.72042E-01
1.2160,5.73919E-01
1.2170,5.73652E-01
1.2180,5.71223E-01
1.2190,5.66620E-01
1.2200,5.59840E-01
1.2210,5.50889E-01
1.2220,5.39784E-01
1.2230,5.26548E-01
1.2240,5.11216E-01
1.2250,4.93829E-01
1.2260,4.74441E-01
1.2270,4.53114E-01
1.2280,4.29918E-01
1.2290,4.04936E-01
1.2300,3.78255E-01
1.2310,3.49975E-01
1.2320,3.20205E-01
1.2330,2.89059E-01
1.2340,2.56661E-01
1.2350,2.23144E-01
1.2360,1.88646E-01
1.2370,1.53314E-01
1.2380,1.17297E-01
1.2390,8.07545E-02
1.2400,4.38468E-02
1.2410,6.73971E-03
1.2420,-3.03981E-02
1.2430,-6.73955E-02
1.2440,-1.04080E-01
1.2450,-1.40279E-01
1.2460,-1.75819E-01
1.2470,-2.10530E-01
1.2480,-2.44240E-01
1.2490,-2.76785E-01
1.2500,-3.08001E-01
1.2510,-3.37731E-01
1.2520,-3.65822E-01
1.2530,-3.92130E-01
1.2540,-4.16517E-01
1.2550,-4.38853E-01
1.2560,-4.59018E-01
1.2570,-4.76901E-01
1.2580,-4.92403E-01
1.2590,-5.05434E-01
1.2600,-5.15917E-01
1.2610,-5.23789E-01
1.2620,-5.28998E-01
1.2630,-5.31505E-01
1.2640,-5.31288E-01
1.2650,-5.28334E-01
1.2660,-5.22650E-01
1.2670,-5.14252E-01
1.2680,-5.03175E-01
1.2690,-4.89466E-01
1.2700,-4.73186E-01
1.2710,-4.54413E-01
1.2720,-4.33235E-01
1.2730,-4.09757E-01
1.2740,-3.84095E-01
1.2750,-3.56379E-01
1.2760,-3.26751E-01
1.2770,-2.95363E-01
1.2780,-2.62378E-01
1.2790,-2.27971E-01
1.2800,-1.92324E-01
1.2810,-1.55628E-01
1.2820,-1.18079E-01
1.2830,-7.98813E-02
1.2840,-4.12437E-02
1.2850,-2.37832E-03
1.2860,3.65002E-02
1.2870,7.51756E-02
1.2880,1.13431E-01
1.2890,1.51053E-01
1.2900,1.87826E-01
1.2910,2.23543E-01
1.2920,2.57998E-01
1.2930,2.90993E-01
1.2940,3.22336E-01
1.2950,3.51846E-01
1.2960,3.79348E-01
1.2970,4.04681E-01
1.2980,4.27693E-01
1.2990,4.48246E-01
1.3000,4.66215E-01
1.3010,4.81490E-01
1.3020,4.93977E-01
1.3030,5.03595E-01
1.3040,5.10283E-01
1.3050,5.13993E-01
1.3060,5.14699E-01
1.3070,5.12388E-01
1.3080,5.07068E-01
1.3090,4.98762E-01
1.3100,4.87515E-01
1.3110,4.73384E-01
1.3120,4.56449E-01
1.3130,4.36804E-01
1.3140,4.14559E-01
1.3150,3.89842E-01
1.3160,3.62795E-01
1.3170,3.33576E-01
1.3180,3.02356E-01
1.3190,2.69318E-01
1.3200,2.34657E-01
1.3210,1.98581E-01
1.3220,1.61304E-01
1.3230,1.23049E-01
1.3240,8.40482E-02
1.3250,4.45359E-02
1.3260,4.75232E-03
1.3270,-3.50601E-02
1.3280,-7.46582E-02
1.3290,-1.13799E-01
1.3300,-1.52241E-01
1.3310,-1.89748E-01
1.3320,-2.26086E-01
1.3330,-2.61031E-01
1.3340,-2.94363E-01
1.3350,-3.25873E-01
1.3360,-3.55365E-01
1.3370,-3.82651E-01
1.3380,-4.07558E-01
1.3390,-4.29928E-01
1.3400,-4.49618E-01
1.3410,-4.66500E-01
1.3420,-4.80465E-01
1.3430,-4.91422E-01
1.3440,-4.99297E-01
1.3450,-5.04037E-01
1.3460,-5.05607E-01
1.3470,-5.03994E-01
1.3480,-4.99204E-01
1.3490,-4.91263E-01
1.3500,-4.80217E-01
1.3510,-4.66133E-01
1.3520,-4.49096E-01
1.3530,-4.29211E-01
1.3540,-4.06601E-01
1.3550,-3.81407E-01
1.3560,-3.53786E-01
1.3570,-3.23912E-01
1.3580,-2.91973E-01
1.3590,-2.58171E-01
1.3600,-2.22720E-01
1.3610,-1.85844E-01
1.3620,-1.47780E-01
1.3630,-1.08769E-01
1.3640,-6.90604E-02
1.3650,-2.89091E-02
1.3660,1.14278E-02
1.3670,5.16913E-02
1.3680,9.16223E-02
1.3690,1.30964E-01
1.3700,1.69462E-01
1.3710,2.06868E-01
1.3720,2.42940E-01
1.3730,2.77444E-01
1.3740,3.10158E-01
1.3750,3.40867E-01
1.3760,3.69374E-01
1.3770,3.95492E-01
1.3780,4.19052E-01
1.3790,4.39899E-01
1.3800,4.57897E-01
1.3810,4.72929E-01
1.3820,4.84896E-01
1.3830,4.93719E-01
1.3840,4.99340E-01
1.3850,5.01721E-01
1.3860,5.00846E-01
1.3870,4.96720E-01
1.3880,4.89368E-01
1.3890,4.78838E-01
1.3900,4.65197E-01
1.3910,4.48533E-01
1.3920,4.28954E-01
1.3930,4.06587E-01
1.3940,3.81576E-01
1.3950,3.54085E-01
1.3960,3.24291E-01
1.3970,2.92389E-01
1.3980,2.58585E-01
1.3990,2.23099E-01
1.4000,1.86162E-01
1.4010,1.48014E-01
1.4020,1.08904E-01
1.4030,6.90854E-02
1.4040,2.88175E-02
1.4050,-1.16378E-02
1.4060,-5.20174E-02
1.4070,-9.20588E-02
1.4080,-1.31502E-01
1.4090,-1.70089E-01
1.4100,-2.07571E-01
1.4110,-2.43703E-01
1.4120,-2.78251E-01
1.4130,-3.10991E-01
1.4140,-3.41709E-01
1.4150,-3.70207E-01
1.4160,-3.96299E-01
1.4170,-4.19817E-01
1.4180,-4.40608E-01
1.4190,-4.58538E-01
1.4200,-4.73490E-01
1.4210,-4.85369E-01
1.4220,-4.94098E-01
1.4230,-4.99621E-01
1.4240,-5.01902E-01
1.4250,-5.00929E-01
1.4260,-4.96708E-01
1.4270,-4.89267E-01
1.4280,-4.78656E-01
1.4290,-4.64944E-01
1.4300,-4.48221E-01
1.4310,-4.28596E-01
1.4320,-4.06196E-01
1.4330,-3.81169E-01
1.4340,-3.53677E-01
1.4350,-3.23897E-01
1.4360,-2.92025E-01
1.4370,-2.58265E-01
1.4380,-2.22838E-01
1.4390,-1.85972E-01
1.4400,-1.47905E-01
1.4410,-1.08885E-01
1.4420,-6.91624E-02
1.4430,-2.89941E-02
1.4440,1.13611E-02
1.4450,5.16431E-02
1.4460,9.15927E-02
1.4470,1.30953E-01
1.4480,1.69471E-01
1.4490,2.06900E-01
1.4500,2.42999E-01
1.4510,2.77538E-01
1.4520,3.10296E-01
1.4530,3.41063E-01
1.4540,3.69643E-01
1.4550,3.95853E-01
1.4560,4.19528E-01
1.4570,4.40518E-01
1.4580,4.58688E-01
1.4590,4.73925E-01
1.4600,4.86133E-01
1.4610,4.95235E-01
1.4620,5.01175E-01
1.4630,5.03918E-01
1.4640,5.03447E-01
1.4650,4.99767E-01
1.4660,4.92904E-01
1.4670,4.82903E-01
1.4680,4.69830E-01
1.4690,4.53770E-01
1.4700,4.34826E-01
1.4710,4.13122E-01
1.4720,3.88796E-01
1.4730,3.62004E-01
1.4740,3.32918E-01
1.4750,3.01723E-01
1.4760,2.68619E-01
1.4770,2.33816E-01
1.4780,1.97535E-01
1.4790,1.60007E-01
1.4800,1.21468E-01
1.4810,8.21633E-02
1.4820,4.23407E-02
1.4830,2.25148E-03
1.4840,-3.78520E-02
1.4850,-7.77174E-02
1.4860,-1.17095E-01
1.4870,-1.55736E-01
1.4880,-1.93401E-01
1.4890,-2.29854E-01
1.4900,-2.64866E-01
1.4910,-2.98221E-01
1.4920,-3.29711E-01
1.4930,-3.59140E-01
1.4940,-3.86327E-01
1.4950,-4.11104E-01
1.4960,-4.33318E-01
1.4970,-4.52833E-01
1.4980,-4.69531E-01
1.4990,-4.83309E-01
1.5000,-4.94085E-01
1.5010,-5.01795E-01
1.5020,-5.06392E-01
1.5030,-5.07853E-01
1.5040,-5.06170E-01
1.5050,-5.01356E-01
1.5060,-4.93445E-01
1.5070,-4.82487E-01
1.5080,-4.68554E-01
1.5090,-4.51734E-01
1.5100,-4.32134E-01
1.5110,-4.09876E-01
1.5120,-3.85099E-01
1.5130,-3.57959E-01
1.5140,-3.28624E-01
1.5150,-2.97276E-01
1.5160,-2.64108E-01
1.5170,-2.29326E-01
1.5180,-1.93143E-01
1.5190,-1.55782E-01
1.5200,-1.17471E-01
1.5210,-7.84455E-02
1.5220,-3.89423E-02
1.5230,7.97563E-04
1.5240,4.05326E-02
1.5250,8.00219E-02
1.5260,1.19027E-01
1.5270,1.57311E-01
1.5280,1.94645E-01
1.5290,2.30804E-01
1.5300,2.65572E-01
1.5310,2.98739E-01
1.5320,3.30110E-01
1.5330,3.59496E-01
1.5340,3.86725E-01
1.5350,4.11635E-01
1.5360,4.34079E-01
1.5370,4.53927E-01
1.5380,4.71062E-01
1.5390,4.85387E-01
1.5400,4.96817E-01
1.5410,5.05290E-01
1.5420,5.10758E-01
1.5430,5.13193E-01
1.5440,5.12583E-01
1.5450,5.08936E-01
1.5460,5.02277E-01
1.5470,4.92650E-01
1.5480,4.80114E-01
1.5490,4.64748E-01
1.5500,4.46646E-01
1.5510,4.25917E-01
1.5520,4.02687E-01
1.5530,3.77095E-01
1.5540,3.49294E-01
1.5550,3.19449E-01
1.5560,2.87738E-01
1.5570,2.54349E-01
1.5580,2.19477E-01
1.5590,1.83328E-01
1.5600,1.46114E-01
1.5610,1.08051E-01
1.5620,6.93628E-02
1.5630,3.02727E-02
1.5640,-8.99233E-03
1.5650,-4.82055E-02
1.5660,-8.71410E-02
1.5670,-1.25575E-01
1.5680,-1.63287E-01
1.5690,-2.00063E-01
1.5700,-2.35691E-01
1.5710,-2.69972E-01
1.5720,-3.02709E-01
1.5730,-3.33719E-01
1.5740,-3.62828E-01
1.5750,-3.89873E-01
1.5760,-4.14703E-01
1.5770,-4.37180E-01
1.5780,-4.57182E-01
1.5790,-4.74597E-01
1.5800,-4.89333E-01
1.5810,-5.01309E-01
1.5820,-5.10464E-01
1.5830,-5.16748E-01
1.5840,-5.20132E-01
1.5850,-5.20601E-01
1.5860,-5.18157E-01
1.5870,-5.12818E-01
1.5880,-5.04618E-01
1.5890,-4.93608E-01
1.5900,-4.79853E-01
1.5910,-4.63434E-01
1.5920,-4.44446E-01
1.5930,-4.22998E-01
1.5940,-3.99213E-01
1.5950,-3.73225E-01
1.5960,-3.45181E-01
1.5970,-3.15240E-01
1.5980,-2.83567E-01
1.5990,-2.50340E-01
1.6000,-2.15744E-01
1.6010,-1.79968E-01
1.6020,-1.43211E-01
1.6030,-1.05674E-01
1.6040,-6.75623E-02
1.6050,-2.90841E-02
1.6060,9.55186E-03
1.6070,4.81362E-02
1.6080,8.64606E-02
1.6090,1.24319E-01
1.6100,1.61508E-01
1.6110,1.97830E-01
1.6120,2.33091E-01
1.6130,2.67103E-01
1.6140,2.99688E-01
1.6150,3.30674E-01
1.6160,3.59898E-01
1.6170,3.87208E-01
1.6180,4.12463E-01
1.6190,4.35531E-01
1.6200,4.56296E-01
1.6210,4.74651E-01
1.6220,4.90503E-01
1.6230,5.03773E-01
1.6240,5.14397E-01
1.6250,5.22323E-01
1.6260,5.27514E-01
1.6270,5.29949E-01
1.6280,5.29618E-01
1.6290,5.26529E-01
1.6300,5.20703E-01
1.6310,5.12174E-01
1.6320,5.00992E-01
1.6330,4.87218E-01
1.6340,4.70930E-01
1.6350,4.52215E-01
1.6360,4.31174E-01
1.6370,4.07918E-01
1.6380,3.82572E-01
1.6390,3.55268E-01
1.6400,3.26149E-01
1.6410,2.95368E-01
1.6420,2.63083E-01
1.6430,2.29462E-01
1.6440,1.94677E-01
1.6450,1.58907E-01
1.6460,1.22334E-01
1.6470,8.51432E-02
1.6480,4.75240E-02
1.6490,9.66588E-03
1.6500,-2.82408E-02
1.6510,-6.60060E-02
1.6520,-1.03441E-01
1.6530,-1.40361E-01
1.6540,-1.76581E-01
1.6550,-2.11924E-01
1.6560,-2.46214E-01
1.6570,-2.79286E-01
1.6580,-3.10976E-01
1.6590,-3.41132E-01
1.6600,-3.69607E-01
1.6610,-3.96264E-01
1.6620,-4.20977E-01
1.6630,-4.43627E-01
1.6640,-4.64107E-01
1.6650,-4.82322E-01
1.6660,-4.98186E-01
1.6670,-5.11627E-01
1.6680,-5.22585E-01
1.6690,-5.31010E-01
1.6700,-5.36866E-01
1.6710,-5.40131E-01
1.6720,-5.40792E-01
1.6730,-5.38852E-01
1.6740,-5.34324E-01
1.6750,-5.27236E-01
1.6760,-5.17625E-01
1.6770,-5.05543E-01
1.6780,-4.91051E-01
1.6790,-4.74224E-01
1.6800,-4.55144E-01
1.6810,-4.33907E-01
1.6820,-4.10618E-01
1.6830,-3.85389E-01
1.6840,-3.58344E-01
1.6850,-3.29614E-01
1.6860,-2.99335E-01
1.6870,-2.67654E-01
1.6880,-2.34720E-01
1.6890,-2.00691E-01
1.6900,-1.65726E-01
1.6910,-1.29991E-01
1.6920,-9.36515E-02
1.6930,-5.68783E-02
1.6940,-1.98420E-02
1.6950,1.72860E-02
1.6960,5.43344E-02
1.6970,9.11330E-02
1.6980,1.27513E-01
1.6990,1.63309E-01
1.7000,1.98359E-01
1.7010,2.32503E-01
1.7020,2.65588E-01
1.7030,2.97466E-01
1.7040,3.27994E-01
1.7050,3.57037E-01
1.7060,3.84466E-01
1.7070,4.10160E-01
1.7080,4.34008E-01
1.7090,4.55905E-01
1.7100,4.75757E-01
1.7110,4.93480E-01
1.7120,5.08998E-01
1.7130,5.22246E-01
1.7140,5.33170E-01
1.7150,5.41725E-01
1.7160,5.47879E-01
1.7170,5.51609E-01
1.7180,5.52904E-01
1.7190,5.51761E-01
1.7200,5.48192E-01
1.7210,5.42217E-01
1.7220,5.33866E-01
1.7230,5.23180E-01
1.7240,5.10212E-01
1.7250,4.95022E-01
1.7260,4.77680E-01
1.7270,4.58266E-01
1.7280,4.36869E-01
1.7290,4.13584E-01
1.7300,3.88515E-01
1.7310,3.61775E-01
1.7320,3.33481E-01
1.7330,3.03758E-01
1.7340,2.72736E-01
1.7350,2.40550E-01
1.7360,2.07339E-01
1.7370,1.73246E-01
1.7380,1.38419E-01
1.7390,1.03005E-01
1.7400,6.71560E-02
1.7410,3.10238E-02
1.7420,-5.23891E-03
1.7430,-4.14797E-02
1.7440,-7.75467E-02
1.7450,-1.13289E-01
1.7460,-1.48560E-01
1.7470,-1.83211E-01
1.7480,-2.17101E-01
1.7490,-2.50091E-01
1.7500,-2.82045E-01
1.7510,-3.12835E-01
1.7520,-3.42335E-01
1.7530,-3.70428E-01
1.7540,-3.97000E-01
1.7550,-4.21946E-01
1.7560,-4.45168E-01
1.7570,-4.66574E-01
1.7580,-4.86082E-01
1.7590,-5.03615E-01
1.7600,-5.19107E-01
1.7610,-5.32500E-01
1.7620,-5.43744E-01
1.7630,-5.52799E-01
1.7640,-5.59632E-01
1.7650,-5.64222E-01
1.7660,-5.66553E-01
1.7670,-5.66623E-01
1.7680,-5.64436E-01
1.7690,-5.60005E-01
1.7700,-5.53352E-01
1.7710,-5.44509E-01
1.7720,-5.33515E-01
1.7730,-5.20419E-01
1.7740,-5.05276E-01
1.7750,-4.88151E-01
1.7760,-4.69114E-01
1.7770,-4.48245E-01
1.7780,-4.25628E-01
1.7790,-4.01355E-01
1.7800,-3.75525E-01
1.7810,-3.48241E-01
1.7820,-3.19610E-01
1.7830,-2.89748E-01
1.7840,-2.58770E-01
1.7850,-2.26800E-01
1.7860,-1.93960E-01
1.7870,-1.60380E-01
1.7880,-1.26188E-01
1.7890,-9.15152E-02
1.7900,-5.64954E-02
1.7910,-2.12615E-02
1.7920,1.40527E-02
1.7930,4.93140E-02
1.7940,8.43898E-02
1.7950,1.19149E-01
1.7960,1.53462E-01
1.7970,1.87201E-01
1.7980,2.20243E-01
1.7990,2.52465E-01
1.8000,2.83750E-01
1.8010,3.13985E-01
1.8020,3.43060E-01
1.8030,3.70869E-01
1.8040,3.97315E-01
1.8050,4.22303E-01
1.8060,4.45745E-01
1.8070,4.67559E-01
1.8080,4.87669E-01
1.8090,5.06005E-01
1.8100,5.22506E-01
1.8110,5.37116E-01
1.8120,5.49786E-01
1.8130,5.60475E-01
1.8140,5.69150E-01
1.8150,5.75783E-01
1.8160,5.80357E-01
1.8170,5.82859E-01
1.8180,5.83285E-01
1.8190,5.81638E-01
1.8200,5.77930E-01
1.8210,5.72178E-01
1.8220,5.64407E-01
1.8230,5.54650E-01
1.8240,5.42945E-01
1.8250,5.29337E-01
1.8260,5.13879E-01
1.8270,4.96630E-01
1.8280,4.77652E-01
1.8290,4.57017E-01
1.8300,4.34800E-01
1.8310,4.11080E-01
1.8320,3.85944E-01
1.8330,3.59481E-01
1.8340,3.31786E-01
1.8350,3.02955E-01
1.8360,2.73090E-01
1.8370,2.42295E-01
1.8380,2.10677E-01
1.8390,1.78345E-01
1.8400,1.45410E-01
1.8410,1.11985E-01
1.8420,7.81825E-02
1.8430,4.41179E-02
1.8440,9.90562E-03
1.8450,-2.43398E-02
1.8460,-5.85042E-02
1.8470,-9.24742E-02
1.8480,-1.26138E-01
1.8490,-1.59384E-01
1.8500,-1.92104E-01
1.8510,-2.24193E-01
1.8520,-2.55545E-01
1.8530,-2.86061E-01
1.8540,-3.15642E-01
1.8550,-3.44194E-01
1.8560,-3.71628E-01
1.8570,-3.97857E-01
1.8580,-4.22799E-01
1.8590,-4.46376E-01
1.8600,-4.68517E-01
1.8610,-4.89154E-01
1.8620,-5.08225E-01
1.8630,-5.25672E-01
1.8640,-5.41443E-01
1.8650,-5.55494E-01
1.8660,-5.67783E-01
1.8670,-5.78277E-01
1.8680,-5.86946E-01
1.8690,-5.93768E-01
1.8700,-5.98726E-01
1.8710,-6.01810E-01
1.8720,-6.03014E-01
1.8730,-6.02338E-01
1.8740,-5.99791E-01
1.8750,-5.95385E-01
1.8760,-5.89137E-01
1.8770,-5.81073E-01
1.8780,-5.71220E-01
1.8790,-5.59614E-01
1.8800,-5.46296E-01
1.8810,-5.31309E-01
1.8820,-5.14703E-01
1.8830,-4.96534E-01
1.8840,-4.76860E-01
1.8850,-4.55744E-01
1.8860,-4.33254E-01
1.8870,-4.09461E-01
1.8880,-3.84439E-01
1.8890,-3.58267E-01
1.8900,-3.31025E-01
1.8910,-3.02797E-01
1.8920,-2.73670E-01
1.8930,-2.43732E-01
1.8940,-2.13073E-01
1.8950,-1.81786E-01
1.8960,-1.49965E-01
1.8970,-1.17704E-01
1.8980,-8.50979E-02
1.8990,-5.22437E-02
1.9000,-1.92374E-02
1.9010,1.38248E-02
1.9020,4.68470E-02
1.9030,7.97338E-02
1.9040,1.12391E-01
1.9050,1.44725E-01
1.9060,1.76644E-01
1.9070,2.08058E-01
1.9080,2.38879E-01
1.9090,2.69020E-01
1.9100,2.98397E-01
1.9110,3.26929E-01
1.9120,3.54539E-01
1.9130,3.81149E-01
1.9140,4.06689E-01
1.9150,4.31090E-01
1.9160,4.54285E-01
1.9170,4.76214E-01
1.9180,4.96819E-01
1.9190,5.16046E-01
1.9200,5.33846E-01
1.9210,5.50172E-01
1.9220,5.64985E-01
1.9230,5.78247E-01
1.9240,5.89925E-01
1.9250,5.99993E-01
1.9260,6.08427E-01
1.9270,6.15208E-01
1.9280,6.20322E-01
1.9290,6.23761E-01
1.9300,6.25519E-01
1.9310,6.25595E-01
1.9320,6.23994E-01
1.9330,6.20726E-01
1.9340,6.15802E-01
1.9350,6.09241E-01
1.9360,6.01064E-01
1.9370,5.91297E-01
1.9380,5.79971E-01
1.9390,5.67119E-01
1.9400,5.52779E-01
1.9410,5.36993E-01
1.9420,5.19805E-01
1.9430,5.01265E-01
1.9440,4.81424E-01
1.9450,4.60337E-01
1.9460,4.38062E-01
1.9470,4.14659E-01
1.9480,3.90192E-01
1.9490,3.64726E-01
1.9500,3.38330E-01
1.9510,3.11072E-01
1.9520,2.83024E-01
1.9530,2.54260E-01
1.9540,2.24854E-01
1.9550,1.94881E-01
1.9560,1.64420E-01
1.9570,1.33547E-01
1.9580,1.02341E-01
1.9590,7.08796E-02
1.9600,3.92426E-02
1.9610,7.50833E-03
1.9620,-2.42445E-02
1.9630,-5.59377E-02
1.9640,-8.74936E-02
1.9650,-1.18835E-01
1.9660,-1.49887E-01
1.9670,-1.80575E-01
1.9680,-2.10824E-01
1.9690,-2.40563E-01
1.9700,-2.69722E-01
1.9710,-2.98233E-01
1.9720,-3.26028E-01
1.9730,-3.53044E-01
1.9740,-3.79217E-01
1.9750,-4.04490E-01
1.9760,-4.28803E-01
1.9770,-4.52103E-01
1.9780,-4.74337E-01
1.9790,-4.95457E-01
1.9800,-5.15416E-01
1.9810,-5.34171E-01
1.9820,-5.51681E-01
1.9830,-5.67910E-01
1.9840,-5.82824E-01
1.9850,-5.96392E-01
1.9860,-6.08587E-01
1.9870,-6.19385E-01
1.9880,-6.28765E-01
1.9890,-6.36711E-01
1.9900,-6.43207E-01
1.9910,-6.48245E-01
1.9920,-6.51816E-01
1.9930,-6.53917E-01
1.9940,-6.54547E-01
1.9950,-6.53710E-01
1.9960,-6.51411E-01
1.9970,-6.47661E-01
1.9980,-6.42471E-01
1.9990,-6.35857E-01
2.0000,-6.27838E-01
2.0010,-6.18437E-01
2.0020,-6.07677E-01
2.0030,-5.95586E-01
2.0040,-5.82195E-01
2.0050,-5.67536E-01
2.0060,-5.51645E-01
2.0070,-5.34561E-01
2.0080,-5.16322E-01
2.0090,-4.96973E-01
2.0100,-4.76557E-01
2.0110,-4.55122E-01
2.0120,-4.32716E-01
2.0130,-4.09390E-01
2.0140,-3.85196E-01
2.0150,-3.60187E-01
2.0160,-3.34419E-01
2.0170,-3.07948E-01
2.0180,-2.80831E-01
2.0190,-2.53127E-01
2.0200,-2.24896E-01
2.0210,-1.96198E-01
2.0220,-1.67093E-01
2.0230,-1.37643E-01
2.0240,-1.07910E-01
2.0250,-7.79548E-02
2.0260,-4.78401E-02
2.0270,-1.76276E-02
2.0280,1.26208E-02
2.0290,4.28436E-02
2.0300,7.29797E-02
2.0310,1.02969E-01
2.0320,1.32750E-01
2.0330,1.62266E-01
2.0340,1.91456E-01
2.0350,2.20265E-01
2.0360,2.48636E-01
2.0370,2.76514E-01
2.0380,3.03845E-01
2.0390,3.30577E-01
2.0400,3.56659E-01
2.0410,3.82042E-01
2.0420,4.06679E-01
2.0430,4.30523E-01
2.0440,4.53530E-01
2.0450,4.75659E-01
2.0460,4.96869E-01
2.0470,5.17122E-01
2.0480,5.36381E-01
2.0490,5.54614E-01
2.0500,5.71788E-01
2.0510,5.87873E-01
2.0520,6.02843E-01
2.0530,6.16671E-01
2.0540,6.29336E-01
2.0550,6.40817E-01
2.0560,6.51096E-01
2.0570,6.60158E-01
2.0580,6.67988E-01
2.0590,6.74577E-01
2.0600,6.79915E-01
2.0610,6.83997E-01
2.0620,6.86819E-01
2.0630,6.88379E-01
2.0640,6.88678E-01
2.0650,6.87719E-01
2.0660,6.85508E-01
2.0670,6.82054E-01
2.0680,6.77364E-01
2.0690,6.71453E-01
2.0700,6.64334E-01
2.0710,6.56023E-01
2.0720,6.46540E-01
2.0730,6.35904E-01
2.0740,6.24137E-01
2.0750,6.11265E-01
2.0760,5.97313E-01
2.0770,5.82309E-01
2.0780,5.66282E-01
2.0790,5.49264E-01
2.0800,5.31288E-01
2.0810,5.12387E-01
2.0820,4.92597E-01
2.0830,4.71956E-01
2.0840,4.50500E-01
2.0850,4.28271E-01
2.0860,4.05307E-01
2.0870,3.81651E-01
2.0880,3.57345E-01
2.0890,3.32433E-01
2.0900,3.06957E-01
2.0910,2.80964E-01
2.0920,2.54497E-01
2.0930,2.27604E-01
2.0940,2.00331E-01
2.0950,1.72723E-01
2.0960,1.44828E-01
2.0970,1.16694E-01
2.0980,8.83661E-02
2.0990,5.98932E-02
2.1000,3.13219E-02
2.1010,2.69937E-03
2.1020,-2.59276E-02
2.1030,-5.45124E-02
2.1040,-8.30089E-02
2.1050,-1.11371E-01
2.1060,-1.39554E-01
2.1070,-1.67513E-01
2.1080,-1.95203E-01
2.1090,-2.22582E-01
2.1100,-2.49607E-01
2.1110,-2.76235E-01
2.1120,-3.02427E-01
2.1130,-3.28141E-01
2.1140,-3.53340E-01
2.1150,-3.77985E-01
2.1160,-4.02039E-01
2.1170,-4.25467E-01
2.1180,-4.48234E-01
2.1190,-4.70308E-01
2.1200,-4.91655E-01
2.1210,-5.12247E-01
2.1220,-5.32052E-01
2.1230,-5.51044E-01
2.1240,-5.69196E-01
2.1250,-5.86483E-01
2.1260,-6.02881E-01
2.1270,-6.18369E-01
2.1280,-6.32926E-01
2.1290,-6.46533E-01
2.1300,-6.59172E-01
2.1310,-6.70829E-01
2.1320,-6.81487E-01
2.1330,-6.91136E-01
2.1340,-6.99762E-01
2.1350,-7.07358E-01
2.1360,-7.13915E-01
2.1370,-7.19427E-01
2.1380,-7.23889E-01
2.1390,-7.27297E-01
2.1400,-7.29650E-01
2.1410,-7.30949E-01
2.1420,-7.31193E-01
2.1430,-7.30386E-01
2.1440,-7.28534E-01
2.1450,-7.25640E-01
2.1460,-7.21714E-01
2.1470,-7.16763E-01
2.1480,-7.10798E-01
2.1490,-7.03830E-01
2.1500,-6.95873E-01
2.1510,-6.86940E-01
2.1520,-6.77048E-01
2.1530,-6.66212E-01
2.1540,-6.54451E-01
2.1550,-6.41784E-01
2.1560,-6.28231E-01
2.1570,-6.13814E-01
2.1580,-5.98556E-01
2.1590,-5.82479E-01
2.1600,-5.65608E-01
2.1610,-5.47969E-01
2.1620,-5.29588E-01
2.1630,-5.10492E-01
2.1640,-4.90708E-01
2.1650,-4.70267E-01
2.1660,-4.49196E-01
2.1670,-4.27527E-01
2.1680,-4.05289E-01
2.1690,-3.82515E-01
2.1700,-3.59235E-01
2.1710,-3.35483E-01
2.1720,-3.11290E-01
2.1730,-2.86690E-01
2.1740,-2.61716E-01
2.1750,-2.36401E-01
2.1760,-2.10781E-01
2.1770,-1.84888E-01
2.1780,-1.58757E-01
2.1790,-1.32422E-01
2.1800,-1.05918E-01
2.1810,-7.92783E-02
2.1820,-5.25381E-02
2.1830,-2.57312E-02
2.1840,1.10815E-03
2.1850,2.79461E-02
2.1860,5.47491E-02
2.1870,8.14835E-02
2.1880,1.08116E-01
2.1890,1.34615E-01
2.1900,1.60946E-01
2.1910,1.87079E-01
2.1920,2.12981E-01
2.1930,2.38621E-01
2.1940,2.63970E-01
2.1950,2.88997E-01
2.1960,3.13672E-01
2.1970,3.37966E-01
2.1980,3.61853E-01
2.1990,3.85303E-01
2.2000,4.08291E-01
2.2010,4.30790E-01
2.2020,4.52775E-01
2.2030,4.74221E-01
2.2040,4.95105E-01
2.2050,5.15404E-01
2.2060,5.35096E-01
2.2070,5.54159E-01
2.2080,5.72574E-01
2.2090,5.90320E-01
2.2100,6.07380E-01
2.2110,6.23736E-01
2.2120,6.39371E-01
2.2130,6.54269E-01
2.2140,6.68416E-01
2.2150,6.81797E-01
2.2160,6.94401E-01
2.2170,7.06215E-01
2.2180,7.17228E-01
2.2190,7.27431E-01
2.2200,7.36814E-01
2.2210,7.45370E-01
2.2220,7.53091E-01
2.2230,7.59973E-01
2.2240,7.66009E-01
2.2250,7.71196E-01
2.2260,7.75530E-01
2.2270,7.79011E-01
2.2280,7.81636E-01
2.2290,7.83406E-01
2.2300,7.84321E-01
2.2310,7.84383E-01
2.2320,7.83595E-01
2.2330,7.81961E-01
2.2340,7.79484E-01
2.2350,7.76171E-01
2.2360,7.72027E-01
2.2370,7.67059E-01
2.2380,7.61277E-01
2.2390,7.54687E-01
2.2400,7.47300E-01
2.2410,7.39127E-01
2.2420,7.30178E-01
2.2430,7.20465E-01
2.2440,7.10000E-01
2.2450,6.98798E-01
2.2460,6.86872E-01
2.2470,6.74237E-01
2.2480,6.60907E-01
2.2490,6.46900E-01
2.2500,6.32231E-01
2.2510,6.16917E-01
2.2520,6.00977E-01
2.2530,5.84428E-01
2.2540,5.67289E-01
2.2550,5.49579E-01
2.2560,5.31319E-01
2.2570,5.12527E-01
2.2580,4.93224E-01
2.2590,4.73431E-01
2.2600,4.53170E-01
2.2610,4.32461E-01
2.2620,4.11328E-01
2.2630,3.89791E-01
2.2640,3.67873E-01
2.2650,3.45597E-01
2.2660,3.22985E-01
2.2670,3.00061E-01
2.2680,2.76847E-01
2.2690,2.53367E-01
2.2700,2.29644E-01
2.2710,2.05702E-01
2.2720,1.81565E-01
2.2730,1.57255E-01
2.2740,1.32796E-01
2.2750,1.08212E-01
2.2760,8.35260E-02
2.2770,5.87621E-02
2.2780,3.39433E-02
2.2790,9.09292E-03
2.2800,-1.57659E-02
2.2810,-4.06102E-02
2.2820,-6.54170E-02
2.2830,-9.01639E-02
2.2840,-1.14828E-01
2.2850,-1.39388E-01
2.2860,-1.63821E-01
2.2870,-1.88105E-01
2.2880,-2.12219E-01
2.2890,-2.36143E-01
2.2900,-2.59854E-01
2.2910,-2.83333E-01
2.2920,-3.06560E-01
2.2930,-3.29514E-01
2.2940,-3.52177E-01
2.2950,-3.74528E-01
2.2960,-3.96550E-01
2.2970,-4.18224E-01
2.2980,-4.39533E-01
2.2990,-4.60459E-01
2.3000,-4.80985E-01
2.3010,-5.01095E-01
2.3020,-5.20772E-01
2.3030,-5.40002E-01
2.3040,-5.58770E-01
2.3050,-5.77060E-01
2.3060,-5.94858E-01
2.3070,-6.12153E-01
2.3080,-6.28929E-01
2.3090,-6.45176E-01
2.3100,-6.60880E-01
2.3110,-6.76032E-01
2.3120,-6.90619E-01
2.3130,-7.04632E-01
2.3140,-7.18061E-01
2.3150,-7.30896E-01
2.3160,-7.43130E-01
2.3170,-7.54754E-01
2.3180,-7.65760E-01
2.3190,-7.76142E-01
2.3200,-7.85894E-01
2.3210,-7.95009E-01
2.3220,-8.03483E-01
2.3230,-8.11310E-01
2.3240,-8.18487E-01
2.3250,-8.25009E-01
2.3260,-8.30875E-01
2.3270,-8.36081E-01
2.3280,-8.40625E-01
2.3290,-8.44507E-01
2.3300,-8.47725E-01
2.3310,-8.50279E-01
2.3320,-8.52169E-01
2.3330,-8.53397E-01
2.3340,-8.53962E-01
2.3350,-8.53868E-01
2.3360,-8.53116E-01
2.3370,-8.51709E-01
2.3380,-8.49650E-01
2.3390,-8.46944E-01
2.3400,-8.43594E-01
2.3410,-8.39605E-01
2.3420,-8.34982E-01
2.3430,-8.29731E-01
2.3440,-8.23858E-01
2.3450,-8.17369E-01
2.3460,-8.10271E-01
2.3470,-8.02572E-01
2.3480,-7.94279E-01
2.3490,-7.85401E-01
2.3500,-7.75945E-01
2.3510,-7.65922E-01
2.3520,-7.55339E-01
2.3530,-7.44206E-01
2.3540,-7.32535E-01
2.3550,-7.20333E-01
2.3560,-7.07614E-01
2.3570,-6.94386E-01
2.3580,-6.80662E-01
2.3590,-6.66452E-01
2.3600,-6.51769E-01
2.3610,-6.36625E-01
2.3620,-6.21031E-01
2.3630,-6.05001E-01
2.3640,-5.88547E-01
2.3650,-5.71681E-01
2.3660,-5.54418E-01
2.3670,-5.36770E-01
2.3680,-5.18751E-01
2.3690,-5.00375E-01
2.3700,-4.81654E-01
2.3710,-4.62605E-01
2.3720,-4.43240E-01
2.3730,-4.23573E-01
2.3740,-4.03620E-01
2.3750,-3.83394E-01
2.3760,-3.62910E-01
2.3770,-3.42183E-01
2.3780,-3.21227E-01
2.3790,-3.00057E-01
2.3800,-2.78688E-01
2.3810,-2.57135E-01
2.3820,-2.35412E-01
2.3830,-2.13535E-01
2.3840,-1.91518E-01
2.3850,-1.69375E-01
2.3860,-1.47123E-01
2.3870,-1.24776E-01
2.3880,-1.02347E-01
2.3890,-7.98534E-02
2.3900,-5.73081E-02
2.3910,-3.47262E-02
2.3920,-1.21222E-02
2.3930,1.04895E-02
2.3940,3.30945E-02
2.3950,5.56788E-02
2.3960,7.82280E-02
2.3970,1.00728E-01
2.3980,1.23166E-01
2.3990,1.45527E-01
2.4000,1.67797E-01
2.4010,1.89965E-01
2.4020,2.12015E-01
2.4030,2.33935E-01
2.4040,2.55712E-01
2.4050,2.77334E-01
2.4060,2.98787E-01
2.4070,3.20060E-01
2.4080,3.41140E-01
2.4090,3.62015E-01
2.4100,3.82673E-01
2.4110,4.03103E-01
2.4120,4.23293E-01
2.4130,4.43233E-01
2.4140,4.62911E-01
2.4150,4.82317E-01
2.4160,5.01440E-01
2.4170,5.20271E-01
2.4180,5.38798E-01
2.4190,5.57013E-01
2.4200,5.74906E-01
2.4210,5.92468E-01
2.4220,6.09690E-01
2.4230,6.26563E-01
2.4240,6.43079E-01
2.4250,6.59229E-01
2.4260,6.75007E-01
2.4270,6.90404E-01
2.4280,7.05412E-01
2.4290,7.20026E-01
2.4300,7.34238E-01
2.4310,7.48041E-01
2.4320,7.61430E-01
2.4330,7.74398E-01
2.4340,7.86941E-01
2.4350,7.99051E-01
2.4360,8.10725E-01
2.4370,8.21957E-01
2.4380,8.32744E-01
2.4390,8.43080E-01
2.4400,8.52962E-01
2.4410,8.62386E-01
2.4420,8.71348E-01
2.4430,8.79846E-01
2.4440,8.87876E-01
2.4450,8.95437E-01
2.4460,9.02525E-01
2.4470,9.09139E-01
2.4480,9.15276E-01
2.4490,9.20936E-01
2.4500,9.26117E-01
2.4510,9.30817E-01
2.4520,9.35038E-01
2.4530,9.38777E-01
2.4540,9.42034E-01
2.4550,9.44811E-01
2.4560,9.47106E-01
2.4570,9.48921E-01
2.4580,9.50256E-01
2.4590,9.51113E-01
2.4600,9.51492E-01
2.4610,9.51395E-01
2.4620,9.50825E-01
2.4630,9.49782E-01
2.4640,9.48269E-01
2.4650,9.46289E-01
2.4660,9.43844E-01
2.4670,9.40937E-01
2.4680,9.37571E-01
2.4690,9.33750E-01
2.4700,9.29476E-01
2.4710,9.24754E-01
2.4720,9.19588E-01
2.4730,9.13980E-01
2.4740,9.07937E-01
2.4750,9.01462E-01
2.4760,8.94560E-01
2.4770,8.87235E-01
2.4780,8.79493E-01
2.4790,8.71339E-01
2.4800,8.62777E-01
2.4810,8.53815E-01
2.4820,8.44456E-01
2.4830,8.34707E-01
2.4840,8.24574E-01
2.4850,8.14063E-01
2.4860,8.03180E-01
2.4870,7.91931E-01
2.4880,7.80322E-01
2.4890,7.68361E-01
2.4900,7.56054E-01
2.4910,7.43408E-01
2.4920,7.30429E-01
2.4930,7.17125E-01
2.4940,7.03503E-01
2.4950,6.89569E-01
2.4960,6.75332E-01
2.4970,6.60798E-01
2.4980,6.45975E-01
2.4990,6.30871E-01
2.5000,6.15493E-01
2.5010,5.99848E-01
2.5020,5.83945E-01
2.5030,5.67791E-01
2.5040,5.51394E-01
2.5050,5.34762E-01
2.5060,5.17903E-01
2.5070,5.00825E-01
2.5080,4.83536E-01
2.5090,4.66044E-01
2.5100,4.48356E-01
2.5110,4.30482E-01
2.5120,4.12429E-01
2.5130,3.94205E-01
2.5140,3.75818E-01
2.5150,3.57278E-01
2.5160,3.38591E-01
2.5170,3.19766E-01
2.5180,3.00811E-01
2.5190,2.81734E-01
2.5200,2.62543E-01
2.5210,2.43248E-01
2.5220,2.23855E-01
2.5230,2.04372E-01
2.5240,1.84809E-01
2.5250,1.65172E-01
2.5260,1.45470E-01
2.5270,1.25711E-01
2.5280,1.05903E-01
2.5290,8.60532E-02
2.5300,6.61702E-02
2.5310,4.62617E-02
2.5320,2.63353E-02
2.5330,6.39881E-03
2.5340,-1.35401E-02
2.5350,-3.34739E-02
2.5360,-5.33950E-02
2.5370,-7.32959E-02
2.5380,-9.31692E-02
2.5390,-1.13008E-01
2.5400,-1.32804E-01
2.5410,-1.52550E-01
2.5420,-1.72240E-01
2.5430,-1.91866E-01
2.5440,-2.11422E-01
2.5450,-2.30900E-01
2.5460,-2.50294E-01
2.5470,-2.69596E-01
2.5480,-2.88801E-01
2.5490,-3.07901E-01
2.5500,-3.26891E-01
2.5510,-3.45763E-01
2.5520,-3.64512E-01
2.5530,-3.83131E-01
2.5540,-4.01614E-01
2.5550,-4.19955E-01
2.5560,-4.38149E-01
2.5570,-4.56189E-01
2.5580,-4.74070E-01
2.5590,-4.91786E-01
2.5600,-5.09331E-01
2.5610,-5.26701E-01
2.5620,-5.43890E-01
2.5630,-5.60892E-01
2.5640,-5.77704E-01
2.5650,-5.94319E-01
2.5660,-6.10732E-01
2.5670,-6.26940E-01
2.5680,-6.42938E-01
2.5690,-6.58720E-01
2.5700,-6.74283E-01
2.5710,-6.89622E-01
2.5720,-7.04732E-01
2.5730,-7.19611E-01
2.5740,-7.34254E-01
2.5750,-7.48657E-01
2.5760,-7.62816E-01
2.5770,-7.76728E-01
2.5780,-7.90389E-01
2.5790,-8.03796E-01
2.5800,-8.16945E-01
2.5810,-8.29833E-01
2.5820,-8.42458E-01
2.5830,-8.54816E-01
2.5840,-8.66904E-01
2.5850,-8.78720E-01
2.5860,-8.90261E-01
2.5870,-9.01525E-01
2.5880,-9.12508E-01
2.5890,-9.23210E-01
2.5900,-9.33627E-01
2.5910,-9.43758E-01
2.5920,-9.53600E-01
2.5930,-9.63153E-01
2.5940,-9.72413E-01
2.5950,-9.81380E-01
2.5960,-9.90052E-01
2.5970,-9.98427E-01
2.5980,-1.00650E+00
2.5990,-1.01428E+00
2.6000,-1.02176E+00
2.6010,-1.02894E+00
2.6020,-1.03581E+00
2.6030,-1.04239E+00
2.6040,-1.04866E+00
2.6050,-1.05462E+00
2.6060,-1.06028E+00
2.6070,-1.06564E+00
2.6080,-1.07069E+00
2.6090,-1.07543E+00
2.6100,-1.07987E+00
2.6110,-1.08400E+00
2.6120,-1.08783E+00
2.6130,-1.09136E+00
2.6140,-1.09457E+00
2.6150,-1.09749E+00
2.6160,-1.10009E+00
2.6170,-1.10240E+00
2.6180,-1.10440E+00
2.6190,-1.10610E+00
2.6200,-1.10750E+00
2.6210,-1.10860E+00
2.6220,-1.10939E+00
2.6230,-1.10989E+00
2.6240,-1.11009E+00
2.6250,-1.11000E+00
2.6260,-1.10960E+00
2.6270,-1.10892E+00
2.6280,-1.10794E+00
2.6290,-1.10667E+00
2.6300,-1.10511E+00
2.6310,-1.10327E+00
2.6320,-1.10114E+00
2.6330,-1.09872E+00
2.6340,-1.09602E+00
2.6350,-1.09304E+00
2.6360,-1.08978E+00
2.6370,-1.08624E+00
2.6380,-1.08243E+00
2.6390,-1.07835E+00
2.6400,-1.07399E+00
2.6410,-1.06937E+00
2.6420,-1.06448E+00
2.6430,-1.05933E+00
2.6440,-1.05392E+00
2.6450,-1.04824E+00
2.6460,-1.04231E+00
2.6470,-1.03613E+00
2.6480,-1.02970E+00
2.6490,-1.02302E+00
2.6500,-1.01609E+00
2.6510,-1.00892E+00
2.6520,-1.00150E+00
2.6530,-9.93854E-01
2.6540,-9.85970E-01
2.6550,-9.77853E-01
2.6560,-9.69508E-01
2.6570,-9.60936E-01
2.6580,-9.52141E-01
2.6590,-9.43126E-01
2.6600,-9.33894E-01
2.6610,-9.24448E-01
2.6620,-9.14791E-01
2.6630,-9.04926E-01
2.6640,-8.94856E-01
2.6650,-8.84584E-01
2.6660,-8.74115E-01
2.6670,-8.63450E-01
2.6680,-8.52593E-01
2.6690,-8.41547E-01
2.6700,-8.30316E-01
2.6710,-8.18903E-01
2.6720,-8.07311E-01
2.6730,-7.95544E-01
2.6740,-7.83604E-01
2.6750,-7.71495E-01
2.6760,-7.59221E-01
2.6770,-7.46785E-01
2.6780,-7.34190E-01
2.6790,-7.21439E-01
2.6800,-7.08537E-01
2.6810,-6.95485E-01
2.6820,-6.82289E-01
2.6830,-6.68951E-01
2.6840,-6.55474E-01
2.6850,-6.41862E-01
2.6860,-6.28119E-01
2.6870,-6.14247E-01
2.6880,-6.00250E-01
2.6890,-5.86132E-01
2.6900,-5.71896E-01
2.6910,-5.57545E-01
2.6920,-5.43083E-01
2.6930,-5.28513E-01
2.6940,-5.13839E-01
2.6950,-4.99063E-01
2.6960,-4.84190E-01
2.6970,-4.69222E-01
2.6980,-4.54163E-01
2.6990,-4.39016E-01
2.7000,-4.23785E-01
2.7010,-4.08473E-01
2.7020,-3.93083E-01
2.7030,-3.77618E-01
2.7040,-3.62082E-01
2.7050,-3.46478E-01
2.7060,-3.30810E-01
2.7070,-3.15079E-01
2.7080,-2.99291E-01
2.7090,-2.83447E-01
2.7100,-2.67551E-01
2.7110,-2.51606E-01
2.7120,-2.35615E-01
2.7130,-2.19582E-01
2.7140,-2.03509E-01
2.7150,-1.87400E-01
2.7160,-1.71258E-01
2.7170,-1.55085E-01
2.7180,-1.38884E-01
2.7190,-1.22659E-01
2.7200,-1.06413E-01
2.7210,-9.01482E-02
2.7220,-7.38678E-02
2.7230,-5.75746E-02
2.7240,-4.12715E-02
2.7250,-2.49613E-02
2.7260,-8.64697E-03
2.7270,7.66887E-03
2.7280,2.39834E-02
2.7290,4.02940E-02
2.7300,5.65978E-02
2.7310,7.28922E-02
2.7320,8.91746E-02
2.7330,1.05442E-01
2.7340,1.21693E-01
2.7350,1.37924E-01
2.7360,1.54132E-01
2.7370,1.70316E-01
2.7380,1.86472E-01
2.7390,2.02599E-01
2.7400,2.18694E-01
2.7410,2.34754E-01
2.7420,2.50777E-01
2.7430,2.66761E-01
2.7440,2.82704E-01
2.7450,2.98603E-01
2.7460,3.14456E-01
2.7470,3.30260E-01
2.7480,3.46015E-01
2.7490,3.61717E-01
2.7500,3.77365E-01
2.7510,3.92956E-01
2.7520,4.08489E-01
2.7530,4.23961E-01
2.7540,4.39370E-01
2.7550,4.54715E-01
2.7560,4.69994E-01
2.7570,4.85204E-01
2.7580,5.00344E-01
2.7590,5.15412E-01
2.7600,5.30407E-01
2.7610,5.45326E-01
2.7620,5.60168E-01
2.7630,5.74931E-01
2.7640,5.89613E-01
2.7650,6.04214E-01
2.7660,6.18730E-01
2.7670,6.33162E-01
2.7680,6.47506E-01
2.7690,6.61763E-01
2.7700,6.75930E-01
2.7710,6.90005E-01
2.7720,7.03988E-01
2.7730,7.17877E-01
2.7740,7.31671E-01
2.7750,7.45369E-01
2.7760,7.58968E-01
2.7770,7.72469E-01
2.7780,7.85869E-01
2.7790,7.99168E-01
2.7800,8.12364E-01
2.7810,8.25457E-01
2.7820,8.38445E-01
2.7830,8.51327E-01
2.7840,8.64102E-01
2.7850,8.76769E-01
2.7860,8.89328E-01
2.7870,9.01776E-01
2.7880,9.14115E-01
2.7890,9.26341E-01
2.7900,9.38455E-01
2.7910,9.50457E-01
2.7920,9.62344E-01
2.7930,9.74116E-01
2.7940,9.85773E-01
2.7950,9.97313E-01
2.7960,1.00874E+00
2.7970,1.02004E+00
2.7980,1.03123E+00
2.7990,1.04230E+00
2.8000,1.05325E+00
2.8010,1.06408E+00
2.8020,1.07479E+00
2.8030,1.08538E+00
2.8040,1.09585E+00
2.8050,1.10619E+00
2.8060,1.11642E+00
2.8070,1.12652E+00
2.8080,1.13650E+00
2.8090,1.14635E+00
2.8100,1.15608E+00
2.8110,1.16569E+00
2.8120,1.17517E+00
2.8130,1.18453E+00
2.8140,1.19377E+00
2.8150,1.20287E+00
2.8160,1.21186E+00
2.8170,1.22072E+00
2.8180,1.22945E+00
2.8190,1.23806E+00
2.8200,1.24654E+00
2.8210,1.25490E+00
2.8220,1.26313E+00
2.8230,1.27124E+00
2.8240,1.27922E+00
2.8250,1.28707E+00
2.8260,1.29480E+00
2.8270,1.30241E+00
2.8280,1.30989E+00
2.8290,1.31724E+00
2.8300,1.32447E+00
2.8310,1.33157E+00
2.8320,1.33855E+00
2.8330,1.34540E+00
2.8340,1.35213E+00
2.8350,1.35873E+00
2.8360,1.36521E+00
2.8370,1.37157E+00
2.8380,1.37780E+00
2.8390,1.38391E+00
2.8400,1.38989E+00
2.8410,1.39576E+00
2.8420,1.40150E+00
2.8430,1.40712E+00
2.8440,1.41261E+00
2.8450,1.41799E+00
2.8460,1.42324E+00
2.8470,1.42838E+00
2.8480,1.43339E+00
2.8490,1.43828E+00
2.8500,1.44306E+00
2.8510,1.44771E+00
2.8520,1.45225E+00
2.8530,1.45667E+00
2.8540,1.46097E+00
2.8550,1.46515E+00
2.8560,1.46922E+00
2.8570,1.47317E+00
2.8580,1.47701E+00
2.8590,1.48073E+00
2.8600,1.48433E+00
2.8610,1.48783E+00
2.8620,1.49121E+00
2.8630,1.49447E+00
2.8640,1.49763E+00
2.8650,1.50067E+00
2.8660,1.50361E+00
2.8670,1.50643E+00
2.8680,1.50914E+00
2.8690,1.51175E+00
2.8700,1.51424E+00
2.8710,1.51663E+00
2.8720,1.51892E+00
2.8730,1.52109E+00
2.8740,1.52316E+00
2.8750,1.52513E+00
2.8760,1.52699E+00
2.8770,1.52875E+00
2.8780,1.53040E+00
2.8790,1.53195E+00
2.8800,1.53341E+00
2.8810,1.53476E+00
2.8820,1.53601E+00
2.8830,1.53716E+00
2.8840,1.53821E+00
2.8850,1.53917E+00
2.8860,1.54003E+00
2.8870,1.54079E+00
2.8880,1.54146E+00
2.8890,1.54204E+00
2.8900,1.54252E+00
2.8910,1.54290E+00
2.8920,1.54320E+00
2.8930,1.54340E+00
2.8940,1.54351E+00
2.8950,1.54354E+00
2.8960,1.54347E+00
2.8970,1.54332E+00
2.8980,1.54308E+00
2.8990,1.54275E+00
2.9000,1.54233E+00
2.9010,1.54184E+00
2.9020,1.54125E+00
2.9030,1.54059E+00
2.9040,1.53984E+00
2.9050,1.53901E+00
2.9060,1.53810E+00
2.9070,1.53710E+00
2.9080,1.53603E+00
2.9090,1.53488E+00
2.9100,1.53366E+00
2.9110,1.53235E+00
2.9120,1.53098E+00
2.9130,1.52952E+00
2.9140,1.52799E+00
2.9150,1.52639E+00
2.9160,1.52471E+00
2.9170,1.52297E+00
2.9180,1.52115E+00
2.9190,1.51926E+00
2.9200,1.51730E+00
2.9210,1.51528E+00
2.9220,1.51319E+00
2.9230,1.51103E+00
2.9240,1.50880E+00
2.9250,1.50651E+00
2.9260,1.50415E+00
2.9270,1.50173E+00
2.9280,1.49925E+00
2.9290,1.49670E+00
2.9300,1.49410E+00
2.9310,1.49143E+00
2.9320,1.48871E+00
2.9330,1.48592E+00
2.9340,1.48308E+00
2.9350,1.48018E+00
2.9360,1.47722E+00
2.9370,1.47421E+00
2.9380,1.47115E+00
2.9390,1.46803E+00
2.9400,1.46485E+00
2.9410,1.46163E+00
2.9420,1.45835E+00
2.9430,1.45502E+00
2.9440,1.45164E+00
2.9450,1.44822E+00
2.9460,1.44474E+00
2.9470,1.44122E+00
2.9480,1.43765E+00
2.9490,1.43403E+00
2.9500,1.43037E+00
2.9510,1.42666E+00
2.9520,1.42291E+00
2.9530,1.41912E+00
2.9540,1.41528E+00
2.9550,1.41140E+00
2.9560,1.40748E+00
2.9570,1.40352E+00
2.9580,1.39952E+00
2.9590,1.39549E+00
2.9600,1.39141E+00
2.9610,1.38730E+00
2.9620,1.38315E+00
2.9630,1.37896E+00
2.9640,1.37474E+00
2.9650,1.37048E+00
2.9660,1.36619E+00
2.9670,1.36187E+00
2.9680,1.35751E+00
2.9690,1.35313E+00
2.9700,1.34871E+00
2.9710,1.34426E+00
2.9720,1.33978E+00
2.9730,1.33527E+00
2.9740,1.33074E+00
2.9750,1.32617E+00
2.9760,1.32158E+00
2.9770,1.31697E+00
2.9780,1.31232E+00
2.9790,1.30765E+00
2.9800,1.30296E+00
2.9810,1.29824E+00
2.9820,1.29350E+00
2.9830,1.28874E+00
2.9840,1.28395E+00
2.9850,1.27914E+00
2.9860,1.27432E+00
2.9870,1.26947E+00
2.9880,1.26460E+00
2.9890,1.25971E+00
2.9900,1.25480E+00
2.9910,1.24988E+00
2.9920,1.24494E+00
2.9930,1.23998E+00
2.9940,1.23500E+00
2.9950,1.23001E+00
2.9960,1.22501E+00
2.9970,1.21999E+00
2.9980,1.21495E+00
2.9990,1.20990E+00
3.0000,1.20484E+00
3.0010,1.19977E+00
3.0020,1.19468E+00
3.0030,1.18958E+00
3.0040,1.18447E+00
3.0050,1.17935E+00
3.0060,1.17423E+00
3.0070,1.16909E+00
3.0080,1.16394E+00
3.0090,1.15878E+00
3.0100,1.15362E+00
3.0110,1.14845E+00
3.0120,1.14327E+00
3.0130,1.13808E+00
3.0140,1.13289E+00
3.0150,1.12769E+00
3.0160,1.12249E+00
3.0170,1.11728E+00
3.0180,1.11207E+00
3.0190,1.10685E+00
3.0200,1.10163E+00
3.0210,1.09641E+00
3.0220,1.09118E+00
3.0230,1.08595E+00
3.0240,1.08072E+00
3.0250,1.07549E+00
3.0260,1.07026E+00
3.0270,1.06502E+00
3.0280,1.05979E+00
3.0290,1.05456E+00
3.0300,1.04932E+00
3.0310,1.04409E+00
3.0320,1.03886E+00
3.0330,1.03363E+00
3.0340,1.02840E+00
3.0350,1.02318E+00
3.0360,1.01795E+00
3.0370,1.01273E+00
3.0380,1.00752E+00
3.0390,1.00230E+00
3.0400,9.97094E-01
3.0410,9.91889E-01
3.0420,9.86689E-01
3.0430,9.81494E-01
3.0440,9.76304E-01
3.0450,9.71120E-01
3.0460,9.65942E-01
3.0470,9.60770E-01
3.0480,9.55604E-01
3.0490,9.50445E-01
3.0500,9.45293E-01
3.0510,9.40149E-01
3.0520,9.35012E-01
3.0530,9.29883E-01
3.0540,9.24763E-01
3.0550,9.19651E-01
3.0560,9.14547E-01
3.0570,9.09453E-01
3.0580,9.04367E-01
3.0590,8.99291E-01
3.0600,8.94225E-01
3.0610,8.89169E-01
3.0620,8.84123E-01
3.0630,8.79088E-01
3.0640,8.74063E-01
3.0650,8.69049E-01
3.0660,8.64046E-01
3.0670,8.59055E-01
3.0680,8.54075E-01
3.0690,8.49107E-01
3.0700,8.44151E-01
3.0710,8.39207E-01
3.0720,8.34275E-01
3.0730,8.29356E-01
3.0740,8.24450E-01
3.0750,8.19556E-01
3.0760,8.14676E-01
3.0770,8.09809E-01
3.0780,8.04956E-01
3.0790,8.00116E-01
3.0800,7.95290E-01
3.0810,7.90478E-01
3.0820,7.85681E-01
3.0830,7.80897E-01
3.0840,7.76128E-01
3.0850,7.71374E-01
3.0860,7.66634E-01
3.0870,7.61910E-01
3.0880,7.57200E-01
3.0890,7.52506E-01
3.0900,7.47827E-01
3.0910,7.43164E-01
3.0920,7.38516E-01
3.0930,7.33884E-01
3.0940,7.29268E-01
3.0950,7.24668E-01
3.0960,7.20084E-01
3.0970,7.15516E-01
3.0980,7.10965E-01
3.0990,7.06430E-01
3.1000,7.01911E-01
3.1010,6.97409E-01
3.1020,6.92924E-01
3.1030,6.88456E-01
3.1040,6.84005E-01
3.1050,6.79571E-01
3.1060,6.75154E-01
3.1070,6.70754E-01
3.1080,6.66372E-01
3.1090,6.62007E-01
3.1100,6.57659E-01
3.1110,6.53329E-01
3.1120,6.49017E-01
3.1130,6.44722E-01
3.1140,6.40445E-01
3.1150,6.36186E-01
3.1160,6.31945E-01
3.1170,6.27722E-01
3.1180,6.23517E-01
3.1190,6.19330E-01
3.1200,6.15161E-01
3.1210,6.11010E-01
3.1220,6.06877E-01
3.1230,6.02763E-01
3.1240,5.98667E-01
3.1250,5.94590E-01
3.1260,5.90530E-01
3.1270,5.86490E-01
3.1280,5.82468E-01
3.1290,5.78464E-01
3.1300,5.74479E-01
3.1310,5.70512E-01
3.1320,5.66565E-01
3.1330,5.62635E-01
3.1340,5.58725E-01
3.1350,5.54833E-01
3.1360,5.50960E-01
3.1370,5.47105E-01
3.1380,5.43270E-01
3.1390,5.39453E-01
3.1400,5.35655E-01
3.1410,5.31875E-01
3.1420,5.28115E-01
3.1430,5.24373E-01
3.1440,5.20650E-01
3.1450,5.16946E-01
3.1460,5.13261E-01
3.1470,5.09595E-01
3.1480,5.05947E-01
3.1490,5.02319E-01
3.1500,4.98709E-01
3.1510,4.95118E-01
3.1520,4.91546E-01
3.1530,4.87992E-01
3.1540,4.84458E-01
3.1550,4.80942E-01
3.1560,4.77445E-01
3.1570,4.73967E-01
3.1580,4.70507E-01
3.1590,4.67066E-01
3.1600,4.63644E-01
3.1610,4.60241E-01
3.1620,4.56856E-01
3.1630,4.53490E-01
3.1640,4.50143E-01
3.1650,4.46814E-01
3.1660,4.43504E-01
3.1670,4.40213E-01
3.1680,4.36939E-01
3.1690,4.33685E-01
3.1700,4.30449E-01
3.1710,4.27231E-01
3.1720,4.24032E-01
3.1730,4.20851E-01
3.1740,4.17689E-01
3.1750,4.14545E-01
3.1760,4.11419E-01
3.1770,4.08311E-01
3.1780,4.05222E-01
3.1790,4.02151E-01
3.1800,3.99098E-01
3.1810,3.96063E-01
3.1820,3.93046E-01
3.1830,3.90047E-01
3.1840,3.87066E-01
3.1850,3.84103E-01
3.1860,3.81158E-01
3.1870,3.78230E-01
3.1880,3.75321E-01
3.1890,3.72429E-01
3.1900,3.69555E-01
3.1910,3.66698E-01
3.1920,3.63859E-01
3.1930,3.61038E-01
3.1940,3.58234E-01
3.1950,3.55447E-01
3.1960,3.52678E-01
3.1970,3.49927E-01
3.1980,3.47192E-01
3.1990,3.44475E-01
3.2000,3.41775E-01
3.2010,3.39092E-01
3.2020,3.36426E-01
3.2030,3.33777E-01
3.2040,3.31145E-01
3.2050,3.28529E-01
3.2060,3.25931E-01
3.2070,3.23350E-01
3.2080,3.20785E-01
3.2090,3.18237E-01
3.2100,3.15705E-01
3.2110,3.13190E-01
3.2120,3.10691E-01
3.2130,3.08209E-01
3.2140,3.05743E-01
3.2150,3.03293E-01
3.2160,3.00860E-01
3.2170,2.98443E-01
3.2180,2.96042E-01
3.2190,2.93656E-01
3.2200,2.91287E-01
3.2210,2.88934E-01
3.2220,2.86596E-01
3.2230,2.84275E-01
3.2240,2.81969E-01
3.2250,2.79678E-01
3.2260,2.77403E-01
3.2270,2.75144E-01
3.2280,2.72900E-01
3.2290,2.70672E-01
3.2300,2.68458E-01
3.2310,2.66260E-01
3.2320,2.64078E-01
3.2330,2.61910E-01
3.2340,2.59757E-01
3.2350,2.57619E-01
3.2360,2.55496E-01
3.2370,2.53388E-01
3.2380,2.51295E-01
3.2390,2.49216E-01
3.2400,2.47152E-01
3.2410,2.45103E-01
3.2420,2.43068E-01
3.2430,2.41047E-01
3.2440,2.39041E-01
3.2450,2.37049E-01
3.2460,2.35071E-01
3.2470,2.33107E-01
3.2480,2.31158E-01
3.2490,2.29222E-01
3.2500,2.27300E-01
3.2510,2.25392E-01
3.2520,2.23498E-01
3.2530,2.21618E-01
3.2540,2.19751E-01
3.2550,2.17897E-01
3.2560,2.16058E-01
3.2570,2.14231E-01
3.2580,2.12418E-01
3.2590,2.10619E-01
3.2600,2.08832E-01
3.2610,2.07059E-01
3.2620,2.05298E-01
3.2630,2.03551E-01
3.2640,2.01817E-01
3.2650,2.00095E-01
3.2660,1.98386E-01
3.2670,1.96690E-01
3.2680,1.95007E-01
3.2690,1.93336E-01
3.2700,1.91678E-01
3.2710,1.90032E-01
3.2720,1.88398E-01
3.2730,1.86777E-01
3.2740,1.85168E-01
3.2750,1.83571E-01
3.2760,1.81986E-01
3.2770,1.80413E-01
3.2780,1.78853E-01
3.2790,1.77304E-01
3.2800,1.75767E-01
3.2810,1.74241E-01
3.2820,1.72727E-01
3.2830,1.71225E-01
3.2840,1.69735E-01
3.2850,1.68255E-01
3.2860,1.66788E-01
3.2870,1.65331E-01
3.2880,1.63886E-01
3.2890,1.62452E-01
3.2900,1.61029E-01
3.2910,1.59617E-01
3.2920,1.58216E-01
3.2930,1.56826E-01
3.2940,1.55447E-01
3.2950,1.54079E-01
3.2960,1.52721E-01
3.2970,1.51374E-01
3.2980,1.50038E-01
3.2990,1.48712E-01
3.3000,1.47397E-01
3.3010,1.46092E-01
3.3020,1.44797E-01
3.3030,1.43513E-01
3.3040,1.42238E-01
3.3050,1.40974E-01
3.3060,1.39720E-01
3.3070,1.38476E-01
3.3080,1.37242E-01
3.3090,1.36018E-01
3.3100,1.34803E-01
3.3110,1.33598E-01
3.3120,1.32403E-01
3.3130,1.31218E-01
3.3140,1.30042E-01
3.3150,1.28876E-01
3.3160,1.27719E-01
3.3170,1.26571E-01
3.3180,1.25432E-01
3.3190,1.24303E-01
3.3200,1.23183E-01
3.3210,1.22072E-01
3.3220,1.20971E-01
3.3230,1.19878E-01
3.3240,1.18794E-01
3.3250,1.17719E-01
3.3260,1.16653E-01
3.3270,1.15595E-01
3.3280,1.14546E-01
3.3290,1.13506E-01
3.3300,1.12474E-01
3.3310,1.11451E-01
3.3320,1.10437E-01
3.3330,1.09430E-01
3.3340,1.08433E-01
3.3350,1.07443E-01
3.3360,1.06461E-01
3.3370,1.05488E-01
3.3380,1.04523E-01
3.3390,1.03566E-01
3.3400,1.02617E-01
3.3410,1.01675E-01
3.3420,1.00742E-01
3.3430,9.98164E-02
3.3440,9.88986E-02
3.3450,9.79885E-02
3.3460,9.70861E-02
3.3470,9.61913E-02
3.3480,9.53040E-02
3.3490,9.44242E-02
3.3500,9.35518E-02
3.3510,9.26868E-02
3.3520,9.18291E-02
3.3530,9.09788E-02
3.3540,9.01356E-02
3.3550,8.92996E-02
3.3560,8.84707E-02
3.3570,8.76489E-02
3.3580,8.68340E-02
3.3590,8.60262E-02
3.3600,8.52252E-02
3.3610,8.44311E-02
3.3620,8.36438E-02
3.3630,8.28633E-02
3.3640,8.20895E-02
3.3650,8.13223E-02
3.3660,8.05617E-02
3.3670,7.98077E-02
3.3680,7.90602E-02
3.3690,7.83191E-02
3.3700,7.75845E-02
3.3710,7.68562E-02
3.3720,7.61342E-02
3.3730,7.54185E-02
3.3740,7.47090E-02
3.3750,7.40057E-02
3.3760,7.33085E-02
3.3770,7.26174E-02
3.3780,7.19323E-02
3.3790,7.12531E-02
3.3800,7.05800E-02
3.3810,6.99127E-02
3.3820,6.92512E-02
3.3830,6.85956E-02
3.3840,6.79457E-02
3.3850,6.73015E-02
3.3860,6.66630E-02
3.3870,6.60301E-02
3.3880,6.54028E-02
3.3890,6.47810E-02
3.3900,6.41647E-02
3.3910,6.35539E-02
3.3920,6.29485E-02
3.3930,6.23484E-02
3.3940,6.17537E-02
3.3950,6.11642E-02
3.3960,6.05800E-02
3.3970,6.00009E-02
3.3980,5.94271E-02
3.3990,5.88583E-02
3.4000,5.82946E-02
3.4010,5.77360E-02
3.4020,5.71823E-02
3.4030,5.66336E-02
3.4040,5.60898E-02
3.4050,5.55509E-02
3.4060,5.50168E-02
3.4070,5.44875E-02
3.4080,5.39630E-02
3.4090,5.34432E-02
3.4100,5.29280E-02
3.4110,5.24175E-02
3.4120,5.19116E-02
3.4130,5.14103E-02
3.4140,5.09135E-02
3.4150,5.04213E-02
3.4160,4.99334E-02
3.4170,4.94500E-02
3.4180,4.89710E-02
3.4190,4.84963E-02
3.4200,4.80259E-02
3.4210,4.75598E-02
3.4220,4.70980E-02
3.4230,4.66404E-02
3.4240,4.61869E-02
3.4250,4.57376E-02
3.4260,4.52924E-02
3.4270,4.48512E-02
3.4280,4.44141E-02
3.4290,4.39810E-02
3.4300,4.35518E-02
3.4310,4.31266E-02
3.4320,4.27053E-02
3.4330,4.22879E-02
3.4340,4.18743E-02
3.4350,4.14645E-02
3.4360,4.10585E-02
3.4370,4.06563E-02
3.4380,4.02577E-02
3.4390,3.98628E-02
3.4400,3.94716E-02
3.4410,3.90840E-02
3.4420,3.87000E-02
3.4430,3.83196E-02
3.4440,3.79426E-02
3.4450,3.75692E-02
3.4460,3.71992E-02
3.4470,3.68327E-02
3.4480,3.64696E-02
3.4490,3.61099E-02
3.4500,3.57535E-02
3.4510,3.54004E-02
3.4520,3.50507E-02
3.4530,3.47042E-02
3.4540,3.43609E-02
3.4550,3.40209E-02
3.4560,3.36840E-02
3.4570,3.33503E-02
3.4580,3.30197E-02
3.4590,3.26922E-02
3.4600,3.23678E-02
3.4610,3.20465E-02
3.4620,3.17281E-02
3.4630,3.14128E-02
3.4640,3.11004E-02
3.4650,3.07910E-02
3.4660,3.04845E-02
3.4670,3.01809E-02
3.4680,2.98801E-02
3.4690,2.95822E-02
3.4700,2.92871E-02
3.4710,2.89948E-02
3.4720,2.87053E-02
3.4730,2.84185E-02
3.4740,2.81345E-02
3.4750,2.78531E-02
3.4760,2.75744E-02
3.4770,2.72984E-02
3.4780,2.70249E-02
3.4790,2.67541E-02
3.4800,2.64859E-02
3.4810,2.62202E-02
3.4820,2.59571E-02
3.4830,2.56964E-02
3.4840,2.54383E-02
3.4850,2.51826E-02
3.4860,2.49294E-02
3.4870,2.46786E-02
3.4880,2.44302E-02
3.4890,2.41842E-02
3.4900,2.39405E-02
3.4910,2.36992E-02
3.4920,2.34602E-02
3.4930,2.32235E-02
3.4940,2.29890E-02
3.4950,2.27568E-02
3.4960,2.25269E-02
3.4970,2.22992E-02
3.4980,2.20737E-02
3.4990,2.18503E-02
3.5000,2.16291E-02
3.5010,2.14100E-02
3.5020,2.11931E-02
3.5030,2.09782E-02
3.5040,2.07655E-02
3.5050,2.05548E-02
3.5060,2.03461E-02
3.5070,2.01395E-02
3.5080,1.99348E-02
3.5090,1.97322E-02
3.5100,1.95315E-02
3.5110,1.93328E-02
3.5120,1.91360E-02
3.5130,1.89411E-02
3.5140,1.87481E-02
3.5150,1.85570E-02
3.5160,1.83678E-02
3.5170,1.81804E-02
3.5180,1.79949E-02
3.5190,1.78111E-02
3.5200,1.76292E-02
3.5210,1.74490E-02
3.5220,1.72706E-02
3.5230,1.70939E-02
3.5240,1.69190E-02
3.5250,1.67458E-02
3.5260,1.65743E-02
3.5270,1.64044E-02
3.5280,1.62363E-02
3.5290,1.60698E-02
3.5300,1.59049E-02
3.5310,1.57416E-02
3.5320,1.55800E-02
3.5330,1.54199E-02
3.5340,1.52615E-02
3.5350,1.51045E-02
3.5360,1.49492E-02
3.5370,1.47954E-02
3.5380,1.46430E-02
3.5390,1.44922E-02
3.5400,1.43429E-02
3.5410,1.41951E-02
3.5420,1.40487E-02
3.5430,1.39038E-02
3.5440,1.37603E-02
3.5450,1.36182E-02
3.5460,1.34776E-02
3.5470,1.33383E-02
3.5480,1.32005E-02
3.5490,1.30640E-02
3.5500,1.29288E-02
3.5510,1.27950E-02
3.5520,1.26625E-02
3.5530,1.25314E-02
3.5540,1.24015E-02
3.5550,1.22730E-02
3.5560,1.21457E-02
3.5570,1.20197E-02
3.5580,1.18950E-02
3.5590,1.17715E-02
3.5600,1.16492E-02
3.5610,1.15282E-02
3.5620,1.14084E-02
3.5630,1.12898E-02
3.5640,1.11723E-02
3.5650,1.10561E-02
3.5660,1.09410E-02
3.5670,1.08270E-02
3.5680,1.07142E-02
3.5690,1.06026E-02
3.5700,1.04920E-02
3.5710,1.03826E-02
3.5720,1.02743E-02
3.5730,1.01670E-02
3.5740,1.00609E-02
3.5750,9.95580E-03
3.5760,9.85177E-03
3.5770,9.74879E-03
3.5780,9.64685E-03
3.5790,9.54594E-03
3.5800,9.44604E-03
3.5810,9.34716E-03
3.5820,9.24927E-03
3.5830,9.15238E-03
3.5840,9.05646E-03
3.5850,8.96152E-03
3.5860,8.86754E-03
3.5870,8.77451E-03
3.5880,8.68242E-03
3.5890,8.59127E-03
3.5900,8.50104E-03
3.5910,8.41173E-03
3.5920,8.32332E-03
3.5930,8.23581E-03
3.5940,8.14920E-03
3.5950,8.06346E-03
3.5960,7.97860E-03
3.5970,7.89460E-03
3.5980,7.81145E-03
3.5990,7.72915E-03
3.6000,7.64769E-03
3.6010,7.56707E-03
3.6020,7.48726E-03
3.6030,7.40827E-03
3.6040,7.33009E-03
3.6050,7.25270E-03
3.6060,7.17611E-03
3.6070,7.10029E-03
3.6080,7.02526E-03
3.6090,6.95099E-03
3.6100,6.87748E-03
3.6110,6.80473E-03
3.6120,6.73272E-03
3.6130,6.66145E-03
3.6140,6.59091E-03
3.6150,6.52110E-03
3.6160,6.45200E-03
3.6170,6.38361E-03
3.6180,6.31592E-03
3.6190,6.24893E-03
3.6200,6.18263E-03
3.6210,6.11701E-03
3.6220,6.05207E-03
3.6230,5.98779E-03
3.6240,5.92418E-03
3.6250,5.86122E-03
3.6260,5.79891E-03
3.6270,5.73725E-03
3.6280,5.67622E-03
3.6290,5.61582E-03
3.6300,5.55604E-03
3.6310,5.49688E-03
3.6320,5.43834E-03
3.6330,5.38040E-03
3.6340,5.32305E-03
3.6350,5.26630E-03
3.6360,5.21014E-03
3.6370,5.15456E-03
3.6380,5.09956E-03
3.6390,5.04513E-03
3.6400,4.99126E-03
3.6410,4.93795E-03
3.6420,4.88519E-03
3.6430,4.83298E-03
3.6440,4.78131E-03
3.6450,4.73018E-03
3.6460,4.67959E-03
3.6470,4.62951E-03
3.6480,4.57996E-03
3.6490,4.53093E-03
3.6500,4.48240E-03
3.6510,4.43438E-03
3.6520,4.38686E-03
3.6530,4.33984E-03
3.6540,4.29330E-03
3.6550,4.24725E-03
3.6560,4.20168E-03
3.6570,4.15659E-03
3.6580,4.11197E-03
3.6590,4.06781E-03
3.6600,4.02412E-03
3.6610,3.98088E-03
3.6620,3.93810E-03
3.6630,3.89576E-03
3.6640,3.85386E-03
3.6650,3.81241E-03
3.6660,3.77139E-03
3.6670,3.73079E-03
3.6680,3.69063E-03
3.6690,3.65088E-03
3.6700,3.61155E-03
3.6710,3.57264E-03
3.6720,3.53413E-03
3.6730,3.49603E-03
3.6740,3.45832E-03
3.6750,3.42102E-03
3.6760,3.38410E-03
3.6770,3.34758E-03
3.6780,3.31144E-03
3.6790,3.27567E-03
3.6800,3.24029E-03
3.6810,3.20528E-03
3.6820,3.17063E-03
3.6830,3.13635E-03
3.6840,3.10244E-03
3.6850,3.06888E-03
3.6860,3.03567E-03
3.6870,3.00282E-03
3.6880,2.97031E-03
3.6890,2.93814E-03
3.6900,2.90632E-03
3.6910,2.87483E-03
3.6920,2.84367E-03
3.6930,2.81285E-03
3.6940,2.78235E-03
3.6950,2.75217E-03
3.6960,2.72231E-03
3.6970,2.69277E-03
3.6980,2.66354E-03
3.6990,2.63462E-03
3.7000,2.60601E-03
3.7010,2.57770E-03
3.7020,2.54969E-03
3.7030,2.52197E-03
3.7040,2.49456E-03
3.7050,2.46743E-03
3.7060,2.44059E-03
3.7070,2.41404E-03
3.7080,2.38777E-03
3.7090,2.36177E-03
3.7100,2.33606E-03
3.7110,2.31062E-03
3.7120,2.28544E-03
3.7130,2.26054E-03
3.7140,2.23590E-03
3.7150,2.21153E-03
3.7160,2.18741E-03
3.7170,2.16355E-03
3.7180,2.13995E-03
3.7190,2.11659E-03
3.7200,2.09349E-03
3.7210,2.07063E-03
3.7220,2.04802E-03
3.7230,2.02565E-03
3.7240,2.00351E-03
3.7250,1.98162E-03
3.7260,1.95996E-03
3.7270,1.93853E-03
3.7280,1.91732E-03
3.7290,1.89635E-03
3.7300,1.87560E-03
3.7310,1.85507E-03
3.7320,1.83476E-03
3.7330,1.81467E-03
3.7340,1.79480E-03
3.7350,1.77513E-03
3.7360,1.75568E-03
3.7370,1.73644E-03
3.7380,1.71740E-03
3.7390,1.69857E-03
3.7400,1.67994E-03
3.7410,1.66151E-03
3.7420,1.64328E-03
3.7430,1.62524E-03
3.7440,1.60740E-03
3.7450,1.58975E-03
3.7460,1.57229E-03
3.7470,1.55501E-03
3.7480,1.53793E-03
3.7490,1.52102E-03
3.7500,1.50430E-03
3.7510,1.48776E-03
3.7520,1.47140E-03
3.7530,1.45521E-03
3.7540,1.43920E-03
3.7550,1.42336E-03
3.7560,1.40769E-03
3.7570,1.39219E-03
3.7580,1.37686E-03
3.7590,1.36169E-03
3.7600,1.34669E-03
3.7610,1.33185E-03
3.7620,1.31716E-03
3.7630,1.30264E-03
3.7640,1.28828E-03
3.7650,1.27407E-03
3.7660,1.26001E-03
3.7670,1.24611E-03
3.7680,1.23235E-03
3.7690,1.21875E-03
3.7700,1.20529E-03
3.7710,1.19198E-03
3.7720,1.17881E-03
3.7730,1.16578E-03
3.7740,1.15290E-03
3.7750,1.14015E-03
3.7760,1.12755E-03
3.7770,1.11508E-03
3.7780,1.10274E-03
3.7790,1.09054E-03
3.7800,1.07848E-03
3.7810,1.06654E-03
3.7820,1.05473E-03
3.7830,1.04305E-03
3.7840,1.03150E-03
3.7850,1.02007E-03
3.7860,1.00877E-03
3.7870,9.97593E-04
3.7880,9.86536E-04
3.7890,9.75598E-04
3.7900,9.64780E-04
3.7910,9.54079E-04
3.7920,9.43495E-04
3.7930,9.33026E-04
3.7940,9.22671E-04
3.7950,9.12429E-04
3.7960,9.02299E-04
3.7970,8.92279E-04
3.7980,8.82369E-04
3.7990,8.72566E-04
3.8000,8.62871E-04
3.8010,8.53281E-04
3.8020,8.43796E-04
3.8030,8.34415E-04
3.8040,8.25136E-04
3.8050,8.15958E-04
3.8060,8.06881E-04
3.8070,7.97903E-04
3.8080,7.89023E-04
3.8090,7.80240E-04
3.8100,7.71553E-04
3.8110,7.62961E-04
3.8120,7.54464E-04
3.8130,7.46059E-04
3.8140,7.37746E-04
3.8150,7.29525E-04
3.8160,7.21393E-04
3.8170,7.13351E-04
3.8180,7.05396E-04
3.8190,6.97529E-04
3.8200,6.89748E-04
3.8210,6.82053E-04
3.8220,6.74442E-04
3.8230,6.66914E-04
3.8240,6.59469E-04
3.8250,6.52106E-04
3.8260,6.44823E-04
3.8270,6.37621E-04
3.8280,6.30497E-04
3.8290,6.23452E-04
3.8300,6.16485E-04
3.8310,6.09594E-04
3.8320,6.02779E-04
3.8330,5.96038E-04
3.8340,5.89372E-04
3.8350,5.82779E-04
3.8360,5.76259E-04
3.8370,5.69810E-04
3.8380,5.63433E-04
3.8390,5.57126E-04
3.8400,5.50888E-04
3.8410,5.44719E-04
3.8420,5.38618E-04
3.8430,5.32584E-04
3.8440,5.26617E-04
3.8450,5.20715E-04
3.8460,5.14879E-04
3.8470,5.09107E-04
3.8480,5.03399E-04
3.8490,4.97753E-04
3.8500,4.92170E-04
3.8510,4.86649E-04
3.8520,4.81189E-04
3.8530,4.75789E-04
3.8540,4.70448E-04
3.8550,4.65167E-04
3.8560,4.59944E-04
3.8570,4.54779E-04
3.8580,4.49671E-04
3.8590,4.44619E-04
3.8600,4.39623E-04
3.8610,4.34683E-04
3.8620,4.29797E-04
3.8630,4.24966E-04
3.8640,4.20187E-04
3.8650,4.15462E-04
3.8660,4.10789E-04
3.8670,4.06168E-04
3.8680,4.01598E-04
3.8690,3.97079E-04
3.8700,3.92610E-04
3.8710,3.88190E-04
3.8720,3.83820E-04
3.8730,3.79498E-04
3.8740,3.75224E-04
3.8750,3.70997E-04
3.8760,3.66817E-04
3.8770,3.62684E-04
3.8780,3.58596E-04
3.8790,3.54554E-04
3.8800,3.50557E-04
3.8810,3.46605E-04
3.8820,3.42696E-04
3.8830,3.38830E-04
3.8840,3.35008E-04
3.8850,3.31228E-04
3.8860,3.27490E-04
3.8870,3.23794E-04
3.8880,3.20139E-04
3.8890,3.16525E-04
3.8900,3.12951E-04
3.8910,3.09416E-04
3.8920,3.05921E-04
3.8930,3.02465E-04
3.8940,2.99047E-04
3.8950,2.95668E-04
3.8960,2.92326E-04
3.8970,2.89022E-04
3.8980,2.85754E-04
3.8990,2.82523E-04
3.9000,2.79327E-04
3.9010,2.76168E-04
3.9020,2.73043E-04
3.9030,2.69954E-04
3.9040,2.66899E-04
3.9050,2.63878E-04
3.9060,2.60891E-04
3.9070,2.57937E-04
3.9080,2.55016E-04
3.9090,2.52128E-04
3.9100,2.49272E-04
3.9110,2.46448E-04
3.9120,2.43656E-04
3.9130,2.40894E-04
3.9140,2.38164E-04
3.9150,2.35464E-04
3.9160,2.32795E-04
3.9170,2.30155E-04
3.9180,2.27545E-04
3.9190,2.24964E-04
3.9200,2.22412E-04
3.9210,2.19888E-04
3.9220,2.17393E-04
3.9230,2.14926E-04
3.9240,2.12486E-04
3.9250,2.10074E-04
3.9260,2.07689E-04
3.9270,2.05330E-04
3.9280,2.02998E-04
3.9290,2.00692E-04
3.9300,1.98412E-04
3.9310,1.96158E-04
3.9320,1.93929E-04
3.9330,1.91725E-04
3.9340,1.89545E-04
3.9350,1.87390E-04
3.9360,1.85259E-04
3.9370,1.83153E-04
3.9380,1.81069E-04
3.9390,1.79010E-04
3.9400,1.76973E-04
3.9410,1.74959E-04
3.9420,1.72968E-04
3.9430,1.70999E-04
3.9440,1.69053E-04
3.9450,1.67128E-04
3.9460,1.65225E-04
3.9470,1.63343E-04
3.9480,1.61483E-04
3.9490,1.59643E-04
3.9500,1.57825E-04
3.9510,1.56026E-04
3.9520,1.54248E-04
3.9530,1.52490E-04
3.9540,1.50752E-04
3.9550,1.49033E-04
3.9560,1.47334E-04
3.9570,1.45654E-04
3.9580,1.43992E-04
3.9590,1.42350E-04
3.9600,1.40726E-04
3.9610,1.39120E-04
3.9620,1.37532E-04
3.9630,1.35963E-04
3.9640,1.34411E-04
3.9650,1.32876E-04
3.9660,1.31359E-04
3.9670,1.29859E-04
3.9680,1.28376E-04
3.9690,1.26910E-04
3.9700,1.25460E-04
3.9710,1.24026E-04
3.9720,1.22609E-04
3.9730,1.21208E-04
3.9740,1.19822E-04
3.9750,1.18453E-04
3.9760,1.17098E-04
3.9770,1.15759E-04
3.9780,1.14436E-04
3.9790,1.13127E-04
3.9800,1.11833E-04
3.9810,1.10553E-04
3.9820,1.09288E-04
3.9830,1.08038E-04
3.9840,1.06801E-04
3.9850,1.05579E-04
3.9860,1.04370E-04
3.9870,1.03175E-04
3.9880,1.01994E-04
3.9890,1.00826E-04
3.9900,9.96711E-05
3.9910,9.85294E-05
3.9920,9.74006E-05
3.9930,9.62846E-05
3.9940,9.51813E-05
3.9950,9.40904E-05
3.9960,9.30120E-05
3.9970,9.19457E-05
3.9980,9.08916E-05
3.9990,8.98494E-05
4.0000,8.88190E-05
4.0010,8.78004E-05
4.0020,8.67933E-05
4.0030,8.57976E-05
4.0040,8.48132E-05
4.0050,8.38400E-05
4.0060,8.28778E-05
4.0070,8.19266E-05
4.0080,8.09862E-05
4.0090,8.00564E-05
4.0100,7.91373E-05
4.0110,7.82285E-05
4.0120,7.73301E-05
4.0130,7.64419E-05
4.0140,7.55638E-05
4.0150,7.46957E-05
4.0160,7.38375E-05
4.0170,7.29890E-05
4.0180,7.21502E-05
4.0190,7.13209E-05
4.0200,7.05010E-05
4.0210,6.96905E-05
4.0220,6.88892E-05
4.0230,6.80970E-05
4.0240,6.73139E-05
4.0250,6.65396E-05
4.0260,6.57742E-05
4.0270,6.50175E-05
4.0280,6.42694E-05
4.0290,6.35298E-05
4.0300,6.27987E-05
4.0310,6.20759E-05
4.0320,6.13613E-05
4.0330,6.06549E-05
4.0340,5.99565E-05
4.0350,5.92661E-05
4.0360,5.85836E-05
4.0370,5.79088E-05
4.0380,5.72418E-05
4.0390,5.65823E-05
4.0400,5.59304E-05
4.0410,5.52859E-05
4.0420,5.46488E-05
4.0430,5.40189E-05
4.0440,5.33963E-05
4.0450,5.27807E-05
4.0460,5.21722E-05
4.0470,5.15706E-05
4.0480,5.09759E-05
4.0490,5.03880E-05
4.0500,4.98068E-05
4.0510,4.92322E-05
4.0520,4.86642E-05
4.0530,4.81027E-05
4.0540,4.75477E-05
4.0550,4.69989E-05
4.0560,4.64565E-05
4.0570,4.59202E-05
4.0580,4.53901E-05
4.0590,4.48660E-05
4.0600,4.43479E-05
4.0610,4.38358E-05
4.0620,4.33295E-05
4.0630,4.28290E-05
4.0640,4.23343E-05
4.0650,4.18452E-05
4.0660,4.13617E-05
4.0670,4.08837E-05
4.0680,4.04113E-05
4.0690,3.99442E-05
4.0700,3.94825E-05
4.0710,3.90260E-05
4.0720,3.85748E-05
4.0730,3.81288E-05
4.0740,3.76879E-05
4.0750,3.72520E-05
4.0760,3.68211E-05
4.0770,3.63952E-05
4.0780,3.59741E-05
4.0790,3.55579E-05
4.0800,3.51465E-05
4.0810,3.47397E-05
4.0820,3.43377E-05
4.0830,3.39402E-05
4.0840,3.35473E-05
4.0850,3.31590E-05
4.0860,3.27750E-05
4.0870,3.23955E-05
4.0880,3.20204E-05
4.0890,3.16495E-05
4.0900,3.12829E-05
4.0910,3.09205E-05
4.0920,3.05623E-05
4.0930,3.02082E-05
4.0940,2.98582E-05
4.0950,2.95122E-05
4.0960,2.91701E-05
4.0970,2.88320E-05
4.0980,2.84978E-05
4.0990,2.81674E-05
4.1000,2.78408E-05
4.1010,2.75180E-05
4.1020,2.71989E-05
4.1030,2.68834E-05
4.1040,2.65716E-05
4.1050,2.62634E-05
4.1060,2.59587E-05
4.1070,2.56575E-05
4.1080,2.53598E-05
4.1090,2.50655E-05
4.1100,2.47746E-05
4.1110,2.44870E-05
4.1120,2.42028E-05
4.1130,2.39218E-05
4.1140,2.36441E-05
4.1150,2.33696E-05
4.1160,2.30982E-05
4.1170,2.28299E-05
4.1180,2.25648E-05
4.1190,2.23027E-05
4.1200,2.20436E-05
4.1210,2.17875E-05
4.1220,2.15344E-05
4.1230,2.12841E-05
4.1240,2.10368E-05
4.1250,2.07923E-05
4.1260,2.05506E-05
4.1270,2.03117E-05
4.1280,2.00756E-05
4.1290,1.98422E-05
4.1300,1.96115E-05
4.1310,1.93834E-05
4.1320,1.91580E-05
4.1330,1.89352E-05
4.1340,1.87150E-05
4.1350,1.84973E-05
4.1360,1.82821E-05
4.1370,1.80694E-05
4.1380,1.78591E-05
4.1390,1.76513E-05
4.1400,1.74458E-05
4.1410,1.72428E-05
4.1420,1.70421E-05
4.1430,1.68437E-05
4.1440,1.66476E-05
4.1450,1.64538E-05
4.1460,1.62622E-05
4.1470,1.60728E-05
4.1480,1.58856E-05
4.1490,1.57006E-05
4.1500,1.55177E-05
4.1510,1.53369E-05
4.1520,1.51583E-05
4.1530,1.49816E-05
4.1540,1.48071E-05
4.1550,1.46345E-05
4.1560,1.44640E-05
4.1570,1.42954E-05
4.1580,1.41288E-05
4.1590,1.39640E-05
4.1600,1.38012E-05
4.1610,1.36403E-05
4.1620,1.34813E-05
4.1630,1.33241E-05
4.1640,1.31687E-05
4.1650,1.30151E-05
4.1660,1.28633E-05
4.1670,1.27132E-05
4.1680,1.25649E-05
4.1690,1.24183E-05
4.1700,1.22734E-05
4.1710,1.21302E-05
4.1720,1.19886E-05
4.1730,1.18487E-05
4.1740,1.17104E-05
4.1750,1.15737E-05
4.1760,1.14386E-05
4.1770,1.13050E-05
4.1780,1.11730E-05
4.1790,1.10426E-05
4.1800,1.09136E-05
4.1810,1.07862E-05
4.1820,1.06602E-05
4.1830,1.05357E-05
4.1840,1.04126E-05
4.1850,1.02909E-05
4.1860,1.01707E-05
4.1870,1.00519E-05
4.1880,9.93440E-06
4.1890,9.81830E-06
4.1900,9.70355E-06
4.1910,9.59013E-06
4.1920,9.47803E-06
4.1930,9.36723E-06
4.1940,9.25771E-06
4.1950,9.14947E-06
4.1960,9.04248E-06
4.1970,8.93674E-06
4.1980,8.83223E-06
4.1990,8.72893E-06
4.2000,8.62683E-06
4.2010,8.52591E-06
4.2020,8.42617E-06
4.2030,8.32759E-06
4.2040,8.23015E-06
4.2050,8.13385E-06
4.2060,8.03866E-06
4.2070,7.94458E-06
4.2080,7.85160E-06
4.2090,7.75970E-06
4.2100,7.66886E-06
4.2110,7.57909E-06
4.2120,7.49035E-06
4.2130,7.40265E-06
4.2140,7.31597E-06
4.2150,7.23030E-06
4.2160,7.14562E-06
4.2170,7.06193E-06
4.2180,6.97921E-06
4.2190,6.89746E-06
4.2200,6.81666E-06
4.2210,6.73679E-06
4.2220,6.65786E-06
4.2230,6.57985E-06
4.2240,6.50274E-06
4.2250,6.42654E-06
4.2260,6.35122E-06
4.2270,6.27677E-06
4.2280,6.20320E-06
4.2290,6.13048E-06
4.2300,6.05861E-06
4.2310,5.98758E-06
4.2320,5.91737E-06
4.2330,5.84798E-06
4.2340,5.77940E-06
4.2350,5.71162E-06
4.2360,5.64463E-06
4.2370,5.57842E-06
4.2380,5.51299E-06
4.2390,5.44831E-06
4.2400,5.38439E-06
4.2410,5.32122E-06
4.2420,5.25878E-06
4.2430,5.19707E-06
4.2440,5.13608E-06
4.2450,5.07580E-06
4.2460,5.01622E-06
4.2470,4.95734E-06
4.2480,4.89915E-06
4.2490,4.84163E-06
4.2500,4.78479E-06
4.2510,4.72861E-06
4.2520,4.67309E-06
4.2530,4.61821E-06
4.2540,4.56397E-06
4.2550,4.51037E-06
4.2560,4.45740E-06
4.2570,4.40504E-06
4.2580,4.35329E-06
4.2590,4.30215E-06
4.2600,4.25160E-06
4.2610,4.20165E-06
4.2620,4.15228E-06
4.2630,4.10348E-06
4.2640,4.05526E-06
4.2650,4.00760E-06
4.2660,3.96050E-06
4.2670,3.91394E-06
4.2680,3.86793E-06
4.2690,3.82246E-06
4.2700,3.77752E-06
4.2710,3.73311E-06
4.2720,3.68921E-06
4.2730,3.64583E-06
4.2740,3.60296E-06
4.2750,3.56058E-06
4.2760,3.51870E-06
4.2770,3.47732E-06
4.2780,3.43641E-06
4.2790,3.39599E-06
4.2800,3.35603E-06
4.2810,3.31655E-06
4.2820,3.27752E-06
4.2830,3.23896E-06
4.2840,3.20084E-06
4.2850,3.16317E-06
4.2860,3.12594E-06
4.2870,3.08915E-06
4.2880,3.05279E-06
4.2890,3.01685E-06
4.2900,2.98134E-06
4.2910,2.94624E-06
4.2920,2.91155E-06
4.2930,2.87727E-06
4.2940,2.84338E-06
4.2950,2.80990E-06
4.2960,2.77681E-06
4.2970,2.74410E-06
4.2980,2.71178E-06
4.2990,2.67984E-06
4.3000,2.64827E-06
4.3010,2.61707E-06
4.3020,2.58624E-06
4.3030,2.55577E-06
4.3040,2.52565E-06
4.3050,2.49589E-06
4.3060,2.46648E-06
4.3070,2.43741E-06
4.3080,2.40868E-06
4.3090,2.38029E-06
4.3100,2.35223E-06
4.3110,2.32451E-06
4.3120,2.29710E-06
4.3130,2.27002E-06
4.3140,2.24326E-06
4.3150,2.21680E-06
4.3160,2.19066E-06
4.3170,2.16483E-06
4.3180,2.13930E-06
4.3190,2.11407E-06
4.3200,2.08913E-06
4.3210,2.06449E-06
4.3220,2.04014E-06
4.3230,2.01607E-06
4.3240,1.99229E-06
4.3250,1.96878E-06
4.3260,1.94555E-06
4.3270,1.92259E-06
4.3280,1.89991E-06
4.3290,1.87749E-06
4.3300,1.85533E-06
4.3310,1.83343E-06
4.3320,1.81179E-06
4.3330,1.79040E-06
4.3340,1.76927E-06
4.3350,1.74838E-06
4.3360,1.72774E-06
4.3370,1.70734E-06
4.3380,1.68718E-06
4.3390,1.66726E-06
4.3400,1.64757E-06
4.3410,1.62811E-06
4.3420,1.60888E-06
4.3430,1.58988E-06
4.3440,1.57110E-06
4.3450,1.55254E-06
4.3460,1.53420E-06
4.3470,1.51608E-06
4.3480,1.49817E-06
4.3490,1.48047E-06
4.3500,1.46297E-06
4.3510,1.44569E-06
4.3520,1.42860E-06
4.3530,1.41172E-06
4.3540,1.39504E-06
4.3550,1.37855E-06
4.3560,1.36225E-06
4.3570,1.34615E-06
4.3580,1.33024E-06
4.3590,1.31451E-06
4.3600,1.29897E-06
4.3610,1.28361E-06
4.3620,1.26844E-06
4.3630,1.25344E-06
4.3640,1.23862E-06
4.3650,1.22397E-06
4.3660,1.20949E-06
4.3670,1.19519E-06
4.3680,1.18105E-06
4.3690,1.16708E-06
4.3700,1.15328E-06
4.3710,1.13963E-06
4.3720,1.12615E-06
4.3730,1.11283E-06
4.3740,1.09966E-06
4.3750,1.08665E-06
4.3760,1.07379E-06
4.3770,1.06108E-06
4.3780,1.04853E-06
4.3790,1.03612E-06
4.3800,1.02386E-06
4.3810,1.01174E-06
4.3820,9.99761E-07
4.3830,9.87927E-07
4.3840,9.76232E-07
4.3850,9.64674E-07
4.3860,9.53253E-07
4.3870,9.41967E-07
4.3880,9.30813E-07
4.3890,9.19791E-07
4.3900,9.08899E-07
4.3910,8.98136E-07
4.3920,8.87499E-07
4.3930,8.76988E-07
4.3940,8.66600E-07
4.3950,8.56335E-07
4.3960,8.46191E-07
4.3970,8.36167E-07
4.3980,8.26261E-07
4.3990,8.16472E-07
4.4000,8.06799E-07
4.4010,7.97239E-07
4.4020,7.87792E-07
4.4030,7.78457E-07
4.4040,7.69232E-07
4.4050,7.60116E-07
4.4060,7.51107E-07
4.4070,7.42205E-07
4.4080,7.33407E-07
4.4090,7.24714E-07
4.4100,7.16123E-07
4.4110,7.07633E-07
4.4120,6.99244E-07
4.4130,6.90954E-07
4.4140,6.82762E-07
4.4150,6.74666E-07
4.4160,6.66666E-07
4.4170,6.58760E-07
4.4180,6.50948E-07
4.4190,6.43228E-07
4.4200,6.35599E-07
4.4210,6.28061E-07
4.4220,6.20611E-07
4.4230,6.13250E-07
4.4240,6.05975E-07
4.4250,5.98786E-07
4.4260,5.91682E-07
4.4270,5.84662E-07
4.4280,5.77726E-07
4.4290,5.70871E-07
4.4300,5.64097E-07
4.4310,5.57403E-07
4.4320,5.50788E-07
4.4330,5.44251E-07
4.4340,5.37792E-07
4.4350,5.31409E-07
4.4360,5.25101E-07
4.4370,5.18868E-07
4.4380,5.12709E-07
4.4390,5.06623E-07
4.4400,5.00608E-07
4.4410,4.94665E-07
4.4420,4.88792E-07
4.4430,4.82988E-07
4.4440,4.77253E-07
4.4450,4.71586E-07
4.4460,4.65986E-07
4.4470,4.60452E-07
4.4480,4.54983E-07
4.4490,4.49580E-07
4.4500,4.44240E-07
4.4510,4.38963E-07
4.4520,4.33749E-07
4.4530,4.28596E-07
4.4540,4.23505E-07
4.4550,4.18474E-07
4.4560,4.13502E-07
4.4570,4.08589E-07
4.4580,4.03734E-07
4.4590,3.98937E-07
4.4600,3.94196E-07
4.4610,3.89512E-07
4.4620,3.84883E-07
4.4630,3.80309E-07
4.4640,3.75789E-07
4.4650,3.71322E-07
4.4660,3.66909E-07
4.4670,3.62547E-07
4.4680,3.58238E-07
4.4690,3.53979E-07
4.4700,3.49771E-07
4.4710,3.45612E-07
4.4720,3.41503E-07
4.4730,3.37443E-07
4.4740,3.33430E-07
4.4750,3.29466E-07
4.4760,3.25548E-07
4.4770,3.21676E-07
4.4780,3.17851E-07
4.4790,3.14070E-07
4.4800,3.10335E-07
4.4810,3.06644E-07
4.4820,3.02996E-07
4.4830,2.99392E-07
4.4840,2.95831E-07
4.4850,2.92311E-07
4.4860,2.88834E-07
4.4870,2.85398E-07
4.4880,2.82002E-07
4.4890,2.78647E-07
4.4900,2.75331E-07
4.4910,2.72055E-07
4.4920,2.68817E-07
4.4930,2.65618E-07
4.4940,2.62457E-07
4.4950,2.59334E-07
4.4960,2.56247E-07
4.4970,2.53197E-07
4.4980,2.50183E-07
4.4990,2.47205E-07
4.5000,2.44262E-07
4.5010,2.41355E-07
4.5020,2.38481E-07
4.5030,2.35642E-07
4.5040,2.32836E-07
4.5050,2.30064E-07
4.5060,2.27325E-07
4.5070,2.24618E-07
4.5080,2.21943E-07
4.5090,2.19300E-07
4.5100,2.16689E-07
4.5110,2.14108E-07
4.5120,2.11558E-07
4.5130,2.09038E-07
4.5140,2.06548E-07
4.5150,2.04088E-07
4.5160,2.01657E-07
4.5170,1.99255E-07
4.5180,1.96881E-07
4.5190,1.94535E-07
4.5200,1.92218E-07
4.5210,1.89928E-07
4.5220,1.87665E-07
4.5230,1.85429E-07
4.5240,1.83219E-07
4.5250,1.81036E-07
4.5260,1.78878E-07
4.5270,1.76747E-07
4.5280,1.74640E-07
4.5290,1.72559E-07
4.5300,1.70502E-07
4.5310,1.68470E-07
4.5320,1.66462E-07
4.5330,1.64477E-07
4.5340,1.62517E-07
4.5350,1.60579E-07
4.5360,1.58665E-07
4.5370,1.56773E-07
4.5380,1.54904E-07
4.5390,1.53057E-07
4.5400,1.51232E-07
4.5410,1.49429E-07
4.5420,1.47647E-07
4.5430,1.45887E-07
4.5440,1.44147E-07
4.5450,1.42428E-07
4.5460,1.40729E-07
4.5470,1.39051E-07
4.5480,1.37392E-07
4.5490,1.35753E-07
4.5500,1.34134E-07
4.5510,1.32534E-07
4.5520,1.30953E-07
4.5530,1.29391E-07
4.5540,1.27847E-07
4.5550,1.26322E-07
4.5560,1.24815E-07
4.5570,1.23326E-07
4.5580,1.21854E-07
4.5590,1.20400E-07
4.5600,1.18963E-07
4.5610,1.17544E-07
4.5620,1.16141E-07
4.5630,1.14755E-07
4.5640,1.13386E-07
4.5650,1.12032E-07
4.5660,1.10695E-07
4.5670,1.09374E-07
4.5680,1.08068E-07
4.5690,1.06778E-07
4.5700,1.05504E-07
4.5710,1.04244E-07
4.5720,1.03000E-07
4.5730,1.01770E-07
4.5740,1.00555E-07
4.5750,9.93545E-08
4.5760,9.81683E-08
4.5770,9.69961E-08
4.5780,9.58379E-08
4.5790,9.46935E-08
4.5800,9.35627E-08
4.5810,9.24454E-08
4.5820,9.13413E-08
4.5830,9.02505E-08
4.5840,8.91726E-08
4.5850,8.81075E-08
4.5860,8.70552E-08
4.5870,8.60153E-08
4.5880,8.49879E-08
4.5890,8.39726E-08
4.5900,8.29695E-08
4.5910,8.19783E-08
4.5920,8.09990E-08
4.5930,8.00313E-08
4.5940,7.90751E-08
4.5950,7.81303E-08
4.5960,7.71967E-08
4.5970,7.62743E-08
4.5980,7.53629E-08
4.5990,7.44623E-08
4.6000,7.35725E-08
4.6010,7.26933E-08
4.6020,7.18245E-08
4.6030,7.09661E-08
4.6040,7.01180E-08
4.6050,6.92799E-08
4.6060,6.84518E-08
4.6070,6.76336E-08
4.6080,6.68252E-08
4.6090,6.60263E-08
4.6100,6.52370E-08
4.6110,6.44571E-08
4.6120,6.36866E-08
4.6130,6.29252E-08
4.6140,6.21728E-08
4.6150,6.14295E-08
4.6160,6.06950E-08
4.6170,5.99692E-08
4.6180,5.92521E-08
4.6190,5.85436E-08
4.6200,5.78435E-08
4.6210,5.71518E-08
4.6220,5.64683E-08
4.6230,5.57930E-08
4.6240,5.51257E-08
4.6250,5.44664E-08
4.6260,5.38149E-08
4.6270,5.31712E-08
4.6280,5.25352E-08
4.6290,5.19068E-08
4.6300,5.12859E-08
4.6310,5.06723E-08
4.6320,5.00661E-08
4.6330,4.94672E-08
4.6340,4.88753E-08
4.6350,4.82906E-08
4.6360,4.77128E-08
4.6370,4.71419E-08
4.6380,4.65778E-08
4.6390,4.60205E-08
4.6400,4.54698E-08
4.6410,4.49257E-08
4.6420,4.43880E-08
4.6430,4.38568E-08
4.6440,4.33320E-08
4.6450,4.28134E-08
4.6460,4.23009E-08
4.6470,4.17946E-08
4.6480,4.12944E-08
4.6490,4.08001E-08
4.6500,4.03117E-08
4.6510,3.98292E-08
4.6520,3.93524E-08
4.6530,3.88813E-08
4.6540,3.84158E-08
4.6550,3.79559E-08
4.6560,3.75015E-08
4.6570,3.70525E-08
4.6580,3.66088E-08
4.6590,3.61705E-08
4.6600,3.57374E-08
4.6610,3.53095E-08
4.6620,3.48866E-08
4.6630,3.44689E-08
4.6640,3.40561E-08
4.6650,3.36482E-08
4.6660,3.32453E-08
4.6670,3.28471E-08
4.6680,3.24537E-08
4.6690,3.20650E-08
4.6700,3.16809E-08
4.6710,3.13015E-08
4.6720,3.09265E-08
4.6730,3.05561E-08
4.6740,3.01900E-08
4.6750,2.98284E-08
4.6760,2.94710E-08
4.6770,2.91180E-08
4.6780,2.87691E-08
4.6790,2.84244E-08
4.6800,2.80839E-08
4.6810,2.77474E-08
4.6820,2.74149E-08
4.6830,2.70864E-08
4.6840,2.67618E-08
4.6850,2.64411E-08
4.6860,2.61243E-08
4.6870,2.58112E-08
4.6880,2.55019E-08
4.6890,2.51963E-08
4.6900,2.48943E-08
4.6910,2.45959E-08
4.6920,2.43011E-08
4.6930,2.40099E-08
4.6940,2.37221E-08
4.6950,2.34377E-08
4.6960,2.31568E-08
4.6970,2.28792E-08
4.6980,2.26049E-08
4.6990,2.23339E-08
4.7000,2.20662E-08
4.7010,2.18016E-08
4.7020,2.15403E-08
4.7030,2.12820E-08
4.7040,2.10268E-08
4.7050,2.07747E-08
4.7060,2.05256E-08
4.7070,2.02795E-08
4.7080,2.00363E-08
4.7090,1.97961E-08
4.7100,1.95587E-08
4.7110,1.93241E-08
4.7120,1.90924E-08
4.7130,1.88634E-08
4.7140,1.86372E-08
4.7150,1.84136E-08
4.7160,1.81928E-08
4.7170,1.79746E-08
4.7180,1.77590E-08
4.7190,1.75460E-08
4.7200,1.73355E-08
4.7210,1.71276E-08
4.7220,1.69221E-08
4.7230,1.67191E-08
4.7240,1.65185E-08
4.7250,1.63203E-08
4.7260,1.61245E-08
4.7270,1.59311E-08
4.7280,1.57400E-08
4.7290,1.55511E-08
4.7300,1.53645E-08
4.7310,1.51802E-08
4.7320,1.49980E-08
4.7330,1.48180E-08
4.7340,1.46402E-08
4.7350,1.44645E-08
4.7360,1.42910E-08
4.7370,1.41194E-08
4.7380,1.39500E-08
4.7390,1.37826E-08
4.7400,1.36172E-08
4.7410,1.34537E-08
4.7420,1.32922E-08
4.7430,1.31327E-08
4.7440,1.29751E-08
4.7450,1.28193E-08
4.7460,1.26654E-08
4.7470,1.25134E-08
4.7480,1.23632E-08
4.7490,1.22148E-08
4.7500,1.20681E-08
4.7510,1.19233E-08
4.7520,1.17801E-08
4.7530,1.16387E-08
4.7540,1.14989E-08
4.7550,1.13609E-08
4.7560,1.12245E-08
4.7570,1.10897E-08
4.7580,1.09565E-08
4.7590,1.08250E-08
4.7600,1.06950E-08
4.7610,1.05665E-08
4.7620,1.04397E-08
4.7630,1.03143E-08
4.7640,1.01904E-08
4.7650,1.00680E-08
4.7660,9.94711E-09
4.7670,9.82764E-09
4.7680,9.70960E-09
4.7690,9.59298E-09
4.7700,9.47776E-09
4.7710,9.36391E-09
4.7720,9.25144E-09
4.7730,9.14031E-09
4.7740,9.03051E-09
4.7750,8.92203E-09
4.7760,8.81484E-09
4.7770,8.70895E-09
4.7780,8.60432E-09
4.7790,8.50095E-09
4.7800,8.39881E-09
4.7810,8.29791E-09
4.7820,8.19821E-09
4.7830,8.09970E-09
4.7840,8.00238E-09
4.7850,7.90623E-09
4.7860,7.81122E-09
4.7870,7.71736E-09
4.7880,7.62462E-09
4.7890,7.53300E-09
4.7900,7.44247E-09
4.7910,7.35303E-09
4.7920,7.26466E-09
4.7930,7.17735E-09
4.7940,7.09109E-09
4.7950,7.00587E-09
4.7960,6.92166E-09
4.7970,6.83847E-09
4.7980,6.75627E-09
4.7990,6.67506E-09
4.8000,6.59482E-09
4.8010,6.51555E-09
4.8020,6.43723E-09
4.8030,6.35985E-09
4.8040,6.28339E-09
4.8050,6.20785E-09
4.8060,6.13322E-09
4.8070,6.05949E-09
4.8080,5.98664E-09
4.8090,5.91466E-09
4.8100,5.84355E-09
4.8110,5.77329E-09
4.8120,5.70387E-09
4.8130,5.63529E-09
4.8140,5.56753E-09
4.8150,5.50058E-09
4.8160,5.43444E-09
4.8170,5.36909E-09
4.8180,5.30452E-09
4.8190,5.24073E-09
4.8200,5.17771E-09
4.8210,5.11544E-09
4.8220,5.05392E-09
4.8230,4.99313E-09
4.8240,4.93308E-09
4.8250,4.87375E-09
4.8260,4.81513E-09
4.8270,4.75721E-09
4.8280,4.69999E-09
4.8290,4.64346E-09
4.8300,4.58760E-09
4.8310,4.53242E-09
4.8320,4.47790E-09
4.8330,4.42403E-09
4.8340,4.37081E-09
4.8350,4.31823E-09
4.8360,4.26628E-09
4.8370,4.21495E-09
4.8380,4.16424E-09
4.8390,4.11414E-09
4.8400,4.06464E-09
4.8410,4.01574E-09
4.8420,3.96742E-09
4.8430,3.91968E-09
4.8440,3.87252E-09
4.8450,3.82592E-09
4.8460,3.77988E-09
4.8470,3.73440E-09
4.8480,3.68946E-09
4.8490,3.64506E-09
4.8500,3.60119E-09
4.8510,3.55786E-09
4.8520,3.51504E-09
4.8530,3.47273E-09
4.8540,3.43094E-09
4.8550,3.38965E-09
4.8560,3.34885E-09
4.8570,3.30854E-09
4.8580,3.26872E-09
4.8590,3.22937E-09
4.8600,3.19050E-09
4.8610,3.15210E-09
4.8620,3.11416E-09
4.8630,3.07667E-09
4.8640,3.03963E-09
4.8650,3.00304E-09
4.8660,2.96689E-09
4.8670,2.93117E-09
4.8680,2.89588E-09
4.8690,2.86102E-09
4.8700,2.82657E-09
4.8710,2.79254E-09
4.8720,2.75892E-09
4.8730,2.72570E-09
4.8740,2.69288E-09
4.8750,2.66046E-09
4.8760,2.62843E-09
4.8770,2.59678E-09
4.8780,2.56551E-09
4.8790,2.53461E-09
4.8800,2.50409E-09
4.8810,2.47394E-09
4.8820,2.44415E-09
4.8830,2.41471E-09
4.8840,2.38563E-09
4.8850,2.35690E-09
4.8860,2.32851E-09
4.8870,2.30047E-09
4.8880,2.27276E-09
4.8890,2.24539E-09
4.8900,2.21835E-09
4.8910,2.19163E-09
4.8920,2.16523E-09
4.8930,2.13915E-09
4.8940,2.11338E-09
4.8950,2.08792E-09
4.8960,2.06277E-09
4.8970,2.03792E-09
4.8980,2.01337E-09
4.8990,1.98912E-09
4.9000,1.96516E-09
4.9010,1.94148E-09
4.9020,1.91809E-09
4.9030,1.89498E-09
4.9040,1.87215E-09
4.9050,1.84960E-09
4.9060,1.82731E-09
4.9070,1.80530E-09
4.9080,1.78354E-09
4.9090,1.76205E-09
4.9100,1.74082E-09
4.9110,1.71985E-09
4.9120,1.69912E-09
4.9130,1.67865E-09
4.9140,1.65842E-09
4.9150,1.63843E-09
4.9160,1.61869E-09
4.9170,1.59918E-09
4.9180,1.57991E-09
4.9190,1.56087E-09
4.9200,1.54206E-09
4.9210,1.52347E-09
4.9220,1.50511E-09
4.9230,1.48697E-09
4.9240,1.46905E-09
4.9250,1.45134E-09
4.9260,1.43385E-09
4.9270,1.41657E-09
4.9280,1.39949E-09
4.9290,1.38262E-09
4.9300,1.36596E-09
4.9310,1.34949E-09
4.9320,1.33322E-09
4.9330,1.31715E-09
4.9340,1.30127E-09
4.9350,1.28559E-09
4.9360,1.27009E-09
4.9370,1.25478E-09
4.9380,1.23965E-09
4.9390,1.22470E-09
4.9400,1.20994E-09
4.9410,1.19535E-09
4.9420,1.18094E-09
4.9430,1.16670E-09
4.9440,1.15263E-09
4.9450,1.13874E-09
4.9460,1.12500E-09
4.9470,1.11144E-09
4.9480,1.09804E-09
4.9490,1.08480E-09
4.9500,1.07172E-09
4.9510,1.05879E-09
4.9520,1.04602E-09
4.9530,1.03341E-09
4.9540,1.02095E-09
4.9550,1.00864E-09
4.9560,9.96471E-10



==> anc/A_state_wvfncts/v26.csv <==
Level v=26

0.8750,9.60062E-10
0.8760,1.08743E-09
0.8770,1.23130E-09
0.8780,1.39373E-09
0.8790,1.57708E-09
0.8800,1.78396E-09
0.8810,2.01730E-09
0.8820,2.28042E-09
0.8830,2.57700E-09
0.8840,2.91120E-09
0.8850,3.28765E-09
0.8860,3.71155E-09
0.8870,4.18873E-09
0.8880,4.72569E-09
0.8890,5.32972E-09
0.8900,6.00898E-09
0.8910,6.77256E-09
0.8920,7.63064E-09
0.8930,8.59460E-09
0.8940,9.67713E-09
0.8950,1.08924E-08
0.8960,1.22562E-08
0.8970,1.37863E-08
0.8980,1.55021E-08
0.8990,1.74258E-08
0.9000,1.95817E-08
0.9010,2.19970E-08
0.9020,2.47020E-08
0.9030,2.77305E-08
0.9040,3.11199E-08
0.9050,3.49119E-08
0.9060,3.91531E-08
0.9070,4.38948E-08
0.9080,4.91944E-08
0.9090,5.51156E-08
0.9100,6.17288E-08
0.9110,6.91125E-08
0.9120,7.73537E-08
0.9130,8.65487E-08
0.9140,9.68044E-08
0.9150,1.08239E-07
0.9160,1.20984E-07
0.9170,1.35185E-07
0.9180,1.51002E-07
0.9190,1.68613E-07
0.9200,1.88216E-07
0.9210,2.10026E-07
0.9220,2.34286E-07
0.9230,2.61260E-07
0.9240,2.91243E-07
0.9250,3.24557E-07
0.9260,3.61561E-07
0.9270,4.02648E-07
0.9280,4.48253E-07
0.9290,4.98856E-07
0.9300,5.54985E-07
0.9310,6.17221E-07
0.9320,6.86205E-07
0.9330,7.62642E-07
0.9340,8.47307E-07
0.9350,9.41053E-07
0.9360,1.04482E-06
0.9370,1.15963E-06
0.9380,1.28663E-06
0.9390,1.42705E-06
0.9400,1.58226E-06
0.9410,1.75376E-06
0.9420,1.94318E-06
0.9430,2.15233E-06
0.9440,2.38318E-06
0.9450,2.63790E-06
0.9460,2.91885E-06
0.9470,3.22861E-06
0.9480,3.57004E-06
0.9490,3.94622E-06
0.9500,4.36055E-06
0.9510,4.81673E-06
0.9520,5.31882E-06
0.9530,5.87123E-06
0.9540,6.47879E-06
0.9550,7.14677E-06
0.9560,7.88092E-06
0.9570,8.68748E-06
0.9580,9.57330E-06
0.9590,1.05458E-05
0.9600,1.16131E-05
0.9610,1.27840E-05
0.9620,1.40681E-05
0.9630,1.54758E-05
0.9640,1.70184E-05
0.9650,1.87084E-05
0.9660,2.05590E-05
0.9670,2.25848E-05
0.9680,2.48016E-05
0.9690,2.72266E-05
0.9700,2.98781E-05
0.9710,3.27765E-05
0.9720,3.59435E-05
0.9730,3.94027E-05
0.9740,4.31796E-05
0.9750,4.73020E-05
0.9760,5.17997E-05
0.9770,5.67051E-05
0.9780,6.20532E-05
0.9790,6.78818E-05
0.9800,7.42316E-05
0.9810,8.11467E-05
0.9820,8.86745E-05
0.9830,9.68663E-05
0.9840,1.05777E-04
0.9850,1.15467E-04
0.9860,1.25999E-04
0.9870,1.37443E-04
0.9880,1.49873E-04
0.9890,1.63368E-04
0.9900,1.78015E-04
0.9910,1.93906E-04
0.9920,2.11138E-04
0.9930,2.29820E-04
0.9940,2.50064E-04
0.9950,2.71993E-04
0.9960,2.95739E-04
0.9970,3.21440E-04
0.9980,3.49249E-04
0.9990,3.79325E-04
1.0000,4.11841E-04
1.0010,4.46981E-04
1.0020,4.84942E-04
1.0030,5.25934E-04
1.0040,5.70182E-04
1.0050,6.17925E-04
1.0060,6.69419E-04
1.0070,7.24936E-04
1.0080,7.84767E-04
1.0090,8.49221E-04
1.0100,9.18628E-04
1.0110,9.93337E-04
1.0120,1.07372E-03
1.0130,1.16018E-03
1.0140,1.25312E-03
1.0150,1.35301E-03
1.0160,1.46031E-03
1.0170,1.57552E-03
1.0180,1.69918E-03
1.0190,1.83186E-03
1.0200,1.97414E-03
1.0210,2.12666E-03
1.0220,2.29010E-03
1.0230,2.46515E-03
1.0240,2.65256E-03
1.0250,2.85313E-03
1.0260,3.06768E-03
1.0270,3.29709E-03
1.0280,3.54228E-03
1.0290,3.80423E-03
1.0300,4.08396E-03
1.0310,4.38255E-03
1.0320,4.70113E-03
1.0330,5.04089E-03
1.0340,5.40308E-03
1.0350,5.78900E-03
1.0360,6.20004E-03
1.0370,6.63762E-03
1.0380,7.10326E-03
1.0390,7.59853E-03
1.0400,8.12508E-03
1.0410,8.68462E-03
1.0420,9.27896E-03
1.0430,9.90996E-03
1.0440,1.05796E-02
1.0450,1.12899E-02
1.0460,1.20429E-02
1.0470,1.28409E-02
1.0480,1.36861E-02
1.0490,1.45810E-02
1.0500,1.55280E-02
1.0510,1.65296E-02
1.0520,1.75884E-02
1.0530,1.87073E-02
1.0540,1.98890E-02
1.0550,2.11364E-02
1.0560,2.24525E-02
1.0570,2.38404E-02
1.0580,2.53034E-02
1.0590,2.68446E-02
1.0600,2.84675E-02
1.0610,3.01754E-02
1.0620,3.19720E-02
1.0630,3.38607E-02
1.0640,3.58454E-02
1.0650,3.79297E-02
1.0660,4.01174E-02
1.0670,4.24126E-02
1.0680,4.48192E-02
1.0690,4.73410E-02
1.0700,4.99824E-02
1.0710,5.27472E-02
1.0720,5.56398E-02
1.0730,5.86642E-02
1.0740,6.18246E-02
1.0750,6.51253E-02
1.0760,6.85704E-02
1.0770,7.21641E-02
1.0780,7.59107E-02
1.0790,7.98142E-02
1.0800,8.38786E-02
1.0810,8.81081E-02
1.0820,9.25065E-02
1.0830,9.70778E-02
1.0840,1.01826E-01
1.0850,1.06753E-01
1.0860,1.11865E-01
1.0870,1.17163E-01
1.0880,1.22652E-01
1.0890,1.28333E-01
1.0900,1.34210E-01
1.0910,1.40285E-01
1.0920,1.46560E-01
1.0930,1.53037E-01
1.0940,1.59717E-01
1.0950,1.66602E-01
1.0960,1.73693E-01
1.0970,1.80990E-01
1.0980,1.88493E-01
1.0990,1.96201E-01
1.1000,2.04114E-01
1.1010,2.12229E-01
1.1020,2.20547E-01
1.1030,2.29062E-01
1.1040,2.37773E-01
1.1050,2.46676E-01
1.1060,2.55767E-01
1.1070,2.65039E-01
1.1080,2.74488E-01
1.1090,2.84107E-01
1.1100,2.93889E-01
1.1110,3.03826E-01
1.1120,3.13909E-01
1.1130,3.24128E-01
1.1140,3.34473E-01
1.1150,3.44932E-01
1.1160,3.55494E-01
1.1170,3.66146E-01
1.1180,3.76872E-01
1.1190,3.87659E-01
1.1200,3.98490E-01
1.1210,4.09350E-01
1.1220,4.20219E-01
1.1230,4.31080E-01
1.1240,4.41912E-01
1.1250,4.52696E-01
1.1260,4.63410E-01
1.1270,4.74032E-01
1.1280,4.84538E-01
1.1290,4.94904E-01
1.1300,5.05107E-01
1.1310,5.15119E-01
1.1320,5.24914E-01
1.1330,5.34466E-01
1.1340,5.43747E-01
1.1350,5.52728E-01
1.1360,5.61379E-01
1.1370,5.69672E-01
1.1380,5.77577E-01
1.1390,5.85063E-01
1.1400,5.92099E-01
1.1410,5.98655E-01
1.1420,6.04699E-01
1.1430,6.10201E-01
1.1440,6.15130E-01
1.1450,6.19454E-01
1.1460,6.23143E-01
1.1470,6.26167E-01
1.1480,6.28496E-01
1.1490,6.30101E-01
1.1500,6.30954E-01
1.1510,6.31028E-01
1.1520,6.30294E-01
1.1530,6.28730E-01
1.1540,6.26309E-01
1.1550,6.23010E-01
1.1560,6.18811E-01
1.1570,6.13692E-01
1.1580,6.07637E-01
1.1590,6.00628E-01
1.1600,5.92653E-01
1.1610,5.83701E-01
1.1620,5.73761E-01
1.1630,5.62827E-01
1.1640,5.50897E-01
1.1650,5.37967E-01
1.1660,5.24040E-01
1.1670,5.09121E-01
1.1680,4.93217E-01
1.1690,4.76340E-01
1.1700,4.58503E-01
1.1710,4.39724E-01
1.1720,4.20024E-01
1.1730,3.99428E-01
1.1740,3.77964E-01
1.1750,3.55664E-01
1.1760,3.32562E-01
1.1770,3.08699E-01
1.1780,2.84115E-01
1.1790,2.58859E-01
1.1800,2.32978E-01
1.1810,2.06528E-01
1.1820,1.79563E-01
1.1830,1.52145E-01
1.1840,1.24337E-01
1.1850,9.62059E-02
1.1860,6.78203E-02
1.1870,3.92531E-02
1.1880,1.05793E-02
1.1890,-1.81235E-02
1.1900,-4.67755E-02
1.1910,-7.52947E-02
1.1920,-1.03598E-01
1.1930,-1.31599E-01
1.1940,-1.59212E-01
1.1950,-1.86350E-01
1.1960,-2.12924E-01
1.1970,-2.38847E-01
1.1980,-2.64029E-01
1.1990,-2.88384E-01
1.2000,-3.11824E-01
1.2010,-3.34263E-01
1.2020,-3.55616E-01
1.2030,-3.75802E-01
1.2040,-3.94740E-01
1.2050,-4.12353E-01
1.2060,-4.28567E-01
1.2070,-4.43310E-01
1.2080,-4.56517E-01
1.2090,-4.68124E-01
1.2100,-4.78074E-01
1.2110,-4.86315E-01
1.2120,-4.92799E-01
1.2130,-4.97485E-01
1.2140,-5.00339E-01
1.2150,-5.01332E-01
1.2160,-5.00442E-01
1.2170,-4.97654E-01
1.2180,-4.92963E-01
1.2190,-4.86368E-01
1.2200,-4.77877E-01
1.2210,-4.67506E-01
1.2220,-4.55281E-01
1.2230,-4.41233E-01
1.2240,-4.25403E-01
1.2250,-4.07841E-01
1.2260,-3.88602E-01
1.2270,-3.67754E-01
1.2280,-3.45368E-01
1.2290,-3.21527E-01
1.2300,-2.96321E-01
1.2310,-2.69845E-01
1.2320,-2.42204E-01
1.2330,-2.13509E-01
1.2340,-1.83878E-01
1.2350,-1.53434E-01
1.2360,-1.22308E-01
1.2370,-9.06336E-02
1.2380,-5.85501E-02
1.2390,-2.62005E-02
1.2400,6.26892E-03
1.2410,3.87093E-02
1.2420,7.09699E-02
1.2430,1.02899E-01
1.2440,1.34346E-01
1.2450,1.65157E-01
1.2460,1.95184E-01
1.2470,2.24279E-01
1.2480,2.52296E-01
1.2490,2.79095E-01
1.2500,3.04538E-01
1.2510,3.28495E-01
1.2520,3.50840E-01
1.2530,3.71454E-01
1.2540,3.90229E-01
1.2550,4.07059E-01
1.2560,4.21854E-01
1.2570,4.34527E-01
1.2580,4.45006E-01
1.2590,4.53227E-01
1.2600,4.59139E-01
1.2610,4.62701E-01
1.2620,4.63884E-01
1.2630,4.62673E-01
1.2640,4.59063E-01
1.2650,4.53064E-01
1.2660,4.44697E-01
1.2670,4.33997E-01
1.2680,4.21011E-01
1.2690,4.05799E-01
1.2700,3.88434E-01
1.2710,3.69000E-01
1.2720,3.47592E-01
1.2730,3.24320E-01
1.2740,2.99301E-01
1.2750,2.72664E-01
1.2760,2.44549E-01
1.2770,2.15103E-01
1.2780,1.84483E-01
1.2790,1.52852E-01
1.2800,1.20382E-01
1.2810,8.72470E-02
1.2820,5.36298E-02
1.2830,1.97152E-02
1.2840,-1.43092E-02
1.2850,-4.82535E-02
1.2860,-8.19275E-02
1.2870,-1.15141E-01
1.2880,-1.47706E-01
1.2890,-1.79436E-01
1.2900,-2.10149E-01
1.2910,-2.39668E-01
1.2920,-2.67820E-01
1.2930,-2.94442E-01
1.2940,-3.19377E-01
1.2950,-3.42477E-01
1.2960,-3.63604E-01
1.2970,-3.82630E-01
1.2980,-3.99441E-01
1.2990,-4.13933E-01
1.3000,-4.26015E-01
1.3010,-4.35613E-01
1.3020,-4.42663E-01
1.3030,-4.47117E-01
1.3040,-4.48945E-01
1.3050,-4.48128E-01
1.3060,-4.44666E-01
1.3070,-4.38574E-01
1.3080,-4.29880E-01
1.3090,-4.18632E-01
1.3100,-4.04891E-01
1.3110,-3.88734E-01
1.3120,-3.70251E-01
1.3130,-3.49548E-01
1.3140,-3.26746E-01
1.3150,-3.01977E-01
1.3160,-2.75387E-01
1.3170,-2.47133E-01
1.3180,-2.17382E-01
1.3190,-1.86311E-01
1.3200,-1.54109E-01
1.3210,-1.20967E-01
1.3220,-8.70872E-02
1.3230,-5.26750E-02
1.3240,-1.79402E-02
1.3250,1.69047E-02
1.3260,5.16456E-02
1.3270,8.60683E-02
1.3280,1.19960E-01
1.3290,1.53110E-01
1.3300,1.85312E-01
1.3310,2.16365E-01
1.3320,2.46073E-01
1.3330,2.74250E-01
1.3340,3.00718E-01
1.3350,3.25309E-01
1.3360,3.47865E-01
1.3370,3.68243E-01
1.3380,3.86311E-01
1.3390,4.01953E-01
1.3400,4.15066E-01
1.3410,4.25564E-01
1.3420,4.33378E-01
1.3430,4.38453E-01
1.3440,4.40754E-01
1.3450,4.40263E-01
1.3460,4.36979E-01
1.3470,4.30919E-01
1.3480,4.22118E-01
1.3490,4.10630E-01
1.3500,3.96523E-01
1.3510,3.79885E-01
1.3520,3.60819E-01
1.3530,3.39445E-01
1.3540,3.15897E-01
1.3550,2.90324E-01
1.3560,2.62887E-01
1.3570,2.33761E-01
1.3580,2.03131E-01
1.3590,1.71194E-01
1.3600,1.38154E-01
1.3610,1.04223E-01
1.3620,6.96189E-02
1.3630,3.45652E-02
1.3640,-7.12102E-04
1.3650,-3.59847E-02
1.3660,-7.10242E-02
1.3670,-1.05603E-01
1.3680,-1.39497E-01
1.3690,-1.72486E-01
1.3700,-2.04354E-01
1.3710,-2.34894E-01
1.3720,-2.63906E-01
1.3730,-2.91200E-01
1.3740,-3.16598E-01
1.3750,-3.39933E-01
1.3760,-3.61052E-01
1.3770,-3.79817E-01
1.3780,-3.96102E-01
1.3790,-4.09801E-01
1.3800,-4.20824E-01
1.3810,-4.29097E-01
1.3820,-4.34564E-01
1.3830,-4.37190E-01
1.3840,-4.36956E-01
1.3850,-4.33863E-01
1.3860,-4.27929E-01
1.3870,-4.19193E-01
1.3880,-4.07712E-01
1.3890,-3.93560E-01
1.3900,-3.76829E-01
1.3910,-3.57628E-01
1.3920,-3.36083E-01
1.3930,-3.12334E-01
1.3940,-2.86538E-01
1.3950,-2.58862E-01
1.3960,-2.29489E-01
1.3970,-1.98610E-01
1.3980,-1.66429E-01
1.3990,-1.33156E-01
1.4000,-9.90092E-02
1.4010,-6.42130E-02
1.4020,-2.89957E-02
1.4030,6.41184E-03
1.4040,4.17773E-02
1.4050,7.68688E-02
1.4060,1.11456E-01
1.4070,1.45312E-01
1.4080,1.78215E-01
1.4090,2.09950E-01
1.4100,2.40307E-01
1.4110,2.69089E-01
1.4120,2.96106E-01
1.4130,3.21182E-01
1.4140,3.44153E-01
1.4150,3.64868E-01
1.4160,3.83192E-01
1.4170,3.99005E-01
1.4180,4.12204E-01
1.4190,4.22703E-01
1.4200,4.30433E-01
1.4210,4.35346E-01
1.4220,4.37408E-01
1.4230,4.36608E-01
1.4240,4.32951E-01
1.4250,4.26462E-01
1.4260,4.17184E-01
1.4270,4.05179E-01
1.4280,3.90525E-01
1.4290,3.73319E-01
1.4300,3.53675E-01
1.4310,3.31721E-01
1.4320,3.07602E-01
1.4330,2.81475E-01
1.4340,2.53511E-01
1.4350,2.23895E-01
1.4360,1.92818E-01
1.4370,1.60486E-01
1.4380,1.27107E-01
1.4390,9.29011E-02
1.4400,5.80902E-02
1.4410,2.29014E-02
1.4420,-1.24365E-02
1.4430,-4.76935E-02
1.4440,-8.26406E-02
1.4450,-1.17051E-01
1.4460,-1.50701E-01
1.4470,-1.83373E-01
1.4480,-2.14856E-01
1.4490,-2.44945E-01
1.4500,-2.73447E-01
1.4510,-3.00178E-01
1.4520,-3.24965E-01
1.4530,-3.47649E-01
1.4540,-3.68084E-01
1.4550,-3.86140E-01
1.4560,-4.01700E-01
1.4570,-4.14666E-01
1.4580,-4.24956E-01
1.4590,-4.32504E-01
1.4600,-4.37263E-01
1.4610,-4.39204E-01
1.4620,-4.38317E-01
1.4630,-4.34608E-01
1.4640,-4.28103E-01
1.4650,-4.18846E-01
1.4660,-4.06897E-01
1.4670,-3.92335E-01
1.4680,-3.75256E-01
1.4690,-3.55769E-01
1.4700,-3.34002E-01
1.4710,-3.10095E-01
1.4720,-2.84203E-01
1.4730,-2.56493E-01
1.4740,-2.27143E-01
1.4750,-1.96342E-01
1.4760,-1.64286E-01
1.4770,-1.31183E-01
1.4780,-9.72430E-02
1.4790,-6.26834E-02
1.4800,-2.77245E-02
1.4810,7.41076E-03
1.4820,4.24989E-02
1.4830,7.73171E-02
1.4840,1.11644E-01
1.4850,1.45263E-01
1.4860,1.77961E-01
1.4870,2.09532E-01
1.4880,2.39776E-01
1.4890,2.68504E-01
1.4900,2.95534E-01
1.4910,3.20699E-01
1.4920,3.43839E-01
1.4930,3.64812E-01
1.4940,3.83487E-01
1.4950,3.99747E-01
1.4960,4.13493E-01
1.4970,4.24641E-01
1.4980,4.33123E-01
1.4990,4.38887E-01
1.5000,4.41900E-01
1.5010,4.42146E-01
1.5020,4.39626E-01
1.5030,4.34356E-01
1.5040,4.26374E-01
1.5050,4.15731E-01
1.5060,4.02497E-01
1.5070,3.86754E-01
1.5080,3.68605E-01
1.5090,3.48165E-01
1.5100,3.25561E-01
1.5110,3.00937E-01
1.5120,2.74447E-01
1.5130,2.46258E-01
1.5140,2.16544E-01
1.5150,1.85492E-01
1.5160,1.53294E-01
1.5170,1.20151E-01
1.5180,8.62664E-02
1.5190,5.18511E-02
1.5200,1.71167E-02
1.5210,-1.77228E-02
1.5220,-5.24537E-02
1.5230,-8.68629E-02
1.5240,-1.20740E-01
1.5250,-1.53878E-01
1.5260,-1.86076E-01
1.5270,-2.17138E-01
1.5280,-2.46875E-01
1.5290,-2.75108E-01
1.5300,-3.01667E-01
1.5310,-3.26392E-01
1.5320,-3.49135E-01
1.5330,-3.69760E-01
1.5340,-3.88145E-01
1.5350,-4.04181E-01
1.5360,-4.17773E-01
1.5370,-4.28843E-01
1.5380,-4.37326E-01
1.5390,-4.43175E-01
1.5400,-4.46357E-01
1.5410,-4.46857E-01
1.5420,-4.44674E-01
1.5430,-4.39825E-01
1.5440,-4.32342E-01
1.5450,-4.22274E-01
1.5460,-4.09683E-01
1.5470,-3.94647E-01
1.5480,-3.77260E-01
1.5490,-3.57627E-01
1.5500,-3.35869E-01
1.5510,-3.12117E-01
1.5520,-2.86514E-01
1.5530,-2.59215E-01
1.5540,-2.30383E-01
1.5550,-2.00190E-01
1.5560,-1.68816E-01
1.5570,-1.36448E-01
1.5580,-1.03277E-01
1.5590,-6.94988E-02
1.5600,-3.53131E-02
1.5610,-9.20548E-04
1.5620,3.34775E-02
1.5630,6.76799E-02
1.5640,1.01487E-01
1.5650,1.34704E-01
1.5660,1.67136E-01
1.5670,1.98597E-01
1.5680,2.28906E-01
1.5690,2.57888E-01
1.5700,2.85378E-01
1.5710,3.11219E-01
1.5720,3.35264E-01
1.5730,3.57377E-01
1.5740,3.77434E-01
1.5750,3.95323E-01
1.5760,4.10943E-01
1.5770,4.24210E-01
1.5780,4.35050E-01
1.5790,4.43405E-01
1.5800,4.49231E-01
1.5810,4.52499E-01
1.5820,4.53194E-01
1.5830,4.51316E-01
1.5840,4.46879E-01
1.5850,4.39913E-01
1.5860,4.30461E-01
1.5870,4.18579E-01
1.5880,4.04339E-01
1.5890,3.87825E-01
1.5900,3.69132E-01
1.5910,3.48369E-01
1.5920,3.25655E-01
1.5930,3.01120E-01
1.5940,2.74905E-01
1.5950,2.47158E-01
1.5960,2.18035E-01
1.5970,1.87701E-01
1.5980,1.56326E-01
1.5990,1.24086E-01
1.6000,9.11590E-02
1.6010,5.77292E-02
1.6020,2.39812E-02
1.6030,-9.89873E-03
1.6040,-4.37244E-02
1.6050,-7.73103E-02
1.6060,-1.10473E-01
1.6070,-1.43032E-01
1.6080,-1.74811E-01
1.6090,-2.05637E-01
1.6100,-2.35346E-01
1.6110,-2.63776E-01
1.6120,-2.90778E-01
1.6130,-3.16205E-01
1.6140,-3.39925E-01
1.6150,-3.61812E-01
1.6160,-3.81752E-01
1.6170,-3.99639E-01
1.6180,-4.15383E-01
1.6190,-4.28902E-01
1.6200,-4.40128E-01
1.6210,-4.49004E-01
1.6220,-4.55488E-01
1.6230,-4.59550E-01
1.6240,-4.61171E-01
1.6250,-4.60347E-01
1.6260,-4.57087E-01
1.6270,-4.51413E-01
1.6280,-4.43359E-01
1.6290,-4.32970E-01
1.6300,-4.20306E-01
1.6310,-4.05437E-01
1.6320,-3.88445E-01
1.6330,-3.69422E-01
1.6340,-3.48472E-01
1.6350,-3.25706E-01
1.6360,-3.01246E-01
1.6370,-2.75223E-01
1.6380,-2.47773E-01
1.6390,-2.19042E-01
1.6400,-1.89179E-01
1.6410,-1.58342E-01
1.6420,-1.26690E-01
1.6430,-9.43864E-02
1.6440,-6.15992E-02
1.6450,-2.84968E-02
1.6460,4.75129E-03
1.6470,3.79752E-02
1.6480,7.10058E-02
1.6490,1.03676E-01
1.6500,1.35820E-01
1.6510,1.67276E-01
1.6520,1.97887E-01
1.6530,2.27499E-01
1.6540,2.55966E-01
1.6550,2.83145E-01
1.6560,3.08904E-01
1.6570,3.33115E-01
1.6580,3.55661E-01
1.6590,3.76431E-01
1.6600,3.95326E-01
1.6610,4.12254E-01
1.6620,4.27136E-01
1.6630,4.39901E-01
1.6640,4.50490E-01
1.6650,4.58855E-01
1.6660,4.64958E-01
1.6670,4.68773E-01
1.6680,4.70286E-01
1.6690,4.69494E-01
1.6700,4.66405E-01
1.6710,4.61037E-01
1.6720,4.53422E-01
1.6730,4.43600E-01
1.6740,4.31623E-01
1.6750,4.17553E-01
1.6760,4.01462E-01
1.6770,3.83432E-01
1.6780,3.63553E-01
1.6790,3.41924E-01
1.6800,3.18652E-01
1.6810,2.93852E-01
1.6820,2.67645E-01
1.6830,2.40160E-01
1.6840,2.11529E-01
1.6850,1.81891E-01
1.6860,1.51388E-01
1.6870,1.20168E-01
1.6880,8.83787E-02
1.6890,5.61718E-02
1.6900,2.36999E-02
1.6910,-8.88362E-03
1.6920,-4.14254E-02
1.6930,-7.37730E-02
1.6940,-1.05775E-01
1.6950,-1.37283E-01
1.6960,-1.68151E-01
1.6970,-1.98236E-01
1.6980,-2.27401E-01
1.6990,-2.55510E-01
1.7000,-2.82437E-01
1.7010,-3.08060E-01
1.7020,-3.32261E-01
1.7030,-3.54934E-01
1.7040,-3.75976E-01
1.7050,-3.95294E-01
1.7060,-4.12804E-01
1.7070,-4.28428E-01
1.7080,-4.42098E-01
1.7090,-4.53758E-01
1.7100,-4.63356E-01
1.7110,-4.70854E-01
1.7120,-4.76223E-01
1.7130,-4.79440E-01
1.7140,-4.80498E-01
1.7150,-4.79394E-01
1.7160,-4.76137E-01
1.7170,-4.70748E-01
1.7180,-4.63253E-01
1.7190,-4.53691E-01
1.7200,-4.42108E-01
1.7210,-4.28560E-01
1.7220,-4.13109E-01
1.7230,-3.95830E-01
1.7240,-3.76801E-01
1.7250,-3.56109E-01
1.7260,-3.33850E-01
1.7270,-3.10124E-01
1.7280,-2.85039E-01
1.7290,-2.58705E-01
1.7300,-2.31242E-01
1.7310,-2.02771E-01
1.7320,-1.73417E-01
1.7330,-1.43311E-01
1.7340,-1.12583E-01
1.7350,-8.13686E-02
1.7360,-4.98029E-02
1.7370,-1.80227E-02
1.7380,1.38350E-02
1.7390,4.56335E-02
1.7400,7.72366E-02
1.7410,1.08510E-01
1.7420,1.39320E-01
1.7430,1.69538E-01
1.7440,1.99036E-01
1.7450,2.27690E-01
1.7460,2.55381E-01
1.7470,2.81995E-01
1.7480,3.07421E-01
1.7490,3.31554E-01
1.7500,3.54297E-01
1.7510,3.75557E-01
1.7520,3.95247E-01
1.7530,4.13290E-01
1.7540,4.29614E-01
1.7550,4.44153E-01
1.7560,4.56853E-01
1.7570,4.67664E-01
1.7580,4.76545E-01
1.7590,4.83464E-01
1.7600,4.88397E-01
1.7610,4.91327E-01
1.7620,4.92247E-01
1.7630,4.91157E-01
1.7640,4.88066E-01
1.7650,4.82991E-01
1.7660,4.75955E-01
1.7670,4.66993E-01
1.7680,4.56145E-01
1.7690,4.43457E-01
1.7700,4.28986E-01
1.7710,4.12792E-01
1.7720,3.94945E-01
1.7730,3.75519E-01
1.7740,3.54595E-01
1.7750,3.32260E-01
1.7760,3.08605E-01
1.7770,2.83728E-01
1.7780,2.57728E-01
1.7790,2.30712E-01
1.7800,2.02787E-01
1.7810,1.74065E-01
1.7820,1.44661E-01
1.7830,1.14691E-01
1.7840,8.42727E-02
1.7850,5.35267E-02
1.7860,2.25726E-02
1.7870,-8.46907E-03
1.7880,-3.94780E-02
1.7890,-7.03346E-02
1.7900,-1.00920E-01
1.7910,-1.31118E-01
1.7920,-1.60813E-01
1.7930,-1.89893E-01
1.7940,-2.18247E-01
1.7950,-2.45771E-01
1.7960,-2.72359E-01
1.7970,-2.97915E-01
1.7980,-3.22344E-01
1.7990,-3.45555E-01
1.8000,-3.67465E-01
1.8010,-3.87993E-01
1.8020,-4.07065E-01
1.8030,-4.24615E-01
1.8040,-4.40579E-01
1.8050,-4.54901E-01
1.8060,-4.67533E-01
1.8070,-4.78430E-01
1.8080,-4.87557E-01
1.8090,-4.94884E-01
1.8100,-5.00388E-01
1.8110,-5.04052E-01
1.8120,-5.05868E-01
1.8130,-5.05833E-01
1.8140,-5.03952E-01
1.8150,-5.00234E-01
1.8160,-4.94699E-01
1.8170,-4.87371E-01
1.8180,-4.78279E-01
1.8190,-4.67461E-01
1.8200,-4.54960E-01
1.8210,-4.40824E-01
1.8220,-4.25109E-01
1.8230,-4.07873E-01
1.8240,-3.89181E-01
1.8250,-3.69105E-01
1.8260,-3.47717E-01
1.8270,-3.25098E-01
1.8280,-3.01329E-01
1.8290,-2.76497E-01
1.8300,-2.50693E-01
1.8310,-2.24009E-01
1.8320,-1.96540E-01
1.8330,-1.68384E-01
1.8340,-1.39641E-01
1.8350,-1.10413E-01
1.8360,-8.08017E-02
1.8370,-5.09107E-02
1.8380,-2.08438E-02
1.8390,9.29496E-03
1.8400,3.94018E-02
1.8410,6.93736E-02
1.8420,9.91081E-02
1.8430,1.28505E-01
1.8440,1.57464E-01
1.8450,1.85888E-01
1.8460,2.13683E-01
1.8470,2.40755E-01
1.8480,2.67016E-01
1.8490,2.92379E-01
1.8500,3.16760E-01
1.8510,3.40082E-01
1.8520,3.62268E-01
1.8530,3.83248E-01
1.8540,4.02953E-01
1.8550,4.21324E-01
1.8560,4.38301E-01
1.8570,4.53832E-01
1.8580,4.67870E-01
1.8590,4.80372E-01
1.8600,4.91301E-01
1.8610,5.00625E-01
1.8620,5.08318E-01
1.8630,5.14358E-01
1.8640,5.18731E-01
1.8650,5.21425E-01
1.8660,5.22437E-01
1.8670,5.21767E-01
1.8680,5.19422E-01
1.8690,5.15413E-01
1.8700,5.09757E-01
1.8710,5.02476E-01
1.8720,4.93598E-01
1.8730,4.83154E-01
1.8740,4.71182E-01
1.8750,4.57722E-01
1.8760,4.42821E-01
1.8770,4.26530E-01
1.8780,4.08902E-01
1.8790,3.89996E-01
1.8800,3.69874E-01
1.8810,3.48603E-01
1.8820,3.26250E-01
1.8830,3.02887E-01
1.8840,2.78589E-01
1.8850,2.53433E-01
1.8860,2.27499E-01
1.8870,2.00868E-01
1.8880,1.73623E-01
1.8890,1.45849E-01
1.8900,1.17630E-01
1.8910,8.90552E-02
1.8920,6.02105E-02
1.8930,3.11840E-02
1.8940,2.06358E-03
1.8950,-2.70631E-02
1.8960,-5.61087E-02
1.8970,-8.49867E-02
1.8980,-1.13611E-01
1.8990,-1.41898E-01
1.9000,-1.69763E-01
1.9010,-1.97127E-01
1.9020,-2.23908E-01
1.9030,-2.50029E-01
1.9040,-2.75416E-01
1.9050,-2.99996E-01
1.9060,-3.23699E-01
1.9070,-3.46459E-01
1.9080,-3.68210E-01
1.9090,-3.88893E-01
1.9100,-4.08450E-01
1.9110,-4.26828E-01
1.9120,-4.43977E-01
1.9130,-4.59850E-01
1.9140,-4.74406E-01
1.9150,-4.87606E-01
1.9160,-4.99415E-01
1.9170,-5.09804E-01
1.9180,-5.18747E-01
1.9190,-5.26223E-01
1.9200,-5.32213E-01
1.9210,-5.36704E-01
1.9220,-5.39689E-01
1.9230,-5.41162E-01
1.9240,-5.41122E-01
1.9250,-5.39575E-01
1.9260,-5.36529E-01
1.9270,-5.31995E-01
1.9280,-5.25989E-01
1.9290,-5.18533E-01
1.9300,-5.09651E-01
1.9310,-4.99370E-01
1.9320,-4.87723E-01
1.9330,-4.74744E-01
1.9340,-4.60473E-01
1.9350,-4.44951E-01
1.9360,-4.28225E-01
1.9370,-4.10342E-01
1.9380,-3.91353E-01
1.9390,-3.71313E-01
1.9400,-3.50278E-01
1.9410,-3.28307E-01
1.9420,-3.05461E-01
1.9430,-2.81803E-01
1.9440,-2.57397E-01
1.9450,-2.32311E-01
1.9460,-2.06612E-01
1.9470,-1.80370E-01
1.9480,-1.53655E-01
1.9490,-1.26538E-01
1.9500,-9.90904E-02
1.9510,-7.13852E-02
1.9520,-4.34948E-02
1.9530,-1.54917E-02
1.9540,1.25513E-02
1.9550,4.05620E-02
1.9560,6.84687E-02
1.9570,9.62002E-02
1.9580,1.23686E-01
1.9590,1.50857E-01
1.9600,1.77646E-01
1.9610,2.03985E-01
1.9620,2.29808E-01
1.9630,2.55054E-01
1.9640,2.79659E-01
1.9650,3.03564E-01
1.9660,3.26712E-01
1.9670,3.49046E-01
1.9680,3.70514E-01
1.9690,3.91065E-01
1.9700,4.10651E-01
1.9710,4.29226E-01
1.9720,4.46747E-01
1.9730,4.63176E-01
1.9740,4.78473E-01
1.9750,4.92607E-01
1.9760,5.05545E-01
1.9770,5.17260E-01
1.9780,5.27726E-01
1.9790,5.36923E-01
1.9800,5.44832E-01
1.9810,5.51437E-01
1.9820,5.56727E-01
1.9830,5.60692E-01
1.9840,5.63328E-01
1.9850,5.64631E-01
1.9860,5.64602E-01
1.9870,5.63246E-01
1.9880,5.60569E-01
1.9890,5.56581E-01
1.9900,5.51296E-01
1.9910,5.44728E-01
1.9920,5.36898E-01
1.9930,5.27827E-01
1.9940,5.17539E-01
1.9950,5.06062E-01
1.9960,4.93425E-01
1.9970,4.79661E-01
1.9980,4.64804E-01
1.9990,4.48890E-01
2.0000,4.31960E-01
2.0010,4.14053E-01
2.0020,3.95214E-01
2.0030,3.75488E-01
2.0040,3.54920E-01
2.0050,3.33560E-01
2.0060,3.11457E-01
2.0070,2.88662E-01
2.0080,2.65228E-01
2.0090,2.41209E-01
2.0100,2.16658E-01
2.0110,1.91632E-01
2.0120,1.66186E-01
2.0130,1.40378E-01
2.0140,1.14264E-01
2.0150,8.79014E-02
2.0160,6.13490E-02
2.0170,3.46642E-02
2.0180,7.90471E-03
2.0190,-1.88717E-02
2.0200,-4.56078E-02
2.0210,-7.22467E-02
2.0220,-9.87318E-02
2.0230,-1.25007E-01
2.0240,-1.51019E-01
2.0250,-1.76711E-01
2.0260,-2.02032E-01
2.0270,-2.26929E-01
2.0280,-2.51352E-01
2.0290,-2.75250E-01
2.0300,-2.98575E-01
2.0310,-3.21282E-01
2.0320,-3.43324E-01
2.0330,-3.64657E-01
2.0340,-3.85241E-01
2.0350,-4.05035E-01
2.0360,-4.24000E-01
2.0370,-4.42101E-01
2.0380,-4.59303E-01
2.0390,-4.75574E-01
2.0400,-4.90882E-01
2.0410,-5.05202E-01
2.0420,-5.18505E-01
2.0430,-5.30769E-01
2.0440,-5.41972E-01
2.0450,-5.52094E-01
2.0460,-5.61119E-01
2.0470,-5.69032E-01
2.0480,-5.75819E-01
2.0490,-5.81472E-01
2.0500,-5.85982E-01
2.0510,-5.89344E-01
2.0520,-5.91554E-01
2.0530,-5.92611E-01
2.0540,-5.92517E-01
2.0550,-5.91275E-01
2.0560,-5.88891E-01
2.0570,-5.85372E-01
2.0580,-5.80729E-01
2.0590,-5.74973E-01
2.0600,-5.68120E-01
2.0610,-5.60185E-01
2.0620,-5.51186E-01
2.0630,-5.41144E-01
2.0640,-5.30080E-01
2.0650,-5.18019E-01
2.0660,-5.04985E-01
2.0670,-4.91006E-01
2.0680,-4.76112E-01
2.0690,-4.60331E-01
2.0700,-4.43697E-01
2.0710,-4.26242E-01
2.0720,-4.08000E-01
2.0730,-3.89009E-01
2.0740,-3.69304E-01
2.0750,-3.48925E-01
2.0760,-3.27909E-01
2.0770,-3.06297E-01
2.0780,-2.84131E-01
2.0790,-2.61451E-01
2.0800,-2.38300E-01
2.0810,-2.14721E-01
2.0820,-1.90757E-01
2.0830,-1.66453E-01
2.0840,-1.41852E-01
2.0850,-1.17000E-01
2.0860,-9.19407E-02
2.0870,-6.67190E-02
2.0880,-4.13800E-02
2.0890,-1.59684E-02
2.0900,9.47118E-03
2.0910,3.48943E-02
2.0920,6.02567E-02
2.0930,8.55147E-02
2.0940,1.10625E-01
2.0950,1.35545E-01
2.0960,1.60231E-01
2.0970,1.84644E-01
2.0980,2.08741E-01
2.0990,2.32483E-01
2.1000,2.55830E-01
2.1010,2.78744E-01
2.1020,3.01188E-01
2.1030,3.23125E-01
2.1040,3.44520E-01
2.1050,3.65338E-01
2.1060,3.85548E-01
2.1070,4.05116E-01
2.1080,4.24013E-01
2.1090,4.42210E-01
2.1100,4.59677E-01
2.1110,4.76389E-01
2.1120,4.92321E-01
2.1130,5.07449E-01
2.1140,5.21751E-01
2.1150,5.35206E-01
2.1160,5.47794E-01
2.1170,5.59498E-01
2.1180,5.70302E-01
2.1190,5.80191E-01
2.1200,5.89152E-01
2.1210,5.97174E-01
2.1220,6.04246E-01
2.1230,6.10360E-01
2.1240,6.15510E-01
2.1250,6.19689E-01
2.1260,6.22895E-01
2.1270,6.25125E-01
2.1280,6.26379E-01
2.1290,6.26658E-01
2.1300,6.25964E-01
2.1310,6.24301E-01
2.1320,6.21674E-01
2.1330,6.18091E-01
2.1340,6.13560E-01
2.1350,6.08090E-01
2.1360,6.01693E-01
2.1370,5.94382E-01
2.1380,5.86169E-01
2.1390,5.77071E-01
2.1400,5.67103E-01
2.1410,5.56283E-01
2.1420,5.44630E-01
2.1430,5.32164E-01
2.1440,5.18905E-01
2.1450,5.04876E-01
2.1460,4.90100E-01
2.1470,4.74601E-01
2.1480,4.58404E-01
2.1490,4.41534E-01
2.1500,4.24019E-01
2.1510,4.05885E-01
2.1520,3.87162E-01
2.1530,3.67877E-01
2.1540,3.48061E-01
2.1550,3.27743E-01
2.1560,3.06955E-01
2.1570,2.85728E-01
2.1580,2.64092E-01
2.1590,2.42081E-01
2.1600,2.19726E-01
2.1610,1.97060E-01
2.1620,1.74116E-01
2.1630,1.50928E-01
2.1640,1.27528E-01
2.1650,1.03949E-01
2.1660,8.02259E-02
2.1670,5.63911E-02
2.1680,3.24782E-02
2.1690,8.52047E-03
2.1700,-1.54490E-02
2.1710,-3.93974E-02
2.1720,-6.32918E-02
2.1730,-8.70999E-02
2.1740,-1.10790E-01
2.1750,-1.34329E-01
2.1760,-1.57687E-01
2.1770,-1.80832E-01
2.1780,-2.03734E-01
2.1790,-2.26364E-01
2.1800,-2.48691E-01
2.1810,-2.70686E-01
2.1820,-2.92323E-01
2.1830,-3.13572E-01
2.1840,-3.34408E-01
2.1850,-3.54804E-01
2.1860,-3.74735E-01
2.1870,-3.94175E-01
2.1880,-4.13102E-01
2.1890,-4.31491E-01
2.1900,-4.49322E-01
2.1910,-4.66572E-01
2.1920,-4.83221E-01
2.1930,-4.99249E-01
2.1940,-5.14639E-01
2.1950,-5.29372E-01
2.1960,-5.43431E-01
2.1970,-5.56801E-01
2.1980,-5.69466E-01
2.1990,-5.81414E-01
2.2000,-5.92630E-01
2.2010,-6.03105E-01
2.2020,-6.12825E-01
2.2030,-6.21782E-01
2.2040,-6.29967E-01
2.2050,-6.37373E-01
2.2060,-6.43991E-01
2.2070,-6.49817E-01
2.2080,-6.54846E-01
2.2090,-6.59074E-01
2.2100,-6.62499E-01
2.2110,-6.65118E-01
2.2120,-6.66931E-01
2.2130,-6.67938E-01
2.2140,-6.68140E-01
2.2150,-6.67541E-01
2.2160,-6.66142E-01
2.2170,-6.63948E-01
2.2180,-6.60964E-01
2.2190,-6.57196E-01
2.2200,-6.52651E-01
2.2210,-6.47336E-01
2.2220,-6.41260E-01
2.2230,-6.34433E-01
2.2240,-6.26865E-01
2.2250,-6.18566E-01
2.2260,-6.09550E-01
2.2270,-5.99827E-01
2.2280,-5.89413E-01
2.2290,-5.78320E-01
2.2300,-5.66564E-01
2.2310,-5.54160E-01
2.2320,-5.41124E-01
2.2330,-5.27473E-01
2.2340,-5.13225E-01
2.2350,-4.98397E-01
2.2360,-4.83007E-01
2.2370,-4.67075E-01
2.2380,-4.50621E-01
2.2390,-4.33663E-01
2.2400,-4.16224E-01
2.2410,-3.98322E-01
2.2420,-3.79981E-01
2.2430,-3.61220E-01
2.2440,-3.42062E-01
2.2450,-3.22530E-01
2.2460,-3.02646E-01
2.2470,-2.82432E-01
2.2480,-2.61911E-01
2.2490,-2.41107E-01
2.2500,-2.20043E-01
2.2510,-1.98742E-01
2.2520,-1.77228E-01
2.2530,-1.55525E-01
2.2540,-1.33656E-01
2.2550,-1.11645E-01
2.2560,-8.95155E-02
2.2570,-6.72917E-02
2.2580,-4.49971E-02
2.2590,-2.26552E-02
2.2600,-2.89600E-04
2.2610,2.20763E-02
2.2620,4.44193E-02
2.2630,6.67162E-02
2.2640,8.89442E-02
2.2650,1.11081E-01
2.2660,1.33103E-01
2.2670,1.54989E-01
2.2680,1.76717E-01
2.2690,1.98265E-01
2.2700,2.19612E-01
2.2710,2.40737E-01
2.2720,2.61620E-01
2.2730,2.82239E-01
2.2740,3.02576E-01
2.2750,3.22610E-01
2.2760,3.42323E-01
2.2770,3.61697E-01
2.2780,3.80712E-01
2.2790,3.99352E-01
2.2800,4.17599E-01
2.2810,4.35437E-01
2.2820,4.52849E-01
2.2830,4.69820E-01
2.2840,4.86335E-01
2.2850,5.02379E-01
2.2860,5.17937E-01
2.2870,5.32998E-01
2.2880,5.47546E-01
2.2890,5.61572E-01
2.2900,5.75061E-01
2.2910,5.88004E-01
2.2920,6.00390E-01
2.2930,6.12209E-01
2.2940,6.23451E-01
2.2950,6.34108E-01
2.2960,6.44171E-01
2.2970,6.53634E-01
2.2980,6.62488E-01
2.2990,6.70728E-01
2.3000,6.78348E-01
2.3010,6.85343E-01
2.3020,6.91708E-01
2.3030,6.97440E-01
2.3040,7.02535E-01
2.3050,7.06991E-01
2.3060,7.10805E-01
2.3070,7.13977E-01
2.3080,7.16504E-01
2.3090,7.18387E-01
2.3100,7.19627E-01
2.3110,7.20224E-01
2.3120,7.20179E-01
2.3130,7.19495E-01
2.3140,7.18174E-01
2.3150,7.16220E-01
2.3160,7.13636E-01
2.3170,7.10425E-01
2.3180,7.06594E-01
2.3190,7.02148E-01
2.3200,6.97091E-01
2.3210,6.91430E-01
2.3220,6.85173E-01
2.3230,6.78326E-01
2.3240,6.70897E-01
2.3250,6.62895E-01
2.3260,6.54327E-01
2.3270,6.45203E-01
2.3280,6.35532E-01
2.3290,6.25325E-01
2.3300,6.14591E-01
2.3310,6.03341E-01
2.3320,5.91586E-01
2.3330,5.79338E-01
2.3340,5.66608E-01
2.3350,5.53409E-01
2.3360,5.39752E-01
2.3370,5.25650E-01
2.3380,5.11117E-01
2.3390,4.96165E-01
2.3400,4.80809E-01
2.3410,4.65061E-01
2.3420,4.48936E-01
2.3430,4.32448E-01
2.3440,4.15612E-01
2.3450,3.98441E-01
2.3460,3.80952E-01
2.3470,3.63158E-01
2.3480,3.45076E-01
2.3490,3.26719E-01
2.3500,3.08104E-01
2.3510,2.89246E-01
2.3520,2.70161E-01
2.3530,2.50864E-01
2.3540,2.31371E-01
2.3550,2.11698E-01
2.3560,1.91861E-01
2.3570,1.71875E-01
2.3580,1.51756E-01
2.3590,1.31521E-01
2.3600,1.11185E-01
2.3610,9.07644E-02
2.3620,7.02743E-02
2.3630,4.97308E-02
2.3640,2.91498E-02
2.3650,8.54665E-03
2.3660,-1.20629E-02
2.3670,-3.26634E-02
2.3680,-5.32395E-02
2.3690,-7.37759E-02
2.3700,-9.42575E-02
2.3710,-1.14669E-01
2.3720,-1.34997E-01
2.3730,-1.55224E-01
2.3740,-1.75339E-01
2.3750,-1.95324E-01
2.3760,-2.15168E-01
2.3770,-2.34855E-01
2.3780,-2.54372E-01
2.3790,-2.73705E-01
2.3800,-2.92842E-01
2.3810,-3.11768E-01
2.3820,-3.30471E-01
2.3830,-3.48939E-01
2.3840,-3.67158E-01
2.3850,-3.85118E-01
2.3860,-4.02805E-01
2.3870,-4.20209E-01
2.3880,-4.37318E-01
2.3890,-4.54121E-01
2.3900,-4.70608E-01
2.3910,-4.86767E-01
2.3920,-5.02589E-01
2.3930,-5.18063E-01
2.3940,-5.33181E-01
2.3950,-5.47933E-01
2.3960,-5.62310E-01
2.3970,-5.76303E-01
2.3980,-5.89905E-01
2.3990,-6.03106E-01
2.4000,-6.15900E-01
2.4010,-6.28279E-01
2.4020,-6.40237E-01
2.4030,-6.51766E-01
2.4040,-6.62860E-01
2.4050,-6.73513E-01
2.4060,-6.83719E-01
2.4070,-6.93474E-01
2.4080,-7.02772E-01
2.4090,-7.11608E-01
2.4100,-7.19979E-01
2.4110,-7.27880E-01
2.4120,-7.35307E-01
2.4130,-7.42257E-01
2.4140,-7.48728E-01
2.4150,-7.54716E-01
2.4160,-7.60220E-01
2.4170,-7.65237E-01
2.4180,-7.69765E-01
2.4190,-7.73804E-01
2.4200,-7.77352E-01
2.4210,-7.80409E-01
2.4220,-7.82974E-01
2.4230,-7.85047E-01
2.4240,-7.86629E-01
2.4250,-7.87719E-01
2.4260,-7.88320E-01
2.4270,-7.88431E-01
2.4280,-7.88056E-01
2.4290,-7.87194E-01
2.4300,-7.85849E-01
2.4310,-7.84023E-01
2.4320,-7.81719E-01
2.4330,-7.78938E-01
2.4340,-7.75686E-01
2.4350,-7.71964E-01
2.4360,-7.67777E-01
2.4370,-7.63129E-01
2.4380,-7.58024E-01
2.4390,-7.52467E-01
2.4400,-7.46462E-01
2.4410,-7.40014E-01
2.4420,-7.33129E-01
2.4430,-7.25811E-01
2.4440,-7.18068E-01
2.4450,-7.09903E-01
2.4460,-7.01325E-01
2.4470,-6.92339E-01
2.4480,-6.82951E-01
2.4490,-6.73168E-01
2.4500,-6.62997E-01
2.4510,-6.52446E-01
2.4520,-6.41520E-01
2.4530,-6.30229E-01
2.4540,-6.18580E-01
2.4550,-6.06579E-01
2.4560,-5.94236E-01
2.4570,-5.81558E-01
2.4580,-5.68553E-01
2.4590,-5.55230E-01
2.4600,-5.41597E-01
2.4610,-5.27663E-01
2.4620,-5.13436E-01
2.4630,-4.98926E-01
2.4640,-4.84140E-01
2.4650,-4.69089E-01
2.4660,-4.53781E-01
2.4670,-4.38226E-01
2.4680,-4.22432E-01
2.4690,-4.06409E-01
2.4700,-3.90166E-01
2.4710,-3.73714E-01
2.4720,-3.57061E-01
2.4730,-3.40216E-01
2.4740,-3.23190E-01
2.4750,-3.05993E-01
2.4760,-2.88633E-01
2.4770,-2.71121E-01
2.4780,-2.53465E-01
2.4790,-2.35677E-01
2.4800,-2.17766E-01
2.4810,-1.99741E-01
2.4820,-1.81612E-01
2.4830,-1.63389E-01
2.4840,-1.45082E-01
2.4850,-1.26700E-01
2.4860,-1.08253E-01
2.4870,-8.97501E-02
2.4880,-7.12019E-02
2.4890,-5.26176E-02
2.4900,-3.40065E-02
2.4910,-1.53783E-02
2.4920,3.25762E-03
2.4930,2.18919E-02
2.4940,4.05153E-02
2.4950,5.91185E-02
2.4960,7.76923E-02
2.4970,9.62277E-02
2.4980,1.14716E-01
2.4990,1.33147E-01
2.5000,1.51513E-01
2.5010,1.69805E-01
2.5020,1.88015E-01
2.5030,2.06133E-01
2.5040,2.24151E-01
2.5050,2.42061E-01
2.5060,2.59855E-01
2.5070,2.77525E-01
2.5080,2.95061E-01
2.5090,3.12458E-01
2.5100,3.29706E-01
2.5110,3.46798E-01
2.5120,3.63726E-01
2.5130,3.80484E-01
2.5140,3.97063E-01
2.5150,4.13457E-01
2.5160,4.29658E-01
2.5170,4.45660E-01
2.5180,4.61456E-01
2.5190,4.77040E-01
2.5200,4.92404E-01
2.5210,5.07543E-01
2.5220,5.22450E-01
2.5230,5.37120E-01
2.5240,5.51546E-01
2.5250,5.65723E-01
2.5260,5.79645E-01
2.5270,5.93307E-01
2.5280,6.06703E-01
2.5290,6.19829E-01
2.5300,6.32680E-01
2.5310,6.45250E-01
2.5320,6.57535E-01
2.5330,6.69530E-01
2.5340,6.81232E-01
2.5350,6.92636E-01
2.5360,7.03738E-01
2.5370,7.14535E-01
2.5380,7.25022E-01
2.5390,7.35196E-01
2.5400,7.45054E-01
2.5410,7.54593E-01
2.5420,7.63809E-01
2.5430,7.72700E-01
2.5440,7.81262E-01
2.5450,7.89495E-01
2.5460,7.97394E-01
2.5470,8.04958E-01
2.5480,8.12185E-01
2.5490,8.19073E-01
2.5500,8.25620E-01
2.5510,8.31825E-01
2.5520,8.37686E-01
2.5530,8.43202E-01
2.5540,8.48371E-01
2.5550,8.53193E-01
2.5560,8.57667E-01
2.5570,8.61792E-01
2.5580,8.65569E-01
2.5590,8.68995E-01
2.5600,8.72072E-01
2.5610,8.74799E-01
2.5620,8.77176E-01
2.5630,8.79203E-01
2.5640,8.80881E-01
2.5650,8.82210E-01
2.5660,8.83192E-01
2.5670,8.83826E-01
2.5680,8.84113E-01
2.5690,8.84055E-01
2.5700,8.83653E-01
2.5710,8.82908E-01
2.5720,8.81821E-01
2.5730,8.80395E-01
2.5740,8.78630E-01
2.5750,8.76529E-01
2.5760,8.74093E-01
2.5770,8.71325E-01
2.5780,8.68227E-01
2.5790,8.64800E-01
2.5800,8.61048E-01
2.5810,8.56973E-01
2.5820,8.52577E-01
2.5830,8.47863E-01
2.5840,8.42834E-01
2.5850,8.37494E-01
2.5860,8.31844E-01
2.5870,8.25888E-01
2.5880,8.19630E-01
2.5890,8.13072E-01
2.5900,8.06218E-01
2.5910,7.99071E-01
2.5920,7.91635E-01
2.5930,7.83914E-01
2.5940,7.75912E-01
2.5950,7.67632E-01
2.5960,7.59077E-01
2.5970,7.50253E-01
2.5980,7.41163E-01
2.5990,7.31811E-01
2.6000,7.22202E-01
2.6010,7.12339E-01
2.6020,7.02227E-01
2.6030,6.91871E-01
2.6040,6.81274E-01
2.6050,6.70441E-01
2.6060,6.59377E-01
2.6070,6.48087E-01
2.6080,6.36574E-01
2.6090,6.24844E-01
2.6100,6.12902E-01
2.6110,6.00751E-01
2.6120,5.88398E-01
2.6130,5.75846E-01
2.6140,5.63101E-01
2.6150,5.50168E-01
2.6160,5.37052E-01
2.6170,5.23756E-01
2.6180,5.10288E-01
2.6190,4.96651E-01
2.6200,4.82851E-01
2.6210,4.68892E-01
2.6220,4.54780E-01
2.6230,4.40521E-01
2.6240,4.26118E-01
2.6250,4.11578E-01
2.6260,3.96905E-01
2.6270,3.82104E-01
2.6280,3.67182E-01
2.6290,3.52142E-01
2.6300,3.36990E-01
2.6310,3.21732E-01
2.6320,3.06372E-01
2.6330,2.90916E-01
2.6340,2.75368E-01
2.6350,2.59735E-01
2.6360,2.44021E-01
2.6370,2.28231E-01
2.6380,2.12370E-01
2.6390,1.96444E-01
2.6400,1.80458E-01
2.6410,1.64416E-01
2.6420,1.48325E-01
2.6430,1.32188E-01
2.6440,1.16011E-01
2.6450,9.97996E-02
2.6460,8.35578E-02
2.6470,6.72910E-02
2.6480,5.10042E-02
2.6490,3.47021E-02
2.6500,1.83897E-02
2.6510,2.07195E-03
2.6520,-1.42465E-02
2.6530,-3.05607E-02
2.6540,-4.68660E-02
2.6550,-6.31576E-02
2.6560,-7.94309E-02
2.6570,-9.56812E-02
2.6580,-1.11904E-01
2.6590,-1.28095E-01
2.6600,-1.44248E-01
2.6610,-1.60361E-01
2.6620,-1.76428E-01
2.6630,-1.92445E-01
2.6640,-2.08408E-01
2.6650,-2.24312E-01
2.6660,-2.40154E-01
2.6670,-2.55928E-01
2.6680,-2.71631E-01
2.6690,-2.87258E-01
2.6700,-3.02806E-01
2.6710,-3.18271E-01
2.6720,-3.33648E-01
2.6730,-3.48935E-01
2.6740,-3.64125E-01
2.6750,-3.79218E-01
2.6760,-3.94207E-01
2.6770,-4.09090E-01
2.6780,-4.23863E-01
2.6790,-4.38523E-01
2.6800,-4.53065E-01
2.6810,-4.67487E-01
2.6820,-4.81785E-01
2.6830,-4.95956E-01
2.6840,-5.09997E-01
2.6850,-5.23904E-01
2.6860,-5.37674E-01
2.6870,-5.51304E-01
2.6880,-5.64790E-01
2.6890,-5.78131E-01
2.6900,-5.91324E-01
2.6910,-6.04364E-01
2.6920,-6.17250E-01
2.6930,-6.29978E-01
2.6940,-6.42547E-01
2.6950,-6.54953E-01
2.6960,-6.67194E-01
2.6970,-6.79267E-01
2.6980,-6.91170E-01
2.6990,-7.02901E-01
2.7000,-7.14458E-01
2.7010,-7.25837E-01
2.7020,-7.37038E-01
2.7030,-7.48057E-01
2.7040,-7.58893E-01
2.7050,-7.69544E-01
2.7060,-7.80007E-01
2.7070,-7.90282E-01
2.7080,-8.00366E-01
2.7090,-8.10257E-01
2.7100,-8.19955E-01
2.7110,-8.29456E-01
2.7120,-8.38760E-01
2.7130,-8.47865E-01
2.7140,-8.56770E-01
2.7150,-8.65474E-01
2.7160,-8.73974E-01
2.7170,-8.82270E-01
2.7180,-8.90361E-01
2.7190,-8.98245E-01
2.7200,-9.05922E-01
2.7210,-9.13390E-01
2.7220,-9.20649E-01
2.7230,-9.27697E-01
2.7240,-9.34534E-01
2.7250,-9.41159E-01
2.7260,-9.47571E-01
2.7270,-9.53770E-01
2.7280,-9.59754E-01
2.7290,-9.65524E-01
2.7300,-9.71079E-01
2.7310,-9.76419E-01
2.7320,-9.81542E-01
2.7330,-9.86449E-01
2.7340,-9.91140E-01
2.7350,-9.95614E-01
2.7360,-9.99871E-01
2.7370,-1.00391E+00
2.7380,-1.00773E+00
2.7390,-1.01134E+00
2.7400,-1.01473E+00
2.7410,-1.01790E+00
2.7420,-1.02085E+00
2.7430,-1.02359E+00
2.7440,-1.02611E+00
2.7450,-1.02842E+00
2.7460,-1.03051E+00
2.7470,-1.03238E+00
2.7480,-1.03404E+00
2.7490,-1.03549E+00
2.7500,-1.03672E+00
2.7510,-1.03773E+00
2.7520,-1.03854E+00
2.7530,-1.03913E+00
2.7540,-1.03951E+00
2.7550,-1.03967E+00
2.7560,-1.03963E+00
2.7570,-1.03938E+00
2.7580,-1.03892E+00
2.7590,-1.03825E+00
2.7600,-1.03738E+00
2.7610,-1.03630E+00
2.7620,-1.03502E+00
2.7630,-1.03353E+00
2.7640,-1.03183E+00
2.7650,-1.02994E+00
2.7660,-1.02785E+00
2.7670,-1.02556E+00
2.7680,-1.02306E+00
2.7690,-1.02038E+00
2.7700,-1.01749E+00
2.7710,-1.01442E+00
2.7720,-1.01114E+00
2.7730,-1.00768E+00
2.7740,-1.00403E+00
2.7750,-1.00019E+00
2.7760,-9.96159E-01
2.7770,-9.91944E-01
2.7780,-9.87545E-01
2.7790,-9.82963E-01
2.7800,-9.78199E-01
2.7810,-9.73256E-01
2.7820,-9.68135E-01
2.7830,-9.62837E-01
2.7840,-9.57364E-01
2.7850,-9.51718E-01
2.7860,-9.45900E-01
2.7870,-9.39913E-01
2.7880,-9.33758E-01
2.7890,-9.27436E-01
2.7900,-9.20949E-01
2.7910,-9.14300E-01
2.7920,-9.07490E-01
2.7930,-9.00520E-01
2.7940,-8.93394E-01
2.7950,-8.86112E-01
2.7960,-8.78676E-01
2.7970,-8.71088E-01
2.7980,-8.63351E-01
2.7990,-8.55466E-01
2.8000,-8.47435E-01
2.8010,-8.39260E-01
2.8020,-8.30943E-01
2.8030,-8.22486E-01
2.8040,-8.13890E-01
2.8050,-8.05159E-01
2.8060,-7.96293E-01
2.8070,-7.87295E-01
2.8080,-7.78167E-01
2.8090,-7.68911E-01
2.8100,-7.59529E-01
2.8110,-7.50023E-01
2.8120,-7.40395E-01
2.8130,-7.30647E-01
2.8140,-7.20781E-01
2.8150,-7.10799E-01
2.8160,-7.00704E-01
2.8170,-6.90497E-01
2.8180,-6.80180E-01
2.8190,-6.69755E-01
2.8200,-6.59225E-01
2.8210,-6.48592E-01
2.8220,-6.37857E-01
2.8230,-6.27023E-01
2.8240,-6.16092E-01
2.8250,-6.05066E-01
2.8260,-5.93947E-01
2.8270,-5.82737E-01
2.8280,-5.71438E-01
2.8290,-5.60052E-01
2.8300,-5.48581E-01
2.8310,-5.37028E-01
2.8320,-5.25395E-01
2.8330,-5.13683E-01
2.8340,-5.01894E-01
2.8350,-4.90032E-01
2.8360,-4.78096E-01
2.8370,-4.66091E-01
2.8380,-4.54018E-01
2.8390,-4.41878E-01
2.8400,-4.29674E-01
2.8410,-4.17408E-01
2.8420,-4.05082E-01
2.8430,-3.92698E-01
2.8440,-3.80258E-01
2.8450,-3.67764E-01
2.8460,-3.55218E-01
2.8470,-3.42622E-01
2.8480,-3.29978E-01
2.8490,-3.17288E-01
2.8500,-3.04553E-01
2.8510,-2.91776E-01
2.8520,-2.78959E-01
2.8530,-2.66104E-01
2.8540,-2.53213E-01
2.8550,-2.40286E-01
2.8560,-2.27328E-01
2.8570,-2.14338E-01
2.8580,-2.01320E-01
2.8590,-1.88275E-01
2.8600,-1.75204E-01
2.8610,-1.62111E-01
2.8620,-1.48995E-01
2.8630,-1.35861E-01
2.8640,-1.22708E-01
2.8650,-1.09540E-01
2.8660,-9.63570E-02
2.8670,-8.31617E-02
2.8680,-6.99558E-02
2.8690,-5.67409E-02
2.8700,-4.35187E-02
2.8710,-3.02910E-02
2.8720,-1.70595E-02
2.8730,-3.82576E-03
2.8740,9.40842E-03
2.8750,2.26414E-02
2.8760,3.58716E-02
2.8770,4.90974E-02
2.8780,6.23170E-02
2.8790,7.55291E-02
2.8800,8.87319E-02
2.8810,1.01924E-01
2.8820,1.15104E-01
2.8830,1.28269E-01
2.8840,1.41420E-01
2.8850,1.54553E-01
2.8860,1.67668E-01
2.8870,1.80763E-01
2.8880,1.93837E-01
2.8890,2.06888E-01
2.8900,2.19915E-01
2.8910,2.32917E-01
2.8920,2.45891E-01
2.8930,2.58837E-01
2.8940,2.71753E-01
2.8950,2.84638E-01
2.8960,2.97491E-01
2.8970,3.10310E-01
2.8980,3.23094E-01
2.8990,3.35842E-01
2.9000,3.48553E-01
2.9010,3.61224E-01
2.9020,3.73856E-01
2.9030,3.86446E-01
2.9040,3.98994E-01
2.9050,4.11498E-01
2.9060,4.23958E-01
2.9070,4.36372E-01
2.9080,4.48739E-01
2.9090,4.61057E-01
2.9100,4.73327E-01
2.9110,4.85546E-01
2.9120,4.97714E-01
2.9130,5.09829E-01
2.9140,5.21892E-01
2.9150,5.33899E-01
2.9160,5.45852E-01
2.9170,5.57748E-01
2.9180,5.69587E-01
2.9190,5.81367E-01
2.9200,5.93088E-01
2.9210,6.04750E-01
2.9220,6.16350E-01
2.9230,6.27888E-01
2.9240,6.39364E-01
2.9250,6.50776E-01
2.9260,6.62124E-01
2.9270,6.73406E-01
2.9280,6.84623E-01
2.9290,6.95773E-01
2.9300,7.06855E-01
2.9310,7.17870E-01
2.9320,7.28815E-01
2.9330,7.39690E-01
2.9340,7.50496E-01
2.9350,7.61230E-01
2.9360,7.71892E-01
2.9370,7.82482E-01
2.9380,7.92999E-01
2.9390,8.03443E-01
2.9400,8.13812E-01
2.9410,8.24106E-01
2.9420,8.34326E-01
2.9430,8.44469E-01
2.9440,8.54535E-01
2.9450,8.64525E-01
2.9460,8.74437E-01
2.9470,8.84272E-01
2.9480,8.94028E-01
2.9490,9.03704E-01
2.9500,9.13302E-01
2.9510,9.22820E-01
2.9520,9.32257E-01
2.9530,9.41614E-01
2.9540,9.50890E-01
2.9550,9.60084E-01
2.9560,9.69197E-01
2.9570,9.78227E-01
2.9580,9.87175E-01
2.9590,9.96040E-01
2.9600,1.00482E+00
2.9610,1.01352E+00
2.9620,1.02214E+00
2.9630,1.03067E+00
2.9640,1.03911E+00
2.9650,1.04748E+00
2.9660,1.05575E+00
2.9670,1.06395E+00
2.9680,1.07205E+00
2.9690,1.08008E+00
2.9700,1.08801E+00
2.9710,1.09586E+00
2.9720,1.10363E+00
2.9730,1.11131E+00
2.9740,1.11890E+00
2.9750,1.12641E+00
2.9760,1.13383E+00
2.9770,1.14117E+00
2.9780,1.14841E+00
2.9790,1.15557E+00
2.9800,1.16265E+00
2.9810,1.16964E+00
2.9820,1.17654E+00
2.9830,1.18335E+00
2.9840,1.19008E+00
2.9850,1.19672E+00
2.9860,1.20328E+00
2.9870,1.20974E+00
2.9880,1.21612E+00
2.9890,1.22242E+00
2.9900,1.22862E+00
2.9910,1.23475E+00
2.9920,1.24078E+00
2.9930,1.24673E+00
2.9940,1.25259E+00
2.9950,1.25836E+00
2.9960,1.26405E+00
2.9970,1.26965E+00
2.9980,1.27517E+00
2.9990,1.28060E+00
3.0000,1.28594E+00
3.0010,1.29120E+00
3.0020,1.29638E+00
3.0030,1.30147E+00
3.0040,1.30647E+00
3.0050,1.31139E+00
3.0060,1.31622E+00
3.0070,1.32097E+00
3.0080,1.32563E+00
3.0090,1.33021E+00
3.0100,1.33471E+00
3.0110,1.33912E+00
3.0120,1.34345E+00
3.0130,1.34770E+00
3.0140,1.35186E+00
3.0150,1.35594E+00
3.0160,1.35994E+00
3.0170,1.36385E+00
3.0180,1.36769E+00
3.0190,1.37144E+00
3.0200,1.37511E+00
3.0210,1.37870E+00
3.0220,1.38221E+00
3.0230,1.38564E+00
3.0240,1.38898E+00
3.0250,1.39225E+00
3.0260,1.39544E+00
3.0270,1.39855E+00
3.0280,1.40158E+00
3.0290,1.40453E+00
3.0300,1.40740E+00
3.0310,1.41020E+00
3.0320,1.41292E+00
3.0330,1.41556E+00
3.0340,1.41812E+00
3.0350,1.42061E+00
3.0360,1.42302E+00
3.0370,1.42535E+00
3.0380,1.42761E+00
3.0390,1.42980E+00
3.0400,1.43191E+00
3.0410,1.43394E+00
3.0420,1.43591E+00
3.0430,1.43780E+00
3.0440,1.43961E+00
3.0450,1.44136E+00
3.0460,1.44303E+00
3.0470,1.44463E+00
3.0480,1.44616E+00
3.0490,1.44761E+00
3.0500,1.44900E+00
3.0510,1.45032E+00
3.0520,1.45156E+00
3.0530,1.45274E+00
3.0540,1.45385E+00
3.0550,1.45489E+00
3.0560,1.45586E+00
3.0570,1.45677E+00
3.0580,1.45761E+00
3.0590,1.45838E+00
3.0600,1.45909E+00
3.0610,1.45973E+00
3.0620,1.46030E+00
3.0630,1.46081E+00
3.0640,1.46126E+00
3.0650,1.46164E+00
3.0660,1.46196E+00
3.0670,1.46221E+00
3.0680,1.46241E+00
3.0690,1.46254E+00
3.0700,1.46261E+00
3.0710,1.46262E+00
3.0720,1.46257E+00
3.0730,1.46245E+00
3.0740,1.46228E+00
3.0750,1.46205E+00
3.0760,1.46176E+00
3.0770,1.46142E+00
3.0780,1.46101E+00
3.0790,1.46055E+00
3.0800,1.46003E+00
3.0810,1.45946E+00
3.0820,1.45882E+00
3.0830,1.45814E+00
3.0840,1.45740E+00
3.0850,1.45660E+00
3.0860,1.45575E+00
3.0870,1.45485E+00
3.0880,1.45390E+00
3.0890,1.45289E+00
3.0900,1.45183E+00
3.0910,1.45072E+00
3.0920,1.44955E+00
3.0930,1.44834E+00
3.0940,1.44708E+00
3.0950,1.44577E+00
3.0960,1.44441E+00
3.0970,1.44300E+00
3.0980,1.44154E+00
3.0990,1.44003E+00
3.1000,1.43848E+00
3.1010,1.43688E+00
3.1020,1.43524E+00
3.1030,1.43355E+00
3.1040,1.43181E+00
3.1050,1.43003E+00
3.1060,1.42821E+00
3.1070,1.42634E+00
3.1080,1.42443E+00
3.1090,1.42247E+00
3.1100,1.42048E+00
3.1110,1.41844E+00
3.1120,1.41636E+00
3.1130,1.41424E+00
3.1140,1.41208E+00
3.1150,1.40987E+00
3.1160,1.40763E+00
3.1170,1.40535E+00
3.1180,1.40304E+00
3.1190,1.40068E+00
3.1200,1.39829E+00
3.1210,1.39586E+00
3.1220,1.39339E+00
3.1230,1.39088E+00
3.1240,1.38834E+00
3.1250,1.38577E+00
3.1260,1.38316E+00
3.1270,1.38051E+00
3.1280,1.37784E+00
3.1290,1.37512E+00
3.1300,1.37238E+00
3.1310,1.36960E+00
3.1320,1.36679E+00
3.1330,1.36395E+00
3.1340,1.36108E+00
3.1350,1.35817E+00
3.1360,1.35524E+00
3.1370,1.35228E+00
3.1380,1.34928E+00
3.1390,1.34626E+00
3.1400,1.34321E+00
3.1410,1.34013E+00
3.1420,1.33702E+00
3.1430,1.33388E+00
3.1440,1.33072E+00
3.1450,1.32753E+00
3.1460,1.32432E+00
3.1470,1.32108E+00
3.1480,1.31781E+00
3.1490,1.31452E+00
3.1500,1.31121E+00
3.1510,1.30787E+00
3.1520,1.30450E+00
3.1530,1.30112E+00
3.1540,1.29771E+00
3.1550,1.29428E+00
3.1560,1.29082E+00
3.1570,1.28735E+00
3.1580,1.28385E+00
3.1590,1.28033E+00
3.1600,1.27679E+00
3.1610,1.27323E+00
3.1620,1.26966E+00
3.1630,1.26606E+00
3.1640,1.26244E+00
3.1650,1.25881E+00
3.1660,1.25515E+00
3.1670,1.25148E+00
3.1680,1.24779E+00
3.1690,1.24408E+00
3.1700,1.24036E+00
3.1710,1.23662E+00
3.1720,1.23286E+00
3.1730,1.22909E+00
3.1740,1.22531E+00
3.1750,1.22150E+00
3.1760,1.21769E+00
3.1770,1.21385E+00
3.1780,1.21001E+00
3.1790,1.20615E+00
3.1800,1.20228E+00
3.1810,1.19839E+00
3.1820,1.19449E+00
3.1830,1.19058E+00
3.1840,1.18666E+00
3.1850,1.18273E+00
3.1860,1.17878E+00
3.1870,1.17483E+00
3.1880,1.17086E+00
3.1890,1.16688E+00
3.1900,1.16289E+00
3.1910,1.15890E+00
3.1920,1.15489E+00
3.1930,1.15087E+00
3.1940,1.14685E+00
3.1950,1.14281E+00
3.1960,1.13877E+00
3.1970,1.13472E+00
3.1980,1.13067E+00
3.1990,1.12660E+00
3.2000,1.12253E+00
3.2010,1.11845E+00
3.2020,1.11436E+00
3.2030,1.11027E+00
3.2040,1.10617E+00
3.2050,1.10207E+00
3.2060,1.09796E+00
3.2070,1.09385E+00
3.2080,1.08973E+00
3.2090,1.08561E+00
3.2100,1.08148E+00
3.2110,1.07735E+00
3.2120,1.07321E+00
3.2130,1.06907E+00
3.2140,1.06493E+00
3.2150,1.06078E+00
3.2160,1.05663E+00
3.2170,1.05248E+00
3.2180,1.04833E+00
3.2190,1.04417E+00
3.2200,1.04001E+00
3.2210,1.03586E+00
3.2220,1.03169E+00
3.2230,1.02753E+00
3.2240,1.02337E+00
3.2250,1.01921E+00
3.2260,1.01504E+00
3.2270,1.01088E+00
3.2280,1.00671E+00
3.2290,1.00255E+00
3.2300,9.98385E-01
3.2310,9.94221E-01
3.2320,9.90059E-01
3.2330,9.85897E-01
3.2340,9.81737E-01
3.2350,9.77578E-01
3.2360,9.73420E-01
3.2370,9.69265E-01
3.2380,9.65111E-01
3.2390,9.60960E-01
3.2400,9.56811E-01
3.2410,9.52665E-01
3.2420,9.48521E-01
3.2430,9.44380E-01
3.2440,9.40243E-01
3.2450,9.36109E-01
3.2460,9.31978E-01
3.2470,9.27851E-01
3.2480,9.23728E-01
3.2490,9.19609E-01
3.2500,9.15494E-01
3.2510,9.11383E-01
3.2520,9.07277E-01
3.2530,9.03175E-01
3.2540,8.99079E-01
3.2550,8.94987E-01
3.2560,8.90901E-01
3.2570,8.86820E-01
3.2580,8.82744E-01
3.2590,8.78674E-01
3.2600,8.74610E-01
3.2610,8.70551E-01
3.2620,8.66499E-01
3.2630,8.62453E-01
3.2640,8.58413E-01
3.2650,8.54380E-01
3.2660,8.50353E-01
3.2670,8.46333E-01
3.2680,8.42320E-01
3.2690,8.38314E-01
3.2700,8.34315E-01
3.2710,8.30324E-01
3.2720,8.26339E-01
3.2730,8.22363E-01
3.2740,8.18394E-01
3.2750,8.14433E-01
3.2760,8.10479E-01
3.2770,8.06534E-01
3.2780,8.02597E-01
3.2790,7.98668E-01
3.2800,7.94747E-01
3.2810,7.90835E-01
3.2820,7.86931E-01
3.2830,7.83036E-01
3.2840,7.79150E-01
3.2850,7.75272E-01
3.2860,7.71404E-01
3.2870,7.67544E-01
3.2880,7.63694E-01
3.2890,7.59853E-01
3.2900,7.56022E-01
3.2910,7.52200E-01
3.2920,7.48387E-01
3.2930,7.44584E-01
3.2940,7.40791E-01
3.2950,7.37007E-01
3.2960,7.33234E-01
3.2970,7.29470E-01
3.2980,7.25716E-01
3.2990,7.21973E-01
3.3000,7.18240E-01
3.3010,7.14517E-01
3.3020,7.10804E-01
3.3030,7.07102E-01
3.3040,7.03410E-01
3.3050,6.99729E-01
3.3060,6.96058E-01
3.3070,6.92398E-01
3.3080,6.88749E-01
3.3090,6.85111E-01
3.3100,6.81484E-01
3.3110,6.77867E-01
3.3120,6.74262E-01
3.3130,6.70668E-01
3.3140,6.67084E-01
3.3150,6.63512E-01
3.3160,6.59952E-01
3.3170,6.56402E-01
3.3180,6.52864E-01
3.3190,6.49338E-01
3.3200,6.45822E-01
3.3210,6.42319E-01
3.3220,6.38826E-01
3.3230,6.35346E-01
3.3240,6.31877E-01
3.3250,6.28420E-01
3.3260,6.24974E-01
3.3270,6.21540E-01
3.3280,6.18118E-01
3.3290,6.14708E-01
3.3300,6.11310E-01
3.3310,6.07923E-01
3.3320,6.04549E-01
3.3330,6.01187E-01
3.3340,5.97836E-01
3.3350,5.94498E-01
3.3360,5.91172E-01
3.3370,5.87858E-01
3.3380,5.84556E-01
3.3390,5.81266E-01
3.3400,5.77988E-01
3.3410,5.74723E-01
3.3420,5.71469E-01
3.3430,5.68228E-01
3.3440,5.65000E-01
3.3450,5.61783E-01
3.3460,5.58579E-01
3.3470,5.55388E-01
3.3480,5.52208E-01
3.3490,5.49041E-01
3.3500,5.45887E-01
3.3510,5.42745E-01
3.3520,5.39615E-01
3.3530,5.36498E-01
3.3540,5.33393E-01
3.3550,5.30301E-01
3.3560,5.27221E-01
3.3570,5.24154E-01
3.3580,5.21099E-01
3.3590,5.18056E-01
3.3600,5.15026E-01
3.3610,5.12009E-01
3.3620,5.09004E-01
3.3630,5.06012E-01
3.3640,5.03032E-01
3.3650,5.00065E-01
3.3660,4.97110E-01
3.3670,4.94168E-01
3.3680,4.91239E-01
3.3690,4.88322E-01
3.3700,4.85417E-01
3.3710,4.82525E-01
3.3720,4.79646E-01
3.3730,4.76779E-01
3.3740,4.73924E-01
3.3750,4.71083E-01
3.3760,4.68253E-01
3.3770,4.65436E-01
3.3780,4.62632E-01
3.3790,4.59840E-01
3.3800,4.57061E-01
3.3810,4.54294E-01
3.3820,4.51540E-01
3.3830,4.48798E-01
3.3840,4.46069E-01
3.3850,4.43352E-01
3.3860,4.40647E-01
3.3870,4.37955E-01
3.3880,4.35276E-01
3.3890,4.32608E-01
3.3900,4.29953E-01
3.3910,4.27311E-01
3.3920,4.24681E-01
3.3930,4.22063E-01
3.3940,4.19458E-01
3.3950,4.16864E-01
3.3960,4.14284E-01
3.3970,4.11715E-01
3.3980,4.09159E-01
3.3990,4.06615E-01
3.4000,4.04083E-01
3.4010,4.01563E-01
3.4020,3.99056E-01
3.4030,3.96560E-01
3.4040,3.94077E-01
3.4050,3.91606E-01
3.4060,3.89147E-01
3.4070,3.86700E-01
3.4080,3.84265E-01
3.4090,3.81843E-01
3.4100,3.79432E-01
3.4110,3.77033E-01
3.4120,3.74646E-01
3.4130,3.72271E-01
3.4140,3.69908E-01
3.4150,3.67557E-01
3.4160,3.65218E-01
3.4170,3.62890E-01
3.4180,3.60575E-01
3.4190,3.58271E-01
3.4200,3.55979E-01
3.4210,3.53699E-01
3.4220,3.51430E-01
3.4230,3.49173E-01
3.4240,3.46928E-01
3.4250,3.44694E-01
3.4260,3.42472E-01
3.4270,3.40261E-01
3.4280,3.38062E-01
3.4290,3.35874E-01
3.4300,3.33698E-01
3.4310,3.31533E-01
3.4320,3.29380E-01
3.4330,3.27238E-01
3.4340,3.25108E-01
3.4350,3.22988E-01
3.4360,3.20880E-01
3.4370,3.18783E-01
3.4380,3.16698E-01
3.4390,3.14624E-01
3.4400,3.12560E-01
3.4410,3.10508E-01
3.4420,3.08467E-01
3.4430,3.06437E-01
3.4440,3.04418E-01
3.4450,3.02410E-01
3.4460,3.00413E-01
3.4470,2.98427E-01
3.4480,2.96451E-01
3.4490,2.94487E-01
3.4500,2.92533E-01
3.4510,2.90590E-01
3.4520,2.88658E-01
3.4530,2.86736E-01
3.4540,2.84826E-01
3.4550,2.82925E-01
3.4560,2.81036E-01
3.4570,2.79157E-01
3.4580,2.77288E-01
3.4590,2.75430E-01
3.4600,2.73582E-01
3.4610,2.71745E-01
3.4620,2.69918E-01
3.4630,2.68102E-01
3.4640,2.66295E-01
3.4650,2.64499E-01
3.4660,2.62714E-01
3.4670,2.60938E-01
3.4680,2.59173E-01
3.4690,2.57417E-01
3.4700,2.55672E-01
3.4710,2.53937E-01
3.4720,2.52211E-01
3.4730,2.50496E-01
3.4740,2.48791E-01
3.4750,2.47095E-01
3.4760,2.45409E-01
3.4770,2.43734E-01
3.4780,2.42067E-01
3.4790,2.40411E-01
3.4800,2.38764E-01
3.4810,2.37127E-01
3.4820,2.35500E-01
3.4830,2.33882E-01
3.4840,2.32274E-01
3.4850,2.30675E-01
3.4860,2.29085E-01
3.4870,2.27505E-01
3.4880,2.25935E-01
3.4890,2.24373E-01
3.4900,2.22821E-01
3.4910,2.21279E-01
3.4920,2.19745E-01
3.4930,2.18221E-01
3.4940,2.16705E-01
3.4950,2.15199E-01
3.4960,2.13702E-01
3.4970,2.12214E-01
3.4980,2.10735E-01
3.4990,2.09265E-01
3.5000,2.07804E-01
3.5010,2.06352E-01
3.5020,2.04908E-01
3.5030,2.03473E-01
3.5040,2.02047E-01
3.5050,2.00630E-01
3.5060,1.99221E-01
3.5070,1.97821E-01
3.5080,1.96430E-01
3.5090,1.95047E-01
3.5100,1.93673E-01
3.5110,1.92307E-01
3.5120,1.90950E-01
3.5130,1.89601E-01
3.5140,1.88260E-01
3.5150,1.86928E-01
3.5160,1.85603E-01
3.5170,1.84288E-01
3.5180,1.82980E-01
3.5190,1.81680E-01
3.5200,1.80389E-01
3.5210,1.79106E-01
3.5220,1.77831E-01
3.5230,1.76563E-01
3.5240,1.75304E-01
3.5250,1.74053E-01
3.5260,1.72809E-01
3.5270,1.71574E-01
3.5280,1.70346E-01
3.5290,1.69126E-01
3.5300,1.67914E-01
3.5310,1.66709E-01
3.5320,1.65512E-01
3.5330,1.64323E-01
3.5340,1.63141E-01
3.5350,1.61967E-01
3.5360,1.60801E-01
3.5370,1.59641E-01
3.5380,1.58490E-01
3.5390,1.57345E-01
3.5400,1.56208E-01
3.5410,1.55079E-01
3.5420,1.53956E-01
3.5430,1.52841E-01
3.5440,1.51733E-01
3.5450,1.50633E-01
3.5460,1.49539E-01
3.5470,1.48452E-01
3.5480,1.47373E-01
3.5490,1.46301E-01
3.5500,1.45235E-01
3.5510,1.44177E-01
3.5520,1.43125E-01
3.5530,1.42080E-01
3.5540,1.41042E-01
3.5550,1.40011E-01
3.5560,1.38987E-01
3.5570,1.37970E-01
3.5580,1.36959E-01
3.5590,1.35955E-01
3.5600,1.34957E-01
3.5610,1.33966E-01
3.5620,1.32982E-01
3.5630,1.32004E-01
3.5640,1.31032E-01
3.5650,1.30067E-01
3.5660,1.29109E-01
3.5670,1.28157E-01
3.5680,1.27211E-01
3.5690,1.26271E-01
3.5700,1.25338E-01
3.5710,1.24411E-01
3.5720,1.23490E-01
3.5730,1.22575E-01
3.5740,1.21667E-01
3.5750,1.20765E-01
3.5760,1.19868E-01
3.5770,1.18978E-01
3.5780,1.18094E-01
3.5790,1.17215E-01
3.5800,1.16343E-01
3.5810,1.15476E-01
3.5820,1.14616E-01
3.5830,1.13761E-01
3.5840,1.12912E-01
3.5850,1.12069E-01
3.5860,1.11231E-01
3.5870,1.10399E-01
3.5880,1.09573E-01
3.5890,1.08753E-01
3.5900,1.07938E-01
3.5910,1.07128E-01
3.5920,1.06324E-01
3.5930,1.05526E-01
3.5940,1.04733E-01
3.5950,1.03946E-01
3.5960,1.03164E-01
3.5970,1.02387E-01
3.5980,1.01616E-01
3.5990,1.00850E-01
3.6000,1.00090E-01
3.6010,9.93341E-02
3.6020,9.85839E-02
3.6030,9.78389E-02
3.6040,9.70991E-02
3.6050,9.63644E-02
3.6060,9.56348E-02
3.6070,9.49103E-02
3.6080,9.41908E-02
3.6090,9.34763E-02
3.6100,9.27668E-02
3.6110,9.20623E-02
3.6120,9.13626E-02
3.6130,9.06679E-02
3.6140,8.99780E-02
3.6150,8.92929E-02
3.6160,8.86127E-02
3.6170,8.79372E-02
3.6180,8.72665E-02
3.6190,8.66004E-02
3.6200,8.59391E-02
3.6210,8.52824E-02
3.6220,8.46304E-02
3.6230,8.39829E-02
3.6240,8.33400E-02
3.6250,8.27017E-02
3.6260,8.20679E-02
3.6270,8.14385E-02
3.6280,8.08136E-02
3.6290,8.01932E-02
3.6300,7.95772E-02
3.6310,7.89655E-02
3.6320,7.83582E-02
3.6330,7.77552E-02
3.6340,7.71565E-02
3.6350,7.65621E-02
3.6360,7.59719E-02
3.6370,7.53860E-02
3.6380,7.48042E-02
3.6390,7.42266E-02
3.6400,7.36531E-02
3.6410,7.30838E-02
3.6420,7.25185E-02
3.6430,7.19573E-02
3.6440,7.14001E-02
3.6450,7.08469E-02
3.6460,7.02977E-02
3.6470,6.97525E-02
3.6480,6.92112E-02
3.6490,6.86738E-02
3.6500,6.81403E-02
3.6510,6.76106E-02
3.6520,6.70848E-02
3.6530,6.65628E-02
3.6540,6.60446E-02
3.6550,6.55301E-02
3.6560,6.50194E-02
3.6570,6.45123E-02
3.6580,6.40090E-02
3.6590,6.35093E-02
3.6600,6.30133E-02
3.6610,6.25208E-02
3.6620,6.20320E-02
3.6630,6.15467E-02
3.6640,6.10650E-02
3.6650,6.05868E-02
3.6660,6.01121E-02
3.6670,5.96409E-02
3.6680,5.91731E-02
3.6690,5.87088E-02
3.6700,5.82479E-02
3.6710,5.77903E-02
3.6720,5.73361E-02
3.6730,5.68853E-02
3.6740,5.64378E-02
3.6750,5.59935E-02
3.6760,5.55526E-02
3.6770,5.51149E-02
3.6780,5.46804E-02
3.6790,5.42492E-02
3.6800,5.38211E-02
3.6810,5.33962E-02
3.6820,5.29745E-02
3.6830,5.25558E-02
3.6840,5.21403E-02
3.6850,5.17279E-02
3.6860,5.13185E-02
3.6870,5.09122E-02
3.6880,5.05089E-02
3.6890,5.01086E-02
3.6900,4.97112E-02
3.6910,4.93169E-02
3.6920,4.89254E-02
3.6930,4.85369E-02
3.6940,4.81513E-02
3.6950,4.77686E-02
3.6960,4.73888E-02
3.6970,4.70118E-02
3.6980,4.66376E-02
3.6990,4.62662E-02
3.7000,4.58976E-02
3.7010,4.55318E-02
3.7020,4.51687E-02
3.7030,4.48083E-02
3.7040,4.44507E-02
3.7050,4.40958E-02
3.7060,4.37435E-02
3.7070,4.33939E-02
3.7080,4.30469E-02
3.7090,4.27025E-02
3.7100,4.23607E-02
3.7110,4.20215E-02
3.7120,4.16849E-02
3.7130,4.13509E-02
3.7140,4.10193E-02
3.7150,4.06903E-02
3.7160,4.03637E-02
3.7170,4.00397E-02
3.7180,3.97181E-02
3.7190,3.93989E-02
3.7200,3.90822E-02
3.7210,3.87679E-02
3.7220,3.84559E-02
3.7230,3.81464E-02
3.7240,3.78392E-02
3.7250,3.75343E-02
3.7260,3.72318E-02
3.7270,3.69316E-02
3.7280,3.66336E-02
3.7290,3.63380E-02
3.7300,3.60446E-02
3.7310,3.57535E-02
3.7320,3.54645E-02
3.7330,3.51778E-02
3.7340,3.48933E-02
3.7350,3.46110E-02
3.7360,3.43309E-02
3.7370,3.40529E-02
3.7380,3.37770E-02
3.7390,3.35033E-02
3.7400,3.32316E-02
3.7410,3.29621E-02
3.7420,3.26946E-02
3.7430,3.24292E-02
3.7440,3.21658E-02
3.7450,3.19045E-02
3.7460,3.16452E-02
3.7470,3.13879E-02
3.7480,3.11326E-02
3.7490,3.08792E-02
3.7500,3.06279E-02
3.7510,3.03784E-02
3.7520,3.01309E-02
3.7530,2.98853E-02
3.7540,2.96416E-02
3.7550,2.93999E-02
3.7560,2.91600E-02
3.7570,2.89219E-02
3.7580,2.86857E-02
3.7590,2.84514E-02
3.7600,2.82188E-02
3.7610,2.79881E-02
3.7620,2.77592E-02
3.7630,2.75320E-02
3.7640,2.73067E-02
3.7650,2.70830E-02
3.7660,2.68612E-02
3.7670,2.66411E-02
3.7680,2.64226E-02
3.7690,2.62059E-02
3.7700,2.59909E-02
3.7710,2.57776E-02
3.7720,2.55660E-02
3.7730,2.53560E-02
3.7740,2.51476E-02
3.7750,2.49409E-02
3.7760,2.47358E-02
3.7770,2.45323E-02
3.7780,2.43305E-02
3.7790,2.41302E-02
3.7800,2.39315E-02
3.7810,2.37343E-02
3.7820,2.35387E-02
3.7830,2.33447E-02
3.7840,2.31521E-02
3.7850,2.29611E-02
3.7860,2.27716E-02
3.7870,2.25836E-02
3.7880,2.23971E-02
3.7890,2.22120E-02
3.7900,2.20285E-02
3.7910,2.18463E-02
3.7920,2.16656E-02
3.7930,2.14864E-02
3.7940,2.13085E-02
3.7950,2.11321E-02
3.7960,2.09571E-02
3.7970,2.07834E-02
3.7980,2.06112E-02
3.7990,2.04403E-02
3.8000,2.02708E-02
3.8010,2.01026E-02
3.8020,1.99357E-02
3.8030,1.97702E-02
3.8040,1.96060E-02
3.8050,1.94431E-02
3.8060,1.92815E-02
3.8070,1.91212E-02
3.8080,1.89622E-02
3.8090,1.88044E-02
3.8100,1.86479E-02
3.8110,1.84926E-02
3.8120,1.83386E-02
3.8130,1.81858E-02
3.8140,1.80343E-02
3.8150,1.78839E-02
3.8160,1.77348E-02
3.8170,1.75869E-02
3.8180,1.74401E-02
3.8190,1.72945E-02
3.8200,1.71501E-02
3.8210,1.70068E-02
3.8220,1.68647E-02
3.8230,1.67238E-02
3.8240,1.65839E-02
3.8250,1.64452E-02
3.8260,1.63076E-02
3.8270,1.61711E-02
3.8280,1.60357E-02
3.8290,1.59014E-02
3.8300,1.57682E-02
3.8310,1.56361E-02
3.8320,1.55050E-02
3.8330,1.53750E-02
3.8340,1.52460E-02
3.8350,1.51181E-02
3.8360,1.49912E-02
3.8370,1.48653E-02
3.8380,1.47405E-02
3.8390,1.46166E-02
3.8400,1.44938E-02
3.8410,1.43720E-02
3.8420,1.42511E-02
3.8430,1.41312E-02
3.8440,1.40123E-02
3.8450,1.38944E-02
3.8460,1.37774E-02
3.8470,1.36614E-02
3.8480,1.35463E-02
3.8490,1.34321E-02
3.8500,1.33189E-02
3.8510,1.32066E-02
3.8520,1.30952E-02
3.8530,1.29847E-02
3.8540,1.28751E-02
3.8550,1.27664E-02
3.8560,1.26586E-02
3.8570,1.25516E-02
3.8580,1.24456E-02
3.8590,1.23404E-02
3.8600,1.22361E-02
3.8610,1.21326E-02
3.8620,1.20299E-02
3.8630,1.19281E-02
3.8640,1.18271E-02
3.8650,1.17270E-02
3.8660,1.16277E-02
3.8670,1.15292E-02
3.8680,1.14315E-02
3.8690,1.13345E-02
3.8700,1.12384E-02
3.8710,1.11431E-02
3.8720,1.10486E-02
3.8730,1.09548E-02
3.8740,1.08618E-02
3.8750,1.07696E-02
3.8760,1.06781E-02
3.8770,1.05874E-02
3.8780,1.04974E-02
3.8790,1.04081E-02
3.8800,1.03196E-02
3.8810,1.02318E-02
3.8820,1.01448E-02
3.8830,1.00584E-02
3.8840,9.97282E-03
3.8850,9.88789E-03
3.8860,9.80367E-03
3.8870,9.72014E-03
3.8880,9.63730E-03
3.8890,9.55514E-03
3.8900,9.47366E-03
3.8910,9.39286E-03
3.8920,9.31272E-03
3.8930,9.23324E-03
3.8940,9.15443E-03
3.8950,9.07626E-03
3.8960,8.99874E-03
3.8970,8.92186E-03
3.8980,8.84562E-03
3.8990,8.77000E-03
3.9000,8.69502E-03
3.9010,8.62066E-03
3.9020,8.54691E-03
3.9030,8.47378E-03
3.9040,8.40125E-03
3.9050,8.32932E-03
3.9060,8.25799E-03
3.9070,8.18725E-03
3.9080,8.11710E-03
3.9090,8.04754E-03
3.9100,7.97855E-03
3.9110,7.91014E-03
3.9120,7.84229E-03
3.9130,7.77501E-03
3.9140,7.70829E-03
3.9150,7.64213E-03
3.9160,7.57651E-03
3.9170,7.51145E-03
3.9180,7.44692E-03
3.9190,7.38294E-03
3.9200,7.31949E-03
3.9210,7.25656E-03
3.9220,7.19417E-03
3.9230,7.13229E-03
3.9240,7.07093E-03
3.9250,7.01008E-03
3.9260,6.94975E-03
3.9270,6.88991E-03
3.9280,6.83058E-03
3.9290,6.77174E-03
3.9300,6.71340E-03
3.9310,6.65554E-03
3.9320,6.59817E-03
3.9330,6.54128E-03
3.9340,6.48487E-03
3.9350,6.42893E-03
3.9360,6.37346E-03
3.9370,6.31845E-03
3.9380,6.26391E-03
3.9390,6.20982E-03
3.9400,6.15619E-03
3.9410,6.10301E-03
3.9420,6.05027E-03
3.9430,5.99798E-03
3.9440,5.94613E-03
3.9450,5.89471E-03
3.9460,5.84373E-03
3.9470,5.79317E-03
3.9480,5.74304E-03
3.9490,5.69334E-03
3.9500,5.64405E-03
3.9510,5.59518E-03
3.9520,5.54672E-03
3.9530,5.49866E-03
3.9540,5.45102E-03
3.9550,5.40377E-03
3.9560,5.35693E-03
3.9570,5.31048E-03
3.9580,5.26442E-03
3.9590,5.21875E-03
3.9600,5.17347E-03
3.9610,5.12857E-03
3.9620,5.08404E-03
3.9630,5.03990E-03
3.9640,4.99613E-03
3.9650,4.95273E-03
3.9660,4.90969E-03
3.9670,4.86703E-03
3.9680,4.82472E-03
3.9690,4.78277E-03
3.9700,4.74117E-03
3.9710,4.69993E-03
3.9720,4.65904E-03
3.9730,4.61850E-03
3.9740,4.57830E-03
3.9750,4.53844E-03
3.9760,4.49892E-03
3.9770,4.45973E-03
3.9780,4.42088E-03
3.9790,4.38236E-03
3.9800,4.34416E-03
3.9810,4.30629E-03
3.9820,4.26874E-03
3.9830,4.23151E-03
3.9840,4.19460E-03
3.9850,4.15800E-03
3.9860,4.12172E-03
3.9870,4.08574E-03
3.9880,4.05007E-03
3.9890,4.01470E-03
3.9900,3.97964E-03
3.9910,3.94487E-03
3.9920,3.91040E-03
3.9930,3.87623E-03
3.9940,3.84234E-03
3.9950,3.80875E-03
3.9960,3.77544E-03
3.9970,3.74241E-03
3.9980,3.70967E-03
3.9990,3.67721E-03
4.0000,3.64503E-03
4.0010,3.61312E-03
4.0020,3.58148E-03
4.0030,3.55011E-03
4.0040,3.51902E-03
4.0050,3.48818E-03
4.0060,3.45762E-03
4.0070,3.42731E-03
4.0080,3.39726E-03
4.0090,3.36747E-03
4.0100,3.33794E-03
4.0110,3.30866E-03
4.0120,3.27963E-03
4.0130,3.25085E-03
4.0140,3.22232E-03
4.0150,3.19403E-03
4.0160,3.16598E-03
4.0170,3.13818E-03
4.0180,3.11061E-03
4.0190,3.08328E-03
4.0200,3.05619E-03
4.0210,3.02932E-03
4.0220,3.00269E-03
4.0230,2.97629E-03
4.0240,2.95011E-03
4.0250,2.92416E-03
4.0260,2.89844E-03
4.0270,2.87293E-03
4.0280,2.84765E-03
4.0290,2.82258E-03
4.0300,2.79773E-03
4.0310,2.77309E-03
4.0320,2.74866E-03
4.0330,2.72445E-03
4.0340,2.70044E-03
4.0350,2.67664E-03
4.0360,2.65305E-03
4.0370,2.62966E-03
4.0380,2.60647E-03
4.0390,2.58348E-03
4.0400,2.56069E-03
4.0410,2.53810E-03
4.0420,2.51570E-03
4.0430,2.49350E-03
4.0440,2.47148E-03
4.0450,2.44966E-03
4.0460,2.42803E-03
4.0470,2.40658E-03
4.0480,2.38532E-03
4.0490,2.36424E-03
4.0500,2.34335E-03
4.0510,2.32264E-03
4.0520,2.30210E-03
4.0530,2.28175E-03
4.0540,2.26157E-03
4.0550,2.24156E-03
4.0560,2.22173E-03
4.0570,2.20207E-03
4.0580,2.18258E-03
4.0590,2.16326E-03
4.0600,2.14411E-03
4.0610,2.12512E-03
4.0620,2.10630E-03
4.0630,2.08764E-03
4.0640,2.06914E-03
4.0650,2.05081E-03
4.0660,2.03263E-03
4.0670,2.01461E-03
4.0680,1.99675E-03
4.0690,1.97905E-03
4.0700,1.96149E-03
4.0710,1.94409E-03
4.0720,1.92684E-03
4.0730,1.90975E-03
4.0740,1.89280E-03
4.0750,1.87599E-03
4.0760,1.85934E-03
4.0770,1.84283E-03
4.0780,1.82646E-03
4.0790,1.81024E-03
4.0800,1.79415E-03
4.0810,1.77821E-03
4.0820,1.76241E-03
4.0830,1.74674E-03
4.0840,1.73121E-03
4.0850,1.71582E-03
4.0860,1.70056E-03
4.0870,1.68543E-03
4.0880,1.67044E-03
4.0890,1.65557E-03
4.0900,1.64084E-03
4.0910,1.62624E-03
4.0920,1.61176E-03
4.0930,1.59741E-03
4.0940,1.58318E-03
4.0950,1.56908E-03
4.0960,1.55510E-03
4.0970,1.54125E-03
4.0980,1.52752E-03
4.0990,1.51390E-03
4.1000,1.50041E-03
4.1010,1.48703E-03
4.1020,1.47377E-03
4.1030,1.46063E-03
4.1040,1.44760E-03
4.1050,1.43468E-03
4.1060,1.42188E-03
4.1070,1.40919E-03
4.1080,1.39662E-03
4.1090,1.38415E-03
4.1100,1.37179E-03
4.1110,1.35954E-03
4.1120,1.34740E-03
4.1130,1.33536E-03
4.1140,1.32343E-03
4.1150,1.31161E-03
4.1160,1.29989E-03
4.1170,1.28827E-03
4.1180,1.27675E-03
4.1190,1.26534E-03
4.1200,1.25402E-03
4.1210,1.24281E-03
4.1220,1.23169E-03
4.1230,1.22067E-03
4.1240,1.20975E-03
4.1250,1.19892E-03
4.1260,1.18819E-03
4.1270,1.17756E-03
4.1280,1.16701E-03
4.1290,1.15656E-03
4.1300,1.14620E-03
4.1310,1.13594E-03
4.1320,1.12576E-03
4.1330,1.11567E-03
4.1340,1.10568E-03
4.1350,1.09577E-03
4.1360,1.08594E-03
4.1370,1.07621E-03
4.1380,1.06656E-03
4.1390,1.05699E-03
4.1400,1.04751E-03
4.1410,1.03812E-03
4.1420,1.02880E-03
4.1430,1.01957E-03
4.1440,1.01042E-03
4.1450,1.00135E-03
4.1460,9.92362E-04
4.1470,9.83452E-04
4.1480,9.74621E-04
4.1490,9.65868E-04
4.1500,9.57192E-04
4.1510,9.48593E-04
4.1520,9.40070E-04
4.1530,9.31622E-04
4.1540,9.23249E-04
4.1550,9.14950E-04
4.1560,9.06725E-04
4.1570,8.98572E-04
4.1580,8.90492E-04
4.1590,8.82483E-04
4.1600,8.74545E-04
4.1610,8.66677E-04
4.1620,8.58879E-04
4.1630,8.51150E-04
4.1640,8.43489E-04
4.1650,8.35896E-04
4.1660,8.28371E-04
4.1670,8.20912E-04
4.1680,8.13520E-04
4.1690,8.06193E-04
4.1700,7.98931E-04
4.1710,7.91733E-04
4.1720,7.84600E-04
4.1730,7.77529E-04
4.1740,7.70522E-04
4.1750,7.63576E-04
4.1760,7.56692E-04
4.1770,7.49870E-04
4.1780,7.43108E-04
4.1790,7.36406E-04
4.1800,7.29763E-04
4.1810,7.23180E-04
4.1820,7.16655E-04
4.1830,7.10188E-04
4.1840,7.03779E-04
4.1850,6.97427E-04
4.1860,6.91131E-04
4.1870,6.84891E-04
4.1880,6.78707E-04
4.1890,6.72577E-04
4.1900,6.66502E-04
4.1910,6.60482E-04
4.1920,6.54515E-04
4.1930,6.48601E-04
4.1940,6.42739E-04
4.1950,6.36930E-04
4.1960,6.31173E-04
4.1970,6.25467E-04
4.1980,6.19812E-04
4.1990,6.14207E-04
4.2000,6.08652E-04
4.2010,6.03147E-04
4.2020,5.97691E-04
4.2030,5.92283E-04
4.2040,5.86924E-04
4.2050,5.81613E-04
4.2060,5.76349E-04
4.2070,5.71132E-04
4.2080,5.65961E-04
4.2090,5.60837E-04
4.2100,5.55758E-04
4.2110,5.50725E-04
4.2120,5.45737E-04
4.2130,5.40793E-04
4.2140,5.35893E-04
4.2150,5.31038E-04
4.2160,5.26225E-04
4.2170,5.21456E-04
4.2180,5.16729E-04
4.2190,5.12045E-04
4.2200,5.07402E-04
4.2210,5.02801E-04
4.2220,4.98241E-04
4.2230,4.93722E-04
4.2240,4.89244E-04
4.2250,4.84805E-04
4.2260,4.80406E-04
4.2270,4.76047E-04
4.2280,4.71726E-04
4.2290,4.67445E-04
4.2300,4.63201E-04
4.2310,4.58996E-04
4.2320,4.54828E-04
4.2330,4.50698E-04
4.2340,4.46605E-04
4.2350,4.42548E-04
4.2360,4.38528E-04
4.2370,4.34544E-04
4.2380,4.30595E-04
4.2390,4.26682E-04
4.2400,4.22804E-04
4.2410,4.18961E-04
4.2420,4.15153E-04
4.2430,4.11378E-04
4.2440,4.07638E-04
4.2450,4.03931E-04
4.2460,4.00257E-04
4.2470,3.96616E-04
4.2480,3.93008E-04
4.2490,3.89432E-04
4.2500,3.85889E-04
4.2510,3.82377E-04
4.2520,3.78897E-04
4.2530,3.75448E-04
4.2540,3.72030E-04
4.2550,3.68643E-04
4.2560,3.65287E-04
4.2570,3.61960E-04
4.2580,3.58664E-04
4.2590,3.55397E-04
4.2600,3.52159E-04
4.2610,3.48951E-04
4.2620,3.45771E-04
4.2630,3.42620E-04
4.2640,3.39498E-04
4.2650,3.36403E-04
4.2660,3.33337E-04
4.2670,3.30298E-04
4.2680,3.27286E-04
4.2690,3.24302E-04
4.2700,3.21344E-04
4.2710,3.18413E-04
4.2720,3.15509E-04
4.2730,3.12631E-04
4.2740,3.09778E-04
4.2750,3.06952E-04
4.2760,3.04150E-04
4.2770,3.01374E-04
4.2780,2.98624E-04
4.2790,2.95898E-04
4.2800,2.93196E-04
4.2810,2.90519E-04
4.2820,2.87866E-04
4.2830,2.85237E-04
4.2840,2.82632E-04
4.2850,2.80050E-04
4.2860,2.77492E-04
4.2870,2.74956E-04
4.2880,2.72444E-04
4.2890,2.69954E-04
4.2900,2.67487E-04
4.2910,2.65042E-04
4.2920,2.62619E-04
4.2930,2.60218E-04
4.2940,2.57839E-04
4.2950,2.55481E-04
4.2960,2.53145E-04
4.2970,2.50829E-04
4.2980,2.48535E-04
4.2990,2.46261E-04
4.3000,2.44008E-04
4.3010,2.41775E-04
4.3020,2.39563E-04
4.3030,2.37371E-04
4.3040,2.35198E-04
4.3050,2.33045E-04
4.3060,2.30912E-04
4.3070,2.28797E-04
4.3080,2.26702E-04
4.3090,2.24626E-04
4.3100,2.22569E-04
4.3110,2.20530E-04
4.3120,2.18510E-04
4.3130,2.16509E-04
4.3140,2.14525E-04
4.3150,2.12559E-04
4.3160,2.10611E-04
4.3170,2.08681E-04
4.3180,2.06768E-04
4.3190,2.04873E-04
4.3200,2.02995E-04
4.3210,2.01133E-04
4.3220,1.99289E-04
4.3230,1.97462E-04
4.3240,1.95651E-04
4.3250,1.93856E-04
4.3260,1.92078E-04
4.3270,1.90316E-04
4.3280,1.88570E-04
4.3290,1.86839E-04
4.3300,1.85125E-04
4.3310,1.83426E-04
4.3320,1.81742E-04
4.3330,1.80074E-04
4.3340,1.78421E-04
4.3350,1.76783E-04
4.3360,1.75160E-04
4.3370,1.73551E-04
4.3380,1.71957E-04
4.3390,1.70378E-04
4.3400,1.68813E-04
4.3410,1.67262E-04
4.3420,1.65725E-04
4.3430,1.64203E-04
4.3440,1.62694E-04
4.3450,1.61199E-04
4.3460,1.59717E-04
4.3470,1.58249E-04
4.3480,1.56794E-04
4.3490,1.55353E-04
4.3500,1.53925E-04
4.3510,1.52509E-04
4.3520,1.51107E-04
4.3530,1.49717E-04
4.3540,1.48340E-04
4.3550,1.46976E-04
4.3560,1.45624E-04
4.3570,1.44284E-04
4.3580,1.42956E-04
4.3590,1.41641E-04
4.3600,1.40337E-04
4.3610,1.39046E-04
4.3620,1.37766E-04
4.3630,1.36498E-04
4.3640,1.35241E-04
4.3650,1.33996E-04
4.3660,1.32762E-04
4.3670,1.31540E-04
4.3680,1.30328E-04
4.3690,1.29128E-04
4.3700,1.27939E-04
4.3710,1.26760E-04
4.3720,1.25592E-04
4.3730,1.24435E-04
4.3740,1.23289E-04
4.3750,1.22152E-04
4.3760,1.21027E-04
4.3770,1.19911E-04
4.3780,1.18806E-04
4.3790,1.17711E-04
4.3800,1.16626E-04
4.3810,1.15550E-04
4.3820,1.14485E-04
4.3830,1.13429E-04
4.3840,1.12383E-04
4.3850,1.11347E-04
4.3860,1.10320E-04
4.3870,1.09302E-04
4.3880,1.08294E-04
4.3890,1.07294E-04
4.3900,1.06304E-04
4.3910,1.05323E-04
4.3920,1.04351E-04
4.3930,1.03388E-04
4.3940,1.02434E-04
4.3950,1.01488E-04
4.3960,1.00552E-04
4.3970,9.96232E-05
4.3980,9.87033E-05
4.3990,9.77919E-05
4.4000,9.68888E-05
4.4010,9.59939E-05
4.4020,9.51073E-05
4.4030,9.42288E-05
4.4040,9.33583E-05
4.4050,9.24958E-05
4.4060,9.16412E-05
4.4070,9.07944E-05
4.4080,8.99553E-05
4.4090,8.91240E-05
4.4100,8.83003E-05
4.4110,8.74841E-05
4.4120,8.66754E-05
4.4130,8.58741E-05
4.4140,8.50801E-05
4.4150,8.42934E-05
4.4160,8.35139E-05
4.4170,8.27416E-05
4.4180,8.19764E-05
4.4190,8.12182E-05
4.4200,8.04669E-05
4.4210,7.97225E-05
4.4220,7.89849E-05
4.4230,7.82541E-05
4.4240,7.75300E-05
4.4250,7.68126E-05
4.4260,7.61017E-05
4.4270,7.53974E-05
4.4280,7.46995E-05
4.4290,7.40080E-05
4.4300,7.33229E-05
4.4310,7.26441E-05
4.4320,7.19715E-05
4.4330,7.13050E-05
4.4340,7.06447E-05
4.4350,6.99905E-05
4.4360,6.93422E-05
4.4370,6.87000E-05
4.4380,6.80636E-05
4.4390,6.74330E-05
4.4400,6.68083E-05
4.4410,6.61893E-05
4.4420,6.55760E-05
4.4430,6.49683E-05
4.4440,6.43662E-05
4.4450,6.37696E-05
4.4460,6.31785E-05
4.4470,6.25929E-05
4.4480,6.20126E-05
4.4490,6.14377E-05
4.4500,6.08681E-05
4.4510,6.03037E-05
4.4520,5.97445E-05
4.4530,5.91904E-05
4.4540,5.86414E-05
4.4550,5.80975E-05
4.4560,5.75586E-05
4.4570,5.70247E-05
4.4580,5.64956E-05
4.4590,5.59715E-05
4.4600,5.54521E-05
4.4610,5.49375E-05
4.4620,5.44277E-05
4.4630,5.39226E-05
4.4640,5.34221E-05
4.4650,5.29262E-05
4.4660,5.24349E-05
4.4670,5.19481E-05
4.4680,5.14658E-05
4.4690,5.09880E-05
4.4700,5.05145E-05
4.4710,5.00454E-05
4.4720,4.95807E-05
4.4730,4.91202E-05
4.4740,4.86640E-05
4.4750,4.82119E-05
4.4760,4.77641E-05
4.4770,4.73203E-05
4.4780,4.68807E-05
4.4790,4.64451E-05
4.4800,4.60135E-05
4.4810,4.55859E-05
4.4820,4.51622E-05
4.4830,4.47425E-05
4.4840,4.43266E-05
4.4850,4.39146E-05
4.4860,4.35063E-05
4.4870,4.31019E-05
4.4880,4.27011E-05
4.4890,4.23041E-05
4.4900,4.19107E-05
4.4910,4.15210E-05
4.4920,4.11348E-05
4.4930,4.07522E-05
4.4940,4.03732E-05
4.4950,3.99976E-05
4.4960,3.96255E-05
4.4970,3.92569E-05
4.4980,3.88916E-05
4.4990,3.85298E-05
4.5000,3.81712E-05
4.5010,3.78160E-05
4.5020,3.74641E-05
4.5030,3.71154E-05
4.5040,3.67699E-05
4.5050,3.64277E-05
4.5060,3.60886E-05
4.5070,3.57526E-05
4.5080,3.54197E-05
4.5090,3.50899E-05
4.5100,3.47632E-05
4.5110,3.44395E-05
4.5120,3.41187E-05
4.5130,3.38010E-05
4.5140,3.34862E-05
4.5150,3.31742E-05
4.5160,3.28652E-05
4.5170,3.25591E-05
4.5180,3.22557E-05
4.5190,3.19552E-05
4.5200,3.16574E-05
4.5210,3.13624E-05
4.5220,3.10702E-05
4.5230,3.07806E-05
4.5240,3.04937E-05
4.5250,3.02095E-05
4.5260,2.99279E-05
4.5270,2.96489E-05
4.5280,2.93725E-05
4.5290,2.90987E-05
4.5300,2.88274E-05
4.5310,2.85586E-05
4.5320,2.82923E-05
4.5330,2.80284E-05
4.5340,2.77670E-05
4.5350,2.75080E-05
4.5360,2.72515E-05
4.5370,2.69973E-05
4.5380,2.67454E-05
4.5390,2.64959E-05
4.5400,2.62487E-05
4.5410,2.60038E-05
4.5420,2.57612E-05
4.5430,2.55208E-05
4.5440,2.52826E-05
4.5450,2.50466E-05
4.5460,2.48129E-05
4.5470,2.45813E-05
4.5480,2.43518E-05
4.5490,2.41245E-05
4.5500,2.38993E-05
4.5510,2.36762E-05
4.5520,2.34551E-05
4.5530,2.32361E-05
4.5540,2.30191E-05
4.5550,2.28042E-05
4.5560,2.25912E-05
4.5570,2.23802E-05
4.5580,2.21712E-05
4.5590,2.19641E-05
4.5600,2.17589E-05
4.5610,2.15556E-05
4.5620,2.13542E-05
4.5630,2.11547E-05
4.5640,2.09571E-05
4.5650,2.07612E-05
4.5660,2.05672E-05
4.5670,2.03750E-05
4.5680,2.01846E-05
4.5690,1.99959E-05
4.5700,1.98090E-05
4.5710,1.96239E-05
4.5720,1.94404E-05
4.5730,1.92587E-05
4.5740,1.90786E-05
4.5750,1.89003E-05
4.5760,1.87235E-05
4.5770,1.85485E-05
4.5780,1.83750E-05
4.5790,1.82032E-05
4.5800,1.80329E-05
4.5810,1.78643E-05
4.5820,1.76972E-05
4.5830,1.75316E-05
4.5840,1.73676E-05
4.5850,1.72051E-05
4.5860,1.70442E-05
4.5870,1.68847E-05
4.5880,1.67267E-05
4.5890,1.65702E-05
4.5900,1.64151E-05
4.5910,1.62615E-05
4.5920,1.61093E-05
4.5930,1.59586E-05
4.5940,1.58092E-05
4.5950,1.56612E-05
4.5960,1.55146E-05
4.5970,1.53694E-05
4.5980,1.52255E-05
4.5990,1.50829E-05
4.6000,1.49417E-05
4.6010,1.48018E-05
4.6020,1.46632E-05
4.6030,1.45259E-05
4.6040,1.43898E-05
4.6050,1.42550E-05
4.6060,1.41215E-05
4.6070,1.39892E-05
4.6080,1.38582E-05
4.6090,1.37284E-05
4.6100,1.35998E-05
4.6110,1.34724E-05
4.6120,1.33461E-05
4.6130,1.32211E-05
4.6140,1.30972E-05
4.6150,1.29745E-05
4.6160,1.28529E-05
4.6170,1.27324E-05
4.6180,1.26131E-05
4.6190,1.24948E-05
4.6200,1.23777E-05
4.6210,1.22617E-05
4.6220,1.21468E-05
4.6230,1.20329E-05
4.6240,1.19201E-05
4.6250,1.18083E-05
4.6260,1.16976E-05
4.6270,1.15879E-05
4.6280,1.14792E-05
4.6290,1.13716E-05
4.6300,1.12649E-05
4.6310,1.11593E-05
4.6320,1.10546E-05
4.6330,1.09509E-05
4.6340,1.08482E-05
4.6350,1.07464E-05
4.6360,1.06456E-05
4.6370,1.05457E-05
4.6380,1.04468E-05
4.6390,1.03487E-05
4.6400,1.02516E-05
4.6410,1.01554E-05
4.6420,1.00601E-05
4.6430,9.96572E-06
4.6440,9.87219E-06
4.6450,9.77953E-06
4.6460,9.68774E-06
4.6470,9.59680E-06
4.6480,9.50671E-06
4.6490,9.41746E-06
4.6500,9.32905E-06
4.6510,9.24146E-06
4.6520,9.15469E-06
4.6530,9.06873E-06
4.6540,8.98357E-06
4.6550,8.89921E-06
4.6560,8.81564E-06
4.6570,8.73284E-06
4.6580,8.65082E-06
4.6590,8.56957E-06
4.6600,8.48907E-06
4.6610,8.40933E-06
4.6620,8.33033E-06
4.6630,8.25208E-06
4.6640,8.17455E-06
4.6650,8.09774E-06
4.6660,8.02166E-06
4.6670,7.94629E-06
4.6680,7.87162E-06
4.6690,7.79764E-06
4.6700,7.72436E-06
4.6710,7.65177E-06
4.6720,7.57985E-06
4.6730,7.50861E-06
4.6740,7.43803E-06
4.6750,7.36811E-06
4.6760,7.29885E-06
4.6770,7.23023E-06
4.6780,7.16226E-06
4.6790,7.09492E-06
4.6800,7.02821E-06
4.6810,6.96213E-06
4.6820,6.89666E-06
4.6830,6.83181E-06
4.6840,6.76756E-06
4.6850,6.70391E-06
4.6860,6.64086E-06
4.6870,6.57840E-06
4.6880,6.51653E-06
4.6890,6.45523E-06
4.6900,6.39451E-06
4.6910,6.33435E-06
4.6920,6.27476E-06
4.6930,6.21573E-06
4.6940,6.15725E-06
4.6950,6.09931E-06
4.6960,6.04192E-06
4.6970,5.98507E-06
4.6980,5.92875E-06
4.6990,5.87295E-06
4.7000,5.81768E-06
4.7010,5.76293E-06
4.7020,5.70869E-06
4.7030,5.65495E-06
4.7040,5.60172E-06
4.7050,5.54899E-06
4.7060,5.49675E-06
4.7070,5.44501E-06
4.7080,5.39374E-06
4.7090,5.34296E-06
4.7100,5.29265E-06
4.7110,5.24282E-06
4.7120,5.19345E-06
4.7130,5.14454E-06
4.7140,5.09610E-06
4.7150,5.04810E-06
4.7160,5.00056E-06
4.7170,4.95346E-06
4.7180,4.90680E-06
4.7190,4.86059E-06
4.7200,4.81480E-06
4.7210,4.76944E-06
4.7220,4.72451E-06
4.7230,4.68000E-06
4.7240,4.63591E-06
4.7250,4.59223E-06
4.7260,4.54896E-06
4.7270,4.50610E-06
4.7280,4.46364E-06
4.7290,4.42157E-06
4.7300,4.37990E-06
4.7310,4.33863E-06
4.7320,4.29774E-06
4.7330,4.25723E-06
4.7340,4.21710E-06
4.7350,4.17735E-06
4.7360,4.13797E-06
4.7370,4.09897E-06
4.7380,4.06032E-06
4.7390,4.02204E-06
4.7400,3.98412E-06
4.7410,3.94656E-06
4.7420,3.90935E-06
4.7430,3.87249E-06
4.7440,3.83597E-06
4.7450,3.79980E-06
4.7460,3.76396E-06
4.7470,3.72846E-06
4.7480,3.69330E-06
4.7490,3.65847E-06
4.7500,3.62396E-06
4.7510,3.58978E-06
4.7520,3.55591E-06
4.7530,3.52237E-06
4.7540,3.48914E-06
4.7550,3.45622E-06
4.7560,3.42362E-06
4.7570,3.39131E-06
4.7580,3.35932E-06
4.7590,3.32762E-06
4.7600,3.29622E-06
4.7610,3.26512E-06
4.7620,3.23430E-06
4.7630,3.20378E-06
4.7640,3.17354E-06
4.7650,3.14359E-06
4.7660,3.11392E-06
4.7670,3.08453E-06
4.7680,3.05541E-06
4.7690,3.02657E-06
4.7700,2.99800E-06
4.7710,2.96970E-06
4.7720,2.94166E-06
4.7730,2.91389E-06
4.7740,2.88638E-06
4.7750,2.85913E-06
4.7760,2.83213E-06
4.7770,2.80539E-06
4.7780,2.77890E-06
4.7790,2.75265E-06
4.7800,2.72666E-06
4.7810,2.70091E-06
4.7820,2.67540E-06
4.7830,2.65013E-06
4.7840,2.62510E-06
4.7850,2.60030E-06
4.7860,2.57574E-06
4.7870,2.55141E-06
4.7880,2.52731E-06
4.7890,2.50343E-06
4.7900,2.47978E-06
4.7910,2.45635E-06
4.7920,2.43314E-06
4.7930,2.41015E-06
4.7940,2.38738E-06
4.7950,2.36482E-06
4.7960,2.34247E-06
4.7970,2.32034E-06
4.7980,2.29841E-06
4.7990,2.27669E-06
4.8000,2.25517E-06
4.8010,2.23386E-06
4.8020,2.21274E-06
4.8030,2.19183E-06
4.8040,2.17111E-06
4.8050,2.15058E-06
4.8060,2.13025E-06
4.8070,2.11011E-06
4.8080,2.09017E-06
4.8090,2.07040E-06
4.8100,2.05083E-06
4.8110,2.03144E-06
4.8120,2.01223E-06
4.8130,1.99320E-06
4.8140,1.97435E-06
4.8150,1.95568E-06
4.8160,1.93719E-06
4.8170,1.91887E-06
4.8180,1.90072E-06
4.8190,1.88274E-06
4.8200,1.86494E-06
4.8210,1.84730E-06
4.8220,1.82982E-06
4.8230,1.81251E-06
4.8240,1.79537E-06
4.8250,1.77838E-06
4.8260,1.76156E-06
4.8270,1.74489E-06
4.8280,1.72838E-06
4.8290,1.71203E-06
4.8300,1.69583E-06
4.8310,1.67979E-06
4.8320,1.66389E-06
4.8330,1.64815E-06
4.8340,1.63255E-06
4.8350,1.61710E-06
4.8360,1.60180E-06
4.8370,1.58664E-06
4.8380,1.57162E-06
4.8390,1.55674E-06
4.8400,1.54201E-06
4.8410,1.52741E-06
4.8420,1.51295E-06
4.8430,1.49863E-06
4.8440,1.48445E-06
4.8450,1.47039E-06
4.8460,1.45647E-06
4.8470,1.44268E-06
4.8480,1.42902E-06
4.8490,1.41549E-06
4.8500,1.40209E-06
4.8510,1.38881E-06
4.8520,1.37566E-06
4.8530,1.36264E-06
4.8540,1.34973E-06
4.8550,1.33695E-06
4.8560,1.32429E-06
4.8570,1.31175E-06
4.8580,1.29932E-06
4.8590,1.28701E-06
4.8600,1.27482E-06
4.8610,1.26275E-06
4.8620,1.25079E-06
4.8630,1.23894E-06
4.8640,1.22720E-06
4.8650,1.21558E-06
4.8660,1.20406E-06
4.8670,1.19265E-06
4.8680,1.18135E-06
4.8690,1.17016E-06
4.8700,1.15907E-06
4.8710,1.14809E-06
4.8720,1.13721E-06
4.8730,1.12643E-06
4.8740,1.11576E-06
4.8750,1.10519E-06
4.8760,1.09471E-06
4.8770,1.08434E-06
4.8780,1.07406E-06
4.8790,1.06388E-06
4.8800,1.05380E-06
4.8810,1.04381E-06
4.8820,1.03391E-06
4.8830,1.02411E-06
4.8840,1.01440E-06
4.8850,1.00479E-06
4.8860,9.95262E-07
4.8870,9.85826E-07
4.8880,9.76479E-07
4.8890,9.67221E-07
4.8900,9.58050E-07
4.8910,9.48966E-07
4.8920,9.39968E-07
4.8930,9.31055E-07
4.8940,9.22226E-07
4.8950,9.13481E-07
4.8960,9.04818E-07
4.8970,8.96237E-07
4.8980,8.87737E-07
4.8990,8.79317E-07
4.9000,8.70977E-07
4.9010,8.62716E-07
4.9020,8.54533E-07
4.9030,8.46428E-07
4.9040,8.38399E-07
4.9050,8.30445E-07
4.9060,8.22567E-07
4.9070,8.14764E-07
4.9080,8.07034E-07
4.9090,7.99378E-07
4.9100,7.91794E-07
4.9110,7.84281E-07
4.9120,7.76840E-07
4.9130,7.69469E-07
4.9140,7.62167E-07
4.9150,7.54935E-07
4.9160,7.47771E-07
4.9170,7.40675E-07
4.9180,7.33646E-07
4.9190,7.26684E-07
4.9200,7.19787E-07
4.9210,7.12956E-07
4.9220,7.06189E-07
4.9230,6.99486E-07
4.9240,6.92847E-07
4.9250,6.86270E-07
4.9260,6.79756E-07
4.9270,6.73303E-07
4.9280,6.66912E-07
4.9290,6.60580E-07
4.9300,6.54309E-07
4.9310,6.48097E-07
4.9320,6.41944E-07
4.9330,6.35849E-07
4.9340,6.29812E-07
4.9350,6.23832E-07
4.9360,6.17909E-07
4.9370,6.12041E-07
4.9380,6.06230E-07
4.9390,6.00473E-07
4.9400,5.94770E-07
4.9410,5.89122E-07
4.9420,5.83527E-07
4.9430,5.77985E-07
4.9440,5.72496E-07
4.9450,5.67058E-07
4.9460,5.61672E-07
4.9470,5.56338E-07
4.9480,5.51053E-07
4.9490,5.45819E-07
4.9500,5.40634E-07
4.9510,5.35498E-07
4.9520,5.30411E-07
4.9530,5.25372E-07
4.9540,5.20381E-07
4.9550,5.15437E-07
4.9560,5.10540E-07
4.9570,5.05689E-07
4.9580,5.00884E-07
4.9590,4.96125E-07
4.9600,4.91411E-07
4.9610,4.86741E-07
4.9620,4.82116E-07
4.9630,4.77535E-07
4.9640,4.72997E-07
4.9650,4.68502E-07
4.9660,4.64049E-07
4.9670,4.59639E-07
4.9680,4.55270E-07
4.9690,4.50943E-07
4.9700,4.46657E-07
4.9710,4.42412E-07
4.9720,4.38207E-07
4.9730,4.34041E-07
4.9740,4.29915E-07
4.9750,4.25829E-07
4.9760,4.21780E-07
4.9770,4.17771E-07
4.9780,4.13799E-07
4.9790,4.09865E-07
4.9800,4.05968E-07
4.9810,4.02109E-07
4.9820,3.98285E-07
4.9830,3.94498E-07
4.9840,3.90747E-07
4.9850,3.87032E-07
4.9860,3.83352E-07
4.9870,3.79706E-07
4.9880,3.76095E-07
4.9890,3.72519E-07
4.9900,3.68976E-07
4.9910,3.65467E-07
4.9920,3.61991E-07
4.9930,3.58548E-07
4.9940,3.55138E-07
4.9950,3.51760E-07
4.9960,3.48415E-07
4.9970,3.45101E-07
4.9980,3.41818E-07
4.9990,3.38567E-07
5.0000,3.35346E-07
5.0010,3.32156E-07
5.0020,3.28996E-07
5.0030,3.25866E-07
5.0040,3.22766E-07
5.0050,3.19695E-07
5.0060,3.16654E-07
5.0070,3.13641E-07
5.0080,3.10657E-07
5.0090,3.07701E-07
5.0100,3.04773E-07
5.0110,3.01873E-07
5.0120,2.99000E-07
5.0130,2.96155E-07
5.0140,2.93337E-07
5.0150,2.90545E-07
5.0160,2.87780E-07
5.0170,2.85042E-07
5.0180,2.82329E-07
5.0190,2.79642E-07
5.0200,2.76980E-07
5.0210,2.74344E-07
5.0220,2.71733E-07
5.0230,2.69146E-07
5.0240,2.66584E-07
5.0250,2.64047E-07
5.0260,2.61533E-07
5.0270,2.59044E-07
5.0280,2.56578E-07
5.0290,2.54135E-07
5.0300,2.51716E-07
5.0310,2.49319E-07
5.0320,2.46946E-07
5.0330,2.44595E-07
5.0340,2.42266E-07
5.0350,2.39959E-07
5.0360,2.37674E-07
5.0370,2.35411E-07
5.0380,2.33170E-07
5.0390,2.30949E-07
5.0400,2.28750E-07
5.0410,2.26572E-07
5.0420,2.24414E-07
5.0430,2.22277E-07
5.0440,2.20160E-07
5.0450,2.18063E-07
5.0460,2.15987E-07
5.0470,2.13929E-07
5.0480,2.11892E-07
5.0490,2.09874E-07
5.0500,2.07875E-07
5.0510,2.05895E-07
5.0520,2.03933E-07
5.0530,2.01991E-07
5.0540,2.00067E-07
5.0550,1.98161E-07
5.0560,1.96273E-07
5.0570,1.94403E-07
5.0580,1.92551E-07
5.0590,1.90717E-07
5.0600,1.88900E-07
5.0610,1.87100E-07
5.0620,1.85318E-07
5.0630,1.83552E-07
5.0640,1.81803E-07
5.0650,1.80071E-07
5.0660,1.78355E-07
5.0670,1.76655E-07
5.0680,1.74972E-07
5.0690,1.73305E-07
5.0700,1.71653E-07
5.0710,1.70017E-07
5.0720,1.68397E-07
5.0730,1.66792E-07
5.0740,1.65203E-07
5.0750,1.63628E-07
5.0760,1.62069E-07
5.0770,1.60524E-07
5.0780,1.58994E-07
5.0790,1.57478E-07
5.0800,1.55977E-07
5.0810,1.54491E-07
5.0820,1.53018E-07
5.0830,1.51559E-07
5.0840,1.50115E-07
5.0850,1.48684E-07
5.0860,1.47266E-07
5.0870,1.45862E-07
5.0880,1.44472E-07
5.0890,1.43094E-07
5.0900,1.41730E-07
5.0910,1.40379E-07
5.0920,1.39040E-07
5.0930,1.37715E-07
5.0940,1.36401E-07
5.0950,1.35101E-07
5.0960,1.33813E-07
5.0970,1.32537E-07
5.0980,1.31273E-07
5.0990,1.30021E-07
5.1000,1.28781E-07
5.1010,1.27553E-07
5.1020,1.26337E-07
5.1030,1.25132E-07
5.1040,1.23938E-07
5.1050,1.22756E-07
5.1060,1.21586E-07
5.1070,1.20426E-07
5.1080,1.19277E-07
5.1090,1.18140E-07
5.1100,1.17013E-07
5.1110,1.15897E-07
5.1120,1.14791E-07
5.1130,1.13696E-07
5.1140,1.12612E-07
5.1150,1.11537E-07
5.1160,1.10473E-07
5.1170,1.09419E-07
5.1180,1.08376E-07
5.1190,1.07342E-07
5.1200,1.06318E-07
5.1210,1.05303E-07
5.1220,1.04299E-07
5.1230,1.03303E-07
5.1240,1.02318E-07
5.1250,1.01342E-07
5.1260,1.00375E-07
5.1270,9.94168E-08
5.1280,9.84681E-08
5.1290,9.75285E-08
5.1300,9.65979E-08
5.1310,9.56761E-08
5.1320,9.47630E-08
5.1330,9.38587E-08
5.1340,9.29630E-08
5.1350,9.20758E-08
5.1360,9.11970E-08
5.1370,9.03267E-08
5.1380,8.94646E-08
5.1390,8.86107E-08
5.1400,8.77649E-08
5.1410,8.69272E-08
5.1420,8.60975E-08
5.1430,8.52757E-08
5.1440,8.44617E-08
5.1450,8.36555E-08
5.1460,8.28569E-08
5.1470,8.20660E-08
5.1480,8.12826E-08
5.1490,8.05066E-08
5.1500,7.97381E-08
5.1510,7.89768E-08
5.1520,7.82228E-08
5.1530,7.74760E-08
5.1540,7.67363E-08
5.1550,7.60037E-08
5.1560,7.52780E-08
5.1570,7.45593E-08
5.1580,7.38474E-08
5.1590,7.31423E-08
5.1600,7.24439E-08
5.1610,7.17521E-08
5.1620,7.10670E-08
5.1630,7.03883E-08
5.1640,6.97162E-08
5.1650,6.90504E-08
5.1660,6.83910E-08
5.1670,6.77379E-08
5.1680,6.70910E-08
5.1690,6.64503E-08
5.1700,6.58156E-08
5.1710,6.51870E-08
5.1720,6.45645E-08
5.1730,6.39478E-08
5.1740,6.33370E-08
5.1750,6.27321E-08
5.1760,6.21329E-08
5.1770,6.15394E-08
5.1780,6.09516E-08
5.1790,6.03693E-08
5.1800,5.97927E-08
5.1810,5.92215E-08
5.1820,5.86558E-08
5.1830,5.80954E-08
5.1840,5.75404E-08
5.1850,5.69907E-08
5.1860,5.64463E-08
5.1870,5.59070E-08
5.1880,5.53729E-08
5.1890,5.48438E-08
5.1900,5.43199E-08
5.1910,5.38009E-08
5.1920,5.32868E-08
5.1930,5.27777E-08
5.1940,5.22734E-08
5.1950,5.17739E-08
5.1960,5.12792E-08
5.1970,5.07892E-08
5.1980,5.03038E-08
5.1990,4.98231E-08
5.2000,4.93470E-08
5.2010,4.88755E-08
5.2020,4.84084E-08
5.2030,4.79458E-08
5.2040,4.74876E-08
5.2050,4.70337E-08
5.2060,4.65842E-08
5.2070,4.61390E-08
5.2080,4.56980E-08
5.2090,4.52612E-08
5.2100,4.48286E-08
5.2110,4.44002E-08
5.2120,4.39758E-08
5.2130,4.35554E-08
5.2140,4.31391E-08
5.2150,4.27267E-08
5.2160,4.23183E-08
5.2170,4.19138E-08
5.2180,4.15131E-08
5.2190,4.11163E-08
5.2200,4.07232E-08
5.2210,4.03339E-08
5.2220,3.99483E-08
5.2230,3.95664E-08
5.2240,3.91881E-08
5.2250,3.88135E-08
5.2260,3.84424E-08
5.2270,3.80748E-08
5.2280,3.77108E-08
5.2290,3.73502E-08
5.2300,3.69931E-08
5.2310,3.66394E-08
5.2320,3.62891E-08
5.2330,3.59421E-08
5.2340,3.55984E-08
5.2350,3.52580E-08
5.2360,3.49208E-08
5.2370,3.45869E-08
5.2380,3.42561E-08
5.2390,3.39285E-08
5.2400,3.36041E-08
5.2410,3.32827E-08
5.2420,3.29644E-08
5.2430,3.26491E-08
5.2440,3.23369E-08
5.2450,3.20276E-08
5.2460,3.17213E-08
5.2470,3.14179E-08
5.2480,3.11174E-08
5.2490,3.08198E-08
5.2500,3.05250E-08
5.2510,3.02330E-08
5.2520,2.99438E-08
5.2530,2.96574E-08
5.2540,2.93737E-08
5.2550,2.90927E-08
5.2560,2.88144E-08
5.2570,2.85388E-08
5.2580,2.82658E-08
5.2590,2.79954E-08
5.2600,2.77276E-08
5.2610,2.74623E-08
5.2620,2.71996E-08
5.2630,2.69394E-08
5.2640,2.66816E-08
5.2650,2.64263E-08
5.2660,2.61735E-08
5.2670,2.59231E-08
5.2680,2.56751E-08
5.2690,2.54294E-08
5.2700,2.51861E-08
5.2710,2.49451E-08
5.2720,2.47064E-08
5.2730,2.44700E-08
5.2740,2.42359E-08
5.2750,2.40039E-08
5.2760,2.37742E-08
5.2770,2.35467E-08
5.2780,2.33214E-08
5.2790,2.30982E-08
5.2800,2.28772E-08
5.2810,2.26582E-08
5.2820,2.24414E-08
5.2830,2.22266E-08
5.2840,2.20139E-08
5.2850,2.18032E-08
5.2860,2.15946E-08
5.2870,2.13879E-08
5.2880,2.11832E-08
5.2890,2.09804E-08
5.2900,2.07796E-08
5.2910,2.05807E-08
5.2920,2.03837E-08
5.2930,2.01886E-08
5.2940,1.99954E-08
5.2950,1.98040E-08
5.2960,1.96144E-08
5.2970,1.94266E-08
5.2980,1.92407E-08
5.2990,1.90565E-08
5.3000,1.88740E-08
5.3010,1.86934E-08
5.3020,1.85144E-08
5.3030,1.83372E-08
5.3040,1.81616E-08
5.3050,1.79877E-08
5.3060,1.78155E-08
5.3070,1.76450E-08
5.3080,1.74760E-08
5.3090,1.73087E-08
5.3100,1.71430E-08
5.3110,1.69788E-08
5.3120,1.68163E-08
5.3130,1.66552E-08
5.3140,1.64958E-08
5.3150,1.63378E-08
5.3160,1.61814E-08
5.3170,1.60264E-08
5.3180,1.58730E-08
5.3190,1.57210E-08
5.3200,1.55704E-08
5.3210,1.54213E-08
5.3220,1.52736E-08
5.3230,1.51274E-08
5.3240,1.49825E-08
5.3250,1.48390E-08
5.3260,1.46969E-08
5.3270,1.45561E-08
5.3280,1.44167E-08
5.3290,1.42787E-08
5.3300,1.41419E-08
5.3310,1.40065E-08
5.3320,1.38723E-08
5.3330,1.37394E-08
5.3340,1.36078E-08
5.3350,1.34775E-08
5.3360,1.33484E-08
5.3370,1.32205E-08
5.3380,1.30939E-08
5.3390,1.29685E-08
5.3400,1.28443E-08
5.3410,1.27212E-08
5.3420,1.25994E-08
5.3430,1.24787E-08
5.3440,1.23591E-08
5.3450,1.22407E-08
5.3460,1.21235E-08
5.3470,1.20073E-08
5.3480,1.18923E-08
5.3490,1.17784E-08
5.3500,1.16655E-08
5.3510,1.15538E-08
5.3520,1.14431E-08
5.3530,1.13334E-08
5.3540,1.12248E-08
5.3550,1.11173E-08
5.3560,1.10108E-08
5.3570,1.09053E-08
5.3580,1.08008E-08
5.3590,1.06973E-08
5.3600,1.05948E-08
5.3610,1.04933E-08
5.3620,1.03927E-08
5.3630,1.02931E-08
5.3640,1.01945E-08
5.3650,1.00968E-08
5.3660,1.00001E-08
5.3670,9.90423E-09
5.3680,9.80931E-09
5.3690,9.71531E-09
5.3700,9.62221E-09
5.3710,9.52999E-09
5.3720,9.43866E-09
5.3730,9.34820E-09
5.3740,9.25861E-09
5.3750,9.16988E-09
5.3760,9.08199E-09
5.3770,8.99495E-09
5.3780,8.90874E-09
5.3790,8.82335E-09
5.3800,8.73878E-09
5.3810,8.65502E-09
5.3820,8.57206E-09
5.3830,8.48990E-09
5.3840,8.40852E-09
5.3850,8.32792E-09
5.3860,8.24809E-09
5.3870,8.16903E-09
5.3880,8.09072E-09
5.3890,8.01317E-09
5.3900,7.93635E-09
5.3910,7.86027E-09
5.3920,7.78492E-09
5.3930,7.71029E-09
5.3940,7.63638E-09
5.3950,7.56317E-09
5.3960,7.49066E-09
5.3970,7.41885E-09
5.3980,7.34772E-09
5.3990,7.27728E-09
5.4000,7.20751E-09
5.4010,7.13841E-09
5.4020,7.06997E-09
5.4030,7.00218E-09
5.4040,6.93505E-09
5.4050,6.86855E-09
5.4060,6.80270E-09
5.4070,6.73747E-09
5.4080,6.67287E-09
5.4090,6.60888E-09
5.4100,6.54551E-09
5.4110,6.48275E-09
5.4120,6.42059E-09
5.4130,6.35902E-09
5.4140,6.29804E-09
5.4150,6.23765E-09
5.4160,6.17783E-09
5.4170,6.11859E-09
5.4180,6.05991E-09
5.4190,6.00180E-09
5.4200,5.94424E-09
5.4210,5.88724E-09
5.4220,5.83078E-09
5.4230,5.77486E-09
5.4240,5.71947E-09
5.4250,5.66462E-09
5.4260,5.61029E-09
5.4270,5.55648E-09
5.4280,5.50319E-09
5.4290,5.45041E-09
5.4300,5.39813E-09
5.4310,5.34636E-09
5.4320,5.29508E-09
5.4330,5.24429E-09
5.4340,5.19399E-09
5.4350,5.14417E-09
5.4360,5.09482E-09
5.4370,5.04595E-09
5.4380,4.99755E-09
5.4390,4.94961E-09
5.4400,4.90213E-09
5.4410,4.85511E-09
5.4420,4.80853E-09
5.4430,4.76241E-09
5.4440,4.71672E-09
5.4450,4.67147E-09
5.4460,4.62666E-09
5.4470,4.58227E-09
5.4480,4.53831E-09
5.4490,4.49477E-09
5.4500,4.45165E-09
5.4510,4.40894E-09
5.4520,4.36664E-09
5.4530,4.32475E-09
5.4540,4.28326E-09
5.4550,4.24216E-09
5.4560,4.20146E-09
5.4570,4.16115E-09
5.4580,4.12122E-09
5.4590,4.08168E-09
5.4600,4.04252E-09
5.4610,4.00373E-09
5.4620,3.96531E-09
5.4630,3.92726E-09
5.4640,3.88958E-09
5.4650,3.85226E-09
5.4660,3.81529E-09
5.4670,3.77868E-09
5.4680,3.74242E-09
5.4690,3.70651E-09
5.4700,3.67094E-09
5.4710,3.63571E-09
5.4720,3.60082E-09
5.4730,3.56627E-09
5.4740,3.53204E-09
5.4750,3.49815E-09
5.4760,3.46458E-09
5.4770,3.43133E-09
5.4780,3.39840E-09
5.4790,3.36578E-09
5.4800,3.33348E-09
5.4810,3.30148E-09
5.4820,3.26980E-09
5.4830,3.23842E-09
5.4840,3.20733E-09
5.4850,3.17655E-09
5.4860,3.14606E-09
5.4870,3.11587E-09
5.4880,3.08596E-09
5.4890,3.05634E-09
5.4900,3.02700E-09
5.4910,2.99795E-09
5.4920,2.96917E-09
5.4930,2.94067E-09
5.4940,2.91244E-09
5.4950,2.88449E-09
5.4960,2.85680E-09
5.4970,2.82937E-09
5.4980,2.80221E-09
5.4990,2.77531E-09
5.5000,2.74867E-09
5.5010,2.72228E-09
5.5020,2.69615E-09
5.5030,2.67027E-09
5.5040,2.64463E-09
5.5050,2.61924E-09
5.5060,2.59410E-09
5.5070,2.56919E-09
5.5080,2.54453E-09
5.5090,2.52010E-09
5.5100,2.49590E-09
5.5110,2.47194E-09
5.5120,2.44821E-09
5.5130,2.42470E-09
5.5140,2.40142E-09
5.5150,2.37837E-09
5.5160,2.35553E-09
5.5170,2.33291E-09
5.5180,2.31051E-09
5.5190,2.28833E-09
5.5200,2.26636E-09
5.5210,2.24459E-09
5.5220,2.22304E-09
5.5230,2.20169E-09
5.5240,2.18055E-09
5.5250,2.15961E-09
5.5260,2.13888E-09
5.5270,2.11834E-09
5.5280,2.09800E-09
5.5290,2.07785E-09
5.5300,2.05790E-09
5.5310,2.03813E-09
5.5320,2.01856E-09
5.5330,1.99918E-09
5.5340,1.97998E-09
5.5350,1.96096E-09
5.5360,1.94213E-09
5.5370,1.92348E-09
5.5380,1.90501E-09
5.5390,1.88671E-09
5.5400,1.86859E-09
5.5410,1.85064E-09
5.5420,1.83287E-09
5.5430,1.81527E-09
5.5440,1.79783E-09
5.5450,1.78056E-09
5.5460,1.76346E-09
5.5470,1.74652E-09
5.5480,1.72975E-09
5.5490,1.71314E-09
5.5500,1.69668E-09
5.5510,1.68038E-09
5.5520,1.66424E-09
5.5530,1.64826E-09
5.5540,1.63242E-09
5.5550,1.61674E-09
5.5560,1.60121E-09
5.5570,1.58583E-09
5.5580,1.57060E-09
5.5590,1.55551E-09
5.5600,1.54057E-09
5.5610,1.52577E-09
5.5620,1.51111E-09
5.5630,1.49660E-09
5.5640,1.48222E-09
5.5650,1.46798E-09
5.5660,1.45388E-09
5.5670,1.43991E-09
5.5680,1.42608E-09
5.5690,1.41238E-09
5.5700,1.39881E-09
5.5710,1.38537E-09
5.5720,1.37206E-09
5.5730,1.35888E-09
5.5740,1.34582E-09
5.5750,1.33289E-09
5.5760,1.32009E-09
5.5770,1.30740E-09
5.5780,1.29484E-09
5.5790,1.28240E-09
5.5800,1.27008E-09
5.5810,1.25788E-09
5.5820,1.24579E-09
5.5830,1.23382E-09
5.5840,1.22196E-09
5.5850,1.21022E-09
5.5860,1.19859E-09
5.5870,1.18708E-09
5.5880,1.17567E-09
5.5890,1.16437E-09
5.5900,1.15318E-09
5.5910,1.14210E-09
5.5920,1.13113E-09
5.5930,1.12026E-09
5.5940,1.10949E-09
5.5950,1.09883E-09
5.5960,1.08827E-09
5.5970,1.07781E-09
5.5980,1.06746E-09
5.5990,1.05720E-09
5.6000,1.04704E-09
5.6010,1.03698E-09
5.6020,1.02701E-09
5.6030,1.01714E-09
5.6040,1.00736E-09
5.6050,9.97683E-10



==> anc/A_state_wvfncts/v27.csv <==
Level v=27

0.8750,-8.88428E-10
0.8760,-1.00613E-09
0.8770,-1.13905E-09
0.8780,-1.28910E-09
0.8790,-1.45844E-09
0.8800,-1.64948E-09
0.8810,-1.86492E-09
0.8820,-2.10781E-09
0.8830,-2.38155E-09
0.8840,-2.68994E-09
0.8850,-3.03727E-09
0.8860,-3.42831E-09
0.8870,-3.86841E-09
0.8880,-4.36356E-09
0.8890,-4.92047E-09
0.8900,-5.54661E-09
0.8910,-6.25037E-09
0.8920,-7.04108E-09
0.8930,-7.92919E-09
0.8940,-8.92636E-09
0.8950,-1.00456E-08
0.8960,-1.13014E-08
0.8970,-1.27101E-08
0.8980,-1.42895E-08
0.8990,-1.60599E-08
0.9000,-1.80436E-08
0.9010,-2.02656E-08
0.9020,-2.27537E-08
0.9030,-2.55387E-08
0.9040,-2.86551E-08
0.9050,-3.21411E-08
0.9060,-3.60392E-08
0.9070,-4.03965E-08
0.9080,-4.52657E-08
0.9090,-5.07048E-08
0.9100,-5.67785E-08
0.9110,-6.35585E-08
0.9120,-7.11245E-08
0.9130,-7.95645E-08
0.9140,-8.89762E-08
0.9150,-9.94681E-08
0.9160,-1.11160E-07
0.9170,-1.24185E-07
0.9180,-1.38689E-07
0.9190,-1.54835E-07
0.9200,-1.72803E-07
0.9210,-1.92792E-07
0.9220,-2.15021E-07
0.9230,-2.39732E-07
0.9240,-2.67193E-07
0.9250,-2.97700E-07
0.9260,-3.31579E-07
0.9270,-3.69189E-07
0.9280,-4.10926E-07
0.9290,-4.57228E-07
0.9300,-5.08575E-07
0.9310,-5.65497E-07
0.9320,-6.28579E-07
0.9330,-6.98461E-07
0.9340,-7.75850E-07
0.9350,-8.61523E-07
0.9360,-9.56331E-07
0.9370,-1.06121E-06
0.9380,-1.17720E-06
0.9390,-1.30542E-06
0.9400,-1.44711E-06
0.9410,-1.60364E-06
0.9420,-1.77650E-06
0.9430,-1.96731E-06
0.9440,-2.17789E-06
0.9450,-2.41017E-06
0.9460,-2.66633E-06
0.9470,-2.94870E-06
0.9480,-3.25986E-06
0.9490,-3.60262E-06
0.9500,-3.98006E-06
0.9510,-4.39553E-06
0.9520,-4.85272E-06
0.9530,-5.35561E-06
0.9540,-5.90859E-06
0.9550,-6.51642E-06
0.9560,-7.18431E-06
0.9570,-7.91792E-06
0.9580,-8.72344E-06
0.9590,-9.60758E-06
0.9600,-1.05777E-05
0.9610,-1.16417E-05
0.9620,-1.28083E-05
0.9630,-1.40869E-05
0.9640,-1.54878E-05
0.9650,-1.70221E-05
0.9660,-1.87019E-05
0.9670,-2.05403E-05
0.9680,-2.25515E-05
0.9690,-2.47510E-05
0.9700,-2.71555E-05
0.9710,-2.97832E-05
0.9720,-3.26537E-05
0.9730,-3.57884E-05
0.9740,-3.92101E-05
0.9750,-4.29439E-05
0.9760,-4.70167E-05
0.9770,-5.14577E-05
0.9780,-5.62981E-05
0.9790,-6.15722E-05
0.9800,-6.73164E-05
0.9810,-7.35705E-05
0.9820,-8.03770E-05
0.9830,-8.77821E-05
0.9840,-9.58352E-05
0.9850,-1.04590E-04
0.9860,-1.14103E-04
0.9870,-1.24438E-04
0.9880,-1.35660E-04
0.9890,-1.47840E-04
0.9900,-1.61057E-04
0.9910,-1.75392E-04
0.9920,-1.90934E-04
0.9930,-2.07778E-04
0.9940,-2.26026E-04
0.9950,-2.45788E-04
0.9960,-2.67181E-04
0.9970,-2.90330E-04
0.9980,-3.15369E-04
0.9990,-3.42444E-04
1.0000,-3.71707E-04
1.0010,-4.03323E-04
1.0020,-4.37467E-04
1.0030,-4.74328E-04
1.0040,-5.14105E-04
1.0050,-5.57012E-04
1.0060,-6.03277E-04
1.0070,-6.53143E-04
1.0080,-7.06868E-04
1.0090,-7.64729E-04
1.0100,-8.27017E-04
1.0110,-8.94044E-04
1.0120,-9.66143E-04
1.0130,-1.04366E-03
1.0140,-1.12698E-03
1.0150,-1.21649E-03
1.0160,-1.31262E-03
1.0170,-1.41580E-03
1.0180,-1.52652E-03
1.0190,-1.64527E-03
1.0200,-1.77258E-03
1.0210,-1.90901E-03
1.0220,-2.05516E-03
1.0230,-2.21165E-03
1.0240,-2.37914E-03
1.0250,-2.55833E-03
1.0260,-2.74994E-03
1.0270,-2.95477E-03
1.0280,-3.17361E-03
1.0290,-3.40734E-03
1.0300,-3.65685E-03
1.0310,-3.92310E-03
1.0320,-4.20708E-03
1.0330,-4.50984E-03
1.0340,-4.83247E-03
1.0350,-5.17613E-03
1.0360,-5.54204E-03
1.0370,-5.93144E-03
1.0380,-6.34567E-03
1.0390,-6.78610E-03
1.0400,-7.25418E-03
1.0410,-7.75142E-03
1.0420,-8.27940E-03
1.0430,-8.83975E-03
1.0440,-9.43417E-03
1.0450,-1.00645E-02
1.0460,-1.07324E-02
1.0470,-1.14401E-02
1.0480,-1.21893E-02
1.0490,-1.29822E-02
1.0500,-1.38210E-02
1.0510,-1.47078E-02
1.0520,-1.56450E-02
1.0530,-1.66348E-02
1.0540,-1.76799E-02
1.0550,-1.87826E-02
1.0560,-1.99456E-02
1.0570,-2.11716E-02
1.0580,-2.24634E-02
1.0590,-2.38237E-02
1.0600,-2.52554E-02
1.0610,-2.67616E-02
1.0620,-2.83452E-02
1.0630,-3.00094E-02
1.0640,-3.17574E-02
1.0650,-3.35923E-02
1.0660,-3.55175E-02
1.0670,-3.75362E-02
1.0680,-3.96520E-02
1.0690,-4.18682E-02
1.0700,-4.41883E-02
1.0710,-4.66157E-02
1.0720,-4.91541E-02
1.0730,-5.18069E-02
1.0740,-5.45776E-02
1.0750,-5.74700E-02
1.0760,-6.04874E-02
1.0770,-6.36334E-02
1.0780,-6.69114E-02
1.0790,-7.03251E-02
1.0800,-7.38776E-02
1.0810,-7.75725E-02
1.0820,-8.14128E-02
1.0830,-8.54019E-02
1.0840,-8.95427E-02
1.0850,-9.38382E-02
1.0860,-9.82911E-02
1.0870,-1.02904E-01
1.0880,-1.07680E-01
1.0890,-1.12621E-01
1.0900,-1.17728E-01
1.0910,-1.23004E-01
1.0920,-1.28451E-01
1.0930,-1.34069E-01
1.0940,-1.39861E-01
1.0950,-1.45825E-01
1.0960,-1.51964E-01
1.0970,-1.58276E-01
1.0980,-1.64762E-01
1.0990,-1.71421E-01
1.1000,-1.78251E-01
1.1010,-1.85251E-01
1.1020,-1.92419E-01
1.1030,-1.99753E-01
1.1040,-2.07248E-01
1.1050,-2.14903E-01
1.1060,-2.22711E-01
1.1070,-2.30669E-01
1.1080,-2.38771E-01
1.1090,-2.47011E-01
1.1100,-2.55382E-01
1.1110,-2.63878E-01
1.1120,-2.72489E-01
1.1130,-2.81207E-01
1.1140,-2.90022E-01
1.1150,-2.98925E-01
1.1160,-3.07905E-01
1.1170,-3.16948E-01
1.1180,-3.26044E-01
1.1190,-3.35179E-01
1.1200,-3.44338E-01
1.1210,-3.53507E-01
1.1220,-3.62670E-01
1.1230,-3.71810E-01
1.1240,-3.80911E-01
1.1250,-3.89954E-01
1.1260,-3.98920E-01
1.1270,-4.07790E-01
1.1280,-4.16545E-01
1.1290,-4.25161E-01
1.1300,-4.33619E-01
1.1310,-4.41896E-01
1.1320,-4.49969E-01
1.1330,-4.57814E-01
1.1340,-4.65408E-01
1.1350,-4.72726E-01
1.1360,-4.79742E-01
1.1370,-4.86433E-01
1.1380,-4.92771E-01
1.1390,-4.98732E-01
1.1400,-5.04289E-01
1.1410,-5.09415E-01
1.1420,-5.14086E-01
1.1430,-5.18273E-01
1.1440,-5.21953E-01
1.1450,-5.25097E-01
1.1460,-5.27682E-01
1.1470,-5.29682E-01
1.1480,-5.31071E-01
1.1490,-5.31827E-01
1.1500,-5.31926E-01
1.1510,-5.31346E-01
1.1520,-5.30064E-01
1.1530,-5.28062E-01
1.1540,-5.25318E-01
1.1550,-5.21815E-01
1.1560,-5.17538E-01
1.1570,-5.12470E-01
1.1580,-5.06598E-01
1.1590,-4.99911E-01
1.1600,-4.92398E-01
1.1610,-4.84053E-01
1.1620,-4.74869E-01
1.1630,-4.64843E-01
1.1640,-4.53973E-01
1.1650,-4.42262E-01
1.1660,-4.29713E-01
1.1670,-4.16332E-01
1.1680,-4.02129E-01
1.1690,-3.87115E-01
1.1700,-3.71306E-01
1.1710,-3.54718E-01
1.1720,-3.37373E-01
1.1730,-3.19294E-01
1.1740,-3.00508E-01
1.1750,-2.81044E-01
1.1760,-2.60935E-01
1.1770,-2.40218E-01
1.1780,-2.18931E-01
1.1790,-1.97116E-01
1.1800,-1.74817E-01
1.1810,-1.52084E-01
1.1820,-1.28966E-01
1.1830,-1.05517E-01
1.1840,-8.17929E-02
1.1850,-5.78527E-02
1.1860,-3.37574E-02
1.1870,-9.57034E-03
1.1880,1.46430E-02
1.1890,3.88152E-02
1.1900,6.28771E-02
1.1910,8.67580E-02
1.1920,1.10386E-01
1.1930,1.33688E-01
1.1940,1.56591E-01
1.1950,1.79019E-01
1.1960,2.00899E-01
1.1970,2.22155E-01
1.1980,2.42714E-01
1.1990,2.62502E-01
1.2000,2.81446E-01
1.2010,2.99475E-01
1.2020,3.16520E-01
1.2030,3.32512E-01
1.2040,3.47386E-01
1.2050,3.61079E-01
1.2060,3.73533E-01
1.2070,3.84689E-01
1.2080,3.94495E-01
1.2090,4.02904E-01
1.2100,4.09869E-01
1.2110,4.15352E-01
1.2120,4.19317E-01
1.2130,4.21735E-01
1.2140,4.22583E-01
1.2150,4.21840E-01
1.2160,4.19496E-01
1.2170,4.15545E-01
1.2180,4.09986E-01
1.2190,4.02826E-01
1.2200,3.94080E-01
1.2210,3.83768E-01
1.2220,3.71917E-01
1.2230,3.58562E-01
1.2240,3.43744E-01
1.2250,3.27512E-01
1.2260,3.09920E-01
1.2270,2.91031E-01
1.2280,2.70914E-01
1.2290,2.49644E-01
1.2300,2.27303E-01
1.2310,2.03979E-01
1.2320,1.79766E-01
1.2330,1.54764E-01
1.2340,1.29076E-01
1.2350,1.02813E-01
1.2360,7.60880E-02
1.2370,4.90188E-02
1.2380,2.17265E-02
1.2390,-5.66546E-03
1.2400,-3.30311E-02
1.2410,-6.02430E-02
1.2420,-8.71729E-02
1.2430,-1.13692E-01
1.2440,-1.39673E-01
1.2450,-1.64989E-01
1.2460,-1.89514E-01
1.2470,-2.13125E-01
1.2480,-2.35704E-01
1.2490,-2.57135E-01
1.2500,-2.77306E-01
1.2510,-2.96113E-01
1.2520,-3.13454E-01
1.2530,-3.29236E-01
1.2540,-3.43373E-01
1.2550,-3.55786E-01
1.2560,-3.66404E-01
1.2570,-3.75165E-01
1.2580,-3.82016E-01
1.2590,-3.86913E-01
1.2600,-3.89822E-01
1.2610,-3.90720E-01
1.2620,-3.89593E-01
1.2630,-3.86439E-01
1.2640,-3.81265E-01
1.2650,-3.74091E-01
1.2660,-3.64947E-01
1.2670,-3.53873E-01
1.2680,-3.40921E-01
1.2690,-3.26151E-01
1.2700,-3.09638E-01
1.2710,-2.91462E-01
1.2720,-2.71716E-01
1.2730,-2.50500E-01
1.2740,-2.27925E-01
1.2750,-2.04109E-01
1.2760,-1.79178E-01
1.2770,-1.53264E-01
1.2780,-1.26507E-01
1.2790,-9.90519E-02
1.2800,-7.10483E-02
1.2810,-4.26500E-02
1.2820,-1.40141E-02
1.2830,1.47001E-02
1.2840,4.33317E-02
1.2850,7.17195E-02
1.2860,9.97026E-02
1.2870,1.27121E-01
1.2880,1.53818E-01
1.2890,1.79640E-01
1.2900,2.04436E-01
1.2910,2.28061E-01
1.2920,2.50377E-01
1.2930,2.71252E-01
1.2940,2.90562E-01
1.2950,3.08189E-01
1.2960,3.24029E-01
1.2970,3.37983E-01
1.2980,3.49966E-01
1.2990,3.59903E-01
1.3000,3.67731E-01
1.3010,3.73398E-01
1.3020,3.76865E-01
1.3030,3.78108E-01
1.3040,3.77113E-01
1.3050,3.73882E-01
1.3060,3.68428E-01
1.3070,3.60779E-01
1.3080,3.50975E-01
1.3090,3.39072E-01
1.3100,3.25135E-01
1.3110,3.09244E-01
1.3120,2.91490E-01
1.3130,2.71977E-01
1.3140,2.50819E-01
1.3150,2.28141E-01
1.3160,2.04078E-01
1.3170,1.78772E-01
1.3180,1.52377E-01
1.3190,1.25051E-01
1.3200,9.69587E-02
1.3210,6.82723E-02
1.3220,3.91665E-02
1.3230,9.81956E-03
1.3240,-1.95879E-02
1.3250,-4.88742E-02
1.3260,-7.78580E-02
1.3270,-1.06359E-01
1.3280,-1.34199E-01
1.3290,-1.61204E-01
1.3300,-1.87204E-01
1.3310,-2.12036E-01
1.3320,-2.35541E-01
1.3330,-2.57571E-01
1.3340,-2.77985E-01
1.3350,-2.96652E-01
1.3360,-3.13451E-01
1.3370,-3.28275E-01
1.3380,-3.41026E-01
1.3390,-3.51621E-01
1.3400,-3.59989E-01
1.3410,-3.66075E-01
1.3420,-3.69835E-01
1.3430,-3.71244E-01
1.3440,-3.70289E-01
1.3450,-3.66972E-01
1.3460,-3.61312E-01
1.3470,-3.53342E-01
1.3480,-3.43109E-01
1.3490,-3.30678E-01
1.3500,-3.16125E-01
1.3510,-2.99541E-01
1.3520,-2.81030E-01
1.3530,-2.60709E-01
1.3540,-2.38708E-01
1.3550,-2.15166E-01
1.3560,-1.90235E-01
1.3570,-1.64073E-01
1.3580,-1.36849E-01
1.3590,-1.08739E-01
1.3600,-7.99232E-02
1.3610,-5.05889E-02
1.3620,-2.09259E-02
1.3630,8.87306E-03
1.3640,3.86143E-02
1.3650,6.81040E-02
1.3660,9.71497E-02
1.3670,1.25562E-01
1.3680,1.53154E-01
1.3690,1.79746E-01
1.3700,2.05162E-01
1.3710,2.29237E-01
1.3720,2.51811E-01
1.3730,2.72736E-01
1.3740,2.91873E-01
1.3750,3.09097E-01
1.3760,3.24292E-01
1.3770,3.37359E-01
1.3780,3.48211E-01
1.3790,3.56774E-01
1.3800,3.62992E-01
1.3810,3.66824E-01
1.3820,3.68242E-01
1.3830,3.67237E-01
1.3840,3.63814E-01
1.3850,3.57995E-01
1.3860,3.49818E-01
1.3870,3.39336E-01
1.3880,3.26617E-01
1.3890,3.11745E-01
1.3900,2.94818E-01
1.3910,2.75945E-01
1.3920,2.55253E-01
1.3930,2.32877E-01
1.3940,2.08963E-01
1.3950,1.83671E-01
1.3960,1.57167E-01
1.3970,1.29625E-01
1.3980,1.01228E-01
1.3990,7.21619E-02
1.4000,4.26199E-02
1.4010,1.27965E-02
1.4020,-1.71114E-02
1.4030,-4.69063E-02
1.4040,-7.63916E-02
1.4050,-1.05373E-01
1.4060,-1.33658E-01
1.4070,-1.61061E-01
1.4080,-1.87402E-01
1.4090,-2.12505E-01
1.4100,-2.36206E-01
1.4110,-2.58349E-01
1.4120,-2.78786E-01
1.4130,-2.97385E-01
1.4140,-3.14021E-01
1.4150,-3.28587E-01
1.4160,-3.40985E-01
1.4170,-3.51135E-01
1.4180,-3.58970E-01
1.4190,-3.64439E-01
1.4200,-3.67505E-01
1.4210,-3.68151E-01
1.4220,-3.66371E-01
1.4230,-3.62179E-01
1.4240,-3.55601E-01
1.4250,-3.46683E-01
1.4260,-3.35483E-01
1.4270,-3.22075E-01
1.4280,-3.06549E-01
1.4290,-2.89008E-01
1.4300,-2.69566E-01
1.4310,-2.48353E-01
1.4320,-2.25508E-01
1.4330,-2.01183E-01
1.4340,-1.75536E-01
1.4350,-1.48737E-01
1.4360,-1.20963E-01
1.4370,-9.23948E-02
1.4380,-6.32212E-02
1.4390,-3.36332E-02
1.4400,-3.82490E-03
1.4410,2.60085E-02
1.4420,5.56716E-02
1.4430,8.49705E-02
1.4440,1.13714E-01
1.4450,1.41714E-01
1.4460,1.68787E-01
1.4470,1.94759E-01
1.4480,2.19458E-01
1.4490,2.42726E-01
1.4500,2.64411E-01
1.4510,2.84371E-01
1.4520,3.02479E-01
1.4530,3.18617E-01
1.4540,3.32680E-01
1.4550,3.44579E-01
1.4560,3.54237E-01
1.4570,3.61592E-01
1.4580,3.66599E-01
1.4590,3.69225E-01
1.4600,3.69455E-01
1.4610,3.67289E-01
1.4620,3.62742E-01
1.4630,3.55845E-01
1.4640,3.46644E-01
1.4650,3.35200E-01
1.4660,3.21589E-01
1.4670,3.05898E-01
1.4680,2.88232E-01
1.4690,2.68705E-01
1.4700,2.47444E-01
1.4710,2.24588E-01
1.4720,2.00285E-01
1.4730,1.74692E-01
1.4740,1.47976E-01
1.4750,1.20307E-01
1.4760,9.18651E-02
1.4770,6.28333E-02
1.4780,3.33982E-02
1.4790,3.74894E-03
1.4800,-2.59244E-02
1.4810,-5.54317E-02
1.4820,-8.45843E-02
1.4830,-1.13196E-01
1.4840,-1.41084E-01
1.4850,-1.68071E-01
1.4860,-1.93986E-01
1.4870,-2.18664E-01
1.4880,-2.41949E-01
1.4890,-2.63693E-01
1.4900,-2.83759E-01
1.4910,-3.02022E-01
1.4920,-3.18367E-01
1.4930,-3.32691E-01
1.4940,-3.44905E-01
1.4950,-3.54934E-01
1.4960,-3.62715E-01
1.4970,-3.68203E-01
1.4980,-3.71363E-01
1.4990,-3.72178E-01
1.5000,-3.70645E-01
1.5010,-3.66775E-01
1.5020,-3.60595E-01
1.5030,-3.52145E-01
1.5040,-3.41482E-01
1.5050,-3.28673E-01
1.5060,-3.13802E-01
1.5070,-2.96962E-01
1.5080,-2.78263E-01
1.5090,-2.57821E-01
1.5100,-2.35768E-01
1.5110,-2.12241E-01
1.5120,-1.87390E-01
1.5130,-1.61371E-01
1.5140,-1.34346E-01
1.5150,-1.06485E-01
1.5160,-7.79615E-02
1.5170,-4.89541E-02
1.5180,-1.96430E-02
1.5190,9.79000E-03
1.5200,3.91624E-02
1.5210,6.82925E-02
1.5220,9.70006E-02
1.5230,1.25110E-01
1.5240,1.52448E-01
1.5250,1.78846E-01
1.5260,2.04144E-01
1.5270,2.28188E-01
1.5280,2.50829E-01
1.5290,2.71933E-01
1.5300,2.91370E-01
1.5310,3.09023E-01
1.5320,3.24787E-01
1.5330,3.38568E-01
1.5340,3.50283E-01
1.5350,3.59864E-01
1.5360,3.67254E-01
1.5370,3.72412E-01
1.5380,3.75308E-01
1.5390,3.75927E-01
1.5400,3.74269E-01
1.5410,3.70346E-01
1.5420,3.64185E-01
1.5430,3.55825E-01
1.5440,3.45319E-01
1.5450,3.32734E-01
1.5460,3.18147E-01
1.5470,3.01649E-01
1.5480,2.83340E-01
1.5490,2.63334E-01
1.5500,2.41752E-01
1.5510,2.18724E-01
1.5520,1.94390E-01
1.5530,1.68897E-01
1.5540,1.42399E-01
1.5550,1.15053E-01
1.5560,8.70239E-02
1.5570,5.84786E-02
1.5580,2.95867E-02
1.5590,5.19793E-04
1.5600,-2.85502E-02
1.5610,-5.74518E-02
1.5620,-8.60149E-02
1.5630,-1.14072E-01
1.5640,-1.41458E-01
1.5650,-1.68015E-01
1.5660,-1.93587E-01
1.5670,-2.18025E-01
1.5680,-2.41190E-01
1.5690,-2.62947E-01
1.5700,-2.83171E-01
1.5710,-3.01747E-01
1.5720,-3.18570E-01
1.5730,-3.33544E-01
1.5740,-3.46584E-01
1.5750,-3.57620E-01
1.5760,-3.66588E-01
1.5770,-3.73442E-01
1.5780,-3.78144E-01
1.5790,-3.80670E-01
1.5800,-3.81009E-01
1.5810,-3.79163E-01
1.5820,-3.75145E-01
1.5830,-3.68982E-01
1.5840,-3.60712E-01
1.5850,-3.50385E-01
1.5860,-3.38063E-01
1.5870,-3.23819E-01
1.5880,-3.07737E-01
1.5890,-2.89912E-01
1.5900,-2.70445E-01
1.5910,-2.49451E-01
1.5920,-2.27050E-01
1.5930,-2.03370E-01
1.5940,-1.78546E-01
1.5950,-1.52720E-01
1.5960,-1.26038E-01
1.5970,-9.86503E-02
1.5980,-7.07113E-02
1.5990,-4.23778E-02
1.6000,-1.38083E-02
1.6010,1.48381E-02
1.6020,4.34021E-02
1.6030,7.17256E-02
1.6040,9.96523E-02
1.6050,1.27028E-01
1.6060,1.53704E-01
1.6070,1.79533E-01
1.6080,2.04375E-01
1.6090,2.28096E-01
1.6100,2.50566E-01
1.6110,2.71666E-01
1.6120,2.91283E-01
1.6130,3.09311E-01
1.6140,3.25656E-01
1.6150,3.40231E-01
1.6160,3.52961E-01
1.6170,3.63779E-01
1.6180,3.72630E-01
1.6190,3.79470E-01
1.6200,3.84265E-01
1.6210,3.86994E-01
1.6220,3.87644E-01
1.6230,3.86217E-01
1.6240,3.82722E-01
1.6250,3.77183E-01
1.6260,3.69632E-01
1.6270,3.60113E-01
1.6280,3.48681E-01
1.6290,3.35398E-01
1.6300,3.20339E-01
1.6310,3.03586E-01
1.6320,2.85230E-01
1.6330,2.65372E-01
1.6340,2.44118E-01
1.6350,2.21582E-01
1.6360,1.97884E-01
1.6370,1.73151E-01
1.6380,1.47514E-01
1.6390,1.21107E-01
1.6400,9.40700E-02
1.6410,6.65440E-02
1.6420,3.86729E-02
1.6430,1.06015E-02
1.6440,-1.75247E-02
1.6450,-4.55606E-02
1.6460,-7.33619E-02
1.6470,-1.00786E-01
1.6480,-1.27693E-01
1.6490,-1.53946E-01
1.6500,-1.79411E-01
1.6510,-2.03961E-01
1.6520,-2.27471E-01
1.6530,-2.49824E-01
1.6540,-2.70908E-01
1.6550,-2.90619E-01
1.6560,-3.08860E-01
1.6570,-3.25541E-01
1.6580,-3.40580E-01
1.6590,-3.53905E-01
1.6600,-3.65452E-01
1.6610,-3.75166E-01
1.6620,-3.83002E-01
1.6630,-3.88924E-01
1.6640,-3.92906E-01
1.6650,-3.94932E-01
1.6660,-3.94995E-01
1.6670,-3.93098E-01
1.6680,-3.89254E-01
1.6690,-3.83486E-01
1.6700,-3.75825E-01
1.6710,-3.66313E-01
1.6720,-3.55001E-01
1.6730,-3.41945E-01
1.6740,-3.27215E-01
1.6750,-3.10884E-01
1.6760,-2.93035E-01
1.6770,-2.73759E-01
1.6780,-2.53151E-01
1.6790,-2.31315E-01
1.6800,-2.08357E-01
1.6810,-1.84391E-01
1.6820,-1.59535E-01
1.6830,-1.33910E-01
1.6840,-1.07641E-01
1.6850,-8.08553E-02
1.6860,-5.36817E-02
1.6870,-2.62512E-02
1.6880,1.30470E-03
1.6890,2.88544E-02
1.6900,5.62669E-02
1.6910,8.34122E-02
1.6920,1.10162E-01
1.6930,1.36391E-01
1.6940,1.61975E-01
1.6950,1.86797E-01
1.6960,2.10739E-01
1.6970,2.33691E-01
1.6980,2.55549E-01
1.6990,2.76210E-01
1.7000,2.95582E-01
1.7010,3.13575E-01
1.7020,3.30110E-01
1.7030,3.45112E-01
1.7040,3.58514E-01
1.7050,3.70258E-01
1.7060,3.80292E-01
1.7070,3.88573E-01
1.7080,3.95066E-01
1.7090,3.99745E-01
1.7100,4.02593E-01
1.7110,4.03599E-01
1.7120,4.02762E-01
1.7130,4.00090E-01
1.7140,3.95599E-01
1.7150,3.89311E-01
1.7160,3.81260E-01
1.7170,3.71485E-01
1.7180,3.60033E-01
1.7190,3.46959E-01
1.7200,3.32325E-01
1.7210,3.16200E-01
1.7220,2.98659E-01
1.7230,2.79783E-01
1.7240,2.59658E-01
1.7250,2.38378E-01
1.7260,2.16038E-01
1.7270,1.92740E-01
1.7280,1.68589E-01
1.7290,1.43692E-01
1.7300,1.18163E-01
1.7310,9.21129E-02
1.7320,6.56585E-02
1.7330,3.89163E-02
1.7340,1.20038E-02
1.7350,-1.49611E-02
1.7360,-4.18609E-02
1.7370,-6.85787E-02
1.7380,-9.49989E-02
1.7390,-1.21008E-01
1.7400,-1.46493E-01
1.7410,-1.71347E-01
1.7420,-1.95463E-01
1.7430,-2.18739E-01
1.7440,-2.41078E-01
1.7450,-2.62384E-01
1.7460,-2.82570E-01
1.7470,-3.01552E-01
1.7480,-3.19251E-01
1.7490,-3.35595E-01
1.7500,-3.50517E-01
1.7510,-3.63957E-01
1.7520,-3.75862E-01
1.7530,-3.86184E-01
1.7540,-3.94883E-01
1.7550,-4.01927E-01
1.7560,-4.07289E-01
1.7570,-4.10949E-01
1.7580,-4.12898E-01
1.7590,-4.13129E-01
1.7600,-4.11645E-01
1.7610,-4.08457E-01
1.7620,-4.03580E-01
1.7630,-3.97039E-01
1.7640,-3.88863E-01
1.7650,-3.79091E-01
1.7660,-3.67764E-01
1.7670,-3.54934E-01
1.7680,-3.40655E-01
1.7690,-3.24988E-01
1.7700,-3.08000E-01
1.7710,-2.89763E-01
1.7720,-2.70354E-01
1.7730,-2.49852E-01
1.7740,-2.28344E-01
1.7750,-2.05917E-01
1.7760,-1.82664E-01
1.7770,-1.58680E-01
1.7780,-1.34061E-01
1.7790,-1.08908E-01
1.7800,-8.33209E-02
1.7810,-5.74034E-02
1.7820,-3.12585E-02
1.7830,-4.98998E-03
1.7840,2.12983E-02
1.7850,4.75027E-02
1.7860,7.35207E-02
1.7870,9.92505E-02
1.7880,1.24592E-01
1.7890,1.49448E-01
1.7900,1.73722E-01
1.7910,1.97320E-01
1.7920,2.20154E-01
1.7930,2.42136E-01
1.7940,2.63184E-01
1.7950,2.83218E-01
1.7960,3.02164E-01
1.7970,3.19951E-01
1.7980,3.36514E-01
1.7990,3.51793E-01
1.8000,3.65731E-01
1.8010,3.78280E-01
1.8020,3.89393E-01
1.8030,3.99034E-01
1.8040,4.07168E-01
1.8050,4.13768E-01
1.8060,4.18812E-01
1.8070,4.22286E-01
1.8080,4.24180E-01
1.8090,4.24490E-01
1.8100,4.23219E-01
1.8110,4.20374E-01
1.8120,4.15970E-01
1.8130,4.10027E-01
1.8140,4.02571E-01
1.8150,3.93631E-01
1.8160,3.83244E-01
1.8170,3.71452E-01
1.8180,3.58301E-01
1.8190,3.43842E-01
1.8200,3.28130E-01
1.8210,3.11226E-01
1.8220,2.93193E-01
1.8230,2.74100E-01
1.8240,2.54017E-01
1.8250,2.33019E-01
1.8260,2.11185E-01
1.8270,1.88593E-01
1.8280,1.65327E-01
1.8290,1.41470E-01
1.8300,1.17110E-01
1.8310,9.23346E-02
1.8320,6.72315E-02
1.8330,4.18906E-02
1.8340,1.64020E-02
1.8350,-9.14436E-03
1.8360,-3.46587E-02
1.8370,-6.00516E-02
1.8380,-8.52347E-02
1.8390,-1.10121E-01
1.8400,-1.34624E-01
1.8410,-1.58660E-01
1.8420,-1.82146E-01
1.8430,-2.05004E-01
1.8440,-2.27155E-01
1.8450,-2.48526E-01
1.8460,-2.69044E-01
1.8470,-2.88642E-01
1.8480,-3.07255E-01
1.8490,-3.24822E-01
1.8500,-3.41285E-01
1.8510,-3.56592E-01
1.8520,-3.70693E-01
1.8530,-3.83544E-01
1.8540,-3.95105E-01
1.8550,-4.05340E-01
1.8560,-4.14218E-01
1.8570,-4.21712E-01
1.8580,-4.27801E-01
1.8590,-4.32468E-01
1.8600,-4.35700E-01
1.8610,-4.37491E-01
1.8620,-4.37839E-01
1.8630,-4.36745E-01
1.8640,-4.34217E-01
1.8650,-4.30266E-01
1.8660,-4.24909E-01
1.8670,-4.18166E-01
1.8680,-4.10063E-01
1.8690,-4.00630E-01
1.8700,-3.89900E-01
1.8710,-3.77911E-01
1.8720,-3.64705E-01
1.8730,-3.50327E-01
1.8740,-3.34826E-01
1.8750,-3.18254E-01
1.8760,-3.00667E-01
1.8770,-2.82123E-01
1.8780,-2.62684E-01
1.8790,-2.42412E-01
1.8800,-2.21375E-01
1.8810,-1.99641E-01
1.8820,-1.77279E-01
1.8830,-1.54360E-01
1.8840,-1.30959E-01
1.8850,-1.07150E-01
1.8860,-8.30061E-02
1.8870,-5.86049E-02
1.8880,-3.40221E-02
1.8890,-9.33408E-03
1.8900,1.53827E-02
1.8910,4.00522E-02
1.8920,6.45989E-02
1.8930,8.89479E-02
1.8940,1.13025E-01
1.8950,1.36759E-01
1.8960,1.60076E-01
1.8970,1.82909E-01
1.8980,2.05189E-01
1.8990,2.26849E-01
1.9000,2.47827E-01
1.9010,2.68062E-01
1.9020,2.87494E-01
1.9030,3.06067E-01
1.9040,3.23728E-01
1.9050,3.40427E-01
1.9060,3.56117E-01
1.9070,3.70753E-01
1.9080,3.84296E-01
1.9090,3.96708E-01
1.9100,4.07954E-01
1.9110,4.18007E-01
1.9120,4.26838E-01
1.9130,4.34425E-01
1.9140,4.40749E-01
1.9150,4.45795E-01
1.9160,4.49552E-01
1.9170,4.52011E-01
1.9180,4.53169E-01
1.9190,4.53027E-01
1.9200,4.51587E-01
1.9210,4.48856E-01
1.9220,4.44847E-01
1.9230,4.39573E-01
1.9240,4.33053E-01
1.9250,4.25308E-01
1.9260,4.16363E-01
1.9270,4.06247E-01
1.9280,3.94991E-01
1.9290,3.82628E-01
1.9300,3.69197E-01
1.9310,3.54738E-01
1.9320,3.39294E-01
1.9330,3.22909E-01
1.9340,3.05631E-01
1.9350,2.87511E-01
1.9360,2.68601E-01
1.9370,2.48954E-01
1.9380,2.28626E-01
1.9390,2.07674E-01
1.9400,1.86157E-01
1.9410,1.64134E-01
1.9420,1.41668E-01
1.9430,1.18818E-01
1.9440,9.56492E-02
1.9450,7.22231E-02
1.9460,4.86036E-02
1.9470,2.48542E-02
1.9480,1.03849E-03
1.9490,-2.27800E-02
1.9500,-4.65381E-02
1.9510,-7.01732E-02
1.9520,-9.36234E-02
1.9530,-1.16827E-01
1.9540,-1.39725E-01
1.9550,-1.62258E-01
1.9560,-1.84367E-01
1.9570,-2.05997E-01
1.9580,-2.27092E-01
1.9590,-2.47601E-01
1.9600,-2.67470E-01
1.9610,-2.86652E-01
1.9620,-3.05097E-01
1.9630,-3.22763E-01
1.9640,-3.39605E-01
1.9650,-3.55582E-01
1.9660,-3.70658E-01
1.9670,-3.84795E-01
1.9680,-3.97961E-01
1.9690,-4.10126E-01
1.9700,-4.21261E-01
1.9710,-4.31342E-01
1.9720,-4.40347E-01
1.9730,-4.48256E-01
1.9740,-4.55052E-01
1.9750,-4.60721E-01
1.9760,-4.65254E-01
1.9770,-4.68641E-01
1.9780,-4.70878E-01
1.9790,-4.71963E-01
1.9800,-4.71896E-01
1.9810,-4.70680E-01
1.9820,-4.68322E-01
1.9830,-4.64830E-01
1.9840,-4.60216E-01
1.9850,-4.54495E-01
1.9860,-4.47683E-01
1.9870,-4.39800E-01
1.9880,-4.30867E-01
1.9890,-4.20909E-01
1.9900,-4.09951E-01
1.9910,-3.98024E-01
1.9920,-3.85158E-01
1.9930,-3.71385E-01
1.9940,-3.56741E-01
1.9950,-3.41262E-01
1.9960,-3.24987E-01
1.9970,-3.07955E-01
1.9980,-2.90209E-01
1.9990,-2.71792E-01
2.0000,-2.52748E-01
2.0010,-2.33122E-01
2.0020,-2.12962E-01
2.0030,-1.92314E-01
2.0040,-1.71227E-01
2.0050,-1.49751E-01
2.0060,-1.27935E-01
2.0070,-1.05830E-01
2.0080,-8.34865E-02
2.0090,-6.09547E-02
2.0100,-3.82863E-02
2.0110,-1.55322E-02
2.0120,7.25663E-03
2.0130,3.00293E-02
2.0140,5.27354E-02
2.0150,7.53248E-02
2.0160,9.77482E-02
2.0170,1.19957E-01
2.0180,1.41902E-01
2.0190,1.63537E-01
2.0200,1.84815E-01
2.0210,2.05691E-01
2.0220,2.26121E-01
2.0230,2.46062E-01
2.0240,2.65472E-01
2.0250,2.84311E-01
2.0260,3.02540E-01
2.0270,3.20122E-01
2.0280,3.37020E-01
2.0290,3.53202E-01
2.0300,3.68635E-01
2.0310,3.83288E-01
2.0320,3.97132E-01
2.0330,4.10140E-01
2.0340,4.22288E-01
2.0350,4.33553E-01
2.0360,4.43912E-01
2.0370,4.53348E-01
2.0380,4.61844E-01
2.0390,4.69384E-01
2.0400,4.75955E-01
2.0410,4.81547E-01
2.0420,4.86150E-01
2.0430,4.89759E-01
2.0440,4.92368E-01
2.0450,4.93976E-01
2.0460,4.94580E-01
2.0470,4.94184E-01
2.0480,4.92791E-01
2.0490,4.90406E-01
2.0500,4.87036E-01
2.0510,4.82692E-01
2.0520,4.77385E-01
2.0530,4.71127E-01
2.0540,4.63935E-01
2.0550,4.55824E-01
2.0560,4.46814E-01
2.0570,4.36925E-01
2.0580,4.26178E-01
2.0590,4.14597E-01
2.0600,4.02208E-01
2.0610,3.89036E-01
2.0620,3.75109E-01
2.0630,3.60456E-01
2.0640,3.45108E-01
2.0650,3.29096E-01
2.0660,3.12453E-01
2.0670,2.95212E-01
2.0680,2.77408E-01
2.0690,2.59076E-01
2.0700,2.40253E-01
2.0710,2.20976E-01
2.0720,2.01282E-01
2.0730,1.81209E-01
2.0740,1.60797E-01
2.0750,1.40084E-01
2.0760,1.19110E-01
2.0770,9.79143E-02
2.0780,7.65373E-02
2.0790,5.50188E-02
2.0800,3.33990E-02
2.0810,1.17177E-02
2.0820,-9.98510E-03
2.0830,-3.16697E-02
2.0840,-5.32965E-02
2.0850,-7.48266E-02
2.0860,-9.62212E-02
2.0870,-1.17442E-01
2.0880,-1.38451E-01
2.0890,-1.59212E-01
2.0900,-1.79688E-01
2.0910,-1.99843E-01
2.0920,-2.19642E-01
2.0930,-2.39052E-01
2.0940,-2.58038E-01
2.0950,-2.76569E-01
2.0960,-2.94614E-01
2.0970,-3.12141E-01
2.0980,-3.29123E-01
2.0990,-3.45531E-01
2.1000,-3.61337E-01
2.1010,-3.76518E-01
2.1020,-3.91047E-01
2.1030,-4.04902E-01
2.1040,-4.18061E-01
2.1050,-4.30503E-01
2.1060,-4.42210E-01
2.1070,-4.53163E-01
2.1080,-4.63346E-01
2.1090,-4.72744E-01
2.1100,-4.81344E-01
2.1110,-4.89132E-01
2.1120,-4.96100E-01
2.1130,-5.02236E-01
2.1140,-5.07533E-01
2.1150,-5.11986E-01
2.1160,-5.15589E-01
2.1170,-5.18338E-01
2.1180,-5.20231E-01
2.1190,-5.21269E-01
2.1200,-5.21451E-01
2.1210,-5.20779E-01
2.1220,-5.19259E-01
2.1230,-5.16893E-01
2.1240,-5.13689E-01
2.1250,-5.09654E-01
2.1260,-5.04797E-01
2.1270,-4.99129E-01
2.1280,-4.92660E-01
2.1290,-4.85404E-01
2.1300,-4.77374E-01
2.1310,-4.68586E-01
2.1320,-4.59054E-01
2.1330,-4.48798E-01
2.1340,-4.37834E-01
2.1350,-4.26182E-01
2.1360,-4.13863E-01
2.1370,-4.00898E-01
2.1380,-3.87308E-01
2.1390,-3.73117E-01
2.1400,-3.58348E-01
2.1410,-3.43026E-01
2.1420,-3.27175E-01
2.1430,-3.10823E-01
2.1440,-2.93995E-01
2.1450,-2.76719E-01
2.1460,-2.59021E-01
2.1470,-2.40930E-01
2.1480,-2.22475E-01
2.1490,-2.03685E-01
2.1500,-1.84588E-01
2.1510,-1.65214E-01
2.1520,-1.45594E-01
2.1530,-1.25756E-01
2.1540,-1.05732E-01
2.1550,-8.55502E-02
2.1560,-6.52425E-02
2.1570,-4.48386E-02
2.1580,-2.43689E-02
2.1590,-3.86342E-03
2.1600,1.66477E-02
2.1610,3.71346E-02
2.1620,5.75676E-02
2.1630,7.79172E-02
2.1640,9.81545E-02
2.1650,1.18250E-01
2.1660,1.38177E-01
2.1670,1.57905E-01
2.1680,1.77409E-01
2.1690,1.96660E-01
2.1700,2.15632E-01
2.1710,2.34299E-01
2.1720,2.52636E-01
2.1730,2.70617E-01
2.1740,2.88220E-01
2.1750,3.05419E-01
2.1760,3.22193E-01
2.1770,3.38520E-01
2.1780,3.54377E-01
2.1790,3.69745E-01
2.1800,3.84604E-01
2.1810,3.98934E-01
2.1820,4.12718E-01
2.1830,4.25939E-01
2.1840,4.38580E-01
2.1850,4.50626E-01
2.1860,4.62062E-01
2.1870,4.72875E-01
2.1880,4.83052E-01
2.1890,4.92581E-01
2.1900,5.01451E-01
2.1910,5.09652E-01
2.1920,5.17176E-01
2.1930,5.24014E-01
2.1940,5.30160E-01
2.1950,5.35607E-01
2.1960,5.40350E-01
2.1970,5.44385E-01
2.1980,5.47709E-01
2.1990,5.50320E-01
2.2000,5.52217E-01
2.2010,5.53398E-01
2.2020,5.53865E-01
2.2030,5.53619E-01
2.2040,5.52663E-01
2.2050,5.50999E-01
2.2060,5.48633E-01
2.2070,5.45568E-01
2.2080,5.41812E-01
2.2090,5.37371E-01
2.2100,5.32252E-01
2.2110,5.26464E-01
2.2120,5.20016E-01
2.2130,5.12918E-01
2.2140,5.05181E-01
2.2150,4.96816E-01
2.2160,4.87836E-01
2.2170,4.78254E-01
2.2180,4.68082E-01
2.2190,4.57336E-01
2.2200,4.46030E-01
2.2210,4.34180E-01
2.2220,4.21801E-01
2.2230,4.08910E-01
2.2240,3.95525E-01
2.2250,3.81662E-01
2.2260,3.67341E-01
2.2270,3.52579E-01
2.2280,3.37395E-01
2.2290,3.21809E-01
2.2300,3.05841E-01
2.2310,2.89511E-01
2.2320,2.72838E-01
2.2330,2.55844E-01
2.2340,2.38549E-01
2.2350,2.20975E-01
2.2360,2.03143E-01
2.2370,1.85074E-01
2.2380,1.66791E-01
2.2390,1.48314E-01
2.2400,1.29666E-01
2.2410,1.10870E-01
2.2420,9.19455E-02
2.2430,7.29163E-02
2.2440,5.38039E-02
2.2450,3.46303E-02
2.2460,1.54175E-02
2.2470,-3.81275E-03
2.2480,-2.30387E-02
2.2490,-4.22388E-02
2.2500,-6.13916E-02
2.2510,-8.04759E-02
2.2520,-9.94705E-02
2.2530,-1.18355E-01
2.2540,-1.37108E-01
2.2550,-1.55710E-01
2.2560,-1.74140E-01
2.2570,-1.92380E-01
2.2580,-2.10408E-01
2.2590,-2.28208E-01
2.2600,-2.45759E-01
2.2610,-2.63044E-01
2.2620,-2.80044E-01
2.2630,-2.96743E-01
2.2640,-3.13122E-01
2.2650,-3.29166E-01
2.2660,-3.44859E-01
2.2670,-3.60184E-01
2.2680,-3.75126E-01
2.2690,-3.89671E-01
2.2700,-4.03805E-01
2.2710,-4.17514E-01
2.2720,-4.30784E-01
2.2730,-4.43604E-01
2.2740,-4.55961E-01
2.2750,-4.67843E-01
2.2760,-4.79241E-01
2.2770,-4.90142E-01
2.2780,-5.00538E-01
2.2790,-5.10420E-01
2.2800,-5.19779E-01
2.2810,-5.28606E-01
2.2820,-5.36895E-01
2.2830,-5.44638E-01
2.2840,-5.51830E-01
2.2850,-5.58464E-01
2.2860,-5.64536E-01
2.2870,-5.70041E-01
2.2880,-5.74976E-01
2.2890,-5.79337E-01
2.2900,-5.83122E-01
2.2910,-5.86327E-01
2.2920,-5.88953E-01
2.2930,-5.90999E-01
2.2940,-5.92463E-01
2.2950,-5.93346E-01
2.2960,-5.93649E-01
2.2970,-5.93374E-01
2.2980,-5.92522E-01
2.2990,-5.91096E-01
2.3000,-5.89099E-01
2.3010,-5.86535E-01
2.3020,-5.83408E-01
2.3030,-5.79722E-01
2.3040,-5.75483E-01
2.3050,-5.70696E-01
2.3060,-5.65368E-01
2.3070,-5.59504E-01
2.3080,-5.53113E-01
2.3090,-5.46202E-01
2.3100,-5.38779E-01
2.3110,-5.30852E-01
2.3120,-5.22430E-01
2.3130,-5.13523E-01
2.3140,-5.04140E-01
2.3150,-4.94291E-01
2.3160,-4.83987E-01
2.3170,-4.73238E-01
2.3180,-4.62056E-01
2.3190,-4.50452E-01
2.3200,-4.38439E-01
2.3210,-4.26027E-01
2.3220,-4.13230E-01
2.3230,-4.00060E-01
2.3240,-3.86530E-01
2.3250,-3.72654E-01
2.3260,-3.58445E-01
2.3270,-3.43915E-01
2.3280,-3.29081E-01
2.3290,-3.13954E-01
2.3300,-2.98551E-01
2.3310,-2.82884E-01
2.3320,-2.66969E-01
2.3330,-2.50820E-01
2.3340,-2.34452E-01
2.3350,-2.17880E-01
2.3360,-2.01119E-01
2.3370,-1.84183E-01
2.3380,-1.67089E-01
2.3390,-1.49851E-01
2.3400,-1.32485E-01
2.3410,-1.15005E-01
2.3420,-9.74277E-02
2.3430,-7.97672E-02
2.3440,-6.20391E-02
2.3450,-4.42585E-02
2.3460,-2.64406E-02
2.3470,-8.60057E-03
2.3480,9.24671E-03
2.3490,2.70863E-02
2.3500,4.49033E-02
2.3510,6.26831E-02
2.3520,8.04110E-02
2.3530,9.80725E-02
2.3540,1.15653E-01
2.3550,1.33139E-01
2.3560,1.50517E-01
2.3570,1.67771E-01
2.3580,1.84889E-01
2.3590,2.01857E-01
2.3600,2.18663E-01
2.3610,2.35292E-01
2.3620,2.51732E-01
2.3630,2.67970E-01
2.3640,2.83995E-01
2.3650,2.99793E-01
2.3660,3.15353E-01
2.3670,3.30664E-01
2.3680,3.45714E-01
2.3690,3.60492E-01
2.3700,3.74987E-01
2.3710,3.89189E-01
2.3720,4.03088E-01
2.3730,4.16673E-01
2.3740,4.29936E-01
2.3750,4.42866E-01
2.3760,4.55455E-01
2.3770,4.67694E-01
2.3780,4.79575E-01
2.3790,4.91089E-01
2.3800,5.02230E-01
2.3810,5.12990E-01
2.3820,5.23361E-01
2.3830,5.33338E-01
2.3840,5.42913E-01
2.3850,5.52081E-01
2.3860,5.60836E-01
2.3870,5.69173E-01
2.3880,5.77087E-01
2.3890,5.84574E-01
2.3900,5.91628E-01
2.3910,5.98247E-01
2.3920,6.04426E-01
2.3930,6.10162E-01
2.3940,6.15453E-01
2.3950,6.20296E-01
2.3960,6.24688E-01
2.3970,6.28629E-01
2.3980,6.32116E-01
2.3990,6.35148E-01
2.4000,6.37724E-01
2.4010,6.39845E-01
2.4020,6.41510E-01
2.4030,6.42718E-01
2.4040,6.43471E-01
2.4050,6.43769E-01
2.4060,6.43614E-01
2.4070,6.43006E-01
2.4080,6.41949E-01
2.4090,6.40443E-01
2.4100,6.38491E-01
2.4110,6.36096E-01
2.4120,6.33261E-01
2.4130,6.29989E-01
2.4140,6.26284E-01
2.4150,6.22149E-01
2.4160,6.17589E-01
2.4170,6.12607E-01
2.4180,6.07209E-01
2.4190,6.01400E-01
2.4200,5.95185E-01
2.4210,5.88568E-01
2.4220,5.81556E-01
2.4230,5.74155E-01
2.4240,5.66370E-01
2.4250,5.58209E-01
2.4260,5.49676E-01
2.4270,5.40781E-01
2.4280,5.31528E-01
2.4290,5.21926E-01
2.4300,5.11981E-01
2.4310,5.01702E-01
2.4320,4.91096E-01
2.4330,4.80170E-01
2.4340,4.68933E-01
2.4350,4.57394E-01
2.4360,4.45560E-01
2.4370,4.33439E-01
2.4380,4.21041E-01
2.4390,4.08374E-01
2.4400,3.95448E-01
2.4410,3.82270E-01
2.4420,3.68851E-01
2.4430,3.55198E-01
2.4440,3.41323E-01
2.4450,3.27233E-01
2.4460,3.12939E-01
2.4470,2.98450E-01
2.4480,2.83775E-01
2.4490,2.68925E-01
2.4500,2.53908E-01
2.4510,2.38735E-01
2.4520,2.23415E-01
2.4530,2.07959E-01
2.4540,1.92375E-01
2.4550,1.76675E-01
2.4560,1.60867E-01
2.4570,1.44962E-01
2.4580,1.28970E-01
2.4590,1.12900E-01
2.4600,9.67621E-02
2.4610,8.05666E-02
2.4620,6.43230E-02
2.4630,4.80412E-02
2.4640,3.17310E-02
2.4650,1.54020E-02
2.4660,-9.36059E-04
2.4670,-1.72736E-02
2.4680,-3.36010E-02
2.4690,-4.99088E-02
2.4700,-6.61876E-02
2.4710,-8.24280E-02
2.4720,-9.86207E-02
2.4730,-1.14757E-01
2.4740,-1.30826E-01
2.4750,-1.46821E-01
2.4760,-1.62732E-01
2.4770,-1.78550E-01
2.4780,-1.94267E-01
2.4790,-2.09874E-01
2.4800,-2.25362E-01
2.4810,-2.40724E-01
2.4820,-2.55950E-01
2.4830,-2.71033E-01
2.4840,-2.85965E-01
2.4850,-3.00738E-01
2.4860,-3.15344E-01
2.4870,-3.29775E-01
2.4880,-3.44025E-01
2.4890,-3.58086E-01
2.4900,-3.71950E-01
2.4910,-3.85611E-01
2.4920,-3.99062E-01
2.4930,-4.12297E-01
2.4940,-4.25308E-01
2.4950,-4.38089E-01
2.4960,-4.50635E-01
2.4970,-4.62939E-01
2.4980,-4.74995E-01
2.4990,-4.86798E-01
2.5000,-4.98342E-01
2.5010,-5.09621E-01
2.5020,-5.20631E-01
2.5030,-5.31367E-01
2.5040,-5.41824E-01
2.5050,-5.51997E-01
2.5060,-5.61881E-01
2.5070,-5.71473E-01
2.5080,-5.80768E-01
2.5090,-5.89762E-01
2.5100,-5.98452E-01
2.5110,-6.06834E-01
2.5120,-6.14904E-01
2.5130,-6.22661E-01
2.5140,-6.30099E-01
2.5150,-6.37217E-01
2.5160,-6.44013E-01
2.5170,-6.50482E-01
2.5180,-6.56624E-01
2.5190,-6.62436E-01
2.5200,-6.67917E-01
2.5210,-6.73063E-01
2.5220,-6.77875E-01
2.5230,-6.82350E-01
2.5240,-6.86488E-01
2.5250,-6.90286E-01
2.5260,-6.93746E-01
2.5270,-6.96865E-01
2.5280,-6.99643E-01
2.5290,-7.02080E-01
2.5300,-7.04176E-01
2.5310,-7.05930E-01
2.5320,-7.07344E-01
2.5330,-7.08417E-01
2.5340,-7.09149E-01
2.5350,-7.09543E-01
2.5360,-7.09597E-01
2.5370,-7.09314E-01
2.5380,-7.08694E-01
2.5390,-7.07739E-01
2.5400,-7.06450E-01
2.5410,-7.04829E-01
2.5420,-7.02877E-01
2.5430,-7.00597E-01
2.5440,-6.97990E-01
2.5450,-6.95060E-01
2.5460,-6.91807E-01
2.5470,-6.88234E-01
2.5480,-6.84345E-01
2.5490,-6.80142E-01
2.5500,-6.75627E-01
2.5510,-6.70804E-01
2.5520,-6.65676E-01
2.5530,-6.60246E-01
2.5540,-6.54518E-01
2.5550,-6.48494E-01
2.5560,-6.42179E-01
2.5570,-6.35576E-01
2.5580,-6.28689E-01
2.5590,-6.21523E-01
2.5600,-6.14080E-01
2.5610,-6.06365E-01
2.5620,-5.98382E-01
2.5630,-5.90137E-01
2.5640,-5.81632E-01
2.5650,-5.72873E-01
2.5660,-5.63864E-01
2.5670,-5.54610E-01
2.5680,-5.45115E-01
2.5690,-5.35385E-01
2.5700,-5.25424E-01
2.5710,-5.15238E-01
2.5720,-5.04830E-01
2.5730,-4.94208E-01
2.5740,-4.83374E-01
2.5750,-4.72336E-01
2.5760,-4.61098E-01
2.5770,-4.49665E-01
2.5780,-4.38043E-01
2.5790,-4.26238E-01
2.5800,-4.14254E-01
2.5810,-4.02097E-01
2.5820,-3.89774E-01
2.5830,-3.77289E-01
2.5840,-3.64648E-01
2.5850,-3.51857E-01
2.5860,-3.38921E-01
2.5870,-3.25847E-01
2.5880,-3.12640E-01
2.5890,-2.99305E-01
2.5900,-2.85849E-01
2.5910,-2.72278E-01
2.5920,-2.58597E-01
2.5930,-2.44811E-01
2.5940,-2.30928E-01
2.5950,-2.16952E-01
2.5960,-2.02890E-01
2.5970,-1.88748E-01
2.5980,-1.74531E-01
2.5990,-1.60244E-01
2.6000,-1.45895E-01
2.6010,-1.31489E-01
2.6020,-1.17031E-01
2.6030,-1.02527E-01
2.6040,-8.79836E-02
2.6050,-7.34060E-02
2.6060,-5.88001E-02
2.6070,-4.41715E-02
2.6080,-2.95259E-02
2.6090,-1.48690E-02
2.6100,-2.06489E-04
2.6110,1.44561E-02
2.6120,2.91133E-02
2.6130,4.37594E-02
2.6140,5.83891E-02
2.6150,7.29967E-02
2.6160,8.75771E-02
2.6170,1.02125E-01
2.6180,1.16634E-01
2.6190,1.31100E-01
2.6200,1.45518E-01
2.6210,1.59882E-01
2.6220,1.74187E-01
2.6230,1.88428E-01
2.6240,2.02600E-01
2.6250,2.16699E-01
2.6260,2.30718E-01
2.6270,2.44654E-01
2.6280,2.58501E-01
2.6290,2.72256E-01
2.6300,2.85912E-01
2.6310,2.99466E-01
2.6320,3.12913E-01
2.6330,3.26249E-01
2.6340,3.39469E-01
2.6350,3.52568E-01
2.6360,3.65544E-01
2.6370,3.78390E-01
2.6380,3.91105E-01
2.6390,4.03682E-01
2.6400,4.16119E-01
2.6410,4.28411E-01
2.6420,4.40554E-01
2.6430,4.52546E-01
2.6440,4.64382E-01
2.6450,4.76058E-01
2.6460,4.87571E-01
2.6470,4.98919E-01
2.6480,5.10096E-01
2.6490,5.21100E-01
2.6500,5.31929E-01
2.6510,5.42578E-01
2.6520,5.53044E-01
2.6530,5.63326E-01
2.6540,5.73419E-01
2.6550,5.83322E-01
2.6560,5.93030E-01
2.6570,6.02543E-01
2.6580,6.11857E-01
2.6590,6.20969E-01
2.6600,6.29878E-01
2.6610,6.38581E-01
2.6620,6.47076E-01
2.6630,6.55361E-01
2.6640,6.63434E-01
2.6650,6.71292E-01
2.6660,6.78934E-01
2.6670,6.86358E-01
2.6680,6.93563E-01
2.6690,7.00546E-01
2.6700,7.07307E-01
2.6710,7.13843E-01
2.6720,7.20154E-01
2.6730,7.26238E-01
2.6740,7.32093E-01
2.6750,7.37720E-01
2.6760,7.43116E-01
2.6770,7.48281E-01
2.6780,7.53213E-01
2.6790,7.57913E-01
2.6800,7.62379E-01
2.6810,7.66610E-01
2.6820,7.70607E-01
2.6830,7.74368E-01
2.6840,7.77893E-01
2.6850,7.81182E-01
2.6860,7.84234E-01
2.6870,7.87050E-01
2.6880,7.89629E-01
2.6890,7.91971E-01
2.6900,7.94076E-01
2.6910,7.95944E-01
2.6920,7.97576E-01
2.6930,7.98971E-01
2.6940,8.00130E-01
2.6950,8.01054E-01
2.6960,8.01743E-01
2.6970,8.02197E-01
2.6980,8.02416E-01
2.6990,8.02403E-01
2.7000,8.02156E-01
2.7010,8.01678E-01
2.7020,8.00969E-01
2.7030,8.00029E-01
2.7040,7.98861E-01
2.7050,7.97464E-01
2.7060,7.95840E-01
2.7070,7.93991E-01
2.7080,7.91916E-01
2.7090,7.89619E-01
2.7100,7.87099E-01
2.7110,7.84359E-01
2.7120,7.81399E-01
2.7130,7.78222E-01
2.7140,7.74829E-01
2.7150,7.71221E-01
2.7160,7.67400E-01
2.7170,7.63368E-01
2.7180,7.59127E-01
2.7190,7.54678E-01
2.7200,7.50024E-01
2.7210,7.45165E-01
2.7220,7.40105E-01
2.7230,7.34845E-01
2.7240,7.29387E-01
2.7250,7.23733E-01
2.7260,7.17885E-01
2.7270,7.11846E-01
2.7280,7.05618E-01
2.7290,6.99202E-01
2.7300,6.92602E-01
2.7310,6.85819E-01
2.7320,6.78856E-01
2.7330,6.71716E-01
2.7340,6.64400E-01
2.7350,6.56911E-01
2.7360,6.49252E-01
2.7370,6.41425E-01
2.7380,6.33432E-01
2.7390,6.25277E-01
2.7400,6.16961E-01
2.7410,6.08488E-01
2.7420,5.99860E-01
2.7430,5.91080E-01
2.7440,5.82150E-01
2.7450,5.73074E-01
2.7460,5.63853E-01
2.7470,5.54491E-01
2.7480,5.44990E-01
2.7490,5.35354E-01
2.7500,5.25584E-01
2.7510,5.15685E-01
2.7520,5.05658E-01
2.7530,4.95507E-01
2.7540,4.85235E-01
2.7550,4.74843E-01
2.7560,4.64336E-01
2.7570,4.53717E-01
2.7580,4.42987E-01
2.7590,4.32150E-01
2.7600,4.21210E-01
2.7610,4.10168E-01
2.7620,3.99028E-01
2.7630,3.87793E-01
2.7640,3.76466E-01
2.7650,3.65050E-01
2.7660,3.53547E-01
2.7670,3.41961E-01
2.7680,3.30295E-01
2.7690,3.18552E-01
2.7700,3.06734E-01
2.7710,2.94846E-01
2.7720,2.82888E-01
2.7730,2.70866E-01
2.7740,2.58781E-01
2.7750,2.46636E-01
2.7760,2.34435E-01
2.7770,2.22181E-01
2.7780,2.09876E-01
2.7790,1.97523E-01
2.7800,1.85126E-01
2.7810,1.72687E-01
2.7820,1.60210E-01
2.7830,1.47696E-01
2.7840,1.35150E-01
2.7850,1.22573E-01
2.7860,1.09970E-01
2.7870,9.73415E-02
2.7880,8.46920E-02
2.7890,7.20239E-02
2.7900,5.93400E-02
2.7910,4.66432E-02
2.7920,3.39363E-02
2.7930,2.12219E-02
2.7940,8.50300E-03
2.7950,-4.21776E-03
2.7960,-1.69376E-02
2.7970,-2.96538E-02
2.7980,-4.23637E-02
2.7990,-5.50646E-02
2.8000,-6.77538E-02
2.8010,-8.04287E-02
2.8020,-9.30866E-02
2.8030,-1.05725E-01
2.8040,-1.18341E-01
2.8050,-1.30933E-01
2.8060,-1.43497E-01
2.8070,-1.56031E-01
2.8080,-1.68534E-01
2.8090,-1.81001E-01
2.8100,-1.93432E-01
2.8110,-2.05822E-01
2.8120,-2.18171E-01
2.8130,-2.30475E-01
2.8140,-2.42733E-01
2.8150,-2.54941E-01
2.8160,-2.67098E-01
2.8170,-2.79201E-01
2.8180,-2.91249E-01
2.8190,-3.03238E-01
2.8200,-3.15167E-01
2.8210,-3.27033E-01
2.8220,-3.38835E-01
2.8230,-3.50570E-01
2.8240,-3.62236E-01
2.8250,-3.73831E-01
2.8260,-3.85353E-01
2.8270,-3.96800E-01
2.8280,-4.08171E-01
2.8290,-4.19462E-01
2.8300,-4.30672E-01
2.8310,-4.41800E-01
2.8320,-4.52843E-01
2.8330,-4.63800E-01
2.8340,-4.74668E-01
2.8350,-4.85446E-01
2.8360,-4.96133E-01
2.8370,-5.06726E-01
2.8380,-5.17224E-01
2.8390,-5.27625E-01
2.8400,-5.37928E-01
2.8410,-5.48130E-01
2.8420,-5.58231E-01
2.8430,-5.68229E-01
2.8440,-5.78122E-01
2.8450,-5.87909E-01
2.8460,-5.97588E-01
2.8470,-6.07159E-01
2.8480,-6.16619E-01
2.8490,-6.25967E-01
2.8500,-6.35202E-01
2.8510,-6.44322E-01
2.8520,-6.53327E-01
2.8530,-6.62215E-01
2.8540,-6.70985E-01
2.8550,-6.79636E-01
2.8560,-6.88167E-01
2.8570,-6.96575E-01
2.8580,-7.04861E-01
2.8590,-7.13024E-01
2.8600,-7.21062E-01
2.8610,-7.28974E-01
2.8620,-7.36759E-01
2.8630,-7.44417E-01
2.8640,-7.51947E-01
2.8650,-7.59347E-01
2.8660,-7.66616E-01
2.8670,-7.73755E-01
2.8680,-7.80762E-01
2.8690,-7.87637E-01
2.8700,-7.94378E-01
2.8710,-8.00985E-01
2.8720,-8.07457E-01
2.8730,-8.13794E-01
2.8740,-8.19995E-01
2.8750,-8.26060E-01
2.8760,-8.31987E-01
2.8770,-8.37777E-01
2.8780,-8.43429E-01
2.8790,-8.48942E-01
2.8800,-8.54316E-01
2.8810,-8.59551E-01
2.8820,-8.64646E-01
2.8830,-8.69600E-01
2.8840,-8.74414E-01
2.8850,-8.79088E-01
2.8860,-8.83620E-01
2.8870,-8.88010E-01
2.8880,-8.92259E-01
2.8890,-8.96367E-01
2.8900,-9.00332E-01
2.8910,-9.04155E-01
2.8920,-9.07835E-01
2.8930,-9.11374E-01
2.8940,-9.14769E-01
2.8950,-9.18022E-01
2.8960,-9.21133E-01
2.8970,-9.24101E-01
2.8980,-9.26926E-01
2.8990,-9.29609E-01
2.9000,-9.32150E-01
2.9010,-9.34548E-01
2.9020,-9.36803E-01
2.9030,-9.38917E-01
2.9040,-9.40889E-01
2.9050,-9.42718E-01
2.9060,-9.44406E-01
2.9070,-9.45953E-01
2.9080,-9.47359E-01
2.9090,-9.48624E-01
2.9100,-9.49748E-01
2.9110,-9.50731E-01
2.9120,-9.51575E-01
2.9130,-9.52280E-01
2.9140,-9.52844E-01
2.9150,-9.53271E-01
2.9160,-9.53558E-01
2.9170,-9.53708E-01
2.9180,-9.53720E-01
2.9190,-9.53594E-01
2.9200,-9.53333E-01
2.9210,-9.52935E-01
2.9220,-9.52401E-01
2.9230,-9.51732E-01
2.9240,-9.50929E-01
2.9250,-9.49991E-01
2.9260,-9.48921E-01
2.9270,-9.47717E-01
2.9280,-9.46381E-01
2.9290,-9.44914E-01
2.9300,-9.43316E-01
2.9310,-9.41587E-01
2.9320,-9.39729E-01
2.9330,-9.37743E-01
2.9340,-9.35628E-01
2.9350,-9.33385E-01
2.9360,-9.31016E-01
2.9370,-9.28521E-01
2.9380,-9.25901E-01
2.9390,-9.23156E-01
2.9400,-9.20288E-01
2.9410,-9.17297E-01
2.9420,-9.14184E-01
2.9430,-9.10950E-01
2.9440,-9.07595E-01
2.9450,-9.04121E-01
2.9460,-9.00529E-01
2.9470,-8.96819E-01
2.9480,-8.92992E-01
2.9490,-8.89049E-01
2.9500,-8.84991E-01
2.9510,-8.80819E-01
2.9520,-8.76534E-01
2.9530,-8.72136E-01
2.9540,-8.67627E-01
2.9550,-8.63008E-01
2.9560,-8.58280E-01
2.9570,-8.53443E-01
2.9580,-8.48499E-01
2.9590,-8.43449E-01
2.9600,-8.38293E-01
2.9610,-8.33033E-01
2.9620,-8.27669E-01
2.9630,-8.22203E-01
2.9640,-8.16635E-01
2.9650,-8.10968E-01
2.9660,-8.05201E-01
2.9670,-7.99336E-01
2.9680,-7.93374E-01
2.9690,-7.87315E-01
2.9700,-7.81162E-01
2.9710,-7.74915E-01
2.9720,-7.68575E-01
2.9730,-7.62143E-01
2.9740,-7.55620E-01
2.9750,-7.49008E-01
2.9760,-7.42308E-01
2.9770,-7.35519E-01
2.9780,-7.28645E-01
2.9790,-7.21686E-01
2.9800,-7.14642E-01
2.9810,-7.07515E-01
2.9820,-7.00307E-01
2.9830,-6.93018E-01
2.9840,-6.85649E-01
2.9850,-6.78202E-01
2.9860,-6.70677E-01
2.9870,-6.63076E-01
2.9880,-6.55401E-01
2.9890,-6.47651E-01
2.9900,-6.39828E-01
2.9910,-6.31934E-01
2.9920,-6.23969E-01
2.9930,-6.15934E-01
2.9940,-6.07832E-01
2.9950,-5.99662E-01
2.9960,-5.91426E-01
2.9970,-5.83126E-01
2.9980,-5.74761E-01
2.9990,-5.66334E-01
3.0000,-5.57846E-01
3.0010,-5.49297E-01
3.0020,-5.40690E-01
3.0030,-5.32024E-01
3.0040,-5.23301E-01
3.0050,-5.14523E-01
3.0060,-5.05690E-01
3.0070,-4.96803E-01
3.0080,-4.87864E-01
3.0090,-4.78874E-01
3.0100,-4.69834E-01
3.0110,-4.60744E-01
3.0120,-4.51607E-01
3.0130,-4.42423E-01
3.0140,-4.33194E-01
3.0150,-4.23920E-01
3.0160,-4.14602E-01
3.0170,-4.05243E-01
3.0180,-3.95842E-01
3.0190,-3.86401E-01
3.0200,-3.76921E-01
3.0210,-3.67403E-01
3.0220,-3.57848E-01
3.0230,-3.48258E-01
3.0240,-3.38633E-01
3.0250,-3.28974E-01
3.0260,-3.19283E-01
3.0270,-3.09561E-01
3.0280,-2.99808E-01
3.0290,-2.90026E-01
3.0300,-2.80216E-01
3.0310,-2.70379E-01
3.0320,-2.60515E-01
3.0330,-2.50627E-01
3.0340,-2.40714E-01
3.0350,-2.30779E-01
3.0360,-2.20821E-01
3.0370,-2.10843E-01
3.0380,-2.00845E-01
3.0390,-1.90828E-01
3.0400,-1.80793E-01
3.0410,-1.70741E-01
3.0420,-1.60673E-01
3.0430,-1.50591E-01
3.0440,-1.40494E-01
3.0450,-1.30385E-01
3.0460,-1.20263E-01
3.0470,-1.10131E-01
3.0480,-9.99885E-02
3.0490,-8.98370E-02
3.0500,-7.96775E-02
3.0510,-6.95108E-02
3.0520,-5.93378E-02
3.0530,-4.91596E-02
3.0540,-3.89770E-02
3.0550,-2.87910E-02
3.0560,-1.86024E-02
3.0570,-8.41219E-03
3.0580,1.77876E-03
3.0590,1.19696E-02
3.0600,2.21593E-02
3.0610,3.23472E-02
3.0620,4.25322E-02
3.0630,5.27136E-02
3.0640,6.28905E-02
3.0650,7.30621E-02
3.0660,8.32274E-02
3.0670,9.33857E-02
3.0680,1.03536E-01
3.0690,1.13678E-01
3.0700,1.23810E-01
3.0710,1.33932E-01
3.0720,1.44043E-01
3.0730,1.54142E-01
3.0740,1.64228E-01
3.0750,1.74301E-01
3.0760,1.84360E-01
3.0770,1.94403E-01
3.0780,2.04431E-01
3.0790,2.14442E-01
3.0800,2.24436E-01
3.0810,2.34413E-01
3.0820,2.44370E-01
3.0830,2.54308E-01
3.0840,2.64226E-01
3.0850,2.74123E-01
3.0860,2.83999E-01
3.0870,2.93852E-01
3.0880,3.03682E-01
3.0890,3.13489E-01
3.0900,3.23272E-01
3.0910,3.33030E-01
3.0920,3.42762E-01
3.0930,3.52468E-01
3.0940,3.62148E-01
3.0950,3.71800E-01
3.0960,3.81424E-01
3.0970,3.91019E-01
3.0980,4.00585E-01
3.0990,4.10121E-01
3.1000,4.19627E-01
3.1010,4.29101E-01
3.1020,4.38544E-01
3.1030,4.47955E-01
3.1040,4.57334E-01
3.1050,4.66679E-01
3.1060,4.75990E-01
3.1070,4.85267E-01
3.1080,4.94508E-01
3.1090,5.03715E-01
3.1100,5.12886E-01
3.1110,5.22020E-01
3.1120,5.31117E-01
3.1130,5.40177E-01
3.1140,5.49199E-01
3.1150,5.58183E-01
3.1160,5.67128E-01
3.1170,5.76034E-01
3.1180,5.84900E-01
3.1190,5.93726E-01
3.1200,6.02511E-01
3.1210,6.11255E-01
3.1220,6.19958E-01
3.1230,6.28619E-01
3.1240,6.37237E-01
3.1250,6.45813E-01
3.1260,6.54346E-01
3.1270,6.62835E-01
3.1280,6.71281E-01
3.1290,6.79682E-01
3.1300,6.88039E-01
3.1310,6.96351E-01
3.1320,7.04617E-01
3.1330,7.12838E-01
3.1340,7.21013E-01
3.1350,7.29142E-01
3.1360,7.37224E-01
3.1370,7.45259E-01
3.1380,7.53247E-01
3.1390,7.61187E-01
3.1400,7.69080E-01
3.1410,7.76924E-01
3.1420,7.84720E-01
3.1430,7.92467E-01
3.1440,8.00166E-01
3.1450,8.07815E-01
3.1460,8.15414E-01
3.1470,8.22964E-01
3.1480,8.30464E-01
3.1490,8.37914E-01
3.1500,8.45314E-01
3.1510,8.52662E-01
3.1520,8.59960E-01
3.1530,8.67207E-01
3.1540,8.74403E-01
3.1550,8.81547E-01
3.1560,8.88639E-01
3.1570,8.95679E-01
3.1580,9.02668E-01
3.1590,9.09604E-01
3.1600,9.16488E-01
3.1610,9.23319E-01
3.1620,9.30098E-01
3.1630,9.36824E-01
3.1640,9.43497E-01
3.1650,9.50116E-01
3.1660,9.56683E-01
3.1670,9.63196E-01
3.1680,9.69655E-01
3.1690,9.76061E-01
3.1700,9.82413E-01
3.1710,9.88712E-01
3.1720,9.94956E-01
3.1730,1.00115E+00
3.1740,1.00728E+00
3.1750,1.01336E+00
3.1760,1.01939E+00
3.1770,1.02537E+00
3.1780,1.03129E+00
3.1790,1.03715E+00
3.1800,1.04296E+00
3.1810,1.04871E+00
3.1820,1.05442E+00
3.1830,1.06006E+00
3.1840,1.06565E+00
3.1850,1.07119E+00
3.1860,1.07667E+00
3.1870,1.08210E+00
3.1880,1.08747E+00
3.1890,1.09279E+00
3.1900,1.09805E+00
3.1910,1.10326E+00
3.1920,1.10841E+00
3.1930,1.11351E+00
3.1940,1.11855E+00
3.1950,1.12354E+00
3.1960,1.12847E+00
3.1970,1.13335E+00
3.1980,1.13818E+00
3.1990,1.14295E+00
3.2000,1.14766E+00
3.2010,1.15232E+00
3.2020,1.15693E+00
3.2030,1.16148E+00
3.2040,1.16597E+00
3.2050,1.17042E+00
3.2060,1.17480E+00
3.2070,1.17914E+00
3.2080,1.18342E+00
3.2090,1.18764E+00
3.2100,1.19181E+00
3.2110,1.19593E+00
3.2120,1.19999E+00
3.2130,1.20400E+00
3.2140,1.20796E+00
3.2150,1.21186E+00
3.2160,1.21571E+00
3.2170,1.21950E+00
3.2180,1.22324E+00
3.2190,1.22693E+00
3.2200,1.23056E+00
3.2210,1.23414E+00
3.2220,1.23767E+00
3.2230,1.24115E+00
3.2240,1.24457E+00
3.2250,1.24794E+00
3.2260,1.25126E+00
3.2270,1.25453E+00
3.2280,1.25774E+00
3.2290,1.26090E+00
3.2300,1.26401E+00
3.2310,1.26707E+00
3.2320,1.27008E+00
3.2330,1.27303E+00
3.2340,1.27594E+00
3.2350,1.27879E+00
3.2360,1.28159E+00
3.2370,1.28434E+00
3.2380,1.28704E+00
3.2390,1.28969E+00
3.2400,1.29229E+00
3.2410,1.29484E+00
3.2420,1.29734E+00
3.2430,1.29979E+00
3.2440,1.30219E+00
3.2450,1.30454E+00
3.2460,1.30684E+00
3.2470,1.30909E+00
3.2480,1.31129E+00
3.2490,1.31344E+00
3.2500,1.31555E+00
3.2510,1.31761E+00
3.2520,1.31961E+00
3.2530,1.32158E+00
3.2540,1.32349E+00
3.2550,1.32535E+00
3.2560,1.32717E+00
3.2570,1.32894E+00
3.2580,1.33067E+00
3.2590,1.33234E+00
3.2600,1.33397E+00
3.2610,1.33556E+00
3.2620,1.33710E+00
3.2630,1.33859E+00
3.2640,1.34003E+00
3.2650,1.34143E+00
3.2660,1.34279E+00
3.2670,1.34410E+00
3.2680,1.34537E+00
3.2690,1.34659E+00
3.2700,1.34776E+00
3.2710,1.34889E+00
3.2720,1.34998E+00
3.2730,1.35103E+00
3.2740,1.35203E+00
3.2750,1.35298E+00
3.2760,1.35390E+00
3.2770,1.35477E+00
3.2780,1.35560E+00
3.2790,1.35639E+00
3.2800,1.35713E+00
3.2810,1.35783E+00
3.2820,1.35849E+00
3.2830,1.35911E+00
3.2840,1.35969E+00
3.2850,1.36023E+00
3.2860,1.36072E+00
3.2870,1.36118E+00
3.2880,1.36159E+00
3.2890,1.36197E+00
3.2900,1.36231E+00
3.2910,1.36260E+00
3.2920,1.36286E+00
3.2930,1.36308E+00
3.2940,1.36325E+00
3.2950,1.36339E+00
3.2960,1.36350E+00
3.2970,1.36356E+00
3.2980,1.36359E+00
3.2990,1.36357E+00
3.3000,1.36353E+00
3.3010,1.36344E+00
3.3020,1.36332E+00
3.3030,1.36316E+00
3.3040,1.36296E+00
3.3050,1.36273E+00
3.3060,1.36246E+00
3.3070,1.36216E+00
3.3080,1.36182E+00
3.3090,1.36144E+00
3.3100,1.36104E+00
3.3110,1.36059E+00
3.3120,1.36011E+00
3.3130,1.35960E+00
3.3140,1.35906E+00
3.3150,1.35848E+00
3.3160,1.35786E+00
3.3170,1.35722E+00
3.3180,1.35654E+00
3.3190,1.35583E+00
3.3200,1.35508E+00
3.3210,1.35430E+00
3.3220,1.35350E+00
3.3230,1.35266E+00
3.3240,1.35179E+00
3.3250,1.35088E+00
3.3260,1.34995E+00
3.3270,1.34899E+00
3.3280,1.34799E+00
3.3290,1.34697E+00
3.3300,1.34591E+00
3.3310,1.34483E+00
3.3320,1.34372E+00
3.3330,1.34257E+00
3.3340,1.34140E+00
3.3350,1.34020E+00
3.3360,1.33897E+00
3.3370,1.33772E+00
3.3380,1.33643E+00
3.3390,1.33512E+00
3.3400,1.33378E+00
3.3410,1.33241E+00
3.3420,1.33102E+00
3.3430,1.32960E+00
3.3440,1.32815E+00
3.3450,1.32668E+00
3.3460,1.32518E+00
3.3470,1.32365E+00
3.3480,1.32210E+00
3.3490,1.32053E+00
3.3500,1.31892E+00
3.3510,1.31730E+00
3.3520,1.31565E+00
3.3530,1.31397E+00
3.3540,1.31228E+00
3.3550,1.31055E+00
3.3560,1.30881E+00
3.3570,1.30704E+00
3.3580,1.30525E+00
3.3590,1.30343E+00
3.3600,1.30159E+00
3.3610,1.29973E+00
3.3620,1.29785E+00
3.3630,1.29594E+00
3.3640,1.29402E+00
3.3650,1.29207E+00
3.3660,1.29010E+00
3.3670,1.28811E+00
3.3680,1.28610E+00
3.3690,1.28407E+00
3.3700,1.28202E+00
3.3710,1.27995E+00
3.3720,1.27785E+00
3.3730,1.27574E+00
3.3740,1.27361E+00
3.3750,1.27146E+00
3.3760,1.26929E+00
3.3770,1.26711E+00
3.3780,1.26490E+00
3.3790,1.26267E+00
3.3800,1.26043E+00
3.3810,1.25817E+00
3.3820,1.25589E+00
3.3830,1.25360E+00
3.3840,1.25128E+00
3.3850,1.24895E+00
3.3860,1.24661E+00
3.3870,1.24424E+00
3.3880,1.24186E+00
3.3890,1.23947E+00
3.3900,1.23705E+00
3.3910,1.23463E+00
3.3920,1.23218E+00
3.3930,1.22972E+00
3.3940,1.22725E+00
3.3950,1.22476E+00
3.3960,1.22226E+00
3.3970,1.21974E+00
3.3980,1.21721E+00
3.3990,1.21466E+00
3.4000,1.21210E+00
3.4010,1.20952E+00
3.4020,1.20694E+00
3.4030,1.20433E+00
3.4040,1.20172E+00
3.4050,1.19909E+00
3.4060,1.19645E+00
3.4070,1.19380E+00
3.4080,1.19114E+00
3.4090,1.18846E+00
3.4100,1.18577E+00
3.4110,1.18307E+00
3.4120,1.18036E+00
3.4130,1.17763E+00
3.4140,1.17490E+00
3.4150,1.17215E+00
3.4160,1.16939E+00
3.4170,1.16663E+00
3.4180,1.16385E+00
3.4190,1.16106E+00
3.4200,1.15826E+00
3.4210,1.15545E+00
3.4220,1.15263E+00
3.4230,1.14981E+00
3.4240,1.14697E+00
3.4250,1.14412E+00
3.4260,1.14127E+00
3.4270,1.13840E+00
3.4280,1.13553E+00
3.4290,1.13265E+00
3.4300,1.12976E+00
3.4310,1.12686E+00
3.4320,1.12395E+00
3.4330,1.12104E+00
3.4340,1.11811E+00
3.4350,1.11518E+00
3.4360,1.11225E+00
3.4370,1.10930E+00
3.4380,1.10635E+00
3.4390,1.10339E+00
3.4400,1.10043E+00
3.4410,1.09746E+00
3.4420,1.09448E+00
3.4430,1.09149E+00
3.4440,1.08850E+00
3.4450,1.08551E+00
3.4460,1.08251E+00
3.4470,1.07950E+00
3.4480,1.07648E+00
3.4490,1.07347E+00
3.4500,1.07044E+00
3.4510,1.06741E+00
3.4520,1.06438E+00
3.4530,1.06134E+00
3.4540,1.05830E+00
3.4550,1.05525E+00
3.4560,1.05220E+00
3.4570,1.04914E+00
3.4580,1.04608E+00
3.4590,1.04302E+00
3.4600,1.03995E+00
3.4610,1.03688E+00
3.4620,1.03380E+00
3.4630,1.03072E+00
3.4640,1.02764E+00
3.4650,1.02456E+00
3.4660,1.02147E+00
3.4670,1.01838E+00
3.4680,1.01529E+00
3.4690,1.01219E+00
3.4700,1.00909E+00
3.4710,1.00599E+00
3.4720,1.00289E+00
3.4730,9.99783E-01
3.4740,9.96676E-01
3.4750,9.93567E-01
3.4760,9.90457E-01
3.4770,9.87345E-01
3.4780,9.84231E-01
3.4790,9.81117E-01
3.4800,9.78001E-01
3.4810,9.74884E-01
3.4820,9.71766E-01
3.4830,9.68647E-01
3.4840,9.65527E-01
3.4850,9.62407E-01
3.4860,9.59286E-01
3.4870,9.56164E-01
3.4880,9.53043E-01
3.4890,9.49921E-01
3.4900,9.46799E-01
3.4910,9.43677E-01
3.4920,9.40556E-01
3.4930,9.37434E-01
3.4940,9.34313E-01
3.4950,9.31192E-01
3.4960,9.28072E-01
3.4970,9.24952E-01
3.4980,9.21833E-01
3.4990,9.18715E-01
3.5000,9.15598E-01
3.5010,9.12482E-01
3.5020,9.09367E-01
3.5030,9.06254E-01
3.5040,9.03141E-01
3.5050,9.00030E-01
3.5060,8.96921E-01
3.5070,8.93813E-01
3.5080,8.90707E-01
3.5090,8.87603E-01
3.5100,8.84500E-01
3.5110,8.81400E-01
3.5120,8.78301E-01
3.5130,8.75205E-01
3.5140,8.72111E-01
3.5150,8.69019E-01
3.5160,8.65930E-01
3.5170,8.62843E-01
3.5180,8.59758E-01
3.5190,8.56677E-01
3.5200,8.53598E-01
3.5210,8.50522E-01
3.5220,8.47448E-01
3.5230,8.44378E-01
3.5240,8.41311E-01
3.5250,8.38247E-01
3.5260,8.35186E-01
3.5270,8.32128E-01
3.5280,8.29073E-01
3.5290,8.26023E-01
3.5300,8.22975E-01
3.5310,8.19931E-01
3.5320,8.16891E-01
3.5330,8.13854E-01
3.5340,8.10822E-01
3.5350,8.07793E-01
3.5360,8.04767E-01
3.5370,8.01746E-01
3.5380,7.98729E-01
3.5390,7.95716E-01
3.5400,7.92708E-01
3.5410,7.89703E-01
3.5420,7.86703E-01
3.5430,7.83707E-01
3.5440,7.80716E-01
3.5450,7.77729E-01
3.5460,7.74746E-01
3.5470,7.71768E-01
3.5480,7.68795E-01
3.5490,7.65827E-01
3.5500,7.62863E-01
3.5510,7.59904E-01
3.5520,7.56950E-01
3.5530,7.54001E-01
3.5540,7.51057E-01
3.5550,7.48118E-01
3.5560,7.45184E-01
3.5570,7.42255E-01
3.5580,7.39332E-01
3.5590,7.36414E-01
3.5600,7.33501E-01
3.5610,7.30593E-01
3.5620,7.27691E-01
3.5630,7.24794E-01
3.5640,7.21903E-01
3.5650,7.19017E-01
3.5660,7.16137E-01
3.5670,7.13262E-01
3.5680,7.10394E-01
3.5690,7.07531E-01
3.5700,7.04673E-01
3.5710,7.01822E-01
3.5720,6.98976E-01
3.5730,6.96136E-01
3.5740,6.93303E-01
3.5750,6.90475E-01
3.5760,6.87653E-01
3.5770,6.84837E-01
3.5780,6.82027E-01
3.5790,6.79224E-01
3.5800,6.76427E-01
3.5810,6.73635E-01
3.5820,6.70850E-01
3.5830,6.68072E-01
3.5840,6.65299E-01
3.5850,6.62533E-01
3.5860,6.59774E-01
3.5870,6.57021E-01
3.5880,6.54274E-01
3.5890,6.51534E-01
3.5900,6.48800E-01
3.5910,6.46073E-01
3.5920,6.43352E-01
3.5930,6.40638E-01
3.5940,6.37930E-01
3.5950,6.35230E-01
3.5960,6.32535E-01
3.5970,6.29848E-01
3.5980,6.27167E-01
3.5990,6.24493E-01
3.6000,6.21826E-01
3.6010,6.19166E-01
3.6020,6.16512E-01
3.6030,6.13866E-01
3.6040,6.11226E-01
3.6050,6.08593E-01
3.6060,6.05967E-01
3.6070,6.03349E-01
3.6080,6.00737E-01
3.6090,5.98132E-01
3.6100,5.95534E-01
3.6110,5.92943E-01
3.6120,5.90359E-01
3.6130,5.87782E-01
3.6140,5.85213E-01
3.6150,5.82650E-01
3.6160,5.80095E-01
3.6170,5.77546E-01
3.6180,5.75005E-01
3.6190,5.72471E-01
3.6200,5.69945E-01
3.6210,5.67425E-01
3.6220,5.64913E-01
3.6230,5.62408E-01
3.6240,5.59910E-01
3.6250,5.57420E-01
3.6260,5.54936E-01
3.6270,5.52461E-01
3.6280,5.49992E-01
3.6290,5.47531E-01
3.6300,5.45077E-01
3.6310,5.42630E-01
3.6320,5.40191E-01
3.6330,5.37759E-01
3.6340,5.35335E-01
3.6350,5.32918E-01
3.6360,5.30508E-01
3.6370,5.28106E-01
3.6380,5.25711E-01
3.6390,5.23324E-01
3.6400,5.20944E-01
3.6410,5.18572E-01
3.6420,5.16207E-01
3.6430,5.13849E-01
3.6440,5.11499E-01
3.6450,5.09156E-01
3.6460,5.06821E-01
3.6470,5.04493E-01
3.6480,5.02173E-01
3.6490,4.99860E-01
3.6500,4.97555E-01
3.6510,4.95258E-01
3.6520,4.92967E-01
3.6530,4.90685E-01
3.6540,4.88410E-01
3.6550,4.86142E-01
3.6560,4.83882E-01
3.6570,4.81629E-01
3.6580,4.79384E-01
3.6590,4.77147E-01
3.6600,4.74916E-01
3.6610,4.72694E-01
3.6620,4.70479E-01
3.6630,4.68271E-01
3.6640,4.66072E-01
3.6650,4.63879E-01
3.6660,4.61694E-01
3.6670,4.59517E-01
3.6680,4.57347E-01
3.6690,4.55185E-01
3.6700,4.53030E-01
3.6710,4.50883E-01
3.6720,4.48743E-01
3.6730,4.46611E-01
3.6740,4.44486E-01
3.6750,4.42369E-01
3.6760,4.40259E-01
3.6770,4.38157E-01
3.6780,4.36062E-01
3.6790,4.33975E-01
3.6800,4.31895E-01
3.6810,4.29823E-01
3.6820,4.27758E-01
3.6830,4.25701E-01
3.6840,4.23651E-01
3.6850,4.21609E-01
3.6860,4.19574E-01
3.6870,4.17546E-01
3.6880,4.15526E-01
3.6890,4.13514E-01
3.6900,4.11509E-01
3.6910,4.09511E-01
3.6920,4.07521E-01
3.6930,4.05538E-01
3.6940,4.03562E-01
3.6950,4.01594E-01
3.6960,3.99634E-01
3.6970,3.97680E-01
3.6980,3.95734E-01
3.6990,3.93796E-01
3.7000,3.91865E-01
3.7010,3.89941E-01
3.7020,3.88024E-01
3.7030,3.86115E-01
3.7040,3.84213E-01
3.7050,3.82319E-01
3.7060,3.80432E-01
3.7070,3.78552E-01
3.7080,3.76679E-01
3.7090,3.74814E-01
3.7100,3.72955E-01
3.7110,3.71105E-01
3.7120,3.69261E-01
3.7130,3.67424E-01
3.7140,3.65595E-01
3.7150,3.63773E-01
3.7160,3.61958E-01
3.7170,3.60151E-01
3.7180,3.58350E-01
3.7190,3.56557E-01
3.7200,3.54771E-01
3.7210,3.52992E-01
3.7220,3.51220E-01
3.7230,3.49455E-01
3.7240,3.47698E-01
3.7250,3.45947E-01
3.7260,3.44203E-01
3.7270,3.42467E-01
3.7280,3.40737E-01
3.7290,3.39015E-01
3.7300,3.37300E-01
3.7310,3.35591E-01
3.7320,3.33890E-01
3.7330,3.32195E-01
3.7340,3.30508E-01
3.7350,3.28828E-01
3.7360,3.27154E-01
3.7370,3.25487E-01
3.7380,3.23828E-01
3.7390,3.22175E-01
3.7400,3.20529E-01
3.7410,3.18890E-01
3.7420,3.17257E-01
3.7430,3.15632E-01
3.7440,3.14013E-01
3.7450,3.12401E-01
3.7460,3.10796E-01
3.7470,3.09198E-01
3.7480,3.07607E-01
3.7490,3.06022E-01
3.7500,3.04444E-01
3.7510,3.02872E-01
3.7520,3.01308E-01
3.7530,2.99750E-01
3.7540,2.98198E-01
3.7550,2.96654E-01
3.7560,2.95116E-01
3.7570,2.93584E-01
3.7580,2.92059E-01
3.7590,2.90541E-01
3.7600,2.89029E-01
3.7610,2.87524E-01
3.7620,2.86026E-01
3.7630,2.84533E-01
3.7640,2.83048E-01
3.7650,2.81569E-01
3.7660,2.80096E-01
3.7670,2.78630E-01
3.7680,2.77170E-01
3.7690,2.75716E-01
3.7700,2.74269E-01
3.7710,2.72829E-01
3.7720,2.71395E-01
3.7730,2.69967E-01
3.7740,2.68545E-01
3.7750,2.67130E-01
3.7760,2.65721E-01
3.7770,2.64318E-01
3.7780,2.62921E-01
3.7790,2.61531E-01
3.7800,2.60147E-01
3.7810,2.58769E-01
3.7820,2.57398E-01
3.7830,2.56032E-01
3.7840,2.54673E-01
3.7850,2.53319E-01
3.7860,2.51972E-01
3.7870,2.50631E-01
3.7880,2.49296E-01
3.7890,2.47967E-01
3.7900,2.46645E-01
3.7910,2.45328E-01
3.7920,2.44017E-01
3.7930,2.42712E-01
3.7940,2.41413E-01
3.7950,2.40120E-01
3.7960,2.38833E-01
3.7970,2.37552E-01
3.7980,2.36277E-01
3.7990,2.35007E-01
3.8000,2.33744E-01
3.8010,2.32486E-01
3.8020,2.31234E-01
3.8030,2.29988E-01
3.8040,2.28748E-01
3.8050,2.27514E-01
3.8060,2.26285E-01
3.8070,2.25062E-01
3.8080,2.23844E-01
3.8090,2.22633E-01
3.8100,2.21427E-01
3.8110,2.20226E-01
3.8120,2.19032E-01
3.8130,2.17843E-01
3.8140,2.16659E-01
3.8150,2.15481E-01
3.8160,2.14309E-01
3.8170,2.13142E-01
3.8180,2.11981E-01
3.8190,2.10825E-01
3.8200,2.09675E-01
3.8210,2.08530E-01
3.8220,2.07390E-01
3.8230,2.06256E-01
3.8240,2.05128E-01
3.8250,2.04005E-01
3.8260,2.02887E-01
3.8270,2.01774E-01
3.8280,2.00667E-01
3.8290,1.99565E-01
3.8300,1.98469E-01
3.8310,1.97377E-01
3.8320,1.96291E-01
3.8330,1.95211E-01
3.8340,1.94135E-01
3.8350,1.93065E-01
3.8360,1.91999E-01
3.8370,1.90939E-01
3.8380,1.89885E-01
3.8390,1.88835E-01
3.8400,1.87790E-01
3.8410,1.86751E-01
3.8420,1.85716E-01
3.8430,1.84687E-01
3.8440,1.83662E-01
3.8450,1.82643E-01
3.8460,1.81628E-01
3.8470,1.80619E-01
3.8480,1.79614E-01
3.8490,1.78615E-01
3.8500,1.77620E-01
3.8510,1.76631E-01
3.8520,1.75646E-01
3.8530,1.74666E-01
3.8540,1.73691E-01
3.8550,1.72720E-01
3.8560,1.71755E-01
3.8570,1.70794E-01
3.8580,1.69838E-01
3.8590,1.68887E-01
3.8600,1.67941E-01
3.8610,1.66999E-01
3.8620,1.66062E-01
3.8630,1.65129E-01
3.8640,1.64202E-01
3.8650,1.63279E-01
3.8660,1.62360E-01
3.8670,1.61446E-01
3.8680,1.60537E-01
3.8690,1.59633E-01
3.8700,1.58732E-01
3.8710,1.57837E-01
3.8720,1.56946E-01
3.8730,1.56059E-01
3.8740,1.55177E-01
3.8750,1.54300E-01
3.8760,1.53426E-01
3.8770,1.52558E-01
3.8780,1.51693E-01
3.8790,1.50833E-01
3.8800,1.49978E-01
3.8810,1.49126E-01
3.8820,1.48280E-01
3.8830,1.47437E-01
3.8840,1.46599E-01
3.8850,1.45765E-01
3.8860,1.44935E-01
3.8870,1.44110E-01
3.8880,1.43288E-01
3.8890,1.42471E-01
3.8900,1.41658E-01
3.8910,1.40850E-01
3.8920,1.40045E-01
3.8930,1.39245E-01
3.8940,1.38449E-01
3.8950,1.37657E-01
3.8960,1.36869E-01
3.8970,1.36085E-01
3.8980,1.35305E-01
3.8990,1.34529E-01
3.9000,1.33757E-01
3.9010,1.32989E-01
3.9020,1.32225E-01
3.9030,1.31466E-01
3.9040,1.30710E-01
3.9050,1.29958E-01
3.9060,1.29210E-01
3.9070,1.28465E-01
3.9080,1.27725E-01
3.9090,1.26989E-01
3.9100,1.26256E-01
3.9110,1.25528E-01
3.9120,1.24803E-01
3.9130,1.24082E-01
3.9140,1.23364E-01
3.9150,1.22651E-01
3.9160,1.21941E-01
3.9170,1.21235E-01
3.9180,1.20533E-01
3.9190,1.19834E-01
3.9200,1.19139E-01
3.9210,1.18448E-01
3.9220,1.17760E-01
3.9230,1.17076E-01
3.9240,1.16396E-01
3.9250,1.15719E-01
3.9260,1.15046E-01
3.9270,1.14377E-01
3.9280,1.13711E-01
3.9290,1.13048E-01
3.9300,1.12389E-01
3.9310,1.11734E-01
3.9320,1.11082E-01
3.9330,1.10433E-01
3.9340,1.09788E-01
3.9350,1.09147E-01
3.9360,1.08509E-01
3.9370,1.07874E-01
3.9380,1.07243E-01
3.9390,1.06615E-01
3.9400,1.05990E-01
3.9410,1.05369E-01
3.9420,1.04751E-01
3.9430,1.04137E-01
3.9440,1.03526E-01
3.9450,1.02918E-01
3.9460,1.02313E-01
3.9470,1.01712E-01
3.9480,1.01114E-01
3.9490,1.00519E-01
3.9500,9.99271E-02
3.9510,9.93386E-02
3.9520,9.87534E-02
3.9530,9.81713E-02
3.9540,9.75923E-02
3.9550,9.70165E-02
3.9560,9.64439E-02
3.9570,9.58743E-02
3.9580,9.53079E-02
3.9590,9.47445E-02
3.9600,9.41842E-02
3.9610,9.36270E-02
3.9620,9.30728E-02
3.9630,9.25216E-02
3.9640,9.19735E-02
3.9650,9.14283E-02
3.9660,9.08861E-02
3.9670,9.03469E-02
3.9680,8.98107E-02
3.9690,8.92774E-02
3.9700,8.87470E-02
3.9710,8.82196E-02
3.9720,8.76950E-02
3.9730,8.71734E-02
3.9740,8.66546E-02
3.9750,8.61386E-02
3.9760,8.56255E-02
3.9770,8.51153E-02
3.9780,8.46078E-02
3.9790,8.41032E-02
3.9800,8.36013E-02
3.9810,8.31023E-02
3.9820,8.26060E-02
3.9830,8.21124E-02
3.9840,8.16216E-02
3.9850,8.11335E-02
3.9860,8.06481E-02
3.9870,8.01654E-02
3.9880,7.96854E-02
3.9890,7.92081E-02
3.9900,7.87334E-02
3.9910,7.82614E-02
3.9920,7.77920E-02
3.9930,7.73252E-02
3.9940,7.68611E-02
3.9950,7.63995E-02
3.9960,7.59405E-02
3.9970,7.54840E-02
3.9980,7.50302E-02
3.9990,7.45788E-02
4.0000,7.41300E-02
4.0010,7.36838E-02
4.0020,7.32400E-02
4.0030,7.27987E-02
4.0040,7.23599E-02
4.0050,7.19235E-02
4.0060,7.14896E-02
4.0070,7.10582E-02
4.0080,7.06292E-02
4.0090,7.02026E-02
4.0100,6.97784E-02
4.0110,6.93566E-02
4.0120,6.89372E-02
4.0130,6.85202E-02
4.0140,6.81055E-02
4.0150,6.76931E-02
4.0160,6.72831E-02
4.0170,6.68755E-02
4.0180,6.64701E-02
4.0190,6.60670E-02
4.0200,6.56663E-02
4.0210,6.52677E-02
4.0220,6.48715E-02
4.0230,6.44775E-02
4.0240,6.40858E-02
4.0250,6.36963E-02
4.0260,6.33090E-02
4.0270,6.29239E-02
4.0280,6.25410E-02
4.0290,6.21603E-02
4.0300,6.17817E-02
4.0310,6.14054E-02
4.0320,6.10312E-02
4.0330,6.06591E-02
4.0340,6.02891E-02
4.0350,5.99213E-02
4.0360,5.95556E-02
4.0370,5.91919E-02
4.0380,5.88304E-02
4.0390,5.84709E-02
4.0400,5.81135E-02
4.0410,5.77582E-02
4.0420,5.74049E-02
4.0430,5.70536E-02
4.0440,5.67043E-02
4.0450,5.63571E-02
4.0460,5.60119E-02
4.0470,5.56686E-02
4.0480,5.53273E-02
4.0490,5.49880E-02
4.0500,5.46507E-02
4.0510,5.43153E-02
4.0520,5.39819E-02
4.0530,5.36503E-02
4.0540,5.33207E-02
4.0550,5.29930E-02
4.0560,5.26672E-02
4.0570,5.23433E-02
4.0580,5.20213E-02
4.0590,5.17011E-02
4.0600,5.13828E-02
4.0610,5.10664E-02
4.0620,5.07518E-02
4.0630,5.04390E-02
4.0640,5.01280E-02
4.0650,4.98189E-02
4.0660,4.95115E-02
4.0670,4.92059E-02
4.0680,4.89022E-02
4.0690,4.86002E-02
4.0700,4.82999E-02
4.0710,4.80014E-02
4.0720,4.77047E-02
4.0730,4.74097E-02
4.0740,4.71164E-02
4.0750,4.68248E-02
4.0760,4.65349E-02
4.0770,4.62468E-02
4.0780,4.59603E-02
4.0790,4.56755E-02
4.0800,4.53924E-02
4.0810,4.51109E-02
4.0820,4.48311E-02
4.0830,4.45529E-02
4.0840,4.42764E-02
4.0850,4.40015E-02
4.0860,4.37282E-02
4.0870,4.34565E-02
4.0880,4.31864E-02
4.0890,4.29179E-02
4.0900,4.26510E-02
4.0910,4.23857E-02
4.0920,4.21219E-02
4.0930,4.18597E-02
4.0940,4.15990E-02
4.0950,4.13399E-02
4.0960,4.10823E-02
4.0970,4.08262E-02
4.0980,4.05717E-02
4.0990,4.03186E-02
4.1000,4.00671E-02
4.1010,3.98170E-02
4.1020,3.95685E-02
4.1030,3.93214E-02
4.1040,3.90757E-02
4.1050,3.88316E-02
4.1060,3.85888E-02
4.1070,3.83476E-02
4.1080,3.81077E-02
4.1090,3.78693E-02
4.1100,3.76323E-02
4.1110,3.73967E-02
4.1120,3.71625E-02
4.1130,3.69297E-02
4.1140,3.66983E-02
4.1150,3.64683E-02
4.1160,3.62396E-02
4.1170,3.60124E-02
4.1180,3.57864E-02
4.1190,3.55619E-02
4.1200,3.53386E-02
4.1210,3.51167E-02
4.1220,3.48961E-02
4.1230,3.46769E-02
4.1240,3.44590E-02
4.1250,3.42423E-02
4.1260,3.40270E-02
4.1270,3.38129E-02
4.1280,3.36002E-02
4.1290,3.33887E-02
4.1300,3.31785E-02
4.1310,3.29695E-02
4.1320,3.27618E-02
4.1330,3.25554E-02
4.1340,3.23502E-02
4.1350,3.21462E-02
4.1360,3.19435E-02
4.1370,3.17419E-02
4.1380,3.15416E-02
4.1390,3.13425E-02
4.1400,3.11446E-02
4.1410,3.09479E-02
4.1420,3.07524E-02
4.1430,3.05581E-02
4.1440,3.03649E-02
4.1450,3.01729E-02
4.1460,2.99820E-02
4.1470,2.97924E-02
4.1480,2.96038E-02
4.1490,2.94164E-02
4.1500,2.92302E-02
4.1510,2.90450E-02
4.1520,2.88610E-02
4.1530,2.86781E-02
4.1540,2.84963E-02
4.1550,2.83156E-02
4.1560,2.81361E-02
4.1570,2.79576E-02
4.1580,2.77801E-02
4.1590,2.76038E-02
4.1600,2.74285E-02
4.1610,2.72543E-02
4.1620,2.70812E-02
4.1630,2.69091E-02
4.1640,2.67381E-02
4.1650,2.65681E-02
4.1660,2.63991E-02
4.1670,2.62312E-02
4.1680,2.60643E-02
4.1690,2.58984E-02
4.1700,2.57335E-02
4.1710,2.55696E-02
4.1720,2.54068E-02
4.1730,2.52449E-02
4.1740,2.50840E-02
4.1750,2.49241E-02
4.1760,2.47652E-02
4.1770,2.46072E-02
4.1780,2.44502E-02
4.1790,2.42942E-02
4.1800,2.41391E-02
4.1810,2.39850E-02
4.1820,2.38319E-02
4.1830,2.36796E-02
4.1840,2.35283E-02
4.1850,2.33779E-02
4.1860,2.32285E-02
4.1870,2.30800E-02
4.1880,2.29323E-02
4.1890,2.27856E-02
4.1900,2.26398E-02
4.1910,2.24949E-02
4.1920,2.23509E-02
4.1930,2.22077E-02
4.1940,2.20655E-02
4.1950,2.19241E-02
4.1960,2.17836E-02
4.1970,2.16440E-02
4.1980,2.15052E-02
4.1990,2.13673E-02
4.2000,2.12302E-02
4.2010,2.10940E-02
4.2020,2.09586E-02
4.2030,2.08240E-02
4.2040,2.06903E-02
4.2050,2.05574E-02
4.2060,2.04253E-02
4.2070,2.02941E-02
4.2080,2.01636E-02
4.2090,2.00340E-02
4.2100,1.99052E-02
4.2110,1.97771E-02
4.2120,1.96499E-02
4.2130,1.95234E-02
4.2140,1.93978E-02
4.2150,1.92729E-02
4.2160,1.91488E-02
4.2170,1.90254E-02
4.2180,1.89028E-02
4.2190,1.87810E-02
4.2200,1.86600E-02
4.2210,1.85396E-02
4.2220,1.84201E-02
4.2230,1.83013E-02
4.2240,1.81832E-02
4.2250,1.80658E-02
4.2260,1.79492E-02
4.2270,1.78333E-02
4.2280,1.77182E-02
4.2290,1.76037E-02
4.2300,1.74900E-02
4.2310,1.73770E-02
4.2320,1.72646E-02
4.2330,1.71530E-02
4.2340,1.70421E-02
4.2350,1.69319E-02
4.2360,1.68223E-02
4.2370,1.67135E-02
4.2380,1.66053E-02
4.2390,1.64978E-02
4.2400,1.63909E-02
4.2410,1.62848E-02
4.2420,1.61793E-02
4.2430,1.60744E-02
4.2440,1.59703E-02
4.2450,1.58667E-02
4.2460,1.57638E-02
4.2470,1.56616E-02
4.2480,1.55600E-02
4.2490,1.54591E-02
4.2500,1.53587E-02
4.2510,1.52590E-02
4.2520,1.51600E-02
4.2530,1.50615E-02
4.2540,1.49637E-02
4.2550,1.48665E-02
4.2560,1.47699E-02
4.2570,1.46739E-02
4.2580,1.45785E-02
4.2590,1.44837E-02
4.2600,1.43895E-02
4.2610,1.42959E-02
4.2620,1.42028E-02
4.2630,1.41104E-02
4.2640,1.40186E-02
4.2650,1.39273E-02
4.2660,1.38366E-02
4.2670,1.37465E-02
4.2680,1.36569E-02
4.2690,1.35679E-02
4.2700,1.34795E-02
4.2710,1.33916E-02
4.2720,1.33043E-02
4.2730,1.32176E-02
4.2740,1.31313E-02
4.2750,1.30457E-02
4.2760,1.29605E-02
4.2770,1.28759E-02
4.2780,1.27919E-02
4.2790,1.27084E-02
4.2800,1.26254E-02
4.2810,1.25429E-02
4.2820,1.24609E-02
4.2830,1.23795E-02
4.2840,1.22986E-02
4.2850,1.22182E-02
4.2860,1.21383E-02
4.2870,1.20589E-02
4.2880,1.19800E-02
4.2890,1.19017E-02
4.2900,1.18238E-02
4.2910,1.17464E-02
4.2920,1.16695E-02
4.2930,1.15931E-02
4.2940,1.15171E-02
4.2950,1.14417E-02
4.2960,1.13667E-02
4.2970,1.12922E-02
4.2980,1.12182E-02
4.2990,1.11447E-02
4.3000,1.10716E-02
4.3010,1.09990E-02
4.3020,1.09269E-02
4.3030,1.08552E-02
4.3040,1.07839E-02
4.3050,1.07132E-02
4.3060,1.06428E-02
4.3070,1.05730E-02
4.3080,1.05035E-02
4.3090,1.04345E-02
4.3100,1.03660E-02
4.3110,1.02979E-02
4.3120,1.02302E-02
4.3130,1.01630E-02
4.3140,1.00961E-02
4.3150,1.00298E-02
4.3160,9.96379E-03
4.3170,9.89825E-03
4.3180,9.83312E-03
4.3190,9.76841E-03
4.3200,9.70412E-03
4.3210,9.64024E-03
4.3220,9.57676E-03
4.3230,9.51370E-03
4.3240,9.45103E-03
4.3250,9.38877E-03
4.3260,9.32691E-03
4.3270,9.26544E-03
4.3280,9.20437E-03
4.3290,9.14369E-03
4.3300,9.08339E-03
4.3310,9.02349E-03
4.3320,8.96397E-03
4.3330,8.90483E-03
4.3340,8.84607E-03
4.3350,8.78769E-03
4.3360,8.72968E-03
4.3370,8.67204E-03
4.3380,8.61478E-03
4.3390,8.55788E-03
4.3400,8.50135E-03
4.3410,8.44518E-03
4.3420,8.38938E-03
4.3430,8.33393E-03
4.3440,8.27884E-03
4.3450,8.22410E-03
4.3460,8.16972E-03
4.3470,8.11569E-03
4.3480,8.06200E-03
4.3490,8.00866E-03
4.3500,7.95567E-03
4.3510,7.90301E-03
4.3520,7.85070E-03
4.3530,7.79872E-03
4.3540,7.74708E-03
4.3550,7.69577E-03
4.3560,7.64479E-03
4.3570,7.59414E-03
4.3580,7.54382E-03
4.3590,7.49383E-03
4.3600,7.44415E-03
4.3610,7.39480E-03
4.3620,7.34577E-03
4.3630,7.29705E-03
4.3640,7.24865E-03
4.3650,7.20056E-03
4.3660,7.15278E-03
4.3670,7.10531E-03
4.3680,7.05815E-03
4.3690,7.01129E-03
4.3700,6.96474E-03
4.3710,6.91849E-03
4.3720,6.87253E-03
4.3730,6.82688E-03
4.3740,6.78152E-03
4.3750,6.73646E-03
4.3760,6.69168E-03
4.3770,6.64720E-03
4.3780,6.60301E-03
4.3790,6.55910E-03
4.3800,6.51548E-03
4.3810,6.47214E-03
4.3820,6.42908E-03
4.3830,6.38630E-03
4.3840,6.34380E-03
4.3850,6.30158E-03
4.3860,6.25963E-03
4.3870,6.21795E-03
4.3880,6.17654E-03
4.3890,6.13541E-03
4.3900,6.09454E-03
4.3910,6.05393E-03
4.3920,6.01359E-03
4.3930,5.97351E-03
4.3940,5.93370E-03
4.3950,5.89414E-03
4.3960,5.85484E-03
4.3970,5.81580E-03
4.3980,5.77701E-03
4.3990,5.73847E-03
4.4000,5.70018E-03
4.4010,5.66215E-03
4.4020,5.62436E-03
4.4030,5.58682E-03
4.4040,5.54952E-03
4.4050,5.51247E-03
4.4060,5.47565E-03
4.4070,5.43908E-03
4.4080,5.40275E-03
4.4090,5.36665E-03
4.4100,5.33079E-03
4.4110,5.29517E-03
4.4120,5.25977E-03
4.4130,5.22461E-03
4.4140,5.18968E-03
4.4150,5.15498E-03
4.4160,5.12050E-03
4.4170,5.08625E-03
4.4180,5.05222E-03
4.4190,5.01842E-03
4.4200,4.98483E-03
4.4210,4.95147E-03
4.4220,4.91832E-03
4.4230,4.88540E-03
4.4240,4.85268E-03
4.4250,4.82018E-03
4.4260,4.78790E-03
4.4270,4.75582E-03
4.4280,4.72396E-03
4.4290,4.69231E-03
4.4300,4.66086E-03
4.4310,4.62962E-03
4.4320,4.59858E-03
4.4330,4.56775E-03
4.4340,4.53712E-03
4.4350,4.50669E-03
4.4360,4.47646E-03
4.4370,4.44643E-03
4.4380,4.41659E-03
4.4390,4.38696E-03
4.4400,4.35751E-03
4.4410,4.32826E-03
4.4420,4.29920E-03
4.4430,4.27034E-03
4.4440,4.24166E-03
4.4450,4.21317E-03
4.4460,4.18487E-03
4.4470,4.15676E-03
4.4480,4.12883E-03
4.4490,4.10108E-03
4.4500,4.07352E-03
4.4510,4.04614E-03
4.4520,4.01893E-03
4.4530,3.99191E-03
4.4540,3.96507E-03
4.4550,3.93840E-03
4.4560,3.91191E-03
4.4570,3.88559E-03
4.4580,3.85945E-03
4.4590,3.83347E-03
4.4600,3.80767E-03
4.4610,3.78204E-03
4.4620,3.75658E-03
4.4630,3.73129E-03
4.4640,3.70616E-03
4.4650,3.68120E-03
4.4660,3.65641E-03
4.4670,3.63178E-03
4.4680,3.60731E-03
4.4690,3.58300E-03
4.4700,3.55885E-03
4.4710,3.53486E-03
4.4720,3.51103E-03
4.4730,3.48736E-03
4.4740,3.46385E-03
4.4750,3.44049E-03
4.4760,3.41728E-03
4.4770,3.39423E-03
4.4780,3.37133E-03
4.4790,3.34858E-03
4.4800,3.32599E-03
4.4810,3.30354E-03
4.4820,3.28124E-03
4.4830,3.25909E-03
4.4840,3.23708E-03
4.4850,3.21523E-03
4.4860,3.19351E-03
4.4870,3.17194E-03
4.4880,3.15051E-03
4.4890,3.12923E-03
4.4900,3.10808E-03
4.4910,3.08708E-03
4.4920,3.06622E-03
4.4930,3.04549E-03
4.4940,3.02490E-03
4.4950,3.00445E-03
4.4960,2.98413E-03
4.4970,2.96395E-03
4.4980,2.94390E-03
4.4990,2.92399E-03
4.5000,2.90421E-03
4.5010,2.88455E-03
4.5020,2.86503E-03
4.5030,2.84564E-03
4.5040,2.82638E-03
4.5050,2.80725E-03
4.5060,2.78824E-03
4.5070,2.76936E-03
4.5080,2.75060E-03
4.5090,2.73197E-03
4.5100,2.71347E-03
4.5110,2.69509E-03
4.5120,2.67682E-03
4.5130,2.65869E-03
4.5140,2.64067E-03
4.5150,2.62277E-03
4.5160,2.60499E-03
4.5170,2.58733E-03
4.5180,2.56978E-03
4.5190,2.55236E-03
4.5200,2.53505E-03
4.5210,2.51785E-03
4.5220,2.50077E-03
4.5230,2.48380E-03
4.5240,2.46695E-03
4.5250,2.45021E-03
4.5260,2.43358E-03
4.5270,2.41706E-03
4.5280,2.40065E-03
4.5290,2.38435E-03
4.5300,2.36816E-03
4.5310,2.35208E-03
4.5320,2.33611E-03
4.5330,2.32024E-03
4.5340,2.30447E-03
4.5350,2.28882E-03
4.5360,2.27326E-03
4.5370,2.25782E-03
4.5380,2.24247E-03
4.5390,2.22723E-03
4.5400,2.21209E-03
4.5410,2.19705E-03
4.5420,2.18211E-03
4.5430,2.16727E-03
4.5440,2.15253E-03
4.5450,2.13789E-03
4.5460,2.12334E-03
4.5470,2.10890E-03
4.5480,2.09455E-03
4.5490,2.08029E-03
4.5500,2.06613E-03
4.5510,2.05207E-03
4.5520,2.03810E-03
4.5530,2.02423E-03
4.5540,2.01044E-03
4.5550,1.99675E-03
4.5560,1.98315E-03
4.5570,1.96965E-03
4.5580,1.95623E-03
4.5590,1.94290E-03
4.5600,1.92966E-03
4.5610,1.91651E-03
4.5620,1.90345E-03
4.5630,1.89048E-03
4.5640,1.87759E-03
4.5650,1.86479E-03
4.5660,1.85208E-03
4.5670,1.83945E-03
4.5680,1.82690E-03
4.5690,1.81444E-03
4.5700,1.80207E-03
4.5710,1.78978E-03
4.5720,1.77756E-03
4.5730,1.76544E-03
4.5740,1.75339E-03
4.5750,1.74142E-03
4.5760,1.72954E-03
4.5770,1.71773E-03
4.5780,1.70600E-03
4.5790,1.69436E-03
4.5800,1.68279E-03
4.5810,1.67129E-03
4.5820,1.65988E-03
4.5830,1.64854E-03
4.5840,1.63728E-03
4.5850,1.62609E-03
4.5860,1.61498E-03
4.5870,1.60395E-03
4.5880,1.59299E-03
4.5890,1.58210E-03
4.5900,1.57128E-03
4.5910,1.56054E-03
4.5920,1.54987E-03
4.5930,1.53928E-03
4.5940,1.52875E-03
4.5950,1.51829E-03
4.5960,1.50791E-03
4.5970,1.49759E-03
4.5980,1.48735E-03
4.5990,1.47717E-03
4.6000,1.46707E-03
4.6010,1.45703E-03
4.6020,1.44705E-03
4.6030,1.43715E-03
4.6040,1.42731E-03
4.6050,1.41754E-03
4.6060,1.40784E-03
4.6070,1.39820E-03
4.6080,1.38862E-03
4.6090,1.37911E-03
4.6100,1.36966E-03
4.6110,1.36028E-03
4.6120,1.35096E-03
4.6130,1.34171E-03
4.6140,1.33251E-03
4.6150,1.32338E-03
4.6160,1.31431E-03
4.6170,1.30530E-03
4.6180,1.29635E-03
4.6190,1.28747E-03
4.6200,1.27864E-03
4.6210,1.26987E-03
4.6220,1.26116E-03
4.6230,1.25251E-03
4.6240,1.24392E-03
4.6250,1.23539E-03
4.6260,1.22692E-03
4.6270,1.21850E-03
4.6280,1.21014E-03
4.6290,1.20183E-03
4.6300,1.19358E-03
4.6310,1.18539E-03
4.6320,1.17726E-03
4.6330,1.16917E-03
4.6340,1.16115E-03
4.6350,1.15317E-03
4.6360,1.14526E-03
4.6370,1.13739E-03
4.6380,1.12958E-03
4.6390,1.12182E-03
4.6400,1.11411E-03
4.6410,1.10646E-03
4.6420,1.09886E-03
4.6430,1.09131E-03
4.6440,1.08381E-03
4.6450,1.07636E-03
4.6460,1.06896E-03
4.6470,1.06161E-03
4.6480,1.05431E-03
4.6490,1.04707E-03
4.6500,1.03987E-03
4.6510,1.03272E-03
4.6520,1.02561E-03
4.6530,1.01856E-03
4.6540,1.01155E-03
4.6550,1.00459E-03
4.6560,9.97683E-04
4.6570,9.90819E-04
4.6580,9.84001E-04
4.6590,9.77230E-04
4.6600,9.70504E-04
4.6610,9.63825E-04
4.6620,9.57190E-04
4.6630,9.50601E-04
4.6640,9.44056E-04
4.6650,9.37556E-04
4.6660,9.31100E-04
4.6670,9.24688E-04
4.6680,9.18320E-04
4.6690,9.11995E-04
4.6700,9.05713E-04
4.6710,8.99473E-04
4.6720,8.93276E-04
4.6730,8.87121E-04
4.6740,8.81008E-04
4.6750,8.74937E-04
4.6760,8.68907E-04
4.6770,8.62918E-04
4.6780,8.56970E-04
4.6790,8.51062E-04
4.6800,8.45194E-04
4.6810,8.39367E-04
4.6820,8.33579E-04
4.6830,8.27830E-04
4.6840,8.22121E-04
4.6850,8.16450E-04
4.6860,8.10819E-04
4.6870,8.05225E-04
4.6880,7.99670E-04
4.6890,7.94152E-04
4.6900,7.88672E-04
4.6910,7.83230E-04
4.6920,7.77824E-04
4.6930,7.72456E-04
4.6940,7.67124E-04
4.6950,7.61828E-04
4.6960,7.56568E-04
4.6970,7.51345E-04
4.6980,7.46157E-04
4.6990,7.41004E-04
4.7000,7.35886E-04
4.7010,7.30804E-04
4.7020,7.25756E-04
4.7030,7.20742E-04
4.7040,7.15763E-04
4.7050,7.10818E-04
4.7060,7.05906E-04
4.7070,7.01028E-04
4.7080,6.96184E-04
4.7090,6.91372E-04
4.7100,6.86594E-04
4.7110,6.81847E-04
4.7120,6.77134E-04
4.7130,6.72452E-04
4.7140,6.67803E-04
4.7150,6.63185E-04
4.7160,6.58599E-04
4.7170,6.54044E-04
4.7180,6.49521E-04
4.7190,6.45028E-04
4.7200,6.40566E-04
4.7210,6.36134E-04
4.7220,6.31733E-04
4.7230,6.27362E-04
4.7240,6.23021E-04
4.7250,6.18709E-04
4.7260,6.14427E-04
4.7270,6.10175E-04
4.7280,6.05951E-04
4.7290,6.01756E-04
4.7300,5.97590E-04
4.7310,5.93453E-04
4.7320,5.89344E-04
4.7330,5.85263E-04
4.7340,5.81210E-04
4.7350,5.77184E-04
4.7360,5.73187E-04
4.7370,5.69216E-04
4.7380,5.65273E-04
4.7390,5.61357E-04
4.7400,5.57467E-04
4.7410,5.53605E-04
4.7420,5.49768E-04
4.7430,5.45958E-04
4.7440,5.42175E-04
4.7450,5.38417E-04
4.7460,5.34685E-04
4.7470,5.30978E-04
4.7480,5.27297E-04
4.7490,5.23641E-04
4.7500,5.20010E-04
4.7510,5.16404E-04
4.7520,5.12823E-04
4.7530,5.09266E-04
4.7540,5.05734E-04
4.7550,5.02226E-04
4.7560,4.98742E-04
4.7570,4.95282E-04
4.7580,4.91846E-04
4.7590,4.88433E-04
4.7600,4.85044E-04
4.7610,4.81678E-04
4.7620,4.78335E-04
4.7630,4.75015E-04
4.7640,4.71718E-04
4.7650,4.68444E-04
4.7660,4.65192E-04
4.7670,4.61962E-04
4.7680,4.58755E-04
4.7690,4.55569E-04
4.7700,4.52406E-04
4.7710,4.49264E-04
4.7720,4.46144E-04
4.7730,4.43045E-04
4.7740,4.39967E-04
4.7750,4.36911E-04
4.7760,4.33876E-04
4.7770,4.30861E-04
4.7780,4.27867E-04
4.7790,4.24894E-04
4.7800,4.21942E-04
4.7810,4.19009E-04
4.7820,4.16097E-04
4.7830,4.13205E-04
4.7840,4.10333E-04
4.7850,4.07480E-04
4.7860,4.04647E-04
4.7870,4.01834E-04
4.7880,3.99040E-04
4.7890,3.96265E-04
4.7900,3.93509E-04
4.7910,3.90773E-04
4.7920,3.88055E-04
4.7930,3.85356E-04
4.7940,3.82675E-04
4.7950,3.80013E-04
4.7960,3.77369E-04
4.7970,3.74744E-04
4.7980,3.72136E-04
4.7990,3.69547E-04
4.8000,3.66975E-04
4.8010,3.64421E-04
4.8020,3.61885E-04
4.8030,3.59366E-04
4.8040,3.56864E-04
4.8050,3.54380E-04
4.8060,3.51913E-04
4.8070,3.49463E-04
4.8080,3.47029E-04
4.8090,3.44613E-04
4.8100,3.42213E-04
4.8110,3.39830E-04
4.8120,3.37463E-04
4.8130,3.35112E-04
4.8140,3.32778E-04
4.8150,3.30460E-04
4.8160,3.28158E-04
4.8170,3.25871E-04
4.8180,3.23601E-04
4.8190,3.21346E-04
4.8200,3.19107E-04
4.8210,3.16883E-04
4.8220,3.14674E-04
4.8230,3.12481E-04
4.8240,3.10303E-04
4.8250,3.08140E-04
4.8260,3.05992E-04
4.8270,3.03859E-04
4.8280,3.01740E-04
4.8290,2.99636E-04
4.8300,2.97547E-04
4.8310,2.95472E-04
4.8320,2.93411E-04
4.8330,2.91365E-04
4.8340,2.89333E-04
4.8350,2.87314E-04
4.8360,2.85310E-04
4.8370,2.83320E-04
4.8380,2.81343E-04
4.8390,2.79380E-04
4.8400,2.77431E-04
4.8410,2.75495E-04
4.8420,2.73572E-04
4.8430,2.71663E-04
4.8440,2.69767E-04
4.8450,2.67884E-04
4.8460,2.66014E-04
4.8470,2.64157E-04
4.8480,2.62313E-04
4.8490,2.60482E-04
4.8500,2.58663E-04
4.8510,2.56857E-04
4.8520,2.55063E-04
4.8530,2.53282E-04
4.8540,2.51513E-04
4.8550,2.49757E-04
4.8560,2.48012E-04
4.8570,2.46280E-04
4.8580,2.44559E-04
4.8590,2.42851E-04
4.8600,2.41154E-04
4.8610,2.39469E-04
4.8620,2.37796E-04
4.8630,2.36134E-04
4.8640,2.34484E-04
4.8650,2.32846E-04
4.8660,2.31218E-04
4.8670,2.29602E-04
4.8680,2.27997E-04
4.8690,2.26403E-04
4.8700,2.24821E-04
4.8710,2.23249E-04
4.8720,2.21688E-04
4.8730,2.20138E-04
4.8740,2.18599E-04
4.8750,2.17070E-04
4.8760,2.15552E-04
4.8770,2.14045E-04
4.8780,2.12548E-04
4.8790,2.11061E-04
4.8800,2.09585E-04
4.8810,2.08119E-04
4.8820,2.06663E-04
4.8830,2.05217E-04
4.8840,2.03781E-04
4.8850,2.02355E-04
4.8860,2.00939E-04
4.8870,1.99533E-04
4.8880,1.98137E-04
4.8890,1.96750E-04
4.8900,1.95373E-04
4.8910,1.94005E-04
4.8920,1.92647E-04
4.8930,1.91299E-04
4.8940,1.89960E-04
4.8950,1.88630E-04
4.8960,1.87309E-04
4.8970,1.85997E-04
4.8980,1.84695E-04
4.8990,1.83402E-04
4.9000,1.82117E-04
4.9010,1.80842E-04
4.9020,1.79575E-04
4.9030,1.78317E-04
4.9040,1.77068E-04
4.9050,1.75828E-04
4.9060,1.74596E-04
4.9070,1.73373E-04
4.9080,1.72158E-04
4.9090,1.70952E-04
4.9100,1.69754E-04
4.9110,1.68565E-04
4.9120,1.67383E-04
4.9130,1.66210E-04
4.9140,1.65045E-04
4.9150,1.63889E-04
4.9160,1.62740E-04
4.9170,1.61599E-04
4.9180,1.60466E-04
4.9190,1.59341E-04
4.9200,1.58224E-04
4.9210,1.57115E-04
4.9220,1.56013E-04
4.9230,1.54919E-04
4.9240,1.53833E-04
4.9250,1.52754E-04
4.9260,1.51683E-04
4.9270,1.50619E-04
4.9280,1.49562E-04
4.9290,1.48513E-04
4.9300,1.47471E-04
4.9310,1.46437E-04
4.9320,1.45409E-04
4.9330,1.44389E-04
4.9340,1.43376E-04
4.9350,1.42370E-04
4.9360,1.41371E-04
4.9370,1.40379E-04
4.9380,1.39394E-04
4.9390,1.38416E-04
4.9400,1.37444E-04
4.9410,1.36479E-04
4.9420,1.35521E-04
4.9430,1.34570E-04
4.9440,1.33625E-04
4.9450,1.32687E-04
4.9460,1.31756E-04
4.9470,1.30831E-04
4.9480,1.29912E-04
4.9490,1.29000E-04
4.9500,1.28094E-04
4.9510,1.27194E-04
4.9520,1.26301E-04
4.9530,1.25414E-04
4.9540,1.24533E-04
4.9550,1.23658E-04
4.9560,1.22790E-04
4.9570,1.21927E-04
4.9580,1.21070E-04
4.9590,1.20220E-04
4.9600,1.19375E-04
4.9610,1.18536E-04
4.9620,1.17703E-04
4.9630,1.16876E-04
4.9640,1.16055E-04
4.9650,1.15239E-04
4.9660,1.14429E-04
4.9670,1.13625E-04
4.9680,1.12826E-04
4.9690,1.12033E-04
4.9700,1.11246E-04
4.9710,1.10464E-04
4.9720,1.09687E-04
4.9730,1.08916E-04
4.9740,1.08150E-04
4.9750,1.07390E-04
4.9760,1.06635E-04
4.9770,1.05885E-04
4.9780,1.05140E-04
4.9790,1.04401E-04
4.9800,1.03666E-04
4.9810,1.02937E-04
4.9820,1.02213E-04
4.9830,1.01494E-04
4.9840,1.00780E-04
4.9850,1.00071E-04
4.9860,9.93673E-05
4.9870,9.86682E-05
4.9880,9.79740E-05
4.9890,9.72846E-05
4.9900,9.66001E-05
4.9910,9.59203E-05
4.9920,9.52453E-05
4.9930,9.45750E-05
4.9940,9.39094E-05
4.9950,9.32484E-05
4.9960,9.25921E-05
4.9970,9.19403E-05
4.9980,9.12931E-05
4.9990,9.06504E-05
5.0000,9.00123E-05
5.0010,8.93785E-05
5.0020,8.87493E-05
5.0030,8.81244E-05
5.0040,8.75039E-05
5.0050,8.68877E-05
5.0060,8.62758E-05
5.0070,8.56682E-05
5.0080,8.50649E-05
5.0090,8.44658E-05
5.0100,8.38709E-05
5.0110,8.32801E-05
5.0120,8.26935E-05
5.0130,8.21109E-05
5.0140,8.15325E-05
5.0150,8.09581E-05
5.0160,8.03877E-05
5.0170,7.98213E-05
5.0180,7.92589E-05
5.0190,7.87004E-05
5.0200,7.81459E-05
5.0210,7.75952E-05
5.0220,7.70483E-05
5.0230,7.65053E-05
5.0240,7.59661E-05
5.0250,7.54307E-05
5.0260,7.48990E-05
5.0270,7.43710E-05
5.0280,7.38468E-05
5.0290,7.33262E-05
5.0300,7.28093E-05
5.0310,7.22959E-05
5.0320,7.17862E-05
5.0330,7.12801E-05
5.0340,7.07775E-05
5.0350,7.02784E-05
5.0360,6.97828E-05
5.0370,6.92907E-05
5.0380,6.88020E-05
5.0390,6.83168E-05
5.0400,6.78349E-05
5.0410,6.73564E-05
5.0420,6.68813E-05
5.0430,6.64096E-05
5.0440,6.59411E-05
5.0450,6.54759E-05
5.0460,6.50140E-05
5.0470,6.45553E-05
5.0480,6.40998E-05
5.0490,6.36475E-05
5.0500,6.31984E-05
5.0510,6.27524E-05
5.0520,6.23096E-05
5.0530,6.18699E-05
5.0540,6.14332E-05
5.0550,6.09997E-05
5.0560,6.05691E-05
5.0570,6.01416E-05
5.0580,5.97171E-05
5.0590,5.92955E-05
5.0600,5.88770E-05
5.0610,5.84613E-05
5.0620,5.80486E-05
5.0630,5.76388E-05
5.0640,5.72318E-05
5.0650,5.68277E-05
5.0660,5.64264E-05
5.0670,5.60280E-05
5.0680,5.56323E-05
5.0690,5.52395E-05
5.0700,5.48493E-05
5.0710,5.44620E-05
5.0720,5.40773E-05
5.0730,5.36953E-05
5.0740,5.33161E-05
5.0750,5.29395E-05
5.0760,5.25655E-05
5.0770,5.21941E-05
5.0780,5.18254E-05
5.0790,5.14593E-05
5.0800,5.10957E-05
5.0810,5.07347E-05
5.0820,5.03762E-05
5.0830,5.00202E-05
5.0840,4.96668E-05
5.0850,4.93158E-05
5.0860,4.89673E-05
5.0870,4.86212E-05
5.0880,4.82776E-05
5.0890,4.79363E-05
5.0900,4.75975E-05
5.0910,4.72611E-05
5.0920,4.69270E-05
5.0930,4.65953E-05
5.0940,4.62659E-05
5.0950,4.59388E-05
5.0960,4.56140E-05
5.0970,4.52915E-05
5.0980,4.49713E-05
5.0990,4.46533E-05
5.1000,4.43376E-05
5.1010,4.40240E-05
5.1020,4.37127E-05
5.1030,4.34036E-05
5.1040,4.30966E-05
5.1050,4.27918E-05
5.1060,4.24892E-05
5.1070,4.21886E-05
5.1080,4.18902E-05
5.1090,4.15939E-05
5.1100,4.12997E-05
5.1110,4.10075E-05
5.1120,4.07174E-05
5.1130,4.04293E-05
5.1140,4.01433E-05
5.1150,3.98593E-05
5.1160,3.95773E-05
5.1170,3.92972E-05
5.1180,3.90191E-05
5.1190,3.87430E-05
5.1200,3.84689E-05
5.1210,3.81966E-05
5.1220,3.79263E-05
5.1230,3.76579E-05
5.1240,3.73913E-05
5.1250,3.71267E-05
5.1260,3.68639E-05
5.1270,3.66029E-05
5.1280,3.63438E-05
5.1290,3.60866E-05
5.1300,3.58311E-05
5.1310,3.55774E-05
5.1320,3.53255E-05
5.1330,3.50754E-05
5.1340,3.48271E-05
5.1350,3.45805E-05
5.1360,3.43356E-05
5.1370,3.40925E-05
5.1380,3.38510E-05
5.1390,3.36113E-05
5.1400,3.33733E-05
5.1410,3.31369E-05
5.1420,3.29022E-05
5.1430,3.26692E-05
5.1440,3.24378E-05
5.1450,3.22080E-05
5.1460,3.19799E-05
5.1470,3.17533E-05
5.1480,3.15284E-05
5.1490,3.13050E-05
5.1500,3.10832E-05
5.1510,3.08630E-05
5.1520,3.06443E-05
5.1530,3.04272E-05
5.1540,3.02116E-05
5.1550,2.99975E-05
5.1560,2.97850E-05
5.1570,2.95739E-05
5.1580,2.93643E-05
5.1590,2.91562E-05
5.1600,2.89496E-05
5.1610,2.87444E-05
5.1620,2.85406E-05
5.1630,2.83383E-05
5.1640,2.81375E-05
5.1650,2.79380E-05
5.1660,2.77400E-05
5.1670,2.75433E-05
5.1680,2.73480E-05
5.1690,2.71542E-05
5.1700,2.69616E-05
5.1710,2.67705E-05
5.1720,2.65807E-05
5.1730,2.63922E-05
5.1740,2.62051E-05
5.1750,2.60192E-05
5.1760,2.58347E-05
5.1770,2.56515E-05
5.1780,2.54696E-05
5.1790,2.52890E-05
5.1800,2.51096E-05
5.1810,2.49315E-05
5.1820,2.47547E-05
5.1830,2.45791E-05
5.1840,2.44047E-05
5.1850,2.42316E-05
5.1860,2.40597E-05
5.1870,2.38890E-05
5.1880,2.37196E-05
5.1890,2.35513E-05
5.1900,2.33842E-05
5.1910,2.32183E-05
5.1920,2.30535E-05
5.1930,2.28900E-05
5.1940,2.27275E-05
5.1950,2.25663E-05
5.1960,2.24061E-05
5.1970,2.22471E-05
5.1980,2.20892E-05
5.1990,2.19325E-05
5.2000,2.17768E-05
5.2010,2.16222E-05
5.2020,2.14688E-05
5.2030,2.13164E-05
5.2040,2.11651E-05
5.2050,2.10148E-05
5.2060,2.08657E-05
5.2070,2.07175E-05
5.2080,2.05705E-05
5.2090,2.04244E-05
5.2100,2.02794E-05
5.2110,2.01354E-05
5.2120,1.99925E-05
5.2130,1.98505E-05
5.2140,1.97096E-05
5.2150,1.95696E-05
5.2160,1.94307E-05
5.2170,1.92927E-05
5.2180,1.91557E-05
5.2190,1.90196E-05
5.2200,1.88845E-05
5.2210,1.87504E-05
5.2220,1.86172E-05
5.2230,1.84850E-05
5.2240,1.83537E-05
5.2250,1.82234E-05
5.2260,1.80939E-05
5.2270,1.79654E-05
5.2280,1.78377E-05
5.2290,1.77110E-05
5.2300,1.75852E-05
5.2310,1.74603E-05
5.2320,1.73362E-05
5.2330,1.72130E-05
5.2340,1.70907E-05
5.2350,1.69693E-05
5.2360,1.68487E-05
5.2370,1.67290E-05
5.2380,1.66101E-05
5.2390,1.64921E-05
5.2400,1.63749E-05
5.2410,1.62585E-05
5.2420,1.61430E-05
5.2430,1.60282E-05
5.2440,1.59143E-05
5.2450,1.58012E-05
5.2460,1.56889E-05
5.2470,1.55774E-05
5.2480,1.54666E-05
5.2490,1.53567E-05
5.2500,1.52475E-05
5.2510,1.51391E-05
5.2520,1.50315E-05
5.2530,1.49246E-05
5.2540,1.48185E-05
5.2550,1.47132E-05
5.2560,1.46085E-05
5.2570,1.45047E-05
5.2580,1.44015E-05
5.2590,1.42991E-05
5.2600,1.41974E-05
5.2610,1.40965E-05
5.2620,1.39962E-05
5.2630,1.38967E-05
5.2640,1.37979E-05
5.2650,1.36997E-05
5.2660,1.36023E-05
5.2670,1.35056E-05
5.2680,1.34095E-05
5.2690,1.33141E-05
5.2700,1.32194E-05
5.2710,1.31254E-05
5.2720,1.30320E-05
5.2730,1.29393E-05
5.2740,1.28472E-05
5.2750,1.27558E-05
5.2760,1.26651E-05
5.2770,1.25750E-05
5.2780,1.24855E-05
5.2790,1.23967E-05
5.2800,1.23085E-05
5.2810,1.22209E-05
5.2820,1.21339E-05
5.2830,1.20476E-05
5.2840,1.19619E-05
5.2850,1.18767E-05
5.2860,1.17922E-05
5.2870,1.17083E-05
5.2880,1.16250E-05
5.2890,1.15422E-05
5.2900,1.14601E-05
5.2910,1.13785E-05
5.2920,1.12975E-05
5.2930,1.12171E-05
5.2940,1.11372E-05
5.2950,1.10580E-05
5.2960,1.09793E-05
5.2970,1.09011E-05
5.2980,1.08235E-05
5.2990,1.07464E-05
5.3000,1.06699E-05
5.3010,1.05940E-05
5.3020,1.05185E-05
5.3030,1.04436E-05
5.3040,1.03693E-05
5.3050,1.02954E-05
5.3060,1.02221E-05
5.3070,1.01493E-05
5.3080,1.00771E-05
5.3090,1.00053E-05
5.3100,9.93405E-06
5.3110,9.86330E-06
5.3120,9.79305E-06
5.3130,9.72331E-06
5.3140,9.65406E-06
5.3150,9.58529E-06
5.3160,9.51702E-06
5.3170,9.44923E-06
5.3180,9.38192E-06
5.3190,9.31509E-06
5.3200,9.24874E-06
5.3210,9.18285E-06
5.3220,9.11743E-06
5.3230,9.05248E-06
5.3240,8.98799E-06
5.3250,8.92395E-06
5.3260,8.86037E-06
5.3270,8.79724E-06
5.3280,8.73456E-06
5.3290,8.67233E-06
5.3300,8.61053E-06
5.3310,8.54918E-06
5.3320,8.48826E-06
5.3330,8.42777E-06
5.3340,8.36771E-06
5.3350,8.30808E-06
5.3360,8.24887E-06
5.3370,8.19008E-06
5.3380,8.13171E-06
5.3390,8.07375E-06
5.3400,8.01621E-06
5.3410,7.95907E-06
5.3420,7.90234E-06
5.3430,7.84602E-06
5.3440,7.79009E-06
5.3450,7.73456E-06
5.3460,7.67942E-06
5.3470,7.62468E-06
5.3480,7.57032E-06
5.3490,7.51635E-06
5.3500,7.46276E-06
5.3510,7.40956E-06
5.3520,7.35673E-06
5.3530,7.30428E-06
5.3540,7.25220E-06
5.3550,7.20049E-06
5.3560,7.14915E-06
5.3570,7.09817E-06
5.3580,7.04755E-06
5.3590,6.99730E-06
5.3600,6.94740E-06
5.3610,6.89785E-06
5.3620,6.84866E-06
5.3630,6.79982E-06
5.3640,6.75132E-06
5.3650,6.70317E-06
5.3660,6.65536E-06
5.3670,6.60789E-06
5.3680,6.56076E-06
5.3690,6.51396E-06
5.3700,6.46750E-06
5.3710,6.42137E-06
5.3720,6.37556E-06
5.3730,6.33008E-06
5.3740,6.28492E-06
5.3750,6.24009E-06
5.3760,6.19557E-06
5.3770,6.15137E-06
5.3780,6.10748E-06
5.3790,6.06391E-06
5.3800,6.02064E-06
5.3810,5.97768E-06
5.3820,5.93503E-06
5.3830,5.89268E-06
5.3840,5.85064E-06
5.3850,5.80889E-06
5.3860,5.76744E-06
5.3870,5.72628E-06
5.3880,5.68541E-06
5.3890,5.64484E-06
5.3900,5.60456E-06
5.3910,5.56456E-06
5.3920,5.52484E-06
5.3930,5.48541E-06
5.3940,5.44626E-06
5.3950,5.40739E-06
5.3960,5.36879E-06
5.3970,5.33047E-06
5.3980,5.29242E-06
5.3990,5.25464E-06
5.4000,5.21713E-06
5.4010,5.17989E-06
5.4020,5.14291E-06
5.4030,5.10620E-06
5.4040,5.06974E-06
5.4050,5.03355E-06
5.4060,4.99761E-06
5.4070,4.96193E-06
5.4080,4.92651E-06
5.4090,4.89133E-06
5.4100,4.85641E-06
5.4110,4.82173E-06
5.4120,4.78730E-06
5.4130,4.75312E-06
5.4140,4.71918E-06
5.4150,4.68548E-06
5.4160,4.65202E-06
5.4170,4.61880E-06
5.4180,4.58581E-06
5.4190,4.55306E-06
5.4200,4.52054E-06
5.4210,4.48826E-06
5.4220,4.45620E-06
5.4230,4.42437E-06
5.4240,4.39277E-06
5.4250,4.36140E-06
5.4260,4.33024E-06
5.4270,4.29931E-06
5.4280,4.26860E-06
5.4290,4.23811E-06
5.4300,4.20784E-06
5.4310,4.17778E-06
5.4320,4.14793E-06
5.4330,4.11830E-06
5.4340,4.08888E-06
5.4350,4.05967E-06
5.4360,4.03066E-06
5.4370,4.00186E-06
5.4380,3.97327E-06
5.4390,3.94488E-06
5.4400,3.91670E-06
5.4410,3.88871E-06
5.4420,3.86092E-06
5.4430,3.83333E-06
5.4440,3.80594E-06
5.4450,3.77874E-06
5.4460,3.75174E-06
5.4470,3.72493E-06
5.4480,3.69831E-06
5.4490,3.67188E-06
5.4500,3.64564E-06
5.4510,3.61958E-06
5.4520,3.59371E-06
5.4530,3.56803E-06
5.4540,3.54253E-06
5.4550,3.51721E-06
5.4560,3.49207E-06
5.4570,3.46711E-06
5.4580,3.44232E-06
5.4590,3.41772E-06
5.4600,3.39329E-06
5.4610,3.36903E-06
5.4620,3.34494E-06
5.4630,3.32103E-06
5.4640,3.29729E-06
5.4650,3.27372E-06
5.4660,3.25031E-06
5.4670,3.22707E-06
5.4680,3.20400E-06
5.4690,3.18109E-06
5.4700,3.15835E-06
5.4710,3.13577E-06
5.4720,3.11335E-06
5.4730,3.09108E-06
5.4740,3.06898E-06
5.4750,3.04704E-06
5.4760,3.02525E-06
5.4770,3.00361E-06
5.4780,2.98213E-06
5.4790,2.96081E-06
5.4800,2.93963E-06
5.4810,2.91861E-06
5.4820,2.89774E-06
5.4830,2.87701E-06
5.4840,2.85644E-06
5.4850,2.83601E-06
5.4860,2.81572E-06
5.4870,2.79558E-06
5.4880,2.77559E-06
5.4890,2.75573E-06
5.4900,2.73602E-06
5.4910,2.71645E-06
5.4920,2.69702E-06
5.4930,2.67773E-06
5.4940,2.65857E-06
5.4950,2.63955E-06
5.4960,2.62067E-06
5.4970,2.60192E-06
5.4980,2.58331E-06
5.4990,2.56482E-06
5.5000,2.54647E-06
5.5010,2.52825E-06
5.5020,2.51017E-06
5.5030,2.49221E-06
5.5040,2.47437E-06
5.5050,2.45667E-06
5.5060,2.43909E-06
5.5070,2.42164E-06
5.5080,2.40431E-06
5.5090,2.38710E-06
5.5100,2.37002E-06
5.5110,2.35306E-06
5.5120,2.33622E-06
5.5130,2.31950E-06
5.5140,2.30290E-06
5.5150,2.28642E-06
5.5160,2.27006E-06
5.5170,2.25381E-06
5.5180,2.23768E-06
5.5190,2.22167E-06
5.5200,2.20576E-06
5.5210,2.18998E-06
5.5220,2.17430E-06
5.5230,2.15874E-06
5.5240,2.14329E-06
5.5250,2.12794E-06
5.5260,2.11271E-06
5.5270,2.09759E-06
5.5280,2.08257E-06
5.5290,2.06766E-06
5.5300,2.05286E-06
5.5310,2.03817E-06
5.5320,2.02357E-06
5.5330,2.00909E-06
5.5340,1.99470E-06
5.5350,1.98042E-06
5.5360,1.96624E-06
5.5370,1.95216E-06
5.5380,1.93819E-06
5.5390,1.92431E-06
5.5400,1.91053E-06
5.5410,1.89685E-06
5.5420,1.88327E-06
5.5430,1.86978E-06
5.5440,1.85639E-06
5.5450,1.84310E-06
5.5460,1.82990E-06
5.5470,1.81680E-06
5.5480,1.80379E-06
5.5490,1.79087E-06
5.5500,1.77804E-06
5.5510,1.76531E-06
5.5520,1.75267E-06
5.5530,1.74011E-06
5.5540,1.72765E-06
5.5550,1.71528E-06
5.5560,1.70299E-06
5.5570,1.69079E-06
5.5580,1.67868E-06
5.5590,1.66666E-06
5.5600,1.65472E-06
5.5610,1.64287E-06
5.5620,1.63110E-06
5.5630,1.61941E-06
5.5640,1.60781E-06
5.5650,1.59630E-06
5.5660,1.58486E-06
5.5670,1.57351E-06
5.5680,1.56223E-06
5.5690,1.55104E-06
5.5700,1.53993E-06
5.5710,1.52890E-06
5.5720,1.51794E-06
5.5730,1.50707E-06
5.5740,1.49627E-06
5.5750,1.48555E-06
5.5760,1.47490E-06
5.5770,1.46433E-06
5.5780,1.45384E-06
5.5790,1.44342E-06
5.5800,1.43308E-06
5.5810,1.42281E-06
5.5820,1.41262E-06
5.5830,1.40249E-06
5.5840,1.39244E-06
5.5850,1.38246E-06
5.5860,1.37256E-06
5.5870,1.36272E-06
5.5880,1.35295E-06
5.5890,1.34326E-06
5.5900,1.33363E-06
5.5910,1.32407E-06
5.5920,1.31458E-06
5.5930,1.30516E-06
5.5940,1.29581E-06
5.5950,1.28652E-06
5.5960,1.27730E-06
5.5970,1.26814E-06
5.5980,1.25905E-06
5.5990,1.25003E-06
5.6000,1.24106E-06
5.6010,1.23217E-06
5.6020,1.22334E-06
5.6030,1.21457E-06
5.6040,1.20586E-06
5.6050,1.19721E-06
5.6060,1.18863E-06
5.6070,1.18011E-06
5.6080,1.17165E-06
5.6090,1.16325E-06
5.6100,1.15491E-06
5.6110,1.14663E-06
5.6120,1.13841E-06
5.6130,1.13025E-06
5.6140,1.12214E-06
5.6150,1.11410E-06
5.6160,1.10611E-06
5.6170,1.09818E-06
5.6180,1.09030E-06
5.6190,1.08248E-06
5.6200,1.07472E-06
5.6210,1.06701E-06
5.6220,1.05936E-06
5.6230,1.05177E-06
5.6240,1.04422E-06
5.6250,1.03673E-06
5.6260,1.02930E-06
5.6270,1.02192E-06
5.6280,1.01459E-06
5.6290,1.00731E-06
5.6300,1.00009E-06
5.6310,9.92915E-07
5.6320,9.85794E-07
5.6330,9.78724E-07
5.6340,9.71704E-07
5.6350,9.64734E-07
5.6360,9.57814E-07
5.6370,9.50944E-07
5.6380,9.44123E-07
5.6390,9.37351E-07
5.6400,9.30627E-07
5.6410,9.23951E-07
5.6420,9.17323E-07
5.6430,9.10743E-07
5.6440,9.04209E-07
5.6450,8.97723E-07
5.6460,8.91282E-07
5.6470,8.84888E-07
5.6480,8.78540E-07
5.6490,8.72237E-07
5.6500,8.65979E-07
5.6510,8.59766E-07
5.6520,8.53598E-07
5.6530,8.47473E-07
5.6540,8.41393E-07
5.6550,8.35356E-07
5.6560,8.29362E-07
5.6570,8.23411E-07
5.6580,8.17503E-07
5.6590,8.11637E-07
5.6600,8.05813E-07
5.6610,8.00031E-07
5.6620,7.94290E-07
5.6630,7.88590E-07
5.6640,7.82931E-07
5.6650,7.77313E-07
5.6660,7.71734E-07
5.6670,7.66196E-07
5.6680,7.60697E-07
5.6690,7.55238E-07
5.6700,7.49818E-07
5.6710,7.44437E-07
5.6720,7.39094E-07
5.6730,7.33789E-07
5.6740,7.28523E-07
5.6750,7.23294E-07
5.6760,7.18103E-07
5.6770,7.12948E-07
5.6780,7.07831E-07
5.6790,7.02750E-07
5.6800,6.97706E-07
5.6810,6.92698E-07
5.6820,6.87726E-07
5.6830,6.82789E-07
5.6840,6.77888E-07
5.6850,6.73022E-07
5.6860,6.68190E-07
5.6870,6.63394E-07
5.6880,6.58631E-07
5.6890,6.53903E-07
5.6900,6.49209E-07
5.6910,6.44548E-07
5.6920,6.39920E-07
5.6930,6.35326E-07
5.6940,6.30765E-07
5.6950,6.26236E-07
5.6960,6.21740E-07
5.6970,6.17276E-07
5.6980,6.12844E-07
5.6990,6.08444E-07
5.7000,6.04075E-07
5.7010,5.99738E-07
5.7020,5.95432E-07
5.7030,5.91156E-07
5.7040,5.86911E-07
5.7050,5.82697E-07
5.7060,5.78513E-07
5.7070,5.74358E-07
5.7080,5.70234E-07
5.7090,5.66139E-07
5.7100,5.62074E-07
5.7110,5.58037E-07
5.7120,5.54030E-07
5.7130,5.50051E-07
5.7140,5.46101E-07
5.7150,5.42179E-07
5.7160,5.38285E-07
5.7170,5.34419E-07
5.7180,5.30581E-07
5.7190,5.26770E-07
5.7200,5.22986E-07
5.7210,5.19230E-07
5.7220,5.15501E-07
5.7230,5.11798E-07
5.7240,5.08122E-07
5.7250,5.04472E-07
5.7260,5.00849E-07
5.7270,4.97251E-07
5.7280,4.93679E-07
5.7290,4.90133E-07
5.7300,4.86612E-07
5.7310,4.83117E-07
5.7320,4.79646E-07
5.7330,4.76201E-07
5.7340,4.72780E-07
5.7350,4.69383E-07
5.7360,4.66011E-07
5.7370,4.62664E-07
5.7380,4.59340E-07
5.7390,4.56040E-07
5.7400,4.52763E-07
5.7410,4.49510E-07
5.7420,4.46281E-07
5.7430,4.43075E-07
5.7440,4.39891E-07
5.7450,4.36731E-07
5.7460,4.33593E-07
5.7470,4.30477E-07
5.7480,4.27384E-07
5.7490,4.24313E-07
5.7500,4.21264E-07
5.7510,4.18237E-07
5.7520,4.15232E-07
5.7530,4.12248E-07
5.7540,4.09286E-07
5.7550,4.06345E-07
5.7560,4.03425E-07
5.7570,4.00526E-07
5.7580,3.97648E-07
5.7590,3.94790E-07
5.7600,3.91953E-07
5.7610,3.89136E-07
5.7620,3.86340E-07
5.7630,3.83563E-07
5.7640,3.80807E-07
5.7650,3.78070E-07
5.7660,3.75353E-07
5.7670,3.72655E-07
5.7680,3.69976E-07
5.7690,3.67317E-07
5.7700,3.64677E-07
5.7710,3.62056E-07
5.7720,3.59454E-07
5.7730,3.56870E-07
5.7740,3.54305E-07
5.7750,3.51758E-07
5.7760,3.49230E-07
5.7770,3.46720E-07
5.7780,3.44227E-07
5.7790,3.41753E-07
5.7800,3.39296E-07
5.7810,3.36857E-07
5.7820,3.34436E-07
5.7830,3.32032E-07
5.7840,3.29645E-07
5.7850,3.27275E-07
5.7860,3.24922E-07
5.7870,3.22586E-07
5.7880,3.20267E-07
5.7890,3.17965E-07
5.7900,3.15679E-07
5.7910,3.13409E-07
5.7920,3.11156E-07
5.7930,3.08919E-07
5.7940,3.06698E-07
5.7950,3.04493E-07
5.7960,3.02303E-07
5.7970,3.00130E-07
5.7980,2.97972E-07
5.7990,2.95829E-07
5.8000,2.93702E-07
5.8010,2.91590E-07
5.8020,2.89494E-07
5.8030,2.87412E-07
5.8040,2.85345E-07
5.8050,2.83294E-07
5.8060,2.81256E-07
5.8070,2.79234E-07
5.8080,2.77226E-07
5.8090,2.75232E-07
5.8100,2.73253E-07
5.8110,2.71288E-07
5.8120,2.69337E-07
5.8130,2.67400E-07
5.8140,2.65477E-07
5.8150,2.63568E-07
5.8160,2.61672E-07
5.8170,2.59790E-07
5.8180,2.57922E-07
5.8190,2.56067E-07
5.8200,2.54225E-07
5.8210,2.52397E-07
5.8220,2.50582E-07
5.8230,2.48779E-07
5.8240,2.46990E-07
5.8250,2.45213E-07
5.8260,2.43450E-07
5.8270,2.41699E-07
5.8280,2.39960E-07
5.8290,2.38234E-07
5.8300,2.36520E-07
5.8310,2.34819E-07
5.8320,2.33130E-07
5.8330,2.31453E-07
5.8340,2.29788E-07
5.8350,2.28135E-07
5.8360,2.26494E-07
5.8370,2.24865E-07
5.8380,2.23247E-07
5.8390,2.21641E-07
5.8400,2.20047E-07
5.8410,2.18464E-07
5.8420,2.16892E-07
5.8430,2.15331E-07
5.8440,2.13782E-07
5.8450,2.12244E-07
5.8460,2.10717E-07
5.8470,2.09201E-07
5.8480,2.07696E-07
5.8490,2.06202E-07
5.8500,2.04718E-07
5.8510,2.03245E-07
5.8520,2.01783E-07
5.8530,2.00331E-07
5.8540,1.98890E-07
5.8550,1.97459E-07
5.8560,1.96038E-07
5.8570,1.94627E-07
5.8580,1.93227E-07
5.8590,1.91836E-07
5.8600,1.90456E-07
5.8610,1.89085E-07
5.8620,1.87725E-07
5.8630,1.86374E-07
5.8640,1.85033E-07
5.8650,1.83701E-07
5.8660,1.82379E-07
5.8670,1.81067E-07
5.8680,1.79764E-07
5.8690,1.78470E-07
5.8700,1.77186E-07
5.8710,1.75911E-07
5.8720,1.74645E-07
5.8730,1.73388E-07
5.8740,1.72140E-07
5.8750,1.70901E-07
5.8760,1.69671E-07
5.8770,1.68450E-07
5.8780,1.67237E-07
5.8790,1.66034E-07
5.8800,1.64839E-07
5.8810,1.63652E-07
5.8820,1.62474E-07
5.8830,1.61305E-07
5.8840,1.60144E-07
5.8850,1.58991E-07
5.8860,1.57847E-07
5.8870,1.56711E-07
5.8880,1.55583E-07
5.8890,1.54463E-07
5.8900,1.53351E-07
5.8910,1.52247E-07
5.8920,1.51151E-07
5.8930,1.50063E-07
5.8940,1.48983E-07
5.8950,1.47910E-07
5.8960,1.46846E-07
5.8970,1.45788E-07
5.8980,1.44739E-07
5.8990,1.43697E-07
5.9000,1.42662E-07
5.9010,1.41635E-07
5.9020,1.40616E-07
5.9030,1.39603E-07
5.9040,1.38598E-07
5.9050,1.37600E-07
5.9060,1.36610E-07
5.9070,1.35626E-07
5.9080,1.34650E-07
5.9090,1.33680E-07
5.9100,1.32718E-07
5.9110,1.31762E-07
5.9120,1.30814E-07
5.9130,1.29872E-07
5.9140,1.28937E-07
5.9150,1.28008E-07
5.9160,1.27086E-07
5.9170,1.26171E-07
5.9180,1.25263E-07
5.9190,1.24361E-07
5.9200,1.23465E-07
5.9210,1.22576E-07
5.9220,1.21694E-07
5.9230,1.20817E-07
5.9240,1.19947E-07
5.9250,1.19084E-07
5.9260,1.18226E-07
5.9270,1.17375E-07
5.9280,1.16529E-07
5.9290,1.15690E-07
5.9300,1.14857E-07
5.9310,1.14030E-07
5.9320,1.13209E-07
5.9330,1.12394E-07
5.9340,1.11584E-07
5.9350,1.10780E-07
5.9360,1.09983E-07
5.9370,1.09191E-07
5.9380,1.08404E-07
5.9390,1.07623E-07
5.9400,1.06848E-07
5.9410,1.06079E-07
5.9420,1.05315E-07
5.9430,1.04556E-07
5.9440,1.03803E-07
5.9450,1.03055E-07
5.9460,1.02313E-07
5.9470,1.01576E-07
5.9480,1.00845E-07
5.9490,1.00118E-07
5.9500,9.93970E-08
5.9510,9.86810E-08
5.9520,9.79702E-08
5.9530,9.72645E-08
5.9540,9.65639E-08
5.9550,9.58683E-08
5.9560,9.51777E-08
5.9570,9.44921E-08
5.9580,9.38114E-08
5.9590,9.31356E-08
5.9600,9.24647E-08
5.9610,9.17986E-08
5.9620,9.11373E-08
5.9630,9.04807E-08
5.9640,8.98289E-08
5.9650,8.91817E-08
5.9660,8.85393E-08
5.9670,8.79014E-08
5.9680,8.72681E-08
5.9690,8.66394E-08
5.9700,8.60152E-08
5.9710,8.53955E-08
5.9720,8.47802E-08
5.9730,8.41694E-08
5.9740,8.35630E-08
5.9750,8.29609E-08
5.9760,8.23632E-08
5.9770,8.17698E-08
5.9780,8.11806E-08
5.9790,8.05957E-08
5.9800,8.00150E-08
5.9810,7.94384E-08
5.9820,7.88661E-08
5.9830,7.82978E-08
5.9840,7.77336E-08
5.9850,7.71735E-08
5.9860,7.66174E-08
5.9870,7.60653E-08
5.9880,7.55172E-08
5.9890,7.49730E-08
5.9900,7.44328E-08
5.9910,7.38964E-08
5.9920,7.33639E-08
5.9930,7.28352E-08
5.9940,7.23104E-08
5.9950,7.17893E-08
5.9960,7.12719E-08
5.9970,7.07583E-08
5.9980,7.02484E-08
5.9990,6.97421E-08
6.0000,6.92395E-08
6.0010,6.87405E-08
6.0020,6.82451E-08
6.0030,6.77533E-08
6.0040,6.72650E-08
6.0050,6.67802E-08
6.0060,6.62989E-08
6.0070,6.58211E-08
6.0080,6.53467E-08
6.0090,6.48757E-08
6.0100,6.44081E-08
6.0110,6.39439E-08
6.0120,6.34830E-08
6.0130,6.30255E-08
6.0140,6.25712E-08
6.0150,6.21202E-08
6.0160,6.16724E-08
6.0170,6.12279E-08
6.0180,6.07866E-08
6.0190,6.03484E-08
6.0200,5.99134E-08
6.0210,5.94816E-08
6.0220,5.90528E-08
6.0230,5.86271E-08
6.0240,5.82045E-08
6.0250,5.77850E-08
6.0260,5.73684E-08
6.0270,5.69549E-08
6.0280,5.65443E-08
6.0290,5.61367E-08
6.0300,5.57320E-08
6.0310,5.53303E-08
6.0320,5.49314E-08
6.0330,5.45354E-08
6.0340,5.41422E-08
6.0350,5.37519E-08
6.0360,5.33644E-08
6.0370,5.29797E-08
6.0380,5.25978E-08
6.0390,5.22186E-08
6.0400,5.18421E-08
6.0410,5.14683E-08
6.0420,5.10973E-08
6.0430,5.07289E-08
6.0440,5.03631E-08
6.0450,5.00000E-08
6.0460,4.96395E-08
6.0470,4.92816E-08
6.0480,4.89263E-08
6.0490,4.85736E-08
6.0500,4.82233E-08
6.0510,4.78756E-08
6.0520,4.75304E-08
6.0530,4.71877E-08
6.0540,4.68475E-08
6.0550,4.65097E-08
6.0560,4.61743E-08
6.0570,4.58414E-08
6.0580,4.55108E-08
6.0590,4.51827E-08
6.0600,4.48569E-08
6.0610,4.45334E-08
6.0620,4.42123E-08
6.0630,4.38935E-08
6.0640,4.35770E-08
6.0650,4.32627E-08
6.0660,4.29508E-08
6.0670,4.26410E-08
6.0680,4.23335E-08
6.0690,4.20282E-08
6.0700,4.17252E-08
6.0710,4.14243E-08
6.0720,4.11255E-08
6.0730,4.08289E-08
6.0740,4.05345E-08
6.0750,4.02422E-08
6.0760,3.99520E-08
6.0770,3.96638E-08
6.0780,3.93778E-08
6.0790,3.90938E-08
6.0800,3.88118E-08
6.0810,3.85319E-08
6.0820,3.82540E-08
6.0830,3.79781E-08
6.0840,3.77042E-08
6.0850,3.74323E-08
6.0860,3.71623E-08
6.0870,3.68943E-08
6.0880,3.66282E-08
6.0890,3.63640E-08
6.0900,3.61017E-08
6.0910,3.58413E-08
6.0920,3.55828E-08
6.0930,3.53261E-08
6.0940,3.50713E-08
6.0950,3.48184E-08
6.0960,3.45672E-08
6.0970,3.43179E-08
6.0980,3.40703E-08
6.0990,3.38246E-08
6.1000,3.35806E-08
6.1010,3.33384E-08
6.1020,3.30979E-08
6.1030,3.28591E-08
6.1040,3.26221E-08
6.1050,3.23868E-08
6.1060,3.21531E-08
6.1070,3.19212E-08
6.1080,3.16909E-08
6.1090,3.14623E-08
6.1100,3.12354E-08
6.1110,3.10100E-08
6.1120,3.07863E-08
6.1130,3.05642E-08
6.1140,3.03437E-08
6.1150,3.01248E-08
6.1160,2.99075E-08
6.1170,2.96917E-08
6.1180,2.94775E-08
6.1190,2.92649E-08
6.1200,2.90537E-08
6.1210,2.88441E-08
6.1220,2.86360E-08
6.1230,2.84294E-08
6.1240,2.82243E-08
6.1250,2.80207E-08
6.1260,2.78185E-08
6.1270,2.76178E-08
6.1280,2.74185E-08
6.1290,2.72207E-08
6.1300,2.70243E-08
6.1310,2.68293E-08
6.1320,2.66357E-08
6.1330,2.64436E-08
6.1340,2.62528E-08
6.1350,2.60633E-08
6.1360,2.58753E-08
6.1370,2.56886E-08
6.1380,2.55032E-08
6.1390,2.53192E-08
6.1400,2.51365E-08
6.1410,2.49551E-08
6.1420,2.47750E-08
6.1430,2.45963E-08
6.1440,2.44188E-08
6.1450,2.42426E-08
6.1460,2.40676E-08
6.1470,2.38940E-08
6.1480,2.37215E-08
6.1490,2.35504E-08
6.1500,2.33804E-08
6.1510,2.32117E-08
6.1520,2.30442E-08
6.1530,2.28779E-08
6.1540,2.27128E-08
6.1550,2.25489E-08
6.1560,2.23862E-08
6.1570,2.22246E-08
6.1580,2.20642E-08
6.1590,2.19050E-08
6.1600,2.17469E-08
6.1610,2.15900E-08
6.1620,2.14341E-08
6.1630,2.12795E-08
6.1640,2.11259E-08
6.1650,2.09734E-08
6.1660,2.08220E-08
6.1670,2.06718E-08
6.1680,2.05226E-08
6.1690,2.03745E-08
6.1700,2.02274E-08
6.1710,2.00814E-08
6.1720,1.99365E-08
6.1730,1.97926E-08
6.1740,1.96497E-08
6.1750,1.95079E-08
6.1760,1.93671E-08
6.1770,1.92273E-08
6.1780,1.90885E-08
6.1790,1.89508E-08
6.1800,1.88140E-08
6.1810,1.86782E-08
6.1820,1.85433E-08
6.1830,1.84095E-08
6.1840,1.82766E-08
6.1850,1.81447E-08
6.1860,1.80137E-08
6.1870,1.78837E-08
6.1880,1.77546E-08
6.1890,1.76264E-08
6.1900,1.74992E-08
6.1910,1.73729E-08
6.1920,1.72475E-08
6.1930,1.71230E-08
6.1940,1.69994E-08
6.1950,1.68766E-08
6.1960,1.67548E-08
6.1970,1.66339E-08
6.1980,1.65138E-08
6.1990,1.63946E-08
6.2000,1.62762E-08
6.2010,1.61587E-08
6.2020,1.60421E-08
6.2030,1.59263E-08
6.2040,1.58113E-08
6.2050,1.56971E-08
6.2060,1.55838E-08
6.2070,1.54713E-08
6.2080,1.53596E-08
6.2090,1.52487E-08
6.2100,1.51386E-08
6.2110,1.50293E-08
6.2120,1.49208E-08
6.2130,1.48131E-08
6.2140,1.47062E-08
6.2150,1.46000E-08
6.2160,1.44946E-08
6.2170,1.43899E-08
6.2180,1.42860E-08
6.2190,1.41829E-08
6.2200,1.40805E-08
6.2210,1.39788E-08
6.2220,1.38779E-08
6.2230,1.37777E-08
6.2240,1.36782E-08
6.2250,1.35794E-08
6.2260,1.34814E-08
6.2270,1.33841E-08
6.2280,1.32874E-08
6.2290,1.31915E-08
6.2300,1.30962E-08
6.2310,1.30017E-08
6.2320,1.29078E-08
6.2330,1.28146E-08
6.2340,1.27220E-08
6.2350,1.26302E-08
6.2360,1.25390E-08
6.2370,1.24484E-08
6.2380,1.23585E-08
6.2390,1.22693E-08
6.2400,1.21807E-08
6.2410,1.20927E-08
6.2420,1.20054E-08
6.2430,1.19187E-08
6.2440,1.18327E-08
6.2450,1.17472E-08
6.2460,1.16624E-08
6.2470,1.15782E-08
6.2480,1.14945E-08
6.2490,1.14115E-08
6.2500,1.13291E-08
6.2510,1.12473E-08
6.2520,1.11661E-08
6.2530,1.10854E-08
6.2540,1.10054E-08
6.2550,1.09259E-08
6.2560,1.08470E-08
6.2570,1.07687E-08
6.2580,1.06909E-08
6.2590,1.06137E-08
6.2600,1.05370E-08
6.2610,1.04609E-08
6.2620,1.03854E-08
6.2630,1.03104E-08
6.2640,1.02359E-08
6.2650,1.01620E-08
6.2660,1.00886E-08
6.2670,1.00157E-08
6.2680,9.94338E-09
6.2690,9.87156E-09
6.2700,9.80027E-09
6.2710,9.72948E-09
6.2720,9.65921E-09
6.2730,9.58944E-09
6.2740,9.52018E-09
6.2750,9.45142E-09
6.2760,9.38315E-09
6.2770,9.31538E-09
6.2780,9.24809E-09
6.2790,9.18129E-09
6.2800,9.11497E-09
6.2810,9.04914E-09
6.2820,8.98377E-09
6.2830,8.91888E-09
6.2840,8.85446E-09
6.2850,8.79050E-09
6.2860,8.72700E-09
6.2870,8.66396E-09
6.2880,8.60138E-09
6.2890,8.53925E-09
6.2900,8.47756E-09
6.2910,8.41632E-09
6.2920,8.35553E-09
6.2930,8.29517E-09
6.2940,8.23525E-09
6.2950,8.17576E-09
6.2960,8.11670E-09
6.2970,8.05806E-09
6.2980,7.99985E-09
6.2990,7.94206E-09
6.3000,7.88469E-09
6.3010,7.82773E-09
6.3020,7.77118E-09
6.3030,7.71504E-09
6.3040,7.65930E-09
6.3050,7.60397E-09
6.3060,7.54903E-09
6.3070,7.49450E-09
6.3080,7.44035E-09
6.3090,7.38660E-09
6.3100,7.33324E-09
6.3110,7.28026E-09
6.3120,7.22766E-09
6.3130,7.17544E-09
6.3140,7.12360E-09
6.3150,7.07214E-09
6.3160,7.02104E-09
6.3170,6.97032E-09
6.3180,6.91996E-09
6.3190,6.86996E-09
6.3200,6.82033E-09
6.3210,6.77105E-09
6.3220,6.72213E-09
6.3230,6.67356E-09
6.3240,6.62534E-09
6.3250,6.57747E-09
6.3260,6.52995E-09
6.3270,6.48277E-09
6.3280,6.43593E-09
6.3290,6.38943E-09
6.3300,6.34326E-09
6.3310,6.29743E-09
6.3320,6.25192E-09
6.3330,6.20675E-09
6.3340,6.16190E-09
6.3350,6.11738E-09
6.3360,6.07318E-09
6.3370,6.02929E-09
6.3380,5.98573E-09
6.3390,5.94248E-09
6.3400,5.89954E-09
6.3410,5.85691E-09
6.3420,5.81458E-09
6.3430,5.77257E-09
6.3440,5.73086E-09
6.3450,5.68944E-09
6.3460,5.64833E-09
6.3470,5.60752E-09
6.3480,5.56699E-09
6.3490,5.52677E-09
6.3500,5.48683E-09
6.3510,5.44718E-09
6.3520,5.40781E-09
6.3530,5.36874E-09
6.3540,5.32994E-09
6.3550,5.29142E-09
6.3560,5.25318E-09
6.3570,5.21522E-09
6.3580,5.17753E-09
6.3590,5.14011E-09
6.3600,5.10297E-09
6.3610,5.06609E-09
6.3620,5.02948E-09
6.3630,4.99313E-09
6.3640,4.95705E-09
6.3650,4.92122E-09
6.3660,4.88566E-09
6.3670,4.85035E-09
6.3680,4.81529E-09
6.3690,4.78049E-09
6.3700,4.74594E-09
6.3710,4.71164E-09
6.3720,4.67759E-09
6.3730,4.64379E-09
6.3740,4.61022E-09
6.3750,4.57690E-09
6.3760,4.54382E-09
6.3770,4.51098E-09
6.3780,4.47838E-09
6.3790,4.44601E-09
6.3800,4.41388E-09
6.3810,4.38198E-09
6.3820,4.35031E-09
6.3830,4.31886E-09
6.3840,4.28765E-09
6.3850,4.25666E-09
6.3860,4.22589E-09
6.3870,4.19535E-09
6.3880,4.16502E-09
6.3890,4.13492E-09
6.3900,4.10503E-09
6.3910,4.07536E-09
6.3920,4.04590E-09
6.3930,4.01666E-09
6.3940,3.98762E-09
6.3950,3.95880E-09
6.3960,3.93019E-09
6.3970,3.90178E-09
6.3980,3.87357E-09
6.3990,3.84557E-09
6.4000,3.81778E-09
6.4010,3.79018E-09
6.4020,3.76278E-09
6.4030,3.73558E-09
6.4040,3.70858E-09
6.4050,3.68177E-09
6.4060,3.65516E-09
6.4070,3.62874E-09
6.4080,3.60250E-09
6.4090,3.57646E-09
6.4100,3.55061E-09
6.4110,3.52494E-09
6.4120,3.49946E-09
6.4130,3.47416E-09
6.4140,3.44905E-09
6.4150,3.42412E-09
6.4160,3.39936E-09
6.4170,3.37479E-09
6.4180,3.35039E-09
6.4190,3.32617E-09
6.4200,3.30213E-09
6.4210,3.27825E-09
6.4220,3.25455E-09
6.4230,3.23103E-09
6.4240,3.20767E-09
6.4250,3.18448E-09
6.4260,3.16146E-09
6.4270,3.13860E-09
6.4280,3.11591E-09
6.4290,3.09338E-09
6.4300,3.07102E-09
6.4310,3.04882E-09
6.4320,3.02677E-09
6.4330,3.00489E-09
6.4340,2.98317E-09
6.4350,2.96160E-09
6.4360,2.94019E-09
6.4370,2.91893E-09
6.4380,2.89783E-09
6.4390,2.87687E-09
6.4400,2.85607E-09
6.4410,2.83543E-09
6.4420,2.81492E-09
6.4430,2.79457E-09
6.4440,2.77437E-09
6.4450,2.75431E-09
6.4460,2.73439E-09
6.4470,2.71462E-09
6.4480,2.69500E-09
6.4490,2.67551E-09
6.4500,2.65617E-09
6.4510,2.63696E-09
6.4520,2.61789E-09
6.4530,2.59896E-09
6.4540,2.58017E-09
6.4550,2.56152E-09
6.4560,2.54300E-09
6.4570,2.52461E-09
6.4580,2.50635E-09
6.4590,2.48823E-09
6.4600,2.47024E-09
6.4610,2.45238E-09
6.4620,2.43464E-09
6.4630,2.41704E-09
6.4640,2.39956E-09
6.4650,2.38221E-09
6.4660,2.36498E-09
6.4670,2.34788E-09
6.4680,2.33091E-09
6.4690,2.31405E-09
6.4700,2.29732E-09
6.4710,2.28071E-09
6.4720,2.26421E-09
6.4730,2.24784E-09
6.4740,2.23158E-09
6.4750,2.21545E-09
6.4760,2.19943E-09
6.4770,2.18352E-09
6.4780,2.16773E-09
6.4790,2.15206E-09
6.4800,2.13649E-09
6.4810,2.12104E-09
6.4820,2.10570E-09
6.4830,2.09048E-09
6.4840,2.07536E-09
6.4850,2.06035E-09
6.4860,2.04545E-09
6.4870,2.03066E-09
6.4880,2.01597E-09
6.4890,2.00139E-09
6.4900,1.98692E-09
6.4910,1.97255E-09
6.4920,1.95829E-09
6.4930,1.94412E-09
6.4940,1.93006E-09
6.4950,1.91610E-09
6.4960,1.90225E-09
6.4970,1.88849E-09
6.4980,1.87483E-09
6.4990,1.86127E-09
6.5000,1.84781E-09
6.5010,1.83445E-09
6.5020,1.82118E-09
6.5030,1.80801E-09
6.5040,1.79493E-09
6.5050,1.78195E-09
6.5060,1.76906E-09
6.5070,1.75627E-09
6.5080,1.74357E-09
6.5090,1.73096E-09
6.5100,1.71844E-09
6.5110,1.70601E-09
6.5120,1.69367E-09
6.5130,1.68142E-09
6.5140,1.66926E-09
6.5150,1.65718E-09
6.5160,1.64520E-09
6.5170,1.63330E-09
6.5180,1.62149E-09
6.5190,1.60976E-09
6.5200,1.59811E-09
6.5210,1.58655E-09
6.5220,1.57508E-09
6.5230,1.56369E-09
6.5240,1.55238E-09
6.5250,1.54115E-09
6.5260,1.53000E-09
6.5270,1.51893E-09
6.5280,1.50795E-09
6.5290,1.49704E-09
6.5300,1.48621E-09
6.5310,1.47546E-09
6.5320,1.46479E-09
6.5330,1.45419E-09
6.5340,1.44367E-09
6.5350,1.43323E-09
6.5360,1.42286E-09
6.5370,1.41257E-09
6.5380,1.40235E-09
6.5390,1.39221E-09
6.5400,1.38214E-09
6.5410,1.37214E-09
6.5420,1.36222E-09
6.5430,1.35236E-09
6.5440,1.34258E-09
6.5450,1.33287E-09
6.5460,1.32322E-09
6.5470,1.31365E-09
6.5480,1.30415E-09
6.5490,1.29472E-09
6.5500,1.28535E-09
6.5510,1.27605E-09
6.5520,1.26682E-09
6.5530,1.25766E-09
6.5540,1.24856E-09
6.5550,1.23953E-09
6.5560,1.23056E-09
6.5570,1.22166E-09
6.5580,1.21282E-09
6.5590,1.20405E-09
6.5600,1.19533E-09
6.5610,1.18669E-09
6.5620,1.17810E-09
6.5630,1.16958E-09
6.5640,1.16112E-09
6.5650,1.15272E-09
6.5660,1.14438E-09
6.5670,1.13610E-09
6.5680,1.12788E-09
6.5690,1.11972E-09
6.5700,1.11162E-09
6.5710,1.10358E-09
6.5720,1.09559E-09
6.5730,1.08767E-09
6.5740,1.07980E-09
6.5750,1.07199E-09
6.5760,1.06423E-09
6.5770,1.05653E-09
6.5780,1.04889E-09
6.5790,1.04130E-09
6.5800,1.03376E-09
6.5810,1.02629E-09
6.5820,1.01886E-09
6.5830,1.01149E-09
6.5840,1.00417E-09
6.5850,9.96905E-10



==> anc/A_state_wvfncts/v28.csv <==
Level v=28

0.8770,9.66679E-10
0.8780,1.09390E-09
0.8790,1.23746E-09
0.8800,1.39939E-09
0.8810,1.58199E-09
0.8820,1.78783E-09
0.8830,2.01978E-09
0.8840,2.28107E-09
0.8850,2.57531E-09
0.8860,2.90653E-09
0.8870,3.27928E-09
0.8880,3.69859E-09
0.8890,4.17015E-09
0.8900,4.70027E-09
0.8910,5.29602E-09
0.8920,5.96530E-09
0.8930,6.71693E-09
0.8940,7.56077E-09
0.8950,8.50778E-09
0.8960,9.57024E-09
0.8970,1.07618E-08
0.8980,1.20977E-08
0.8990,1.35949E-08
0.9000,1.52723E-08
0.9010,1.71510E-08
0.9020,1.92544E-08
0.9030,2.16085E-08
0.9040,2.42424E-08
0.9050,2.71883E-08
0.9060,3.04819E-08
0.9070,3.41632E-08
0.9080,3.82764E-08
0.9090,4.28704E-08
0.9100,4.79998E-08
0.9110,5.37249E-08
0.9120,6.01128E-08
0.9130,6.72378E-08
0.9140,7.51821E-08
0.9150,8.40369E-08
0.9160,9.39031E-08
0.9170,1.04893E-07
0.9180,1.17129E-07
0.9190,1.30749E-07
0.9200,1.45903E-07
0.9210,1.62760E-07
0.9220,1.81503E-07
0.9230,2.02336E-07
0.9240,2.25485E-07
0.9250,2.51197E-07
0.9260,2.79748E-07
0.9270,3.11438E-07
0.9280,3.46602E-07
0.9290,3.85606E-07
0.9300,4.28854E-07
0.9310,4.76791E-07
0.9320,5.29908E-07
0.9330,5.88743E-07
0.9340,6.53889E-07
0.9350,7.25997E-07
0.9360,8.05785E-07
0.9370,8.94037E-07
0.9380,9.91619E-07
0.9390,1.09948E-06
0.9400,1.21865E-06
0.9410,1.35029E-06
0.9420,1.49563E-06
0.9430,1.65606E-06
0.9440,1.83306E-06
0.9450,2.02830E-06
0.9460,2.24356E-06
0.9470,2.48081E-06
0.9480,2.74222E-06
0.9490,3.03013E-06
0.9500,3.34713E-06
0.9510,3.69602E-06
0.9520,4.07987E-06
0.9530,4.50204E-06
0.9540,4.96619E-06
0.9550,5.47630E-06
0.9560,6.03673E-06
0.9570,6.65221E-06
0.9580,7.32792E-06
0.9590,8.06946E-06
0.9600,8.88297E-06
0.9610,9.77511E-06
0.9620,1.07531E-05
0.9630,1.18249E-05
0.9640,1.29989E-05
0.9650,1.42845E-05
0.9660,1.56918E-05
0.9670,1.72318E-05
0.9680,1.89163E-05
0.9690,2.07581E-05
0.9700,2.27714E-05
0.9710,2.49711E-05
0.9720,2.73737E-05
0.9730,2.99970E-05
0.9740,3.28601E-05
0.9750,3.59837E-05
0.9760,3.93904E-05
0.9770,4.31044E-05
0.9780,4.71519E-05
0.9790,5.15612E-05
0.9800,5.63627E-05
0.9810,6.15896E-05
0.9820,6.72772E-05
0.9830,7.34639E-05
0.9840,8.01909E-05
0.9850,8.75026E-05
0.9860,9.54468E-05
0.9870,1.04075E-04
0.9880,1.13442E-04
0.9890,1.23608E-04
0.9900,1.34637E-04
0.9910,1.46597E-04
0.9920,1.59561E-04
0.9930,1.73609E-04
0.9940,1.88826E-04
0.9950,2.05302E-04
0.9960,2.23134E-04
0.9970,2.42426E-04
0.9980,2.63291E-04
0.9990,2.85847E-04
1.0000,3.10221E-04
1.0010,3.36551E-04
1.0020,3.64981E-04
1.0030,3.95667E-04
1.0040,4.28774E-04
1.0050,4.64480E-04
1.0060,5.02973E-04
1.0070,5.44454E-04
1.0080,5.89137E-04
1.0090,6.37250E-04
1.0100,6.89034E-04
1.0110,7.44748E-04
1.0120,8.04664E-04
1.0130,8.69075E-04
1.0140,9.38287E-04
1.0150,1.01263E-03
1.0160,1.09245E-03
1.0170,1.17811E-03
1.0180,1.27001E-03
1.0190,1.36856E-03
1.0200,1.47419E-03
1.0210,1.58736E-03
1.0220,1.70857E-03
1.0230,1.83833E-03
1.0240,1.97718E-03
1.0250,2.12569E-03
1.0260,2.28447E-03
1.0270,2.45416E-03
1.0280,2.63543E-03
1.0290,2.82898E-03
1.0300,3.03555E-03
1.0310,3.25593E-03
1.0320,3.49094E-03
1.0330,3.74143E-03
1.0340,4.00830E-03
1.0350,4.29251E-03
1.0360,4.59503E-03
1.0370,4.91692E-03
1.0380,5.25924E-03
1.0390,5.62313E-03
1.0400,6.00977E-03
1.0410,6.42041E-03
1.0420,6.85632E-03
1.0430,7.31884E-03
1.0440,7.80937E-03
1.0450,8.32937E-03
1.0460,8.88033E-03
1.0470,9.46384E-03
1.0480,1.00815E-02
1.0490,1.07350E-02
1.0500,1.14261E-02
1.0510,1.21567E-02
1.0520,1.29285E-02
1.0530,1.37434E-02
1.0540,1.46036E-02
1.0550,1.55111E-02
1.0560,1.64678E-02
1.0570,1.74761E-02
1.0580,1.85382E-02
1.0590,1.96563E-02
1.0600,2.08329E-02
1.0610,2.20702E-02
1.0620,2.33708E-02
1.0630,2.47372E-02
1.0640,2.61719E-02
1.0650,2.76776E-02
1.0660,2.92568E-02
1.0670,3.09123E-02
1.0680,3.26468E-02
1.0690,3.44631E-02
1.0700,3.63639E-02
1.0710,3.83521E-02
1.0720,4.04304E-02
1.0730,4.26017E-02
1.0740,4.48688E-02
1.0750,4.72346E-02
1.0760,4.97019E-02
1.0770,5.22734E-02
1.0780,5.49520E-02
1.0790,5.77403E-02
1.0800,6.06411E-02
1.0810,6.36570E-02
1.0820,6.67905E-02
1.0830,7.00441E-02
1.0840,7.34201E-02
1.0850,7.69210E-02
1.0860,8.05488E-02
1.0870,8.43055E-02
1.0880,8.81931E-02
1.0890,9.22132E-02
1.0900,9.63674E-02
1.0910,1.00657E-01
1.0920,1.05083E-01
1.0930,1.09647E-01
1.0940,1.14349E-01
1.0950,1.19190E-01
1.0960,1.24169E-01
1.0970,1.29287E-01
1.0980,1.34543E-01
1.0990,1.39936E-01
1.1000,1.45466E-01
1.1010,1.51130E-01
1.1020,1.56927E-01
1.1030,1.62854E-01
1.1040,1.68909E-01
1.1050,1.75088E-01
1.1060,1.81388E-01
1.1070,1.87805E-01
1.1080,1.94334E-01
1.1090,2.00969E-01
1.1100,2.07706E-01
1.1110,2.14538E-01
1.1120,2.21458E-01
1.1130,2.28458E-01
1.1140,2.35532E-01
1.1150,2.42669E-01
1.1160,2.49862E-01
1.1170,2.57100E-01
1.1180,2.64373E-01
1.1190,2.71670E-01
1.1200,2.78980E-01
1.1210,2.86289E-01
1.1220,2.93586E-01
1.1230,3.00856E-01
1.1240,3.08085E-01
1.1250,3.15259E-01
1.1260,3.22362E-01
1.1270,3.29379E-01
1.1280,3.36293E-01
1.1290,3.43086E-01
1.1300,3.49741E-01
1.1310,3.56240E-01
1.1320,3.62565E-01
1.1330,3.68697E-01
1.1340,3.74615E-01
1.1350,3.80301E-01
1.1360,3.85733E-01
1.1370,3.90893E-01
1.1380,3.95759E-01
1.1390,4.00310E-01
1.1400,4.04526E-01
1.1410,4.08385E-01
1.1420,4.11867E-01
1.1430,4.14951E-01
1.1440,4.17616E-01
1.1450,4.19842E-01
1.1460,4.21608E-01
1.1470,4.22894E-01
1.1480,4.23682E-01
1.1490,4.23953E-01
1.1500,4.23687E-01
1.1510,4.22869E-01
1.1520,4.21481E-01
1.1530,4.19507E-01
1.1540,4.16933E-01
1.1550,4.13745E-01
1.1560,4.09931E-01
1.1570,4.05479E-01
1.1580,4.00380E-01
1.1590,3.94625E-01
1.1600,3.88208E-01
1.1610,3.81122E-01
1.1620,3.73366E-01
1.1630,3.64938E-01
1.1640,3.55837E-01
1.1650,3.46066E-01
1.1660,3.35630E-01
1.1670,3.24535E-01
1.1680,3.12790E-01
1.1690,3.00405E-01
1.1700,2.87394E-01
1.1710,2.73773E-01
1.1720,2.59560E-01
1.1730,2.44774E-01
1.1740,2.29440E-01
1.1750,2.13582E-01
1.1760,1.97228E-01
1.1770,1.80408E-01
1.1780,1.63155E-01
1.1790,1.45505E-01
1.1800,1.27493E-01
1.1810,1.09161E-01
1.1820,9.05490E-02
1.1830,7.17025E-02
1.1840,5.26672E-02
1.1850,3.34912E-02
1.1860,1.42244E-02
1.1870,-5.08128E-03
1.1880,-2.43727E-02
1.1890,-4.35951E-02
1.1900,-6.26925E-02
1.1910,-8.16077E-02
1.1920,-1.00283E-01
1.1930,-1.18659E-01
1.1940,-1.36677E-01
1.1950,-1.54278E-01
1.1960,-1.71401E-01
1.1970,-1.87988E-01
1.1980,-2.03979E-01
1.1990,-2.19316E-01
1.2000,-2.33943E-01
1.2010,-2.47802E-01
1.2020,-2.60840E-01
1.2030,-2.73002E-01
1.2040,-2.84240E-01
1.2050,-2.94503E-01
1.2060,-3.03747E-01
1.2070,-3.11927E-01
1.2080,-3.19004E-01
1.2090,-3.24942E-01
1.2100,-3.29706E-01
1.2110,-3.33269E-01
1.2120,-3.35605E-01
1.2130,-3.36693E-01
1.2140,-3.36517E-01
1.2150,-3.35067E-01
1.2160,-3.32334E-01
1.2170,-3.28319E-01
1.2180,-3.23024E-01
1.2190,-3.16460E-01
1.2200,-3.08640E-01
1.2210,-2.99585E-01
1.2220,-2.89320E-01
1.2230,-2.77877E-01
1.2240,-2.65292E-01
1.2250,-2.51608E-01
1.2260,-2.36873E-01
1.2270,-2.21140E-01
1.2280,-2.04468E-01
1.2290,-1.86919E-01
1.2300,-1.68564E-01
1.2310,-1.49474E-01
1.2320,-1.29730E-01
1.2330,-1.09411E-01
1.2340,-8.86054E-02
1.2350,-6.74021E-02
1.2360,-4.58942E-02
1.2370,-2.41774E-02
1.2380,-2.34990E-03
1.2390,1.94884E-02
1.2400,4.12360E-02
1.2410,6.27906E-02
1.2420,8.40496E-02
1.2430,1.04910E-01
1.2440,1.25271E-01
1.2450,1.45032E-01
1.2460,1.64094E-01
1.2470,1.82360E-01
1.2480,1.99737E-01
1.2490,2.16136E-01
1.2500,2.31471E-01
1.2510,2.45659E-01
1.2520,2.58625E-01
1.2530,2.70298E-01
1.2540,2.80612E-01
1.2550,2.89509E-01
1.2560,2.96938E-01
1.2570,3.02853E-01
1.2580,3.07218E-01
1.2590,3.10003E-01
1.2600,3.11186E-01
1.2610,3.10755E-01
1.2620,3.08705E-01
1.2630,3.05040E-01
1.2640,2.99773E-01
1.2650,2.92924E-01
1.2660,2.84524E-01
1.2670,2.74612E-01
1.2680,2.63234E-01
1.2690,2.50446E-01
1.2700,2.36312E-01
1.2710,2.20902E-01
1.2720,2.04296E-01
1.2730,1.86579E-01
1.2740,1.67845E-01
1.2750,1.48192E-01
1.2760,1.27725E-01
1.2770,1.06554E-01
1.2780,8.47939E-02
1.2790,6.25636E-02
1.2800,3.99850E-02
1.2810,1.71833E-02
1.2820,-5.71468E-03
1.2830,-2.85804E-02
1.2840,-5.12851E-02
1.2850,-7.36996E-02
1.2860,-9.56962E-02
1.2870,-1.17149E-01
1.2880,-1.37932E-01
1.2890,-1.57927E-01
1.2900,-1.77016E-01
1.2910,-1.95087E-01
1.2920,-2.12032E-01
1.2930,-2.27750E-01
1.2940,-2.42148E-01
1.2950,-2.55137E-01
1.2960,-2.66639E-01
1.2970,-2.76582E-01
1.2980,-2.84904E-01
1.2990,-2.91553E-01
1.3000,-2.96484E-01
1.3010,-2.99665E-01
1.3020,-3.01072E-01
1.3030,-3.00694E-01
1.3040,-2.98528E-01
1.3050,-2.94583E-01
1.3060,-2.88878E-01
1.3070,-2.81445E-01
1.3080,-2.72322E-01
1.3090,-2.61563E-01
1.3100,-2.49228E-01
1.3110,-2.35387E-01
1.3120,-2.20123E-01
1.3130,-2.03523E-01
1.3140,-1.85687E-01
1.3150,-1.66721E-01
1.3160,-1.46737E-01
1.3170,-1.25856E-01
1.3180,-1.04204E-01
1.3190,-8.19127E-02
1.3200,-5.91177E-02
1.3210,-3.59585E-02
1.3220,-1.25773E-02
1.3230,1.08815E-02
1.3240,3.42729E-02
1.3250,5.74516E-02
1.3260,8.02729E-02
1.3270,1.02594E-01
1.3280,1.24275E-01
1.3290,1.45180E-01
1.3300,1.65175E-01
1.3310,1.84134E-01
1.3320,2.01937E-01
1.3330,2.18469E-01
1.3340,2.33624E-01
1.3350,2.47304E-01
1.3360,2.59421E-01
1.3370,2.69895E-01
1.3380,2.78657E-01
1.3390,2.85650E-01
1.3400,2.90826E-01
1.3410,2.94149E-01
1.3420,2.95597E-01
1.3430,2.95156E-01
1.3440,2.92827E-01
1.3450,2.88623E-01
1.3460,2.82567E-01
1.3470,2.74697E-01
1.3480,2.65061E-01
1.3490,2.53718E-01
1.3500,2.40740E-01
1.3510,2.26209E-01
1.3520,2.10216E-01
1.3530,1.92864E-01
1.3540,1.74263E-01
1.3550,1.54532E-01
1.3560,1.33799E-01
1.3570,1.12197E-01
1.3580,8.98660E-02
1.3590,6.69499E-02
1.3600,4.35977E-02
1.3610,1.99614E-02
1.3620,-3.80523E-03
1.3630,-2.75469E-02
1.3640,-5.11086E-02
1.3650,-7.43359E-02
1.3660,-9.70766E-02
1.3670,-1.19181E-01
1.3680,-1.40504E-01
1.3690,-1.60906E-01
1.3700,-1.80251E-01
1.3710,-1.98412E-01
1.3720,-2.15268E-01
1.3730,-2.30708E-01
1.3740,-2.44630E-01
1.3750,-2.56942E-01
1.3760,-2.67560E-01
1.3770,-2.76414E-01
1.3780,-2.83445E-01
1.3790,-2.88606E-01
1.3800,-2.91862E-01
1.3810,-2.93190E-01
1.3820,-2.92581E-01
1.3830,-2.90039E-01
1.3840,-2.85579E-01
1.3850,-2.79230E-01
1.3860,-2.71034E-01
1.3870,-2.61045E-01
1.3880,-2.49327E-01
1.3890,-2.35959E-01
1.3900,-2.21028E-01
1.3910,-2.04633E-01
1.3920,-1.86883E-01
1.3930,-1.67894E-01
1.3940,-1.47793E-01
1.3950,-1.26712E-01
1.3960,-1.04792E-01
1.3970,-8.21767E-02
1.3980,-5.90167E-02
1.3990,-3.54655E-02
1.4000,-1.16792E-02
1.4010,1.21846E-02
1.4020,3.59676E-02
1.4030,5.95121E-02
1.4040,8.26621E-02
1.4050,1.05264E-01
1.4060,1.27168E-01
1.4070,1.48230E-01
1.4080,1.68309E-01
1.4090,1.87272E-01
1.4100,2.04994E-01
1.4110,2.21358E-01
1.4120,2.36255E-01
1.4130,2.49586E-01
1.4140,2.61264E-01
1.4150,2.71211E-01
1.4160,2.79363E-01
1.4170,2.85664E-01
1.4180,2.90074E-01
1.4190,2.92563E-01
1.4200,2.93117E-01
1.4210,2.91730E-01
1.4220,2.88414E-01
1.4230,2.83190E-01
1.4240,2.76094E-01
1.4250,2.67172E-01
1.4260,2.56484E-01
1.4270,2.44102E-01
1.4280,2.30107E-01
1.4290,2.14592E-01
1.4300,1.97661E-01
1.4310,1.79425E-01
1.4320,1.60006E-01
1.4330,1.39531E-01
1.4340,1.18136E-01
1.4350,9.59618E-02
1.4360,7.31559E-02
1.4370,4.98681E-02
1.4380,2.62519E-02
1.4390,2.46297E-03
1.4400,-2.13422E-02
1.4410,-4.50070E-02
1.4420,-6.83760E-02
1.4430,-9.12956E-02
1.4440,-1.13616E-01
1.4450,-1.35190E-01
1.4460,-1.55877E-01
1.4470,-1.75541E-01
1.4480,-1.94054E-01
1.4490,-2.11296E-01
1.4500,-2.27153E-01
1.4510,-2.41524E-01
1.4520,-2.54313E-01
1.4530,-2.65439E-01
1.4540,-2.74830E-01
1.4550,-2.82424E-01
1.4560,-2.88174E-01
1.4570,-2.92043E-01
1.4580,-2.94007E-01
1.4590,-2.94053E-01
1.4600,-2.92183E-01
1.4610,-2.88409E-01
1.4620,-2.82758E-01
1.4630,-2.75267E-01
1.4640,-2.65986E-01
1.4650,-2.54977E-01
1.4660,-2.42311E-01
1.4670,-2.28072E-01
1.4680,-2.12354E-01
1.4690,-1.95259E-01
1.4700,-1.76898E-01
1.4710,-1.57392E-01
1.4720,-1.36868E-01
1.4730,-1.15458E-01
1.4740,-9.33023E-02
1.4750,-7.05437E-02
1.4760,-4.73297E-02
1.4770,-2.38105E-02
1.4780,-1.37721E-04
1.4790,2.35359E-02
1.4800,4.70581E-02
1.4810,7.02776E-02
1.4820,9.30453E-02
1.4830,1.15215E-01
1.4840,1.36646E-01
1.4850,1.57200E-01
1.4860,1.76746E-01
1.4870,1.95161E-01
1.4880,2.12326E-01
1.4890,2.28134E-01
1.4900,2.42484E-01
1.4910,2.55286E-01
1.4920,2.66459E-01
1.4930,2.75933E-01
1.4940,2.83650E-01
1.4950,2.89562E-01
1.4960,2.93632E-01
1.4970,2.95837E-01
1.4980,2.96163E-01
1.4990,2.94611E-01
1.5000,2.91192E-01
1.5010,2.85929E-01
1.5020,2.78857E-01
1.5030,2.70022E-01
1.5040,2.59482E-01
1.5050,2.47304E-01
1.5060,2.33567E-01
1.5070,2.18359E-01
1.5080,2.01777E-01
1.5090,1.83927E-01
1.5100,1.64921E-01
1.5110,1.44880E-01
1.5120,1.23931E-01
1.5130,1.02205E-01
1.5140,7.98400E-02
1.5150,5.69758E-02
1.5160,3.37557E-02
1.5170,1.03249E-02
1.5180,-1.31702E-02
1.5190,-3.65833E-02
1.5200,-5.97688E-02
1.5210,-8.25830E-02
1.5220,-1.04885E-01
1.5230,-1.26536E-01
1.5240,-1.47403E-01
1.5250,-1.67358E-01
1.5260,-1.86278E-01
1.5270,-2.04048E-01
1.5280,-2.20560E-01
1.5290,-2.35712E-01
1.5300,-2.49413E-01
1.5310,-2.61580E-01
1.5320,-2.72141E-01
1.5330,-2.81032E-01
1.5340,-2.88201E-01
1.5350,-2.93606E-01
1.5360,-2.97215E-01
1.5370,-2.99009E-01
1.5380,-2.98979E-01
1.5390,-2.97126E-01
1.5400,-2.93466E-01
1.5410,-2.88021E-01
1.5420,-2.80827E-01
1.5430,-2.71930E-01
1.5440,-2.61385E-01
1.5450,-2.49259E-01
1.5460,-2.35627E-01
1.5470,-2.20572E-01
1.5480,-2.04188E-01
1.5490,-1.86574E-01
1.5500,-1.67838E-01
1.5510,-1.48094E-01
1.5520,-1.27462E-01
1.5530,-1.06066E-01
1.5540,-8.40349E-02
1.5550,-6.15021E-02
1.5560,-3.86022E-02
1.5570,-1.54721E-02
1.5580,7.75003E-03
1.5590,3.09261E-02
1.5600,5.39187E-02
1.5610,7.65916E-02
1.5620,9.88110E-02
1.5630,1.20446E-01
1.5640,1.41370E-01
1.5650,1.61460E-01
1.5660,1.80600E-01
1.5670,1.98677E-01
1.5680,2.15588E-01
1.5690,2.31234E-01
1.5700,2.45527E-01
1.5710,2.58383E-01
1.5720,2.69730E-01
1.5730,2.79505E-01
1.5740,2.87652E-01
1.5750,2.94126E-01
1.5760,2.98892E-01
1.5770,3.01925E-01
1.5780,3.03210E-01
1.5790,3.02742E-01
1.5800,3.00527E-01
1.5810,2.96579E-01
1.5820,2.90924E-01
1.5830,2.83597E-01
1.5840,2.74643E-01
1.5850,2.64115E-01
1.5860,2.52076E-01
1.5870,2.38596E-01
1.5880,2.23756E-01
1.5890,2.07642E-01
1.5900,1.90346E-01
1.5910,1.71970E-01
1.5920,1.52619E-01
1.5930,1.32404E-01
1.5940,1.11441E-01
1.5950,8.98488E-02
1.5960,6.77506E-02
1.5970,4.52712E-02
1.5980,2.25376E-02
1.5990,-3.22427E-04
1.6000,-2.31807E-02
1.6010,-4.59094E-02
1.6020,-6.83820E-02
1.6030,-9.04737E-02
1.6040,-1.12062E-01
1.6050,-1.33028E-01
1.6060,-1.53257E-01
1.6070,-1.72638E-01
1.6080,-1.91064E-01
1.6090,-2.08437E-01
1.6100,-2.24662E-01
1.6110,-2.39651E-01
1.6120,-2.53325E-01
1.6130,-2.65611E-01
1.6140,-2.76443E-01
1.6150,-2.85766E-01
1.6160,-2.93530E-01
1.6170,-2.99696E-01
1.6180,-3.04234E-01
1.6190,-3.07121E-01
1.6200,-3.08345E-01
1.6210,-3.07901E-01
1.6220,-3.05795E-01
1.6230,-3.02042E-01
1.6240,-2.96663E-01
1.6250,-2.89691E-01
1.6260,-2.81167E-01
1.6270,-2.71137E-01
1.6280,-2.59658E-01
1.6290,-2.46795E-01
1.6300,-2.32617E-01
1.6310,-2.17203E-01
1.6320,-2.00637E-01
1.6330,-1.83007E-01
1.6340,-1.64410E-01
1.6350,-1.44945E-01
1.6360,-1.24716E-01
1.6370,-1.03831E-01
1.6380,-8.24002E-02
1.6390,-6.05378E-02
1.6400,-3.83585E-02
1.6410,-1.59788E-02
1.6420,6.48431E-03
1.6430,2.89137E-02
1.6440,5.11928E-02
1.6450,7.32064E-02
1.6460,9.48409E-02
1.6470,1.15985E-01
1.6480,1.36531E-01
1.6490,1.56373E-01
1.6500,1.75412E-01
1.6510,1.93550E-01
1.6520,2.10696E-01
1.6530,2.26764E-01
1.6540,2.41675E-01
1.6550,2.55353E-01
1.6560,2.67733E-01
1.6570,2.78752E-01
1.6580,2.88359E-01
1.6590,2.96505E-01
1.6600,3.03154E-01
1.6610,3.08274E-01
1.6620,3.11842E-01
1.6630,3.13843E-01
1.6640,3.14270E-01
1.6650,3.13122E-01
1.6660,3.10410E-01
1.6670,3.06149E-01
1.6680,3.00363E-01
1.6690,2.93084E-01
1.6700,2.84350E-01
1.6710,2.74207E-01
1.6720,2.62709E-01
1.6730,2.49913E-01
1.6740,2.35887E-01
1.6750,2.20700E-01
1.6760,2.04429E-01
1.6770,1.87157E-01
1.6780,1.68969E-01
1.6790,1.49956E-01
1.6800,1.30212E-01
1.6810,1.09835E-01
1.6820,8.89241E-02
1.6830,6.75821E-02
1.6840,4.59131E-02
1.6850,2.40223E-02
1.6860,2.01560E-03
1.6870,-2.00008E-02
1.6880,-4.19212E-02
1.6890,-6.36405E-02
1.6900,-8.50554E-02
1.6910,-1.06064E-01
1.6920,-1.26567E-01
1.6930,-1.46467E-01
1.6940,-1.65672E-01
1.6950,-1.84091E-01
1.6960,-2.01639E-01
1.6970,-2.18234E-01
1.6980,-2.33800E-01
1.6990,-2.48265E-01
1.7000,-2.61564E-01
1.7010,-2.73637E-01
1.7020,-2.84428E-01
1.7030,-2.93891E-01
1.7040,-3.01983E-01
1.7050,-3.08670E-01
1.7060,-3.13923E-01
1.7070,-3.17720E-01
1.7080,-3.20046E-01
1.7090,-3.20894E-01
1.7100,-3.20262E-01
1.7110,-3.18156E-01
1.7120,-3.14589E-01
1.7130,-3.09580E-01
1.7140,-3.03153E-01
1.7150,-2.95342E-01
1.7160,-2.86185E-01
1.7170,-2.75725E-01
1.7180,-2.64014E-01
1.7190,-2.51105E-01
1.7200,-2.37060E-01
1.7210,-2.21945E-01
1.7220,-2.05830E-01
1.7230,-1.88789E-01
1.7240,-1.70900E-01
1.7250,-1.52246E-01
1.7260,-1.32911E-01
1.7270,-1.12982E-01
1.7280,-9.25502E-02
1.7290,-7.17068E-02
1.7300,-5.05451E-02
1.7310,-2.91596E-02
1.7320,-7.64519E-03
1.7330,1.39030E-02
1.7340,3.53900E-02
1.7350,5.67215E-02
1.7360,7.78044E-02
1.7370,9.85467E-02
1.7380,1.18859E-01
1.7390,1.38652E-01
1.7400,1.57843E-01
1.7410,1.76348E-01
1.7420,1.94089E-01
1.7430,2.10991E-01
1.7440,2.26981E-01
1.7450,2.41995E-01
1.7460,2.55967E-01
1.7470,2.68842E-01
1.7480,2.80566E-01
1.7490,2.91090E-01
1.7500,3.00374E-01
1.7510,3.08379E-01
1.7520,3.15074E-01
1.7530,3.20434E-01
1.7540,3.24438E-01
1.7550,3.27073E-01
1.7560,3.28330E-01
1.7570,3.28206E-01
1.7580,3.26706E-01
1.7590,3.23837E-01
1.7600,3.19616E-01
1.7610,3.14062E-01
1.7620,3.07201E-01
1.7630,2.99064E-01
1.7640,2.89688E-01
1.7650,2.79113E-01
1.7660,2.67387E-01
1.7670,2.54560E-01
1.7680,2.40687E-01
1.7690,2.25826E-01
1.7700,2.10042E-01
1.7710,1.93399E-01
1.7720,1.75969E-01
1.7730,1.57822E-01
1.7740,1.39035E-01
1.7750,1.19686E-01
1.7760,9.98520E-02
1.7770,7.96158E-02
1.7780,5.90591E-02
1.7790,3.82653E-02
1.7800,1.73181E-02
1.7810,-3.69834E-03
1.7820,-2.47001E-02
1.7830,-4.56035E-02
1.7840,-6.63258E-02
1.7850,-8.67851E-02
1.7860,-1.06901E-01
1.7870,-1.26595E-01
1.7880,-1.45791E-01
1.7890,-1.64414E-01
1.7900,-1.82391E-01
1.7910,-1.99655E-01
1.7920,-2.16140E-01
1.7930,-2.31782E-01
1.7940,-2.46523E-01
1.7950,-2.60308E-01
1.7960,-2.73085E-01
1.7970,-2.84808E-01
1.7980,-2.95433E-01
1.7990,-3.04921E-01
1.8000,-3.13240E-01
1.8010,-3.20359E-01
1.8020,-3.26254E-01
1.8030,-3.30906E-01
1.8040,-3.34299E-01
1.8050,-3.36423E-01
1.8060,-3.37273E-01
1.8070,-3.36849E-01
1.8080,-3.35155E-01
1.8090,-3.32200E-01
1.8100,-3.27998E-01
1.8110,-3.22567E-01
1.8120,-3.15931E-01
1.8130,-3.08118E-01
1.8140,-2.99157E-01
1.8150,-2.89087E-01
1.8160,-2.77946E-01
1.8170,-2.65777E-01
1.8180,-2.52629E-01
1.8190,-2.38551E-01
1.8200,-2.23598E-01
1.8210,-2.07826E-01
1.8220,-1.91294E-01
1.8230,-1.74065E-01
1.8240,-1.56203E-01
1.8250,-1.37773E-01
1.8260,-1.18845E-01
1.8270,-9.94879E-02
1.8280,-7.97718E-02
1.8290,-5.97688E-02
1.8300,-3.95513E-02
1.8310,-1.91922E-02
1.8320,1.23550E-03
1.8330,2.16588E-02
1.8340,4.20052E-02
1.8350,6.22025E-02
1.8360,8.21798E-02
1.8370,1.01867E-01
1.8380,1.21195E-01
1.8390,1.40098E-01
1.8400,1.58509E-01
1.8410,1.76366E-01
1.8420,1.93607E-01
1.8430,2.10174E-01
1.8440,2.26011E-01
1.8450,2.41065E-01
1.8460,2.55286E-01
1.8470,2.68626E-01
1.8480,2.81041E-01
1.8490,2.92492E-01
1.8500,3.02941E-01
1.8510,3.12355E-01
1.8520,3.20705E-01
1.8530,3.27963E-01
1.8540,3.34109E-01
1.8550,3.39125E-01
1.8560,3.42995E-01
1.8570,3.45710E-01
1.8580,3.47263E-01
1.8590,3.47652E-01
1.8600,3.46879E-01
1.8610,3.44948E-01
1.8620,3.41869E-01
1.8630,3.37655E-01
1.8640,3.32323E-01
1.8650,3.25893E-01
1.8660,3.18388E-01
1.8670,3.09836E-01
1.8680,3.00267E-01
1.8690,2.89716E-01
1.8700,2.78219E-01
1.8710,2.65816E-01
1.8720,2.52549E-01
1.8730,2.38464E-01
1.8740,2.23607E-01
1.8750,2.08029E-01
1.8760,1.91782E-01
1.8770,1.74919E-01
1.8780,1.57495E-01
1.8790,1.39569E-01
1.8800,1.21197E-01
1.8810,1.02441E-01
1.8820,8.33592E-02
1.8830,6.40139E-02
1.8840,4.44664E-02
1.8850,2.47789E-02
1.8860,5.01358E-03
1.8870,-1.47675E-02
1.8880,-3.45025E-02
1.8890,-5.41298E-02
1.8900,-7.35888E-02
1.8910,-9.28194E-02
1.8920,-1.11763E-01
1.8930,-1.30361E-01
1.8940,-1.48557E-01
1.8950,-1.66297E-01
1.8960,-1.83527E-01
1.8970,-2.00195E-01
1.8980,-2.16253E-01
1.8990,-2.31652E-01
1.9000,-2.46348E-01
1.9010,-2.60297E-01
1.9020,-2.73460E-01
1.9030,-2.85799E-01
1.9040,-2.97277E-01
1.9050,-3.07864E-01
1.9060,-3.17530E-01
1.9070,-3.26247E-01
1.9080,-3.33992E-01
1.9090,-3.40746E-01
1.9100,-3.46489E-01
1.9110,-3.51208E-01
1.9120,-3.54890E-01
1.9130,-3.57529E-01
1.9140,-3.59118E-01
1.9150,-3.59656E-01
1.9160,-3.59143E-01
1.9170,-3.57584E-01
1.9180,-3.54986E-01
1.9190,-3.51358E-01
1.9200,-3.46714E-01
1.9210,-3.41070E-01
1.9220,-3.34445E-01
1.9230,-3.26859E-01
1.9240,-3.18337E-01
1.9250,-3.08906E-01
1.9260,-2.98595E-01
1.9270,-2.87436E-01
1.9280,-2.75461E-01
1.9290,-2.62708E-01
1.9300,-2.49214E-01
1.9310,-2.35018E-01
1.9320,-2.20163E-01
1.9330,-2.04692E-01
1.9340,-1.88649E-01
1.9350,-1.72080E-01
1.9360,-1.55034E-01
1.9370,-1.37558E-01
1.9380,-1.19702E-01
1.9390,-1.01516E-01
1.9400,-8.30510E-02
1.9410,-6.43582E-02
1.9420,-4.54893E-02
1.9430,-2.64962E-02
1.9440,-7.43106E-03
1.9450,1.16543E-02
1.9460,3.07081E-02
1.9470,4.96790E-02
1.9480,6.85162E-02
1.9490,8.71695E-02
1.9500,1.05589E-01
1.9510,1.23727E-01
1.9520,1.41535E-01
1.9530,1.58967E-01
1.9540,1.75978E-01
1.9550,1.92524E-01
1.9560,2.08562E-01
1.9570,2.24052E-01
1.9580,2.38955E-01
1.9590,2.53232E-01
1.9600,2.66850E-01
1.9610,2.79773E-01
1.9620,2.91971E-01
1.9630,3.03413E-01
1.9640,3.14073E-01
1.9650,3.23925E-01
1.9660,3.32945E-01
1.9670,3.41114E-01
1.9680,3.48412E-01
1.9690,3.54824E-01
1.9700,3.60335E-01
1.9710,3.64934E-01
1.9720,3.68612E-01
1.9730,3.71363E-01
1.9740,3.73181E-01
1.9750,3.74065E-01
1.9760,3.74015E-01
1.9770,3.73034E-01
1.9780,3.71127E-01
1.9790,3.68301E-01
1.9800,3.64566E-01
1.9810,3.59933E-01
1.9820,3.54416E-01
1.9830,3.48032E-01
1.9840,3.40798E-01
1.9850,3.32734E-01
1.9860,3.23863E-01
1.9870,3.14207E-01
1.9880,3.03792E-01
1.9890,2.92646E-01
1.9900,2.80797E-01
1.9910,2.68276E-01
1.9920,2.55114E-01
1.9930,2.41345E-01
1.9940,2.27003E-01
1.9950,2.12123E-01
1.9960,1.96742E-01
1.9970,1.80898E-01
1.9980,1.64629E-01
1.9990,1.47974E-01
2.0000,1.30974E-01
2.0010,1.13669E-01
2.0020,9.61002E-02
2.0030,7.83086E-02
2.0040,6.03362E-02
2.0050,4.22248E-02
2.0060,2.40164E-02
2.0070,5.75300E-03
2.0080,-1.25236E-02
2.0090,-3.07716E-02
2.0100,-4.89498E-02
2.0110,-6.70171E-02
2.0120,-8.49331E-02
2.0130,-1.02658E-01
2.0140,-1.20152E-01
2.0150,-1.37377E-01
2.0160,-1.54295E-01
2.0170,-1.70869E-01
2.0180,-1.87064E-01
2.0190,-2.02844E-01
2.0200,-2.18177E-01
2.0210,-2.33028E-01
2.0220,-2.47367E-01
2.0230,-2.61165E-01
2.0240,-2.74391E-01
2.0250,-2.87020E-01
2.0260,-2.99025E-01
2.0270,-3.10382E-01
2.0280,-3.21067E-01
2.0290,-3.31061E-01
2.0300,-3.40343E-01
2.0310,-3.48896E-01
2.0320,-3.56702E-01
2.0330,-3.63748E-01
2.0340,-3.70021E-01
2.0350,-3.75509E-01
2.0360,-3.80203E-01
2.0370,-3.84095E-01
2.0380,-3.87179E-01
2.0390,-3.89451E-01
2.0400,-3.90909E-01
2.0410,-3.91551E-01
2.0420,-3.91379E-01
2.0430,-3.90394E-01
2.0440,-3.88602E-01
2.0450,-3.86009E-01
2.0460,-3.82621E-01
2.0470,-3.78448E-01
2.0480,-3.73500E-01
2.0490,-3.67791E-01
2.0500,-3.61333E-01
2.0510,-3.54141E-01
2.0520,-3.46233E-01
2.0530,-3.37626E-01
2.0540,-3.28340E-01
2.0550,-3.18394E-01
2.0560,-3.07812E-01
2.0570,-2.96614E-01
2.0580,-2.84827E-01
2.0590,-2.72474E-01
2.0600,-2.59582E-01
2.0610,-2.46177E-01
2.0620,-2.32288E-01
2.0630,-2.17943E-01
2.0640,-2.03171E-01
2.0650,-1.88003E-01
2.0660,-1.72469E-01
2.0670,-1.56600E-01
2.0680,-1.40428E-01
2.0690,-1.23985E-01
2.0700,-1.07303E-01
2.0710,-9.04154E-02
2.0720,-7.33546E-02
2.0730,-5.61539E-02
2.0740,-3.88463E-02
2.0750,-2.14649E-02
2.0760,-4.04293E-03
2.0770,1.33867E-02
2.0780,3.07912E-02
2.0790,4.81379E-02
2.0800,6.53945E-02
2.0810,8.25292E-02
2.0820,9.95103E-02
2.0830,1.16307E-01
2.0840,1.32888E-01
2.0850,1.49225E-01
2.0860,1.65286E-01
2.0870,1.81045E-01
2.0880,1.96473E-01
2.0890,2.11542E-01
2.0900,2.26227E-01
2.0910,2.40501E-01
2.0920,2.54341E-01
2.0930,2.67722E-01
2.0940,2.80621E-01
2.0950,2.93018E-01
2.0960,3.04891E-01
2.0970,3.16220E-01
2.0980,3.26988E-01
2.0990,3.37176E-01
2.1000,3.46768E-01
2.1010,3.55748E-01
2.1020,3.64104E-01
2.1030,3.71822E-01
2.1040,3.78890E-01
2.1050,3.85299E-01
2.1060,3.91037E-01
2.1070,3.96099E-01
2.1080,4.00476E-01
2.1090,4.04164E-01
2.1100,4.07157E-01
2.1110,4.09453E-01
2.1120,4.11050E-01
2.1130,4.11947E-01
2.1140,4.12144E-01
2.1150,4.11643E-01
2.1160,4.10448E-01
2.1170,4.08561E-01
2.1180,4.05989E-01
2.1190,4.02737E-01
2.1200,3.98813E-01
2.1210,3.94225E-01
2.1220,3.88983E-01
2.1230,3.83097E-01
2.1240,3.76579E-01
2.1250,3.69441E-01
2.1260,3.61697E-01
2.1270,3.53362E-01
2.1280,3.44450E-01
2.1290,3.34977E-01
2.1300,3.24961E-01
2.1310,3.14420E-01
2.1320,3.03371E-01
2.1330,2.91835E-01
2.1340,2.79830E-01
2.1350,2.67378E-01
2.1360,2.54500E-01
2.1370,2.41217E-01
2.1380,2.27551E-01
2.1390,2.13526E-01
2.1400,1.99164E-01
2.1410,1.84489E-01
2.1420,1.69525E-01
2.1430,1.54296E-01
2.1440,1.38826E-01
2.1450,1.23141E-01
2.1460,1.07265E-01
2.1470,9.12233E-02
2.1480,7.50409E-02
2.1490,5.87432E-02
2.1500,4.23555E-02
2.1510,2.59030E-02
2.1520,9.41116E-03
2.1530,-7.09502E-03
2.1540,-2.35905E-02
2.1550,-4.00503E-02
2.1560,-5.64499E-02
2.1570,-7.27646E-02
2.1580,-8.89705E-02
2.1590,-1.05044E-01
2.1600,-1.20960E-01
2.1610,-1.36697E-01
2.1620,-1.52232E-01
2.1630,-1.67543E-01
2.1640,-1.82606E-01
2.1650,-1.97402E-01
2.1660,-2.11909E-01
2.1670,-2.26107E-01
2.1680,-2.39976E-01
2.1690,-2.53496E-01
2.1700,-2.66650E-01
2.1710,-2.79420E-01
2.1720,-2.91788E-01
2.1730,-3.03737E-01
2.1740,-3.15252E-01
2.1750,-3.26318E-01
2.1760,-3.36919E-01
2.1770,-3.47043E-01
2.1780,-3.56677E-01
2.1790,-3.65808E-01
2.1800,-3.74424E-01
2.1810,-3.82516E-01
2.1820,-3.90074E-01
2.1830,-3.97088E-01
2.1840,-4.03550E-01
2.1850,-4.09454E-01
2.1860,-4.14791E-01
2.1870,-4.19558E-01
2.1880,-4.23748E-01
2.1890,-4.27358E-01
2.1900,-4.30385E-01
2.1910,-4.32825E-01
2.1920,-4.34678E-01
2.1930,-4.35942E-01
2.1940,-4.36618E-01
2.1950,-4.36706E-01
2.1960,-4.36209E-01
2.1970,-4.35127E-01
2.1980,-4.33465E-01
2.1990,-4.31226E-01
2.2000,-4.28415E-01
2.2010,-4.25037E-01
2.2020,-4.21099E-01
2.2030,-4.16607E-01
2.2040,-4.11568E-01
2.2050,-4.05991E-01
2.2060,-3.99885E-01
2.2070,-3.93259E-01
2.2080,-3.86123E-01
2.2090,-3.78488E-01
2.2100,-3.70365E-01
2.2110,-3.61766E-01
2.2120,-3.52704E-01
2.2130,-3.43190E-01
2.2140,-3.33240E-01
2.2150,-3.22866E-01
2.2160,-3.12083E-01
2.2170,-3.00906E-01
2.2180,-2.89349E-01
2.2190,-2.77430E-01
2.2200,-2.65163E-01
2.2210,-2.52564E-01
2.2220,-2.39652E-01
2.2230,-2.26441E-01
2.2240,-2.12951E-01
2.2250,-1.99197E-01
2.2260,-1.85199E-01
2.2270,-1.70973E-01
2.2280,-1.56538E-01
2.2290,-1.41912E-01
2.2300,-1.27113E-01
2.2310,-1.12160E-01
2.2320,-9.70711E-02
2.2330,-8.18653E-02
2.2340,-6.65610E-02
2.2350,-5.11769E-02
2.2360,-3.57316E-02
2.2370,-2.02436E-02
2.2380,-4.73162E-03
2.2390,1.07860E-02
2.2400,2.62909E-02
2.2410,4.17648E-02
2.2420,5.71897E-02
2.2430,7.25475E-02
2.2440,8.78206E-02
2.2450,1.02991E-01
2.2460,1.18042E-01
2.2470,1.32957E-01
2.2480,1.47718E-01
2.2490,1.62308E-01
2.2500,1.76713E-01
2.2510,1.90915E-01
2.2520,2.04898E-01
2.2530,2.18649E-01
2.2540,2.32152E-01
2.2550,2.45391E-01
2.2560,2.58354E-01
2.2570,2.71026E-01
2.2580,2.83394E-01
2.2590,2.95445E-01
2.2600,3.07166E-01
2.2610,3.18545E-01
2.2620,3.29571E-01
2.2630,3.40233E-01
2.2640,3.50519E-01
2.2650,3.60420E-01
2.2660,3.69925E-01
2.2670,3.79026E-01
2.2680,3.87714E-01
2.2690,3.95981E-01
2.2700,4.03818E-01
2.2710,4.11218E-01
2.2720,4.18176E-01
2.2730,4.24684E-01
2.2740,4.30737E-01
2.2750,4.36330E-01
2.2760,4.41458E-01
2.2770,4.46117E-01
2.2780,4.50303E-01
2.2790,4.54014E-01
2.2800,4.57247E-01
2.2810,4.60000E-01
2.2820,4.62271E-01
2.2830,4.64059E-01
2.2840,4.65364E-01
2.2850,4.66186E-01
2.2860,4.66526E-01
2.2870,4.66384E-01
2.2880,4.65762E-01
2.2890,4.64663E-01
2.2900,4.63088E-01
2.2910,4.61040E-01
2.2920,4.58523E-01
2.2930,4.55542E-01
2.2940,4.52099E-01
2.2950,4.48201E-01
2.2960,4.43852E-01
2.2970,4.39058E-01
2.2980,4.33825E-01
2.2990,4.28159E-01
2.3000,4.22068E-01
2.3010,4.15558E-01
2.3020,4.08638E-01
2.3030,4.01315E-01
2.3040,3.93598E-01
2.3050,3.85495E-01
2.3060,3.77015E-01
2.3070,3.68168E-01
2.3080,3.58964E-01
2.3090,3.49411E-01
2.3100,3.39522E-01
2.3110,3.29305E-01
2.3120,3.18772E-01
2.3130,3.07934E-01
2.3140,2.96802E-01
2.3150,2.85387E-01
2.3160,2.73702E-01
2.3170,2.61757E-01
2.3180,2.49566E-01
2.3190,2.37139E-01
2.3200,2.24490E-01
2.3210,2.11631E-01
2.3220,1.98575E-01
2.3230,1.85333E-01
2.3240,1.71920E-01
2.3250,1.58348E-01
2.3260,1.44630E-01
2.3270,1.30779E-01
2.3280,1.16808E-01
2.3290,1.02730E-01
2.3300,8.85582E-02
2.3310,7.43061E-02
2.3320,5.99867E-02
2.3330,4.56131E-02
2.3340,3.11983E-02
2.3350,1.67555E-02
2.3360,2.29766E-03
2.3370,-1.21622E-02
2.3380,-2.66113E-02
2.3390,-4.10367E-02
2.3400,-5.54258E-02
2.3410,-6.97659E-02
2.3420,-8.40446E-02
2.3430,-9.82495E-02
2.3440,-1.12368E-01
2.3450,-1.26389E-01
2.3460,-1.40300E-01
2.3470,-1.54089E-01
2.3480,-1.67744E-01
2.3490,-1.81255E-01
2.3500,-1.94610E-01
2.3510,-2.07798E-01
2.3520,-2.20808E-01
2.3530,-2.33630E-01
2.3540,-2.46253E-01
2.3550,-2.58667E-01
2.3560,-2.70862E-01
2.3570,-2.82829E-01
2.3580,-2.94557E-01
2.3590,-3.06039E-01
2.3600,-3.17265E-01
2.3610,-3.28227E-01
2.3620,-3.38915E-01
2.3630,-3.49323E-01
2.3640,-3.59442E-01
2.3650,-3.69264E-01
2.3660,-3.78784E-01
2.3670,-3.87992E-01
2.3680,-3.96884E-01
2.3690,-4.05452E-01
2.3700,-4.13691E-01
2.3710,-4.21595E-01
2.3720,-4.29158E-01
2.3730,-4.36375E-01
2.3740,-4.43242E-01
2.3750,-4.49754E-01
2.3760,-4.55907E-01
2.3770,-4.61697E-01
2.3780,-4.67120E-01
2.3790,-4.72174E-01
2.3800,-4.76854E-01
2.3810,-4.81160E-01
2.3820,-4.85087E-01
2.3830,-4.88635E-01
2.3840,-4.91802E-01
2.3850,-4.94586E-01
2.3860,-4.96986E-01
2.3870,-4.99001E-01
2.3880,-5.00632E-01
2.3890,-5.01878E-01
2.3900,-5.02738E-01
2.3910,-5.03214E-01
2.3920,-5.03306E-01
2.3930,-5.03016E-01
2.3940,-5.02344E-01
2.3950,-5.01292E-01
2.3960,-4.99862E-01
2.3970,-4.98056E-01
2.3980,-4.95877E-01
2.3990,-4.93328E-01
2.4000,-4.90410E-01
2.4010,-4.87128E-01
2.4020,-4.83485E-01
2.4030,-4.79485E-01
2.4040,-4.75132E-01
2.4050,-4.70429E-01
2.4060,-4.65382E-01
2.4070,-4.59994E-01
2.4080,-4.54272E-01
2.4090,-4.48220E-01
2.4100,-4.41843E-01
2.4110,-4.35147E-01
2.4120,-4.28137E-01
2.4130,-4.20821E-01
2.4140,-4.13202E-01
2.4150,-4.05289E-01
2.4160,-3.97087E-01
2.4170,-3.88604E-01
2.4180,-3.79845E-01
2.4190,-3.70818E-01
2.4200,-3.61530E-01
2.4210,-3.51989E-01
2.4220,-3.42201E-01
2.4230,-3.32174E-01
2.4240,-3.21917E-01
2.4250,-3.11435E-01
2.4260,-3.00739E-01
2.4270,-2.89835E-01
2.4280,-2.78731E-01
2.4290,-2.67437E-01
2.4300,-2.55959E-01
2.4310,-2.44307E-01
2.4320,-2.32489E-01
2.4330,-2.20513E-01
2.4340,-2.08388E-01
2.4350,-1.96123E-01
2.4360,-1.83725E-01
2.4370,-1.71205E-01
2.4380,-1.58570E-01
2.4390,-1.45829E-01
2.4400,-1.32992E-01
2.4410,-1.20066E-01
2.4420,-1.07061E-01
2.4430,-9.39854E-02
2.4440,-8.08480E-02
2.4450,-6.76577E-02
2.4460,-5.44232E-02
2.4470,-4.11532E-02
2.4480,-2.78564E-02
2.4490,-1.45416E-02
2.4500,-1.21747E-03
2.4510,1.21075E-02
2.4520,2.54247E-02
2.4530,3.87256E-02
2.4540,5.20018E-02
2.4550,6.52449E-02
2.4560,7.84465E-02
2.4570,9.15986E-02
2.4580,1.04693E-01
2.4590,1.17721E-01
2.4600,1.30675E-01
2.4610,1.43548E-01
2.4620,1.56331E-01
2.4630,1.69017E-01
2.4640,1.81598E-01
2.4650,1.94066E-01
2.4660,2.06415E-01
2.4670,2.18637E-01
2.4680,2.30724E-01
2.4690,2.42671E-01
2.4700,2.54469E-01
2.4710,2.66113E-01
2.4720,2.77595E-01
2.4730,2.88910E-01
2.4740,3.00050E-01
2.4750,3.11010E-01
2.4760,3.21783E-01
2.4770,3.32364E-01
2.4780,3.42746E-01
2.4790,3.52925E-01
2.4800,3.62895E-01
2.4810,3.72650E-01
2.4820,3.82185E-01
2.4830,3.91496E-01
2.4840,4.00578E-01
2.4850,4.09425E-01
2.4860,4.18033E-01
2.4870,4.26399E-01
2.4880,4.34518E-01
2.4890,4.42385E-01
2.4900,4.49998E-01
2.4910,4.57352E-01
2.4920,4.64444E-01
2.4930,4.71271E-01
2.4940,4.77829E-01
2.4950,4.84116E-01
2.4960,4.90129E-01
2.4970,4.95865E-01
2.4980,5.01321E-01
2.4990,5.06496E-01
2.5000,5.11388E-01
2.5010,5.15994E-01
2.5020,5.20312E-01
2.5030,5.24342E-01
2.5040,5.28081E-01
2.5050,5.31529E-01
2.5060,5.34684E-01
2.5070,5.37546E-01
2.5080,5.40114E-01
2.5090,5.42386E-01
2.5100,5.44364E-01
2.5110,5.46046E-01
2.5120,5.47432E-01
2.5130,5.48523E-01
2.5140,5.49319E-01
2.5150,5.49820E-01
2.5160,5.50027E-01
2.5170,5.49941E-01
2.5180,5.49562E-01
2.5190,5.48891E-01
2.5200,5.47930E-01
2.5210,5.46680E-01
2.5220,5.45142E-01
2.5230,5.43319E-01
2.5240,5.41211E-01
2.5250,5.38821E-01
2.5260,5.36151E-01
2.5270,5.33203E-01
2.5280,5.29979E-01
2.5290,5.26482E-01
2.5300,5.22714E-01
2.5310,5.18678E-01
2.5320,5.14376E-01
2.5330,5.09813E-01
2.5340,5.04990E-01
2.5350,4.99912E-01
2.5360,4.94580E-01
2.5370,4.89000E-01
2.5380,4.83173E-01
2.5390,4.77105E-01
2.5400,4.70798E-01
2.5410,4.64256E-01
2.5420,4.57484E-01
2.5430,4.50485E-01
2.5440,4.43263E-01
2.5450,4.35823E-01
2.5460,4.28169E-01
2.5470,4.20305E-01
2.5480,4.12235E-01
2.5490,4.03965E-01
2.5500,3.95499E-01
2.5510,3.86840E-01
2.5520,3.77995E-01
2.5530,3.68968E-01
2.5540,3.59764E-01
2.5550,3.50388E-01
2.5560,3.40844E-01
2.5570,3.31137E-01
2.5580,3.21274E-01
2.5590,3.11258E-01
2.5600,3.01096E-01
2.5610,2.90791E-01
2.5620,2.80350E-01
2.5630,2.69778E-01
2.5640,2.59080E-01
2.5650,2.48261E-01
2.5660,2.37327E-01
2.5670,2.26283E-01
2.5680,2.15135E-01
2.5690,2.03887E-01
2.5700,1.92546E-01
2.5710,1.81117E-01
2.5720,1.69605E-01
2.5730,1.58016E-01
2.5740,1.46355E-01
2.5750,1.34628E-01
2.5760,1.22840E-01
2.5770,1.10997E-01
2.5780,9.91043E-02
2.5790,8.71671E-02
2.5800,7.51910E-02
2.5810,6.31814E-02
2.5820,5.11437E-02
2.5830,3.90835E-02
2.5840,2.70060E-02
2.5850,1.49166E-02
2.5860,2.82068E-03
2.5870,-9.27649E-03
2.5880,-2.13696E-02
2.5890,-3.34534E-02
2.5900,-4.55228E-02
2.5910,-5.75724E-02
2.5920,-6.95972E-02
2.5930,-8.15921E-02
2.5940,-9.35520E-02
2.5950,-1.05472E-01
2.5960,-1.17347E-01
2.5970,-1.29172E-01
2.5980,-1.40942E-01
2.5990,-1.52653E-01
2.6000,-1.64299E-01
2.6010,-1.75876E-01
2.6020,-1.87379E-01
2.6030,-1.98804E-01
2.6040,-2.10147E-01
2.6050,-2.21401E-01
2.6060,-2.32564E-01
2.6070,-2.43631E-01
2.6080,-2.54598E-01
2.6090,-2.65460E-01
2.6100,-2.76213E-01
2.6110,-2.86853E-01
2.6120,-2.97376E-01
2.6130,-3.07778E-01
2.6140,-3.18056E-01
2.6150,-3.28205E-01
2.6160,-3.38221E-01
2.6170,-3.48102E-01
2.6180,-3.57843E-01
2.6190,-3.67441E-01
2.6200,-3.76893E-01
2.6210,-3.86195E-01
2.6220,-3.95344E-01
2.6230,-4.04337E-01
2.6240,-4.13170E-01
2.6250,-4.21841E-01
2.6260,-4.30347E-01
2.6270,-4.38685E-01
2.6280,-4.46852E-01
2.6290,-4.54845E-01
2.6300,-4.62662E-01
2.6310,-4.70300E-01
2.6320,-4.77757E-01
2.6330,-4.85030E-01
2.6340,-4.92118E-01
2.6350,-4.99017E-01
2.6360,-5.05727E-01
2.6370,-5.12244E-01
2.6380,-5.18568E-01
2.6390,-5.24695E-01
2.6400,-5.30625E-01
2.6410,-5.36356E-01
2.6420,-5.41885E-01
2.6430,-5.47213E-01
2.6440,-5.52336E-01
2.6450,-5.57254E-01
2.6460,-5.61966E-01
2.6470,-5.66471E-01
2.6480,-5.70767E-01
2.6490,-5.74853E-01
2.6500,-5.78729E-01
2.6510,-5.82393E-01
2.6520,-5.85845E-01
2.6530,-5.89085E-01
2.6540,-5.92111E-01
2.6550,-5.94924E-01
2.6560,-5.97522E-01
2.6570,-5.99906E-01
2.6580,-6.02074E-01
2.6590,-6.04028E-01
2.6600,-6.05767E-01
2.6610,-6.07291E-01
2.6620,-6.08600E-01
2.6630,-6.09694E-01
2.6640,-6.10573E-01
2.6650,-6.11238E-01
2.6660,-6.11689E-01
2.6670,-6.11927E-01
2.6680,-6.11951E-01
2.6690,-6.11764E-01
2.6700,-6.11364E-01
2.6710,-6.10753E-01
2.6720,-6.09932E-01
2.6730,-6.08902E-01
2.6740,-6.07663E-01
2.6750,-6.06217E-01
2.6760,-6.04565E-01
2.6770,-6.02707E-01
2.6780,-6.00646E-01
2.6790,-5.98381E-01
2.6800,-5.95916E-01
2.6810,-5.93250E-01
2.6820,-5.90386E-01
2.6830,-5.87324E-01
2.6840,-5.84068E-01
2.6850,-5.80617E-01
2.6860,-5.76975E-01
2.6870,-5.73141E-01
2.6880,-5.69120E-01
2.6890,-5.64911E-01
2.6900,-5.60518E-01
2.6910,-5.55942E-01
2.6920,-5.51185E-01
2.6930,-5.46249E-01
2.6940,-5.41137E-01
2.6950,-5.35849E-01
2.6960,-5.30390E-01
2.6970,-5.24760E-01
2.6980,-5.18962E-01
2.6990,-5.12999E-01
2.7000,-5.06873E-01
2.7010,-5.00585E-01
2.7020,-4.94140E-01
2.7030,-4.87538E-01
2.7040,-4.80783E-01
2.7050,-4.73878E-01
2.7060,-4.66824E-01
2.7070,-4.59624E-01
2.7080,-4.52282E-01
2.7090,-4.44799E-01
2.7100,-4.37178E-01
2.7110,-4.29423E-01
2.7120,-4.21536E-01
2.7130,-4.13519E-01
2.7140,-4.05376E-01
2.7150,-3.97109E-01
2.7160,-3.88721E-01
2.7170,-3.80216E-01
2.7180,-3.71595E-01
2.7190,-3.62863E-01
2.7200,-3.54021E-01
2.7210,-3.45073E-01
2.7220,-3.36022E-01
2.7230,-3.26871E-01
2.7240,-3.17622E-01
2.7250,-3.08279E-01
2.7260,-2.98846E-01
2.7270,-2.89324E-01
2.7280,-2.79716E-01
2.7290,-2.70027E-01
2.7300,-2.60259E-01
2.7310,-2.50415E-01
2.7320,-2.40498E-01
2.7330,-2.30512E-01
2.7340,-2.20459E-01
2.7350,-2.10342E-01
2.7360,-2.00164E-01
2.7370,-1.89930E-01
2.7380,-1.79641E-01
2.7390,-1.69301E-01
2.7400,-1.58912E-01
2.7410,-1.48479E-01
2.7420,-1.38003E-01
2.7430,-1.27489E-01
2.7440,-1.16939E-01
2.7450,-1.06356E-01
2.7460,-9.57433E-02
2.7470,-8.51039E-02
2.7480,-7.44408E-02
2.7490,-6.37572E-02
2.7500,-5.30558E-02
2.7510,-4.23399E-02
2.7520,-3.16123E-02
2.7530,-2.08761E-02
2.7540,-1.01341E-02
2.7550,6.10617E-04
2.7560,1.13552E-02
2.7570,2.20967E-02
2.7580,3.28322E-02
2.7590,4.35588E-02
2.7600,5.42738E-02
2.7610,6.49742E-02
2.7620,7.56572E-02
2.7630,8.63201E-02
2.7640,9.69600E-02
2.7650,1.07574E-01
2.7660,1.18160E-01
2.7670,1.28715E-01
2.7680,1.39235E-01
2.7690,1.49720E-01
2.7700,1.60165E-01
2.7710,1.70568E-01
2.7720,1.80928E-01
2.7730,1.91240E-01
2.7740,2.01503E-01
2.7750,2.11713E-01
2.7760,2.21870E-01
2.7770,2.31969E-01
2.7780,2.42010E-01
2.7790,2.51988E-01
2.7800,2.61903E-01
2.7810,2.71751E-01
2.7820,2.81531E-01
2.7830,2.91239E-01
2.7840,3.00875E-01
2.7850,3.10435E-01
2.7860,3.19917E-01
2.7870,3.29320E-01
2.7880,3.38640E-01
2.7890,3.47877E-01
2.7900,3.57028E-01
2.7910,3.66091E-01
2.7920,3.75064E-01
2.7930,3.83945E-01
2.7940,3.92733E-01
2.7950,4.01424E-01
2.7960,4.10018E-01
2.7970,4.18513E-01
2.7980,4.26907E-01
2.7990,4.35197E-01
2.8000,4.43383E-01
2.8010,4.51463E-01
2.8020,4.59435E-01
2.8030,4.67298E-01
2.8040,4.75049E-01
2.8050,4.82688E-01
2.8060,4.90213E-01
2.8070,4.97623E-01
2.8080,5.04915E-01
2.8090,5.12090E-01
2.8100,5.19144E-01
2.8110,5.26078E-01
2.8120,5.32889E-01
2.8130,5.39577E-01
2.8140,5.46141E-01
2.8150,5.52578E-01
2.8160,5.58889E-01
2.8170,5.65071E-01
2.8180,5.71124E-01
2.8190,5.77048E-01
2.8200,5.82840E-01
2.8210,5.88500E-01
2.8220,5.94028E-01
2.8230,5.99421E-01
2.8240,6.04680E-01
2.8250,6.09803E-01
2.8260,6.14790E-01
2.8270,6.19641E-01
2.8280,6.24353E-01
2.8290,6.28927E-01
2.8300,6.33363E-01
2.8310,6.37659E-01
2.8320,6.41814E-01
2.8330,6.45830E-01
2.8340,6.49704E-01
2.8350,6.53437E-01
2.8360,6.57027E-01
2.8370,6.60476E-01
2.8380,6.63782E-01
2.8390,6.66944E-01
2.8400,6.69964E-01
2.8410,6.72840E-01
2.8420,6.75573E-01
2.8430,6.78161E-01
2.8440,6.80606E-01
2.8450,6.82906E-01
2.8460,6.85063E-01
2.8470,6.87075E-01
2.8480,6.88942E-01
2.8490,6.90666E-01
2.8500,6.92245E-01
2.8510,6.93680E-01
2.8520,6.94971E-01
2.8530,6.96118E-01
2.8540,6.97122E-01
2.8550,6.97981E-01
2.8560,6.98698E-01
2.8570,6.99271E-01
2.8580,6.99702E-01
2.8590,6.99990E-01
2.8600,7.00137E-01
2.8610,7.00141E-01
2.8620,7.00004E-01
2.8630,6.99726E-01
2.8640,6.99308E-01
2.8650,6.98750E-01
2.8660,6.98052E-01
2.8670,6.97215E-01
2.8680,6.96240E-01
2.8690,6.95127E-01
2.8700,6.93877E-01
2.8710,6.92490E-01
2.8720,6.90967E-01
2.8730,6.89309E-01
2.8740,6.87517E-01
2.8750,6.85590E-01
2.8760,6.83531E-01
2.8770,6.81339E-01
2.8780,6.79016E-01
2.8790,6.76562E-01
2.8800,6.73978E-01
2.8810,6.71266E-01
2.8820,6.68425E-01
2.8830,6.65457E-01
2.8840,6.62362E-01
2.8850,6.59143E-01
2.8860,6.55799E-01
2.8870,6.52331E-01
2.8880,6.48741E-01
2.8890,6.45030E-01
2.8900,6.41198E-01
2.8910,6.37248E-01
2.8920,6.33178E-01
2.8930,6.28992E-01
2.8940,6.24690E-01
2.8950,6.20272E-01
2.8960,6.15741E-01
2.8970,6.11098E-01
2.8980,6.06342E-01
2.8990,6.01477E-01
2.9000,5.96502E-01
2.9010,5.91420E-01
2.9020,5.86231E-01
2.9030,5.80936E-01
2.9040,5.75537E-01
2.9050,5.70035E-01
2.9060,5.64432E-01
2.9070,5.58728E-01
2.9080,5.52925E-01
2.9090,5.47024E-01
2.9100,5.41027E-01
2.9110,5.34934E-01
2.9120,5.28748E-01
2.9130,5.22469E-01
2.9140,5.16100E-01
2.9150,5.09640E-01
2.9160,5.03092E-01
2.9170,4.96457E-01
2.9180,4.89737E-01
2.9190,4.82932E-01
2.9200,4.76045E-01
2.9210,4.69076E-01
2.9220,4.62027E-01
2.9230,4.54899E-01
2.9240,4.47695E-01
2.9250,4.40415E-01
2.9260,4.33060E-01
2.9270,4.25633E-01
2.9280,4.18134E-01
2.9290,4.10566E-01
2.9300,4.02929E-01
2.9310,3.95225E-01
2.9320,3.87455E-01
2.9330,3.79622E-01
2.9340,3.71726E-01
2.9350,3.63769E-01
2.9360,3.55752E-01
2.9370,3.47677E-01
2.9380,3.39546E-01
2.9390,3.31359E-01
2.9400,3.23119E-01
2.9410,3.14826E-01
2.9420,3.06483E-01
2.9430,2.98090E-01
2.9440,2.89650E-01
2.9450,2.81163E-01
2.9460,2.72632E-01
2.9470,2.64057E-01
2.9480,2.55441E-01
2.9490,2.46784E-01
2.9500,2.38088E-01
2.9510,2.29355E-01
2.9520,2.20586E-01
2.9530,2.11783E-01
2.9540,2.02946E-01
2.9550,1.94078E-01
2.9560,1.85180E-01
2.9570,1.76254E-01
2.9580,1.67300E-01
2.9590,1.58320E-01
2.9600,1.49317E-01
2.9610,1.40290E-01
2.9620,1.31242E-01
2.9630,1.22174E-01
2.9640,1.13088E-01
2.9650,1.03985E-01
2.9660,9.48658E-02
2.9670,8.57326E-02
2.9680,7.65865E-02
2.9690,6.74290E-02
2.9700,5.82615E-02
2.9710,4.90853E-02
2.9720,3.99019E-02
2.9730,3.07125E-02
2.9740,2.15187E-02
2.9750,1.23217E-02
2.9760,3.12287E-03
2.9770,-6.07640E-03
2.9780,-1.52748E-02
2.9790,-2.44710E-02
2.9800,-3.36636E-02
2.9810,-4.28514E-02
2.9820,-5.20330E-02
2.9830,-6.12071E-02
2.9840,-7.03725E-02
2.9850,-7.95279E-02
2.9860,-8.86720E-02
2.9870,-9.78034E-02
2.9880,-1.06921E-01
2.9890,-1.16024E-01
2.9900,-1.25110E-01
2.9910,-1.34179E-01
2.9920,-1.43229E-01
2.9930,-1.52259E-01
2.9940,-1.61268E-01
2.9950,-1.70254E-01
2.9960,-1.79217E-01
2.9970,-1.88155E-01
2.9980,-1.97068E-01
2.9990,-2.05953E-01
3.0000,-2.14810E-01
3.0010,-2.23638E-01
3.0020,-2.32436E-01
3.0030,-2.41202E-01
3.0040,-2.49936E-01
3.0050,-2.58636E-01
3.0060,-2.67301E-01
3.0070,-2.75930E-01
3.0080,-2.84523E-01
3.0090,-2.93077E-01
3.0100,-3.01593E-01
3.0110,-3.10069E-01
3.0120,-3.18504E-01
3.0130,-3.26897E-01
3.0140,-3.35247E-01
3.0150,-3.43553E-01
3.0160,-3.51814E-01
3.0170,-3.60030E-01
3.0180,-3.68199E-01
3.0190,-3.76320E-01
3.0200,-3.84392E-01
3.0210,-3.92415E-01
3.0220,-4.00388E-01
3.0230,-4.08310E-01
3.0240,-4.16179E-01
3.0250,-4.23996E-01
3.0260,-4.31759E-01
3.0270,-4.39467E-01
3.0280,-4.47120E-01
3.0290,-4.54716E-01
3.0300,-4.62256E-01
3.0310,-4.69737E-01
3.0320,-4.77161E-01
3.0330,-4.84524E-01
3.0340,-4.91828E-01
3.0350,-4.99071E-01
3.0360,-5.06253E-01
3.0370,-5.13372E-01
3.0380,-5.20428E-01
3.0390,-5.27421E-01
3.0400,-5.34350E-01
3.0410,-5.41213E-01
3.0420,-5.48012E-01
3.0430,-5.54743E-01
3.0440,-5.61409E-01
3.0450,-5.68006E-01
3.0460,-5.74536E-01
3.0470,-5.80997E-01
3.0480,-5.87389E-01
3.0490,-5.93711E-01
3.0500,-5.99963E-01
3.0510,-6.06144E-01
3.0520,-6.12254E-01
3.0530,-6.18292E-01
3.0540,-6.24257E-01
3.0550,-6.30150E-01
3.0560,-6.35969E-01
3.0570,-6.41715E-01
3.0580,-6.47387E-01
3.0590,-6.52983E-01
3.0600,-6.58505E-01
3.0610,-6.63951E-01
3.0620,-6.69321E-01
3.0630,-6.74615E-01
3.0640,-6.79833E-01
3.0650,-6.84973E-01
3.0660,-6.90036E-01
3.0670,-6.95021E-01
3.0680,-6.99928E-01
3.0690,-7.04756E-01
3.0700,-7.09506E-01
3.0710,-7.14177E-01
3.0720,-7.18768E-01
3.0730,-7.23280E-01
3.0740,-7.27712E-01
3.0750,-7.32064E-01
3.0760,-7.36336E-01
3.0770,-7.40527E-01
3.0780,-7.44637E-01
3.0790,-7.48666E-01
3.0800,-7.52614E-01
3.0810,-7.56480E-01
3.0820,-7.60265E-01
3.0830,-7.63968E-01
3.0840,-7.67589E-01
3.0850,-7.71128E-01
3.0860,-7.74584E-01
3.0870,-7.77959E-01
3.0880,-7.81251E-01
3.0890,-7.84460E-01
3.0900,-7.87586E-01
3.0910,-7.90630E-01
3.0920,-7.93591E-01
3.0930,-7.96469E-01
3.0940,-7.99265E-01
3.0950,-8.01977E-01
3.0960,-8.04606E-01
3.0970,-8.07152E-01
3.0980,-8.09614E-01
3.0990,-8.11994E-01
3.1000,-8.14291E-01
3.1010,-8.16504E-01
3.1020,-8.18635E-01
3.1030,-8.20682E-01
3.1040,-8.22646E-01
3.1050,-8.24528E-01
3.1060,-8.26326E-01
3.1070,-8.28041E-01
3.1080,-8.29674E-01
3.1090,-8.31224E-01
3.1100,-8.32692E-01
3.1110,-8.34076E-01
3.1120,-8.35379E-01
3.1130,-8.36599E-01
3.1140,-8.37737E-01
3.1150,-8.38793E-01
3.1160,-8.39766E-01
3.1170,-8.40659E-01
3.1180,-8.41469E-01
3.1190,-8.42198E-01
3.1200,-8.42846E-01
3.1210,-8.43412E-01
3.1220,-8.43898E-01
3.1230,-8.44303E-01
3.1240,-8.44628E-01
3.1250,-8.44872E-01
3.1260,-8.45036E-01
3.1270,-8.45120E-01
3.1280,-8.45124E-01
3.1290,-8.45049E-01
3.1300,-8.44895E-01
3.1310,-8.44661E-01
3.1320,-8.44349E-01
3.1330,-8.43959E-01
3.1340,-8.43490E-01
3.1350,-8.42944E-01
3.1360,-8.42320E-01
3.1370,-8.41619E-01
3.1380,-8.40840E-01
3.1390,-8.39985E-01
3.1400,-8.39054E-01
3.1410,-8.38046E-01
3.1420,-8.36962E-01
3.1430,-8.35803E-01
3.1440,-8.34569E-01
3.1450,-8.33260E-01
3.1460,-8.31877E-01
3.1470,-8.30420E-01
3.1480,-8.28888E-01
3.1490,-8.27284E-01
3.1500,-8.25606E-01
3.1510,-8.23855E-01
3.1520,-8.22032E-01
3.1530,-8.20138E-01
3.1540,-8.18171E-01
3.1550,-8.16134E-01
3.1560,-8.14025E-01
3.1570,-8.11846E-01
3.1580,-8.09598E-01
3.1590,-8.07279E-01
3.1600,-8.04892E-01
3.1610,-8.02435E-01
3.1620,-7.99910E-01
3.1630,-7.97318E-01
3.1640,-7.94657E-01
3.1650,-7.91930E-01
3.1660,-7.89136E-01
3.1670,-7.86276E-01
3.1680,-7.83349E-01
3.1690,-7.80358E-01
3.1700,-7.77302E-01
3.1710,-7.74181E-01
3.1720,-7.70996E-01
3.1730,-7.67747E-01
3.1740,-7.64436E-01
3.1750,-7.61061E-01
3.1760,-7.57625E-01
3.1770,-7.54127E-01
3.1780,-7.50567E-01
3.1790,-7.46947E-01
3.1800,-7.43267E-01
3.1810,-7.39526E-01
3.1820,-7.35727E-01
3.1830,-7.31868E-01
3.1840,-7.27951E-01
3.1850,-7.23977E-01
3.1860,-7.19945E-01
3.1870,-7.15855E-01
3.1880,-7.11710E-01
3.1890,-7.07509E-01
3.1900,-7.03252E-01
3.1910,-6.98940E-01
3.1920,-6.94574E-01
3.1930,-6.90154E-01
3.1940,-6.85681E-01
3.1950,-6.81154E-01
3.1960,-6.76575E-01
3.1970,-6.71945E-01
3.1980,-6.67263E-01
3.1990,-6.62530E-01
3.2000,-6.57747E-01
3.2010,-6.52914E-01
3.2020,-6.48032E-01
3.2030,-6.43100E-01
3.2040,-6.38121E-01
3.2050,-6.33094E-01
3.2060,-6.28020E-01
3.2070,-6.22899E-01
3.2080,-6.17731E-01
3.2090,-6.12518E-01
3.2100,-6.07260E-01
3.2110,-6.01958E-01
3.2120,-5.96611E-01
3.2130,-5.91221E-01
3.2140,-5.85787E-01
3.2150,-5.80311E-01
3.2160,-5.74794E-01
3.2170,-5.69234E-01
3.2180,-5.63634E-01
3.2190,-5.57993E-01
3.2200,-5.52313E-01
3.2210,-5.46593E-01
3.2220,-5.40834E-01
3.2230,-5.35037E-01
3.2240,-5.29202E-01
3.2250,-5.23330E-01
3.2260,-5.17421E-01
3.2270,-5.11476E-01
3.2280,-5.05496E-01
3.2290,-4.99480E-01
3.2300,-4.93430E-01
3.2310,-4.87345E-01
3.2320,-4.81227E-01
3.2330,-4.75076E-01
3.2340,-4.68893E-01
3.2350,-4.62677E-01
3.2360,-4.56430E-01
3.2370,-4.50152E-01
3.2380,-4.43843E-01
3.2390,-4.37505E-01
3.2400,-4.31137E-01
3.2410,-4.24741E-01
3.2420,-4.18316E-01
3.2430,-4.11863E-01
3.2440,-4.05383E-01
3.2450,-3.98876E-01
3.2460,-3.92343E-01
3.2470,-3.85784E-01
3.2480,-3.79199E-01
3.2490,-3.72590E-01
3.2500,-3.65957E-01
3.2510,-3.59300E-01
3.2520,-3.52619E-01
3.2530,-3.45916E-01
3.2540,-3.39191E-01
3.2550,-3.32444E-01
3.2560,-3.25675E-01
3.2570,-3.18886E-01
3.2580,-3.12077E-01
3.2590,-3.05248E-01
3.2600,-2.98399E-01
3.2610,-2.91532E-01
3.2620,-2.84647E-01
3.2630,-2.77744E-01
3.2640,-2.70823E-01
3.2650,-2.63886E-01
3.2660,-2.56932E-01
3.2670,-2.49963E-01
3.2680,-2.42978E-01
3.2690,-2.35978E-01
3.2700,-2.28964E-01
3.2710,-2.21935E-01
3.2720,-2.14894E-01
3.2730,-2.07839E-01
3.2740,-2.00772E-01
3.2750,-1.93692E-01
3.2760,-1.86601E-01
3.2770,-1.79499E-01
3.2780,-1.72386E-01
3.2790,-1.65263E-01
3.2800,-1.58130E-01
3.2810,-1.50988E-01
3.2820,-1.43837E-01
3.2830,-1.36678E-01
3.2840,-1.29510E-01
3.2850,-1.22335E-01
3.2860,-1.15153E-01
3.2870,-1.07964E-01
3.2880,-1.00769E-01
3.2890,-9.35681E-02
3.2900,-8.63618E-02
3.2910,-7.91507E-02
3.2920,-7.19350E-02
3.2930,-6.47152E-02
3.2940,-5.74918E-02
3.2950,-5.02651E-02
3.2960,-4.30355E-02
3.2970,-3.58036E-02
3.2980,-2.85697E-02
3.2990,-2.13342E-02
3.3000,-1.40975E-02
3.3010,-6.85996E-03
3.3020,3.77904E-04
3.3030,7.61575E-03
3.3040,1.48532E-02
3.3050,2.20898E-02
3.3060,2.93252E-02
3.3070,3.65590E-02
3.3080,4.37909E-02
3.3090,5.10204E-02
3.3100,5.82471E-02
3.3110,6.54707E-02
3.3120,7.26909E-02
3.3130,7.99071E-02
3.3140,8.71191E-02
3.3150,9.43265E-02
3.3160,1.01529E-01
3.3170,1.08726E-01
3.3180,1.15917E-01
3.3190,1.23103E-01
3.3200,1.30282E-01
3.3210,1.37454E-01
3.3220,1.44619E-01
3.3230,1.51777E-01
3.3240,1.58926E-01
3.3250,1.66068E-01
3.3260,1.73201E-01
3.3270,1.80326E-01
3.3280,1.87441E-01
3.3290,1.94547E-01
3.3300,2.01643E-01
3.3310,2.08729E-01
3.3320,2.15804E-01
3.3330,2.22869E-01
3.3340,2.29923E-01
3.3350,2.36965E-01
3.3360,2.43996E-01
3.3370,2.51014E-01
3.3380,2.58020E-01
3.3390,2.65014E-01
3.3400,2.71995E-01
3.3410,2.78962E-01
3.3420,2.85916E-01
3.3430,2.92857E-01
3.3440,2.99783E-01
3.3450,3.06695E-01
3.3460,3.13592E-01
3.3470,3.20474E-01
3.3480,3.27341E-01
3.3490,3.34193E-01
3.3500,3.41029E-01
3.3510,3.47849E-01
3.3520,3.54652E-01
3.3530,3.61439E-01
3.3540,3.68210E-01
3.3550,3.74963E-01
3.3560,3.81699E-01
3.3570,3.88417E-01
3.3580,3.95118E-01
3.3590,4.01800E-01
3.3600,4.08465E-01
3.3610,4.15110E-01
3.3620,4.21737E-01
3.3630,4.28345E-01
3.3640,4.34934E-01
3.3650,4.41503E-01
3.3660,4.48053E-01
3.3670,4.54582E-01
3.3680,4.61092E-01
3.3690,4.67581E-01
3.3700,4.74050E-01
3.3710,4.80498E-01
3.3720,4.86924E-01
3.3730,4.93330E-01
3.3740,4.99714E-01
3.3750,5.06077E-01
3.3760,5.12418E-01
3.3770,5.18737E-01
3.3780,5.25033E-01
3.3790,5.31308E-01
3.3800,5.37559E-01
3.3810,5.43788E-01
3.3820,5.49994E-01
3.3830,5.56177E-01
3.3840,5.62336E-01
3.3850,5.68472E-01
3.3860,5.74585E-01
3.3870,5.80673E-01
3.3880,5.86738E-01
3.3890,5.92778E-01
3.3900,5.98794E-01
3.3910,6.04786E-01
3.3920,6.10753E-01
3.3930,6.16695E-01
3.3940,6.22612E-01
3.3950,6.28504E-01
3.3960,6.34371E-01
3.3970,6.40213E-01
3.3980,6.46029E-01
3.3990,6.51819E-01
3.4000,6.57583E-01
3.4010,6.63322E-01
3.4020,6.69034E-01
3.4030,6.74720E-01
3.4040,6.80380E-01
3.4050,6.86013E-01
3.4060,6.91620E-01
3.4070,6.97200E-01
3.4080,7.02753E-01
3.4090,7.08279E-01
3.4100,7.13778E-01
3.4110,7.19250E-01
3.4120,7.24695E-01
3.4130,7.30112E-01
3.4140,7.35502E-01
3.4150,7.40864E-01
3.4160,7.46198E-01
3.4170,7.51505E-01
3.4180,7.56784E-01
3.4190,7.62034E-01
3.4200,7.67257E-01
3.4210,7.72451E-01
3.4220,7.77617E-01
3.4230,7.82755E-01
3.4240,7.87864E-01
3.4250,7.92945E-01
3.4260,7.97997E-01
3.4270,8.03021E-01
3.4280,8.08016E-01
3.4290,8.12982E-01
3.4300,8.17919E-01
3.4310,8.22827E-01
3.4320,8.27706E-01
3.4330,8.32556E-01
3.4340,8.37377E-01
3.4350,8.42168E-01
3.4360,8.46930E-01
3.4370,8.51663E-01
3.4380,8.56367E-01
3.4390,8.61041E-01
3.4400,8.65686E-01
3.4410,8.70301E-01
3.4420,8.74886E-01
3.4430,8.79442E-01
3.4440,8.83968E-01
3.4450,8.88465E-01
3.4460,8.92931E-01
3.4470,8.97368E-01
3.4480,9.01775E-01
3.4490,9.06153E-01
3.4500,9.10500E-01
3.4510,9.14817E-01
3.4520,9.19105E-01
3.4530,9.23362E-01
3.4540,9.27590E-01
3.4550,9.31787E-01
3.4560,9.35954E-01
3.4570,9.40092E-01
3.4580,9.44199E-01
3.4590,9.48276E-01
3.4600,9.52323E-01
3.4610,9.56340E-01
3.4620,9.60327E-01
3.4630,9.64283E-01
3.4640,9.68209E-01
3.4650,9.72106E-01
3.4660,9.75972E-01
3.4670,9.79808E-01
3.4680,9.83613E-01
3.4690,9.87389E-01
3.4700,9.91134E-01
3.4710,9.94849E-01
3.4720,9.98534E-01
3.4730,1.00219E+00
3.4740,1.00581E+00
3.4750,1.00941E+00
3.4760,1.01297E+00
3.4770,1.01651E+00
3.4780,1.02001E+00
3.4790,1.02349E+00
3.4800,1.02693E+00
3.4810,1.03034E+00
3.4820,1.03373E+00
3.4830,1.03708E+00
3.4840,1.04041E+00
3.4850,1.04370E+00
3.4860,1.04696E+00
3.4870,1.05020E+00
3.4880,1.05340E+00
3.4890,1.05658E+00
3.4900,1.05972E+00
3.4910,1.06283E+00
3.4920,1.06592E+00
3.4930,1.06897E+00
3.4940,1.07200E+00
3.4950,1.07500E+00
3.4960,1.07796E+00
3.4970,1.08090E+00
3.4980,1.08381E+00
3.4990,1.08668E+00
3.5000,1.08953E+00
3.5010,1.09235E+00
3.5020,1.09514E+00
3.5030,1.09790E+00
3.5040,1.10063E+00
3.5050,1.10333E+00
3.5060,1.10600E+00
3.5070,1.10864E+00
3.5080,1.11126E+00
3.5090,1.11384E+00
3.5100,1.11640E+00
3.5110,1.11893E+00
3.5120,1.12142E+00
3.5130,1.12389E+00
3.5140,1.12633E+00
3.5150,1.12874E+00
3.5160,1.13113E+00
3.5170,1.13348E+00
3.5180,1.13581E+00
3.5190,1.13811E+00
3.5200,1.14037E+00
3.5210,1.14261E+00
3.5220,1.14483E+00
3.5230,1.14701E+00
3.5240,1.14917E+00
3.5250,1.15130E+00
3.5260,1.15339E+00
3.5270,1.15547E+00
3.5280,1.15751E+00
3.5290,1.15953E+00
3.5300,1.16152E+00
3.5310,1.16348E+00
3.5320,1.16541E+00
3.5330,1.16732E+00
3.5340,1.16919E+00
3.5350,1.17104E+00
3.5360,1.17287E+00
3.5370,1.17466E+00
3.5380,1.17643E+00
3.5390,1.17818E+00
3.5400,1.17989E+00
3.5410,1.18158E+00
3.5420,1.18324E+00
3.5430,1.18488E+00
3.5440,1.18648E+00
3.5450,1.18806E+00
3.5460,1.18962E+00
3.5470,1.19115E+00
3.5480,1.19265E+00
3.5490,1.19413E+00
3.5500,1.19558E+00
3.5510,1.19700E+00
3.5520,1.19840E+00
3.5530,1.19977E+00
3.5540,1.20112E+00
3.5550,1.20244E+00
3.5560,1.20373E+00
3.5570,1.20500E+00
3.5580,1.20624E+00
3.5590,1.20746E+00
3.5600,1.20865E+00
3.5610,1.20982E+00
3.5620,1.21096E+00
3.5630,1.21208E+00
3.5640,1.21317E+00
3.5650,1.21424E+00
3.5660,1.21529E+00
3.5670,1.21630E+00
3.5680,1.21730E+00
3.5690,1.21827E+00
3.5700,1.21921E+00
3.5710,1.22013E+00
3.5720,1.22103E+00
3.5730,1.22190E+00
3.5740,1.22275E+00
3.5750,1.22358E+00
3.5760,1.22438E+00
3.5770,1.22516E+00
3.5780,1.22591E+00
3.5790,1.22664E+00
3.5800,1.22735E+00
3.5810,1.22803E+00
3.5820,1.22869E+00
3.5830,1.22933E+00
3.5840,1.22994E+00
3.5850,1.23053E+00
3.5860,1.23110E+00
3.5870,1.23165E+00
3.5880,1.23217E+00
3.5890,1.23267E+00
3.5900,1.23315E+00
3.5910,1.23361E+00
3.5920,1.23404E+00
3.5930,1.23446E+00
3.5940,1.23485E+00
3.5950,1.23521E+00
3.5960,1.23556E+00
3.5970,1.23588E+00
3.5980,1.23619E+00
3.5990,1.23647E+00
3.6000,1.23673E+00
3.6010,1.23697E+00
3.6020,1.23719E+00
3.6030,1.23738E+00
3.6040,1.23756E+00
3.6050,1.23772E+00
3.6060,1.23785E+00
3.6070,1.23796E+00
3.6080,1.23806E+00
3.6090,1.23813E+00
3.6100,1.23818E+00
3.6110,1.23822E+00
3.6120,1.23823E+00
3.6130,1.23822E+00
3.6140,1.23819E+00
3.6150,1.23814E+00
3.6160,1.23808E+00
3.6170,1.23799E+00
3.6180,1.23788E+00
3.6190,1.23776E+00
3.6200,1.23761E+00
3.6210,1.23745E+00
3.6220,1.23727E+00
3.6230,1.23707E+00
3.6240,1.23684E+00
3.6250,1.23660E+00
3.6260,1.23635E+00
3.6270,1.23607E+00
3.6280,1.23577E+00
3.6290,1.23546E+00
3.6300,1.23513E+00
3.6310,1.23478E+00
3.6320,1.23441E+00
3.6330,1.23403E+00
3.6340,1.23362E+00
3.6350,1.23320E+00
3.6360,1.23276E+00
3.6370,1.23231E+00
3.6380,1.23183E+00
3.6390,1.23134E+00
3.6400,1.23083E+00
3.6410,1.23031E+00
3.6420,1.22977E+00
3.6430,1.22921E+00
3.6440,1.22863E+00
3.6450,1.22804E+00
3.6460,1.22743E+00
3.6470,1.22681E+00
3.6480,1.22617E+00
3.6490,1.22551E+00
3.6500,1.22483E+00
3.6510,1.22414E+00
3.6520,1.22344E+00
3.6530,1.22272E+00
3.6540,1.22198E+00
3.6550,1.22123E+00
3.6560,1.22046E+00
3.6570,1.21968E+00
3.6580,1.21888E+00
3.6590,1.21806E+00
3.6600,1.21723E+00
3.6610,1.21639E+00
3.6620,1.21553E+00
3.6630,1.21466E+00
3.6640,1.21377E+00
3.6650,1.21287E+00
3.6660,1.21195E+00
3.6670,1.21102E+00
3.6680,1.21007E+00
3.6690,1.20911E+00
3.6700,1.20814E+00
3.6710,1.20715E+00
3.6720,1.20615E+00
3.6730,1.20513E+00
3.6740,1.20410E+00
3.6750,1.20306E+00
3.6760,1.20200E+00
3.6770,1.20093E+00
3.6780,1.19985E+00
3.6790,1.19875E+00
3.6800,1.19764E+00
3.6810,1.19652E+00
3.6820,1.19539E+00
3.6830,1.19424E+00
3.6840,1.19308E+00
3.6850,1.19191E+00
3.6860,1.19072E+00
3.6870,1.18952E+00
3.6880,1.18831E+00
3.6890,1.18709E+00
3.6900,1.18586E+00
3.6910,1.18461E+00
3.6920,1.18335E+00
3.6930,1.18208E+00
3.6940,1.18080E+00
3.6950,1.17951E+00
3.6960,1.17820E+00
3.6970,1.17689E+00
3.6980,1.17556E+00
3.6990,1.17422E+00
3.7000,1.17287E+00
3.7010,1.17151E+00
3.7020,1.17014E+00
3.7030,1.16876E+00
3.7040,1.16736E+00
3.7050,1.16596E+00
3.7060,1.16454E+00
3.7070,1.16312E+00
3.7080,1.16168E+00
3.7090,1.16024E+00
3.7100,1.15878E+00
3.7110,1.15732E+00
3.7120,1.15584E+00
3.7130,1.15436E+00
3.7140,1.15286E+00
3.7150,1.15136E+00
3.7160,1.14984E+00
3.7170,1.14832E+00
3.7180,1.14678E+00
3.7190,1.14524E+00
3.7200,1.14369E+00
3.7210,1.14213E+00
3.7220,1.14056E+00
3.7230,1.13898E+00
3.7240,1.13739E+00
3.7250,1.13579E+00
3.7260,1.13418E+00
3.7270,1.13257E+00
3.7280,1.13094E+00
3.7290,1.12931E+00
3.7300,1.12767E+00
3.7310,1.12602E+00
3.7320,1.12437E+00
3.7330,1.12270E+00
3.7340,1.12103E+00
3.7350,1.11935E+00
3.7360,1.11766E+00
3.7370,1.11596E+00
3.7380,1.11426E+00
3.7390,1.11254E+00
3.7400,1.11082E+00
3.7410,1.10910E+00
3.7420,1.10736E+00
3.7430,1.10562E+00
3.7440,1.10387E+00
3.7450,1.10211E+00
3.7460,1.10035E+00
3.7470,1.09858E+00
3.7480,1.09680E+00
3.7490,1.09502E+00
3.7500,1.09323E+00
3.7510,1.09143E+00
3.7520,1.08963E+00
3.7530,1.08782E+00
3.7540,1.08600E+00
3.7550,1.08417E+00
3.7560,1.08234E+00
3.7570,1.08051E+00
3.7580,1.07867E+00
3.7590,1.07682E+00
3.7600,1.07496E+00
3.7610,1.07310E+00
3.7620,1.07124E+00
3.7630,1.06936E+00
3.7640,1.06749E+00
3.7650,1.06560E+00
3.7660,1.06372E+00
3.7670,1.06182E+00
3.7680,1.05992E+00
3.7690,1.05802E+00
3.7700,1.05611E+00
3.7710,1.05419E+00
3.7720,1.05227E+00
3.7730,1.05035E+00
3.7740,1.04841E+00
3.7750,1.04648E+00
3.7760,1.04454E+00
3.7770,1.04259E+00
3.7780,1.04064E+00
3.7790,1.03869E+00
3.7800,1.03673E+00
3.7810,1.03477E+00
3.7820,1.03280E+00
3.7830,1.03083E+00
3.7840,1.02885E+00
3.7850,1.02687E+00
3.7860,1.02489E+00
3.7870,1.02290E+00
3.7880,1.02091E+00
3.7890,1.01891E+00
3.7900,1.01691E+00
3.7910,1.01491E+00
3.7920,1.01290E+00
3.7930,1.01089E+00
3.7940,1.00887E+00
3.7950,1.00685E+00
3.7960,1.00483E+00
3.7970,1.00281E+00
3.7980,1.00078E+00
3.7990,9.98744E-01
3.8000,9.96708E-01
3.8010,9.94670E-01
3.8020,9.92628E-01
3.8030,9.90583E-01
3.8040,9.88535E-01
3.8050,9.86484E-01
3.8060,9.84431E-01
3.8070,9.82374E-01
3.8080,9.80315E-01
3.8090,9.78253E-01
3.8100,9.76189E-01
3.8110,9.74122E-01
3.8120,9.72052E-01
3.8130,9.69980E-01
3.8140,9.67906E-01
3.8150,9.65829E-01
3.8160,9.63750E-01
3.8170,9.61669E-01
3.8180,9.59586E-01
3.8190,9.57500E-01
3.8200,9.55412E-01
3.8210,9.53323E-01
3.8220,9.51231E-01
3.8230,9.49138E-01
3.8240,9.47043E-01
3.8250,9.44946E-01
3.8260,9.42847E-01
3.8270,9.40747E-01
3.8280,9.38645E-01
3.8290,9.36541E-01
3.8300,9.34436E-01
3.8310,9.32329E-01
3.8320,9.30221E-01
3.8330,9.28112E-01
3.8340,9.26001E-01
3.8350,9.23889E-01
3.8360,9.21776E-01
3.8370,9.19662E-01
3.8380,9.17546E-01
3.8390,9.15430E-01
3.8400,9.13312E-01
3.8410,9.11194E-01
3.8420,9.09074E-01
3.8430,9.06954E-01
3.8440,9.04833E-01
3.8450,9.02711E-01
3.8460,9.00589E-01
3.8470,8.98465E-01
3.8480,8.96342E-01
3.8490,8.94217E-01
3.8500,8.92092E-01
3.8510,8.89967E-01
3.8520,8.87841E-01
3.8530,8.85714E-01
3.8540,8.83588E-01
3.8550,8.81461E-01
3.8560,8.79333E-01
3.8570,8.77206E-01
3.8580,8.75078E-01
3.8590,8.72950E-01
3.8600,8.70822E-01
3.8610,8.68694E-01
3.8620,8.66566E-01
3.8630,8.64438E-01
3.8640,8.62311E-01
3.8650,8.60183E-01
3.8660,8.58055E-01
3.8670,8.55928E-01
3.8680,8.53801E-01
3.8690,8.51674E-01
3.8700,8.49547E-01
3.8710,8.47421E-01
3.8720,8.45295E-01
3.8730,8.43170E-01
3.8740,8.41045E-01
3.8750,8.38920E-01
3.8760,8.36796E-01
3.8770,8.34673E-01
3.8780,8.32550E-01
3.8790,8.30428E-01
3.8800,8.28307E-01
3.8810,8.26187E-01
3.8820,8.24067E-01
3.8830,8.21948E-01
3.8840,8.19830E-01
3.8850,8.17712E-01
3.8860,8.15596E-01
3.8870,8.13481E-01
3.8880,8.11366E-01
3.8890,8.09253E-01
3.8900,8.07141E-01
3.8910,8.05029E-01
3.8920,8.02919E-01
3.8930,8.00810E-01
3.8940,7.98703E-01
3.8950,7.96596E-01
3.8960,7.94491E-01
3.8970,7.92387E-01
3.8980,7.90284E-01
3.8990,7.88183E-01
3.9000,7.86083E-01
3.9010,7.83985E-01
3.9020,7.81887E-01
3.9030,7.79792E-01
3.9040,7.77698E-01
3.9050,7.75605E-01
3.9060,7.73514E-01
3.9070,7.71425E-01
3.9080,7.69337E-01
3.9090,7.67251E-01
3.9100,7.65167E-01
3.9110,7.63084E-01
3.9120,7.61003E-01
3.9130,7.58924E-01
3.9140,7.56847E-01
3.9150,7.54771E-01
3.9160,7.52697E-01
3.9170,7.50626E-01
3.9180,7.48556E-01
3.9190,7.46488E-01
3.9200,7.44422E-01
3.9210,7.42358E-01
3.9220,7.40296E-01
3.9230,7.38236E-01
3.9240,7.36178E-01
3.9250,7.34122E-01
3.9260,7.32069E-01
3.9270,7.30017E-01
3.9280,7.27968E-01
3.9290,7.25921E-01
3.9300,7.23876E-01
3.9310,7.21833E-01
3.9320,7.19793E-01
3.9330,7.17755E-01
3.9340,7.15719E-01
3.9350,7.13685E-01
3.9360,7.11654E-01
3.9370,7.09625E-01
3.9380,7.07599E-01
3.9390,7.05575E-01
3.9400,7.03554E-01
3.9410,7.01535E-01
3.9420,6.99518E-01
3.9430,6.97504E-01
3.9440,6.95493E-01
3.9450,6.93484E-01
3.9460,6.91478E-01
3.9470,6.89474E-01
3.9480,6.87473E-01
3.9490,6.85474E-01
3.9500,6.83478E-01
3.9510,6.81485E-01
3.9520,6.79495E-01
3.9530,6.77507E-01
3.9540,6.75522E-01
3.9550,6.73540E-01
3.9560,6.71560E-01
3.9570,6.69583E-01
3.9580,6.67610E-01
3.9590,6.65639E-01
3.9600,6.63670E-01
3.9610,6.61705E-01
3.9620,6.59742E-01
3.9630,6.57783E-01
3.9640,6.55826E-01
3.9650,6.53872E-01
3.9660,6.51922E-01
3.9670,6.49974E-01
3.9680,6.48029E-01
3.9690,6.46087E-01
3.9700,6.44148E-01
3.9710,6.42212E-01
3.9720,6.40280E-01
3.9730,6.38350E-01
3.9740,6.36423E-01
3.9750,6.34500E-01
3.9760,6.32579E-01
3.9770,6.30662E-01
3.9780,6.28747E-01
3.9790,6.26836E-01
3.9800,6.24928E-01
3.9810,6.23024E-01
3.9820,6.21122E-01
3.9830,6.19224E-01
3.9840,6.17329E-01
3.9850,6.15437E-01
3.9860,6.13548E-01
3.9870,6.11663E-01
3.9880,6.09780E-01
3.9890,6.07901E-01
3.9900,6.06026E-01
3.9910,6.04154E-01
3.9920,6.02285E-01
3.9930,6.00419E-01
3.9940,5.98557E-01
3.9950,5.96698E-01
3.9960,5.94842E-01
3.9970,5.92990E-01
3.9980,5.91141E-01
3.9990,5.89295E-01
4.0000,5.87453E-01
4.0010,5.85615E-01
4.0020,5.83780E-01
4.0030,5.81948E-01
4.0040,5.80119E-01
4.0050,5.78295E-01
4.0060,5.76473E-01
4.0070,5.74655E-01
4.0080,5.72841E-01
4.0090,5.71030E-01
4.0100,5.69222E-01
4.0110,5.67418E-01
4.0120,5.65618E-01
4.0130,5.63821E-01
4.0140,5.62028E-01
4.0150,5.60238E-01
4.0160,5.58452E-01
4.0170,5.56669E-01
4.0180,5.54890E-01
4.0190,5.53114E-01
4.0200,5.51342E-01
4.0210,5.49574E-01
4.0220,5.47809E-01
4.0230,5.46048E-01
4.0240,5.44290E-01
4.0250,5.42536E-01
4.0260,5.40786E-01
4.0270,5.39040E-01
4.0280,5.37296E-01
4.0290,5.35557E-01
4.0300,5.33821E-01
4.0310,5.32089E-01
4.0320,5.30361E-01
4.0330,5.28636E-01
4.0340,5.26915E-01
4.0350,5.25198E-01
4.0360,5.23484E-01
4.0370,5.21774E-01
4.0380,5.20068E-01
4.0390,5.18365E-01
4.0400,5.16667E-01
4.0410,5.14972E-01
4.0420,5.13280E-01
4.0430,5.11592E-01
4.0440,5.09909E-01
4.0450,5.08228E-01
4.0460,5.06552E-01
4.0470,5.04879E-01
4.0480,5.03210E-01
4.0490,5.01545E-01
4.0500,4.99883E-01
4.0510,4.98226E-01
4.0520,4.96572E-01
4.0530,4.94922E-01
4.0540,4.93275E-01
4.0550,4.91633E-01
4.0560,4.89994E-01
4.0570,4.88359E-01
4.0580,4.86727E-01
4.0590,4.85100E-01
4.0600,4.83476E-01
4.0610,4.81856E-01
4.0620,4.80240E-01
4.0630,4.78628E-01
4.0640,4.77019E-01
4.0650,4.75415E-01
4.0660,4.73814E-01
4.0670,4.72216E-01
4.0680,4.70623E-01
4.0690,4.69034E-01
4.0700,4.67448E-01
4.0710,4.65866E-01
4.0720,4.64288E-01
4.0730,4.62714E-01
4.0740,4.61143E-01
4.0750,4.59577E-01
4.0760,4.58014E-01
4.0770,4.56455E-01
4.0780,4.54900E-01
4.0790,4.53348E-01
4.0800,4.51801E-01
4.0810,4.50257E-01
4.0820,4.48717E-01
4.0830,4.47181E-01
4.0840,4.45649E-01
4.0850,4.44121E-01
4.0860,4.42596E-01
4.0870,4.41075E-01
4.0880,4.39559E-01
4.0890,4.38045E-01
4.0900,4.36536E-01
4.0910,4.35031E-01
4.0920,4.33529E-01
4.0930,4.32031E-01
4.0940,4.30538E-01
4.0950,4.29047E-01
4.0960,4.27561E-01
4.0970,4.26079E-01
4.0980,4.24600E-01
4.0990,4.23125E-01
4.1000,4.21654E-01
4.1010,4.20187E-01
4.1020,4.18724E-01
4.1030,4.17264E-01
4.1040,4.15808E-01
4.1050,4.14356E-01
4.1060,4.12908E-01
4.1070,4.11464E-01
4.1080,4.10024E-01
4.1090,4.08587E-01
4.1100,4.07154E-01
4.1110,4.05725E-01
4.1120,4.04300E-01
4.1130,4.02878E-01
4.1140,4.01461E-01
4.1150,4.00047E-01
4.1160,3.98637E-01
4.1170,3.97231E-01
4.1180,3.95828E-01
4.1190,3.94429E-01
4.1200,3.93035E-01
4.1210,3.91643E-01
4.1220,3.90256E-01
4.1230,3.88873E-01
4.1240,3.87493E-01
4.1250,3.86117E-01
4.1260,3.84745E-01
4.1270,3.83376E-01
4.1280,3.82012E-01
4.1290,3.80651E-01
4.1300,3.79294E-01
4.1310,3.77940E-01
4.1320,3.76591E-01
4.1330,3.75245E-01
4.1340,3.73903E-01
4.1350,3.72564E-01
4.1360,3.71230E-01
4.1370,3.69899E-01
4.1380,3.68572E-01
4.1390,3.67248E-01
4.1400,3.65929E-01
4.1410,3.64613E-01
4.1420,3.63300E-01
4.1430,3.61992E-01
4.1440,3.60687E-01
4.1450,3.59386E-01
4.1460,3.58089E-01
4.1470,3.56795E-01
4.1480,3.55505E-01
4.1490,3.54219E-01
4.1500,3.52936E-01
4.1510,3.51657E-01
4.1520,3.50382E-01
4.1530,3.49110E-01
4.1540,3.47843E-01
4.1550,3.46578E-01
4.1560,3.45318E-01
4.1570,3.44061E-01
4.1580,3.42808E-01
4.1590,3.41558E-01
4.1600,3.40312E-01
4.1610,3.39070E-01
4.1620,3.37832E-01
4.1630,3.36597E-01
4.1640,3.35365E-01
4.1650,3.34137E-01
4.1660,3.32913E-01
4.1670,3.31693E-01
4.1680,3.30476E-01
4.1690,3.29263E-01
4.1700,3.28053E-01
4.1710,3.26847E-01
4.1720,3.25645E-01
4.1730,3.24446E-01
4.1740,3.23250E-01
4.1750,3.22059E-01
4.1760,3.20871E-01
4.1770,3.19686E-01
4.1780,3.18505E-01
4.1790,3.17327E-01
4.1800,3.16154E-01
4.1810,3.14983E-01
4.1820,3.13816E-01
4.1830,3.12653E-01
4.1840,3.11493E-01
4.1850,3.10337E-01
4.1860,3.09184E-01
4.1870,3.08035E-01
4.1880,3.06889E-01
4.1890,3.05747E-01
4.1900,3.04609E-01
4.1910,3.03473E-01
4.1920,3.02342E-01
4.1930,3.01213E-01
4.1940,3.00089E-01
4.1950,2.98967E-01
4.1960,2.97850E-01
4.1970,2.96735E-01
4.1980,2.95624E-01
4.1990,2.94517E-01
4.2000,2.93413E-01
4.2010,2.92312E-01
4.2020,2.91215E-01
4.2030,2.90121E-01
4.2040,2.89031E-01
4.2050,2.87944E-01
4.2060,2.86860E-01
4.2070,2.85780E-01
4.2080,2.84704E-01
4.2090,2.83630E-01
4.2100,2.82560E-01
4.2110,2.81494E-01
4.2120,2.80430E-01
4.2130,2.79370E-01
4.2140,2.78314E-01
4.2150,2.77261E-01
4.2160,2.76211E-01
4.2170,2.75165E-01
4.2180,2.74121E-01
4.2190,2.73082E-01
4.2200,2.72045E-01
4.2210,2.71012E-01
4.2220,2.69982E-01
4.2230,2.68955E-01
4.2240,2.67932E-01
4.2250,2.66912E-01
4.2260,2.65895E-01
4.2270,2.64882E-01
4.2280,2.63872E-01
4.2290,2.62865E-01
4.2300,2.61861E-01
4.2310,2.60860E-01
4.2320,2.59863E-01
4.2330,2.58869E-01
4.2340,2.57878E-01
4.2350,2.56891E-01
4.2360,2.55907E-01
4.2370,2.54925E-01
4.2380,2.53948E-01
4.2390,2.52973E-01
4.2400,2.52001E-01
4.2410,2.51033E-01
4.2420,2.50068E-01
4.2430,2.49106E-01
4.2440,2.48147E-01
4.2450,2.47191E-01
4.2460,2.46239E-01
4.2470,2.45289E-01
4.2480,2.44343E-01
4.2490,2.43400E-01
4.2500,2.42460E-01
4.2510,2.41523E-01
4.2520,2.40589E-01
4.2530,2.39658E-01
4.2540,2.38731E-01
4.2550,2.37806E-01
4.2560,2.36885E-01
4.2570,2.35966E-01
4.2580,2.35051E-01
4.2590,2.34139E-01
4.2600,2.33229E-01
4.2610,2.32323E-01
4.2620,2.31420E-01
4.2630,2.30520E-01
4.2640,2.29623E-01
4.2650,2.28729E-01
4.2660,2.27838E-01
4.2670,2.26950E-01
4.2680,2.26065E-01
4.2690,2.25183E-01
4.2700,2.24303E-01
4.2710,2.23427E-01
4.2720,2.22554E-01
4.2730,2.21684E-01
4.2740,2.20817E-01
4.2750,2.19952E-01
4.2760,2.19091E-01
4.2770,2.18233E-01
4.2780,2.17377E-01
4.2790,2.16524E-01
4.2800,2.15675E-01
4.2810,2.14828E-01
4.2820,2.13984E-01
4.2830,2.13143E-01
4.2840,2.12305E-01
4.2850,2.11470E-01
4.2860,2.10637E-01
4.2870,2.09808E-01
4.2880,2.08981E-01
4.2890,2.08158E-01
4.2900,2.07337E-01
4.2910,2.06518E-01
4.2920,2.05703E-01
4.2930,2.04891E-01
4.2940,2.04081E-01
4.2950,2.03274E-01
4.2960,2.02470E-01
4.2970,2.01669E-01
4.2980,2.00870E-01
4.2990,2.00075E-01
4.3000,1.99282E-01
4.3010,1.98491E-01
4.3020,1.97704E-01
4.3030,1.96919E-01
4.3040,1.96137E-01
4.3050,1.95358E-01
4.3060,1.94582E-01
4.3070,1.93808E-01
4.3080,1.93037E-01
4.3090,1.92269E-01
4.3100,1.91503E-01
4.3110,1.90740E-01
4.3120,1.89980E-01
4.3130,1.89222E-01
4.3140,1.88467E-01
4.3150,1.87715E-01
4.3160,1.86965E-01
4.3170,1.86218E-01
4.3180,1.85474E-01
4.3190,1.84732E-01
4.3200,1.83993E-01
4.3210,1.83257E-01
4.3220,1.82523E-01
4.3230,1.81792E-01
4.3240,1.81063E-01
4.3250,1.80337E-01
4.3260,1.79614E-01
4.3270,1.78893E-01
4.3280,1.78175E-01
4.3290,1.77459E-01
4.3300,1.76746E-01
4.3310,1.76035E-01
4.3320,1.75327E-01
4.3330,1.74622E-01
4.3340,1.73919E-01
4.3350,1.73218E-01
4.3360,1.72520E-01
4.3370,1.71825E-01
4.3380,1.71132E-01
4.3390,1.70442E-01
4.3400,1.69754E-01
4.3410,1.69068E-01
4.3420,1.68385E-01
4.3430,1.67705E-01
4.3440,1.67026E-01
4.3450,1.66351E-01
4.3460,1.65678E-01
4.3470,1.65007E-01
4.3480,1.64339E-01
4.3490,1.63673E-01
4.3500,1.63009E-01
4.3510,1.62348E-01
4.3520,1.61690E-01
4.3530,1.61033E-01
4.3540,1.60379E-01
4.3550,1.59728E-01
4.3560,1.59079E-01
4.3570,1.58432E-01
4.3580,1.57788E-01
4.3590,1.57146E-01
4.3600,1.56506E-01
4.3610,1.55869E-01
4.3620,1.55234E-01
4.3630,1.54601E-01
4.3640,1.53971E-01
4.3650,1.53343E-01
4.3660,1.52717E-01
4.3670,1.52094E-01
4.3680,1.51472E-01
4.3690,1.50854E-01
4.3700,1.50237E-01
4.3710,1.49623E-01
4.3720,1.49011E-01
4.3730,1.48401E-01
4.3740,1.47793E-01
4.3750,1.47188E-01
4.3760,1.46585E-01
4.3770,1.45984E-01
4.3780,1.45386E-01
4.3790,1.44790E-01
4.3800,1.44195E-01
4.3810,1.43604E-01
4.3820,1.43014E-01
4.3830,1.42426E-01
4.3840,1.41841E-01
4.3850,1.41258E-01
4.3860,1.40677E-01
4.3870,1.40098E-01
4.3880,1.39521E-01
4.3890,1.38947E-01
4.3900,1.38375E-01
4.3910,1.37804E-01
4.3920,1.37236E-01
4.3930,1.36670E-01
4.3940,1.36107E-01
4.3950,1.35545E-01
4.3960,1.34985E-01
4.3970,1.34428E-01
4.3980,1.33872E-01
4.3990,1.33319E-01
4.4000,1.32768E-01
4.4010,1.32219E-01
4.4020,1.31672E-01
4.4030,1.31127E-01
4.4040,1.30584E-01
4.4050,1.30043E-01
4.4060,1.29504E-01
4.4070,1.28967E-01
4.4080,1.28432E-01
4.4090,1.27899E-01
4.4100,1.27369E-01
4.4110,1.26840E-01
4.4120,1.26313E-01
4.4130,1.25788E-01
4.4140,1.25266E-01
4.4150,1.24745E-01
4.4160,1.24226E-01
4.4170,1.23709E-01
4.4180,1.23194E-01
4.4190,1.22682E-01
4.4200,1.22171E-01
4.4210,1.21662E-01
4.4220,1.21155E-01
4.4230,1.20649E-01
4.4240,1.20146E-01
4.4250,1.19645E-01
4.4260,1.19146E-01
4.4270,1.18648E-01
4.4280,1.18153E-01
4.4290,1.17659E-01
4.4300,1.17167E-01
4.4310,1.16678E-01
4.4320,1.16190E-01
4.4330,1.15704E-01
4.4340,1.15219E-01
4.4350,1.14737E-01
4.4360,1.14256E-01
4.4370,1.13778E-01
4.4380,1.13301E-01
4.4390,1.12826E-01
4.4400,1.12353E-01
4.4410,1.11882E-01
4.4420,1.11412E-01
4.4430,1.10944E-01
4.4440,1.10479E-01
4.4450,1.10015E-01
4.4460,1.09552E-01
4.4470,1.09092E-01
4.4480,1.08633E-01
4.4490,1.08176E-01
4.4500,1.07721E-01
4.4510,1.07268E-01
4.4520,1.06816E-01
4.4530,1.06366E-01
4.4540,1.05918E-01
4.4550,1.05472E-01
4.4560,1.05027E-01
4.4570,1.04584E-01
4.4580,1.04143E-01
4.4590,1.03704E-01
4.4600,1.03266E-01
4.4610,1.02830E-01
4.4620,1.02395E-01
4.4630,1.01963E-01
4.4640,1.01532E-01
4.4650,1.01103E-01
4.4660,1.00675E-01
4.4670,1.00249E-01
4.4680,9.98249E-02
4.4690,9.94023E-02
4.4700,9.89814E-02
4.4710,9.85621E-02
4.4720,9.81445E-02
4.4730,9.77285E-02
4.4740,9.73142E-02
4.4750,9.69015E-02
4.4760,9.64904E-02
4.4770,9.60809E-02
4.4780,9.56730E-02
4.4790,9.52668E-02
4.4800,9.48621E-02
4.4810,9.44591E-02
4.4820,9.40576E-02
4.4830,9.36577E-02
4.4840,9.32594E-02
4.4850,9.28627E-02
4.4860,9.24675E-02
4.4870,9.20739E-02
4.4880,9.16819E-02
4.4890,9.12914E-02
4.4900,9.09025E-02
4.4910,9.05151E-02
4.4920,9.01292E-02
4.4930,8.97449E-02
4.4940,8.93621E-02
4.4950,8.89808E-02
4.4960,8.86011E-02
4.4970,8.82228E-02
4.4980,8.78460E-02
4.4990,8.74708E-02
4.5000,8.70970E-02
4.5010,8.67248E-02
4.5020,8.63540E-02
4.5030,8.59847E-02
4.5040,8.56168E-02
4.5050,8.52505E-02
4.5060,8.48856E-02
4.5070,8.45221E-02
4.5080,8.41601E-02
4.5090,8.37996E-02
4.5100,8.34405E-02
4.5110,8.30828E-02
4.5120,8.27266E-02
4.5130,8.23718E-02
4.5140,8.20184E-02
4.5150,8.16664E-02
4.5160,8.13159E-02
4.5170,8.09667E-02
4.5180,8.06190E-02
4.5190,8.02726E-02
4.5200,7.99277E-02
4.5210,7.95841E-02
4.5220,7.92419E-02
4.5230,7.89011E-02
4.5240,7.85616E-02
4.5250,7.82236E-02
4.5260,7.78869E-02
4.5270,7.75515E-02
4.5280,7.72175E-02
4.5290,7.68849E-02
4.5300,7.65536E-02
4.5310,7.62236E-02
4.5320,7.58950E-02
4.5330,7.55676E-02
4.5340,7.52417E-02
4.5350,7.49170E-02
4.5360,7.45936E-02
4.5370,7.42716E-02
4.5380,7.39509E-02
4.5390,7.36314E-02
4.5400,7.33133E-02
4.5410,7.29964E-02
4.5420,7.26809E-02
4.5430,7.23666E-02
4.5440,7.20536E-02
4.5450,7.17418E-02
4.5460,7.14314E-02
4.5470,7.11222E-02
4.5480,7.08142E-02
4.5490,7.05075E-02
4.5500,7.02021E-02
4.5510,6.98979E-02
4.5520,6.95949E-02
4.5530,6.92932E-02
4.5540,6.89927E-02
4.5550,6.86934E-02
4.5560,6.83954E-02
4.5570,6.80986E-02
4.5580,6.78030E-02
4.5590,6.75086E-02
4.5600,6.72154E-02
4.5610,6.69233E-02
4.5620,6.66325E-02
4.5630,6.63429E-02
4.5640,6.60545E-02
4.5650,6.57672E-02
4.5660,6.54812E-02
4.5670,6.51963E-02
4.5680,6.49125E-02
4.5690,6.46300E-02
4.5700,6.43486E-02
4.5710,6.40683E-02
4.5720,6.37892E-02
4.5730,6.35113E-02
4.5740,6.32345E-02
4.5750,6.29588E-02
4.5760,6.26843E-02
4.5770,6.24109E-02
4.5780,6.21386E-02
4.5790,6.18674E-02
4.5800,6.15974E-02
4.5810,6.13285E-02
4.5820,6.10606E-02
4.5830,6.07939E-02
4.5840,6.05283E-02
4.5850,6.02638E-02
4.5860,6.00004E-02
4.5870,5.97381E-02
4.5880,5.94768E-02
4.5890,5.92167E-02
4.5900,5.89576E-02
4.5910,5.86996E-02
4.5920,5.84426E-02
4.5930,5.81867E-02
4.5940,5.79319E-02
4.5950,5.76781E-02
4.5960,5.74254E-02
4.5970,5.71738E-02
4.5980,5.69231E-02
4.5990,5.66736E-02
4.6000,5.64250E-02
4.6010,5.61775E-02
4.6020,5.59310E-02
4.6030,5.56856E-02
4.6040,5.54411E-02
4.6050,5.51977E-02
4.6060,5.49553E-02
4.6070,5.47139E-02
4.6080,5.44735E-02
4.6090,5.42341E-02
4.6100,5.39957E-02
4.6110,5.37583E-02
4.6120,5.35219E-02
4.6130,5.32865E-02
4.6140,5.30521E-02
4.6150,5.28186E-02
4.6160,5.25861E-02
4.6170,5.23546E-02
4.6180,5.21241E-02
4.6190,5.18945E-02
4.6200,5.16659E-02
4.6210,5.14382E-02
4.6220,5.12115E-02
4.6230,5.09857E-02
4.6240,5.07609E-02
4.6250,5.05371E-02
4.6260,5.03141E-02
4.6270,5.00921E-02
4.6280,4.98711E-02
4.6290,4.96509E-02
4.6300,4.94317E-02
4.6310,4.92134E-02
4.6320,4.89960E-02
4.6330,4.87796E-02
4.6340,4.85640E-02
4.6350,4.83494E-02
4.6360,4.81356E-02
4.6370,4.79228E-02
4.6380,4.77108E-02
4.6390,4.74998E-02
4.6400,4.72896E-02
4.6410,4.70803E-02
4.6420,4.68719E-02
4.6430,4.66644E-02
4.6440,4.64577E-02
4.6450,4.62520E-02
4.6460,4.60471E-02
4.6470,4.58430E-02
4.6480,4.56398E-02
4.6490,4.54375E-02
4.6500,4.52360E-02
4.6510,4.50354E-02
4.6520,4.48357E-02
4.6530,4.46367E-02
4.6540,4.44387E-02
4.6550,4.42414E-02
4.6560,4.40450E-02
4.6570,4.38494E-02
4.6580,4.36547E-02
4.6590,4.34608E-02
4.6600,4.32677E-02
4.6610,4.30754E-02
4.6620,4.28839E-02
4.6630,4.26933E-02
4.6640,4.25034E-02
4.6650,4.23144E-02
4.6660,4.21262E-02
4.6670,4.19387E-02
4.6680,4.17521E-02
4.6690,4.15662E-02
4.6700,4.13812E-02
4.6710,4.11969E-02
4.6720,4.10134E-02
4.6730,4.08307E-02
4.6740,4.06488E-02
4.6750,4.04677E-02
4.6760,4.02873E-02
4.6770,4.01077E-02
4.6780,3.99288E-02
4.6790,3.97507E-02
4.6800,3.95734E-02
4.6810,3.93969E-02
4.6820,3.92211E-02
4.6830,3.90460E-02
4.6840,3.88717E-02
4.6850,3.86981E-02
4.6860,3.85253E-02
4.6870,3.83532E-02
4.6880,3.81819E-02
4.6890,3.80112E-02
4.6900,3.78413E-02
4.6910,3.76722E-02
4.6920,3.75037E-02
4.6930,3.73360E-02
4.6940,3.71690E-02
4.6950,3.70028E-02
4.6960,3.68372E-02
4.6970,3.66723E-02
4.6980,3.65082E-02
4.6990,3.63447E-02
4.7000,3.61820E-02
4.7010,3.60199E-02
4.7020,3.58586E-02
4.7030,3.56979E-02
4.7040,3.55379E-02
4.7050,3.53787E-02
4.7060,3.52201E-02
4.7070,3.50621E-02
4.7080,3.49049E-02
4.7090,3.47483E-02
4.7100,3.45925E-02
4.7110,3.44372E-02
4.7120,3.42827E-02
4.7130,3.41288E-02
4.7140,3.39756E-02
4.7150,3.38230E-02
4.7160,3.36711E-02
4.7170,3.35199E-02
4.7180,3.33693E-02
4.7190,3.32194E-02
4.7200,3.30701E-02
4.7210,3.29214E-02
4.7220,3.27734E-02
4.7230,3.26260E-02
4.7240,3.24793E-02
4.7250,3.23332E-02
4.7260,3.21877E-02
4.7270,3.20429E-02
4.7280,3.18987E-02
4.7290,3.17551E-02
4.7300,3.16121E-02
4.7310,3.14697E-02
4.7320,3.13280E-02
4.7330,3.11869E-02
4.7340,3.10464E-02
4.7350,3.09065E-02
4.7360,3.07672E-02
4.7370,3.06285E-02
4.7380,3.04904E-02
4.7390,3.03529E-02
4.7400,3.02160E-02
4.7410,3.00797E-02
4.7420,2.99440E-02
4.7430,2.98089E-02
4.7440,2.96743E-02
4.7450,2.95404E-02
4.7460,2.94070E-02
4.7470,2.92742E-02
4.7480,2.91420E-02
4.7490,2.90104E-02
4.7500,2.88793E-02
4.7510,2.87488E-02
4.7520,2.86189E-02
4.7530,2.84896E-02
4.7540,2.83608E-02
4.7550,2.82325E-02
4.7560,2.81048E-02
4.7570,2.79777E-02
4.7580,2.78512E-02
4.7590,2.77251E-02
4.7600,2.75997E-02
4.7610,2.74748E-02
4.7620,2.73504E-02
4.7630,2.72265E-02
4.7640,2.71033E-02
4.7650,2.69805E-02
4.7660,2.68583E-02
4.7670,2.67366E-02
4.7680,2.66155E-02
4.7690,2.64948E-02
4.7700,2.63747E-02
4.7710,2.62552E-02
4.7720,2.61361E-02
4.7730,2.60176E-02
4.7740,2.58996E-02
4.7750,2.57821E-02
4.7760,2.56651E-02
4.7770,2.55487E-02
4.7780,2.54327E-02
4.7790,2.53173E-02
4.7800,2.52023E-02
4.7810,2.50879E-02
4.7820,2.49739E-02
4.7830,2.48605E-02
4.7840,2.47476E-02
4.7850,2.46351E-02
4.7860,2.45232E-02
4.7870,2.44117E-02
4.7880,2.43008E-02
4.7890,2.41903E-02
4.7900,2.40803E-02
4.7910,2.39708E-02
4.7920,2.38617E-02
4.7930,2.37532E-02
4.7940,2.36451E-02
4.7950,2.35375E-02
4.7960,2.34304E-02
4.7970,2.33237E-02
4.7980,2.32175E-02
4.7990,2.31118E-02
4.8000,2.30066E-02
4.8010,2.29018E-02
4.8020,2.27974E-02
4.8030,2.26936E-02
4.8040,2.25902E-02
4.8050,2.24872E-02
4.8060,2.23847E-02
4.8070,2.22826E-02
4.8080,2.21810E-02
4.8090,2.20799E-02
4.8100,2.19792E-02
4.8110,2.18789E-02
4.8120,2.17791E-02
4.8130,2.16797E-02
4.8140,2.15808E-02
4.8150,2.14823E-02
4.8160,2.13842E-02
4.8170,2.12866E-02
4.8180,2.11894E-02
4.8190,2.10926E-02
4.8200,2.09963E-02
4.8210,2.09003E-02
4.8220,2.08048E-02
4.8230,2.07098E-02
4.8240,2.06151E-02
4.8250,2.05209E-02
4.8260,2.04271E-02
4.8270,2.03337E-02
4.8280,2.02407E-02
4.8290,2.01481E-02
4.8300,2.00559E-02
4.8310,1.99642E-02
4.8320,1.98728E-02
4.8330,1.97819E-02
4.8340,1.96913E-02
4.8350,1.96012E-02
4.8360,1.95115E-02
4.8370,1.94221E-02
4.8380,1.93332E-02
4.8390,1.92446E-02
4.8400,1.91565E-02
4.8410,1.90687E-02
4.8420,1.89813E-02
4.8430,1.88943E-02
4.8440,1.88077E-02
4.8450,1.87215E-02
4.8460,1.86357E-02
4.8470,1.85502E-02
4.8480,1.84652E-02
4.8490,1.83805E-02
4.8500,1.82962E-02
4.8510,1.82122E-02
4.8520,1.81287E-02
4.8530,1.80455E-02
4.8540,1.79626E-02
4.8550,1.78802E-02
4.8560,1.77981E-02
4.8570,1.77164E-02
4.8580,1.76350E-02
4.8590,1.75540E-02
4.8600,1.74734E-02
4.8610,1.73931E-02
4.8620,1.73132E-02
4.8630,1.72336E-02
4.8640,1.71544E-02
4.8650,1.70756E-02
4.8660,1.69971E-02
4.8670,1.69189E-02
4.8680,1.68411E-02
4.8690,1.67637E-02
4.8700,1.66866E-02
4.8710,1.66098E-02
4.8720,1.65334E-02
4.8730,1.64573E-02
4.8740,1.63816E-02
4.8750,1.63062E-02
4.8760,1.62311E-02
4.8770,1.61564E-02
4.8780,1.60820E-02
4.8790,1.60079E-02
4.8800,1.59342E-02
4.8810,1.58608E-02
4.8820,1.57877E-02
4.8830,1.57150E-02
4.8840,1.56426E-02
4.8850,1.55705E-02
4.8860,1.54987E-02
4.8870,1.54273E-02
4.8880,1.53561E-02
4.8890,1.52853E-02
4.8900,1.52148E-02
4.8910,1.51447E-02
4.8920,1.50748E-02
4.8930,1.50053E-02
4.8940,1.49360E-02
4.8950,1.48671E-02
4.8960,1.47985E-02
4.8970,1.47302E-02
4.8980,1.46622E-02
4.8990,1.45945E-02
4.9000,1.45271E-02
4.9010,1.44600E-02
4.9020,1.43932E-02
4.9030,1.43267E-02
4.9040,1.42606E-02
4.9050,1.41947E-02
4.9060,1.41291E-02
4.9070,1.40638E-02
4.9080,1.39988E-02
4.9090,1.39341E-02
4.9100,1.38696E-02
4.9110,1.38055E-02
4.9120,1.37417E-02
4.9130,1.36781E-02
4.9140,1.36149E-02
4.9150,1.35519E-02
4.9160,1.34892E-02
4.9170,1.34268E-02
4.9180,1.33646E-02
4.9190,1.33028E-02
4.9200,1.32412E-02
4.9210,1.31799E-02
4.9220,1.31189E-02
4.9230,1.30581E-02
4.9240,1.29976E-02
4.9250,1.29374E-02
4.9260,1.28775E-02
4.9270,1.28179E-02
4.9280,1.27585E-02
4.9290,1.26994E-02
4.9300,1.26405E-02
4.9310,1.25819E-02
4.9320,1.25236E-02
4.9330,1.24655E-02
4.9340,1.24077E-02
4.9350,1.23502E-02
4.9360,1.22929E-02
4.9370,1.22359E-02
4.9380,1.21792E-02
4.9390,1.21227E-02
4.9400,1.20664E-02
4.9410,1.20104E-02
4.9420,1.19547E-02
4.9430,1.18992E-02
4.9440,1.18440E-02
4.9450,1.17890E-02
4.9460,1.17342E-02
4.9470,1.16797E-02
4.9480,1.16255E-02
4.9490,1.15715E-02
4.9500,1.15178E-02
4.9510,1.14643E-02
4.9520,1.14110E-02
4.9530,1.13580E-02
4.9540,1.13052E-02
4.9550,1.12526E-02
4.9560,1.12003E-02
4.9570,1.11483E-02
4.9580,1.10964E-02
4.9590,1.10448E-02
4.9600,1.09935E-02
4.9610,1.09423E-02
4.9620,1.08915E-02
4.9630,1.08408E-02
4.9640,1.07904E-02
4.9650,1.07401E-02
4.9660,1.06902E-02
4.9670,1.06404E-02
4.9680,1.05909E-02
4.9690,1.05416E-02
4.9700,1.04925E-02
4.9710,1.04437E-02
4.9720,1.03950E-02
4.9730,1.03466E-02
4.9740,1.02984E-02
4.9750,1.02505E-02
4.9760,1.02027E-02
4.9770,1.01552E-02
4.9780,1.01079E-02
4.9790,1.00608E-02
4.9800,1.00139E-02
4.9810,9.96720E-03
4.9820,9.92073E-03
4.9830,9.87448E-03
4.9840,9.82844E-03
4.9850,9.78261E-03
4.9860,9.73699E-03
4.9870,9.69158E-03
4.9880,9.64637E-03
4.9890,9.60137E-03
4.9900,9.55658E-03
4.9910,9.51199E-03
4.9920,9.46760E-03
4.9930,9.42342E-03
4.9940,9.37943E-03
4.9950,9.33565E-03
4.9960,9.29207E-03
4.9970,9.24869E-03
4.9980,9.20550E-03
4.9990,9.16251E-03
5.0000,9.11972E-03
5.0010,9.07712E-03
5.0020,9.03472E-03
5.0030,8.99251E-03
5.0040,8.95050E-03
5.0050,8.90868E-03
5.0060,8.86704E-03
5.0070,8.82560E-03
5.0080,8.78435E-03
5.0090,8.74329E-03
5.0100,8.70241E-03
5.0110,8.66172E-03
5.0120,8.62122E-03
5.0130,8.58090E-03
5.0140,8.54077E-03
5.0150,8.50082E-03
5.0160,8.46105E-03
5.0170,8.42147E-03
5.0180,8.38207E-03
5.0190,8.34284E-03
5.0200,8.30380E-03
5.0210,8.26494E-03
5.0220,8.22625E-03
5.0230,8.18774E-03
5.0240,8.14941E-03
5.0250,8.11125E-03
5.0260,8.07327E-03
5.0270,8.03546E-03
5.0280,7.99783E-03
5.0290,7.96037E-03
5.0300,7.92308E-03
5.0310,7.88596E-03
5.0320,7.84901E-03
5.0330,7.81223E-03
5.0340,7.77562E-03
5.0350,7.73918E-03
5.0360,7.70290E-03
5.0370,7.66680E-03
5.0380,7.63085E-03
5.0390,7.59508E-03
5.0400,7.55946E-03
5.0410,7.52401E-03
5.0420,7.48873E-03
5.0430,7.45360E-03
5.0440,7.41864E-03
5.0450,7.38384E-03
5.0460,7.34919E-03
5.0470,7.31471E-03
5.0480,7.28039E-03
5.0490,7.24622E-03
5.0500,7.21221E-03
5.0510,7.17836E-03
5.0520,7.14466E-03
5.0530,7.11112E-03
5.0540,7.07773E-03
5.0550,7.04449E-03
5.0560,7.01141E-03
5.0570,6.97848E-03
5.0580,6.94571E-03
5.0590,6.91308E-03
5.0600,6.88060E-03
5.0610,6.84828E-03
5.0620,6.81610E-03
5.0630,6.78407E-03
5.0640,6.75219E-03
5.0650,6.72045E-03
5.0660,6.68886E-03
5.0670,6.65742E-03
5.0680,6.62612E-03
5.0690,6.59497E-03
5.0700,6.56396E-03
5.0710,6.53309E-03
5.0720,6.50236E-03
5.0730,6.47178E-03
5.0740,6.44134E-03
5.0750,6.41104E-03
5.0760,6.38087E-03
5.0770,6.35085E-03
5.0780,6.32097E-03
5.0790,6.29122E-03
5.0800,6.26161E-03
5.0810,6.23214E-03
5.0820,6.20280E-03
5.0830,6.17360E-03
5.0840,6.14454E-03
5.0850,6.11561E-03
5.0860,6.08681E-03
5.0870,6.05815E-03
5.0880,6.02961E-03
5.0890,6.00121E-03
5.0900,5.97294E-03
5.0910,5.94481E-03
5.0920,5.91680E-03
5.0930,5.88892E-03
5.0940,5.86117E-03
5.0950,5.83355E-03
5.0960,5.80605E-03
5.0970,5.77869E-03
5.0980,5.75145E-03
5.0990,5.72433E-03
5.1000,5.69735E-03
5.1010,5.67048E-03
5.1020,5.64374E-03
5.1030,5.61713E-03
5.1040,5.59064E-03
5.1050,5.56427E-03
5.1060,5.53802E-03
5.1070,5.51190E-03
5.1080,5.48589E-03
5.1090,5.46001E-03
5.1100,5.43424E-03
5.1110,5.40860E-03
5.1120,5.38307E-03
5.1130,5.35767E-03
5.1140,5.33238E-03
5.1150,5.30720E-03
5.1160,5.28215E-03
5.1170,5.25721E-03
5.1180,5.23239E-03
5.1190,5.20768E-03
5.1200,5.18308E-03
5.1210,5.15860E-03
5.1220,5.13424E-03
5.1230,5.10998E-03
5.1240,5.08584E-03
5.1250,5.06182E-03
5.1260,5.03790E-03
5.1270,5.01409E-03
5.1280,4.99040E-03
5.1290,4.96681E-03
5.1300,4.94334E-03
5.1310,4.91997E-03
5.1320,4.89671E-03
5.1330,4.87356E-03
5.1340,4.85052E-03
5.1350,4.82758E-03
5.1360,4.80476E-03
5.1370,4.78203E-03
5.1380,4.75942E-03
5.1390,4.73690E-03
5.1400,4.71450E-03
5.1410,4.69219E-03
5.1420,4.67000E-03
5.1430,4.64790E-03
5.1440,4.62591E-03
5.1450,4.60402E-03
5.1460,4.58223E-03
5.1470,4.56054E-03
5.1480,4.53895E-03
5.1490,4.51747E-03
5.1500,4.49608E-03
5.1510,4.47479E-03
5.1520,4.45361E-03
5.1530,4.43252E-03
5.1540,4.41153E-03
5.1550,4.39063E-03
5.1560,4.36984E-03
5.1570,4.34914E-03
5.1580,4.32854E-03
5.1590,4.30803E-03
5.1600,4.28762E-03
5.1610,4.26731E-03
5.1620,4.24709E-03
5.1630,4.22696E-03
5.1640,4.20693E-03
5.1650,4.18699E-03
5.1660,4.16714E-03
5.1670,4.14739E-03
5.1680,4.12773E-03
5.1690,4.10816E-03
5.1700,4.08868E-03
5.1710,4.06929E-03
5.1720,4.04999E-03
5.1730,4.03079E-03
5.1740,4.01167E-03
5.1750,3.99264E-03
5.1760,3.97370E-03
5.1770,3.95485E-03
5.1780,3.93609E-03
5.1790,3.91741E-03
5.1800,3.89882E-03
5.1810,3.88032E-03
5.1820,3.86191E-03
5.1830,3.84358E-03
5.1840,3.82533E-03
5.1850,3.80718E-03
5.1860,3.78910E-03
5.1870,3.77111E-03
5.1880,3.75321E-03
5.1890,3.73539E-03
5.1900,3.71765E-03
5.1910,3.70000E-03
5.1920,3.68243E-03
5.1930,3.66494E-03
5.1940,3.64753E-03
5.1950,3.63020E-03
5.1960,3.61295E-03
5.1970,3.59579E-03
5.1980,3.57871E-03
5.1990,3.56170E-03
5.2000,3.54478E-03
5.2010,3.52793E-03
5.2020,3.51116E-03
5.2030,3.49447E-03
5.2040,3.47786E-03
5.2050,3.46133E-03
5.2060,3.44488E-03
5.2070,3.42850E-03
5.2080,3.41220E-03
5.2090,3.39597E-03
5.2100,3.37982E-03
5.2110,3.36375E-03
5.2120,3.34775E-03
5.2130,3.33183E-03
5.2140,3.31598E-03
5.2150,3.30020E-03
5.2160,3.28450E-03
5.2170,3.26888E-03
5.2180,3.25332E-03
5.2190,3.23784E-03
5.2200,3.22244E-03
5.2210,3.20710E-03
5.2220,3.19184E-03
5.2230,3.17664E-03
5.2240,3.16152E-03
5.2250,3.14647E-03
5.2260,3.13149E-03
5.2270,3.11658E-03
5.2280,3.10174E-03
5.2290,3.08698E-03
5.2300,3.07228E-03
5.2310,3.05764E-03
5.2320,3.04308E-03
5.2330,3.02859E-03
5.2340,3.01416E-03
5.2350,2.99980E-03
5.2360,2.98551E-03
5.2370,2.97129E-03
5.2380,2.95713E-03
5.2390,2.94304E-03
5.2400,2.92902E-03
5.2410,2.91506E-03
5.2420,2.90117E-03
5.2430,2.88734E-03
5.2440,2.87358E-03
5.2450,2.85988E-03
5.2460,2.84624E-03
5.2470,2.83267E-03
5.2480,2.81917E-03
5.2490,2.80573E-03
5.2500,2.79235E-03
5.2510,2.77903E-03
5.2520,2.76578E-03
5.2530,2.75259E-03
5.2540,2.73946E-03
5.2550,2.72639E-03
5.2560,2.71339E-03
5.2570,2.70044E-03
5.2580,2.68756E-03
5.2590,2.67473E-03
5.2600,2.66197E-03
5.2610,2.64927E-03
5.2620,2.63663E-03
5.2630,2.62404E-03
5.2640,2.61152E-03
5.2650,2.59905E-03
5.2660,2.58665E-03
5.2670,2.57430E-03
5.2680,2.56201E-03
5.2690,2.54978E-03
5.2700,2.53760E-03
5.2710,2.52549E-03
5.2720,2.51343E-03
5.2730,2.50142E-03
5.2740,2.48948E-03
5.2750,2.47759E-03
5.2760,2.46575E-03
5.2770,2.45398E-03
5.2780,2.44225E-03
5.2790,2.43059E-03
5.2800,2.41897E-03
5.2810,2.40741E-03
5.2820,2.39591E-03
5.2830,2.38446E-03
5.2840,2.37307E-03
5.2850,2.36173E-03
5.2860,2.35044E-03
5.2870,2.33920E-03
5.2880,2.32802E-03
5.2890,2.31689E-03
5.2900,2.30582E-03
5.2910,2.29479E-03
5.2920,2.28382E-03
5.2930,2.27290E-03
5.2940,2.26203E-03
5.2950,2.25122E-03
5.2960,2.24045E-03
5.2970,2.22973E-03
5.2980,2.21907E-03
5.2990,2.20846E-03
5.3000,2.19789E-03
5.3010,2.18738E-03
5.3020,2.17691E-03
5.3030,2.16650E-03
5.3040,2.15613E-03
5.3050,2.14581E-03
5.3060,2.13554E-03
5.3070,2.12532E-03
5.3080,2.11515E-03
5.3090,2.10503E-03
5.3100,2.09495E-03
5.3110,2.08493E-03
5.3120,2.07495E-03
5.3130,2.06501E-03
5.3140,2.05513E-03
5.3150,2.04529E-03
5.3160,2.03549E-03
5.3170,2.02575E-03
5.3180,2.01605E-03
5.3190,2.00639E-03
5.3200,1.99678E-03
5.3210,1.98722E-03
5.3220,1.97770E-03
5.3230,1.96823E-03
5.3240,1.95880E-03
5.3250,1.94941E-03
5.3260,1.94007E-03
5.3270,1.93078E-03
5.3280,1.92153E-03
5.3290,1.91232E-03
5.3300,1.90316E-03
5.3310,1.89403E-03
5.3320,1.88496E-03
5.3330,1.87592E-03
5.3340,1.86693E-03
5.3350,1.85798E-03
5.3360,1.84908E-03
5.3370,1.84021E-03
5.3380,1.83139E-03
5.3390,1.82261E-03
5.3400,1.81387E-03
5.3410,1.80517E-03
5.3420,1.79651E-03
5.3430,1.78790E-03
5.3440,1.77932E-03
5.3450,1.77079E-03
5.3460,1.76230E-03
5.3470,1.75384E-03
5.3480,1.74543E-03
5.3490,1.73706E-03
5.3500,1.72872E-03
5.3510,1.72043E-03
5.3520,1.71218E-03
5.3530,1.70396E-03
5.3540,1.69578E-03
5.3550,1.68765E-03
5.3560,1.67955E-03
5.3570,1.67149E-03
5.3580,1.66346E-03
5.3590,1.65548E-03
5.3600,1.64753E-03
5.3610,1.63962E-03
5.3620,1.63175E-03
5.3630,1.62392E-03
5.3640,1.61612E-03
5.3650,1.60836E-03
5.3660,1.60064E-03
5.3670,1.59295E-03
5.3680,1.58530E-03
5.3690,1.57769E-03
5.3700,1.57011E-03
5.3710,1.56257E-03
5.3720,1.55506E-03
5.3730,1.54759E-03
5.3740,1.54016E-03
5.3750,1.53276E-03
5.3760,1.52540E-03
5.3770,1.51807E-03
5.3780,1.51077E-03
5.3790,1.50351E-03
5.3800,1.49629E-03
5.3810,1.48910E-03
5.3820,1.48194E-03
5.3830,1.47482E-03
5.3840,1.46773E-03
5.3850,1.46068E-03
5.3860,1.45366E-03
5.3870,1.44667E-03
5.3880,1.43971E-03
5.3890,1.43279E-03
5.3900,1.42590E-03
5.3910,1.41905E-03
5.3920,1.41222E-03
5.3930,1.40543E-03
5.3940,1.39867E-03
5.3950,1.39195E-03
5.3960,1.38525E-03
5.3970,1.37859E-03
5.3980,1.37196E-03
5.3990,1.36536E-03
5.4000,1.35879E-03
5.4010,1.35226E-03
5.4020,1.34575E-03
5.4030,1.33928E-03
5.4040,1.33283E-03
5.4050,1.32642E-03
5.4060,1.32004E-03
5.4070,1.31368E-03
5.4080,1.30736E-03
5.4090,1.30107E-03
5.4100,1.29481E-03
5.4110,1.28858E-03
5.4120,1.28237E-03
5.4130,1.27620E-03
5.4140,1.27006E-03
5.4150,1.26394E-03
5.4160,1.25786E-03
5.4170,1.25180E-03
5.4180,1.24578E-03
5.4190,1.23978E-03
5.4200,1.23381E-03
5.4210,1.22787E-03
5.4220,1.22195E-03
5.4230,1.21607E-03
5.4240,1.21021E-03
5.4250,1.20438E-03
5.4260,1.19858E-03
5.4270,1.19281E-03
5.4280,1.18706E-03
5.4290,1.18134E-03
5.4300,1.17565E-03
5.4310,1.16999E-03
5.4320,1.16435E-03
5.4330,1.15874E-03
5.4340,1.15316E-03
5.4350,1.14760E-03
5.4360,1.14207E-03
5.4370,1.13657E-03
5.4380,1.13109E-03
5.4390,1.12564E-03
5.4400,1.12021E-03
5.4410,1.11481E-03
5.4420,1.10944E-03
5.4430,1.10409E-03
5.4440,1.09877E-03
5.4450,1.09347E-03
5.4460,1.08820E-03
5.4470,1.08295E-03
5.4480,1.07773E-03
5.4490,1.07253E-03
5.4500,1.06736E-03
5.4510,1.06221E-03
5.4520,1.05709E-03
5.4530,1.05199E-03
5.4540,1.04692E-03
5.4550,1.04187E-03
5.4560,1.03684E-03
5.4570,1.03184E-03
5.4580,1.02686E-03
5.4590,1.02191E-03
5.4600,1.01698E-03
5.4610,1.01207E-03
5.4620,1.00719E-03
5.4630,1.00233E-03
5.4640,9.97492E-04
5.4650,9.92678E-04
5.4660,9.87888E-04
5.4670,9.83120E-04
5.4680,9.78375E-04
5.4690,9.73653E-04
5.4700,9.68953E-04
5.4710,9.64276E-04
5.4720,9.59622E-04
5.4730,9.54989E-04
5.4740,9.50379E-04
5.4750,9.45790E-04
5.4760,9.41224E-04
5.4770,9.36680E-04
5.4780,9.32157E-04
5.4790,9.27656E-04
5.4800,9.23176E-04
5.4810,9.18718E-04
5.4820,9.14281E-04
5.4830,9.09865E-04
5.4840,9.05471E-04
5.4850,9.01097E-04
5.4860,8.96745E-04
5.4870,8.92413E-04
5.4880,8.88102E-04
5.4890,8.83812E-04
5.4900,8.79542E-04
5.4910,8.75293E-04
5.4920,8.71064E-04
5.4930,8.66855E-04
5.4940,8.62666E-04
5.4950,8.58498E-04
5.4960,8.54349E-04
5.4970,8.50220E-04
5.4980,8.46111E-04
5.4990,8.42022E-04
5.5000,8.37952E-04
5.5010,8.33902E-04
5.5020,8.29871E-04
5.5030,8.25860E-04
5.5040,8.21868E-04
5.5050,8.17894E-04
5.5060,8.13940E-04
5.5070,8.10005E-04
5.5080,8.06089E-04
5.5090,8.02191E-04
5.5100,7.98312E-04
5.5110,7.94452E-04
5.5120,7.90610E-04
5.5130,7.86787E-04
5.5140,7.82982E-04
5.5150,7.79195E-04
5.5160,7.75426E-04
5.5170,7.71676E-04
5.5180,7.67943E-04
5.5190,7.64229E-04
5.5200,7.60532E-04
5.5210,7.56853E-04
5.5220,7.53191E-04
5.5230,7.49547E-04
5.5240,7.45921E-04
5.5250,7.42312E-04
5.5260,7.38720E-04
5.5270,7.35145E-04
5.5280,7.31588E-04
5.5290,7.28048E-04
5.5300,7.24524E-04
5.5310,7.21018E-04
5.5320,7.17528E-04
5.5330,7.14055E-04
5.5340,7.10599E-04
5.5350,7.07160E-04
5.5360,7.03736E-04
5.5370,7.00330E-04
5.5380,6.96939E-04
5.5390,6.93565E-04
5.5400,6.90208E-04
5.5410,6.86866E-04
5.5420,6.83540E-04
5.5430,6.80230E-04
5.5440,6.76937E-04
5.5450,6.73659E-04
5.5460,6.70396E-04
5.5470,6.67150E-04
5.5480,6.63919E-04
5.5490,6.60703E-04
5.5500,6.57503E-04
5.5510,6.54319E-04
5.5520,6.51149E-04
5.5530,6.47995E-04
5.5540,6.44856E-04
5.5550,6.41732E-04
5.5560,6.38623E-04
5.5570,6.35529E-04
5.5580,6.32450E-04
5.5590,6.29386E-04
5.5600,6.26336E-04
5.5610,6.23301E-04
5.5620,6.20281E-04
5.5630,6.17275E-04
5.5640,6.14284E-04
5.5650,6.11307E-04
5.5660,6.08344E-04
5.5670,6.05396E-04
5.5680,6.02461E-04
5.5690,5.99541E-04
5.5700,5.96635E-04
5.5710,5.93743E-04
5.5720,5.90865E-04
5.5730,5.88000E-04
5.5740,5.85150E-04
5.5750,5.82313E-04
5.5760,5.79489E-04
5.5770,5.76680E-04
5.5780,5.73884E-04
5.5790,5.71101E-04
5.5800,5.68332E-04
5.5810,5.65576E-04
5.5820,5.62833E-04
5.5830,5.60103E-04
5.5840,5.57387E-04
5.5850,5.54683E-04
5.5860,5.51993E-04
5.5870,5.49316E-04
5.5880,5.46651E-04
5.5890,5.44000E-04
5.5900,5.41361E-04
5.5910,5.38734E-04
5.5920,5.36121E-04
5.5930,5.33520E-04
5.5940,5.30931E-04
5.5950,5.28355E-04
5.5960,5.25792E-04
5.5970,5.23240E-04
5.5980,5.20701E-04
5.5990,5.18175E-04
5.6000,5.15660E-04
5.6010,5.13158E-04
5.6020,5.10667E-04
5.6030,5.08189E-04
5.6040,5.05722E-04
5.6050,5.03268E-04
5.6060,5.00825E-04
5.6070,4.98394E-04
5.6080,4.95975E-04
5.6090,4.93567E-04
5.6100,4.91171E-04
5.6110,4.88786E-04
5.6120,4.86413E-04
5.6130,4.84052E-04
5.6140,4.81701E-04
5.6150,4.79363E-04
5.6160,4.77035E-04
5.6170,4.74719E-04
5.6180,4.72413E-04
5.6190,4.70119E-04
5.6200,4.67836E-04
5.6210,4.65564E-04
5.6220,4.63303E-04
5.6230,4.61053E-04
5.6240,4.58813E-04
5.6250,4.56585E-04
5.6260,4.54367E-04
5.6270,4.52160E-04
5.6280,4.49964E-04
5.6290,4.47778E-04
5.6300,4.45602E-04
5.6310,4.43437E-04
5.6320,4.41283E-04
5.6330,4.39139E-04
5.6340,4.37005E-04
5.6350,4.34882E-04
5.6360,4.32769E-04
5.6370,4.30666E-04
5.6380,4.28573E-04
5.6390,4.26490E-04
5.6400,4.24418E-04
5.6410,4.22355E-04
5.6420,4.20302E-04
5.6430,4.18260E-04
5.6440,4.16227E-04
5.6450,4.14204E-04
5.6460,4.12190E-04
5.6470,4.10187E-04
5.6480,4.08193E-04
5.6490,4.06208E-04
5.6500,4.04233E-04
5.6510,4.02268E-04
5.6520,4.00312E-04
5.6530,3.98366E-04
5.6540,3.96429E-04
5.6550,3.94502E-04
5.6560,3.92583E-04
5.6570,3.90674E-04
5.6580,3.88775E-04
5.6590,3.86884E-04
5.6600,3.85003E-04
5.6610,3.83130E-04
5.6620,3.81267E-04
5.6630,3.79412E-04
5.6640,3.77567E-04
5.6650,3.75731E-04
5.6660,3.73903E-04
5.6670,3.72084E-04
5.6680,3.70274E-04
5.6690,3.68473E-04
5.6700,3.66680E-04
5.6710,3.64897E-04
5.6720,3.63121E-04
5.6730,3.61355E-04
5.6740,3.59596E-04
5.6750,3.57847E-04
5.6760,3.56106E-04
5.6770,3.54373E-04
5.6780,3.52648E-04
5.6790,3.50932E-04
5.6800,3.49225E-04
5.6810,3.47525E-04
5.6820,3.45834E-04
5.6830,3.44151E-04
5.6840,3.42476E-04
5.6850,3.40809E-04
5.6860,3.39150E-04
5.6870,3.37499E-04
5.6880,3.35856E-04
5.6890,3.34221E-04
5.6900,3.32594E-04
5.6910,3.30975E-04
5.6920,3.29364E-04
5.6930,3.27761E-04
5.6940,3.26165E-04
5.6950,3.24577E-04
5.6960,3.22996E-04
5.6970,3.21424E-04
5.6980,3.19859E-04
5.6990,3.18301E-04
5.7000,3.16751E-04
5.7010,3.15209E-04
5.7020,3.13674E-04
5.7030,3.12146E-04
5.7040,3.10626E-04
5.7050,3.09113E-04
5.7060,3.07608E-04
5.7070,3.06109E-04
5.7080,3.04618E-04
5.7090,3.03135E-04
5.7100,3.01658E-04
5.7110,3.00188E-04
5.7120,2.98726E-04
5.7130,2.97271E-04
5.7140,2.95823E-04
5.7150,2.94381E-04
5.7160,2.92947E-04
5.7170,2.91520E-04
5.7180,2.90100E-04
5.7190,2.88686E-04
5.7200,2.87279E-04
5.7210,2.85880E-04
5.7220,2.84487E-04
5.7230,2.83100E-04
5.7240,2.81721E-04
5.7250,2.80348E-04
5.7260,2.78981E-04
5.7270,2.77622E-04
5.7280,2.76269E-04
5.7290,2.74922E-04
5.7300,2.73582E-04
5.7310,2.72249E-04
5.7320,2.70922E-04
5.7330,2.69601E-04
5.7340,2.68287E-04
5.7350,2.66979E-04
5.7360,2.65677E-04
5.7370,2.64382E-04
5.7380,2.63093E-04
5.7390,2.61811E-04
5.7400,2.60534E-04
5.7410,2.59264E-04
5.7420,2.58000E-04
5.7430,2.56742E-04
5.7440,2.55490E-04
5.7450,2.54244E-04
5.7460,2.53004E-04
5.7470,2.51770E-04
5.7480,2.50543E-04
5.7490,2.49321E-04
5.7500,2.48105E-04
5.7510,2.46895E-04
5.7520,2.45690E-04
5.7530,2.44492E-04
5.7540,2.43300E-04
5.7550,2.42113E-04
5.7560,2.40932E-04
5.7570,2.39757E-04
5.7580,2.38587E-04
5.7590,2.37423E-04
5.7600,2.36265E-04
5.7610,2.35112E-04
5.7620,2.33965E-04
5.7630,2.32824E-04
5.7640,2.31688E-04
5.7650,2.30557E-04
5.7660,2.29432E-04
5.7670,2.28313E-04
5.7680,2.27199E-04
5.7690,2.26090E-04
5.7700,2.24987E-04
5.7710,2.23889E-04
5.7720,2.22796E-04
5.7730,2.21709E-04
5.7740,2.20627E-04
5.7750,2.19550E-04
5.7760,2.18479E-04
5.7770,2.17412E-04
5.7780,2.16351E-04
5.7790,2.15295E-04
5.7800,2.14244E-04
5.7810,2.13198E-04
5.7820,2.12158E-04
5.7830,2.11122E-04
5.7840,2.10091E-04
5.7850,2.09066E-04
5.7860,2.08045E-04
5.7870,2.07029E-04
5.7880,2.06018E-04
5.7890,2.05013E-04
5.7900,2.04012E-04
5.7910,2.03015E-04
5.7920,2.02024E-04
5.7930,2.01038E-04
5.7940,2.00056E-04
5.7950,1.99079E-04
5.7960,1.98107E-04
5.7970,1.97139E-04
5.7980,1.96177E-04
5.7990,1.95218E-04
5.8000,1.94265E-04
5.8010,1.93316E-04
5.8020,1.92372E-04
5.8030,1.91432E-04
5.8040,1.90497E-04
5.8050,1.89567E-04
5.8060,1.88641E-04
5.8070,1.87719E-04
5.8080,1.86802E-04
5.8090,1.85890E-04
5.8100,1.84982E-04
5.8110,1.84078E-04
5.8120,1.83179E-04
5.8130,1.82284E-04
5.8140,1.81393E-04
5.8150,1.80507E-04
5.8160,1.79625E-04
5.8170,1.78747E-04
5.8180,1.77874E-04
5.8190,1.77005E-04
5.8200,1.76140E-04
5.8210,1.75279E-04
5.8220,1.74422E-04
5.8230,1.73570E-04
5.8240,1.72722E-04
5.8250,1.71878E-04
5.8260,1.71037E-04
5.8270,1.70202E-04
5.8280,1.69370E-04
5.8290,1.68542E-04
5.8300,1.67718E-04
5.8310,1.66898E-04
5.8320,1.66082E-04
5.8330,1.65271E-04
5.8340,1.64463E-04
5.8350,1.63659E-04
5.8360,1.62859E-04
5.8370,1.62062E-04
5.8380,1.61270E-04
5.8390,1.60482E-04
5.8400,1.59697E-04
5.8410,1.58916E-04
5.8420,1.58139E-04
5.8430,1.57366E-04
5.8440,1.56597E-04
5.8450,1.55831E-04
5.8460,1.55069E-04
5.8470,1.54311E-04
5.8480,1.53556E-04
5.8490,1.52805E-04
5.8500,1.52058E-04
5.8510,1.51314E-04
5.8520,1.50574E-04
5.8530,1.49838E-04
5.8540,1.49105E-04
5.8550,1.48375E-04
5.8560,1.47650E-04
5.8570,1.46928E-04
5.8580,1.46209E-04
5.8590,1.45494E-04
5.8600,1.44782E-04
5.8610,1.44074E-04
5.8620,1.43369E-04
5.8630,1.42668E-04
5.8640,1.41970E-04
5.8650,1.41275E-04
5.8660,1.40584E-04
5.8670,1.39896E-04
5.8680,1.39212E-04
5.8690,1.38531E-04
5.8700,1.37853E-04
5.8710,1.37178E-04
5.8720,1.36507E-04
5.8730,1.35839E-04
5.8740,1.35174E-04
5.8750,1.34513E-04
5.8760,1.33855E-04
5.8770,1.33200E-04
5.8780,1.32548E-04
5.8790,1.31899E-04
5.8800,1.31254E-04
5.8810,1.30611E-04
5.8820,1.29972E-04
5.8830,1.29336E-04
5.8840,1.28703E-04
5.8850,1.28073E-04
5.8860,1.27446E-04
5.8870,1.26822E-04
5.8880,1.26201E-04
5.8890,1.25583E-04
5.8900,1.24969E-04
5.8910,1.24357E-04
5.8920,1.23748E-04
5.8930,1.23142E-04
5.8940,1.22539E-04
5.8950,1.21940E-04
5.8960,1.21343E-04
5.8970,1.20748E-04
5.8980,1.20157E-04
5.8990,1.19569E-04
5.9000,1.18983E-04
5.9010,1.18401E-04
5.9020,1.17821E-04
5.9030,1.17244E-04
5.9040,1.16670E-04
5.9050,1.16099E-04
5.9060,1.15530E-04
5.9070,1.14964E-04
5.9080,1.14401E-04
5.9090,1.13841E-04
5.9100,1.13284E-04
5.9110,1.12729E-04
5.9120,1.12177E-04
5.9130,1.11627E-04
5.9140,1.11080E-04
5.9150,1.10536E-04
5.9160,1.09995E-04
5.9170,1.09456E-04
5.9180,1.08920E-04
5.9190,1.08386E-04
5.9200,1.07855E-04
5.9210,1.07327E-04
5.9220,1.06801E-04
5.9230,1.06278E-04
5.9240,1.05757E-04
5.9250,1.05239E-04
5.9260,1.04724E-04
5.9270,1.04211E-04
5.9280,1.03700E-04
5.9290,1.03192E-04
5.9300,1.02686E-04
5.9310,1.02183E-04
5.9320,1.01682E-04
5.9330,1.01184E-04
5.9340,1.00688E-04
5.9350,1.00195E-04
5.9360,9.97040E-05
5.9370,9.92153E-05
5.9380,9.87291E-05
5.9390,9.82453E-05
5.9400,9.77638E-05
5.9410,9.72846E-05
5.9420,9.68078E-05
5.9430,9.63334E-05
5.9440,9.58612E-05
5.9450,9.53913E-05
5.9460,9.49238E-05
5.9470,9.44585E-05
5.9480,9.39955E-05
5.9490,9.35347E-05
5.9500,9.30762E-05
5.9510,9.26200E-05
5.9520,9.21659E-05
5.9530,9.17141E-05
5.9540,9.12645E-05
5.9550,9.08171E-05
5.9560,9.03718E-05
5.9570,8.99287E-05
5.9580,8.94878E-05
5.9590,8.90491E-05
5.9600,8.86125E-05
5.9610,8.81780E-05
5.9620,8.77456E-05
5.9630,8.73154E-05
5.9640,8.68872E-05
5.9650,8.64612E-05
5.9660,8.60372E-05
5.9670,8.56153E-05
5.9680,8.51955E-05
5.9690,8.47777E-05
5.9700,8.43619E-05
5.9710,8.39482E-05
5.9720,8.35365E-05
5.9730,8.31268E-05
5.9740,8.27191E-05
5.9750,8.23134E-05
5.9760,8.19096E-05
5.9770,8.15079E-05
5.9780,8.11081E-05
5.9790,8.07103E-05
5.9800,8.03144E-05
5.9810,7.99204E-05
5.9820,7.95284E-05
5.9830,7.91383E-05
5.9840,7.87500E-05
5.9850,7.83637E-05
5.9860,7.79793E-05
5.9870,7.75967E-05
5.9880,7.72160E-05
5.9890,7.68372E-05
5.9900,7.64602E-05
5.9910,7.60851E-05
5.9920,7.57118E-05
5.9930,7.53403E-05
5.9940,7.49707E-05
5.9950,7.46028E-05
5.9960,7.42368E-05
5.9970,7.38725E-05
5.9980,7.35100E-05
5.9990,7.31493E-05
6.0000,7.27903E-05
6.0010,7.24331E-05
6.0020,7.20777E-05
6.0030,7.17240E-05
6.0040,7.13720E-05
6.0050,7.10217E-05
6.0060,7.06731E-05
6.0070,7.03263E-05
6.0080,6.99811E-05
6.0090,6.96377E-05
6.0100,6.92959E-05
6.0110,6.89557E-05
6.0120,6.86173E-05
6.0130,6.82805E-05
6.0140,6.79453E-05
6.0150,6.76118E-05
6.0160,6.72799E-05
6.0170,6.69496E-05
6.0180,6.66210E-05
6.0190,6.62940E-05
6.0200,6.59685E-05
6.0210,6.56447E-05
6.0220,6.53224E-05
6.0230,6.50017E-05
6.0240,6.46826E-05
6.0250,6.43650E-05
6.0260,6.40490E-05
6.0270,6.37345E-05
6.0280,6.34216E-05
6.0290,6.31102E-05
6.0300,6.28003E-05
6.0310,6.24919E-05
6.0320,6.21851E-05
6.0330,6.18797E-05
6.0340,6.15759E-05
6.0350,6.12735E-05
6.0360,6.09726E-05
6.0370,6.06732E-05
6.0380,6.03752E-05
6.0390,6.00787E-05
6.0400,5.97837E-05
6.0410,5.94901E-05
6.0420,5.91979E-05
6.0430,5.89072E-05
6.0440,5.86178E-05
6.0450,5.83299E-05
6.0460,5.80434E-05
6.0470,5.77584E-05
6.0480,5.74747E-05
6.0490,5.71923E-05
6.0500,5.69114E-05
6.0510,5.66319E-05
6.0520,5.63537E-05
6.0530,5.60769E-05
6.0540,5.58014E-05
6.0550,5.55273E-05
6.0560,5.52545E-05
6.0570,5.49830E-05
6.0580,5.47129E-05
6.0590,5.44441E-05
6.0600,5.41767E-05
6.0610,5.39105E-05
6.0620,5.36456E-05
6.0630,5.33820E-05
6.0640,5.31198E-05
6.0650,5.28588E-05
6.0660,5.25990E-05
6.0670,5.23406E-05
6.0680,5.20834E-05
6.0690,5.18275E-05
6.0700,5.15728E-05
6.0710,5.13194E-05
6.0720,5.10672E-05
6.0730,5.08163E-05
6.0740,5.05665E-05
6.0750,5.03180E-05
6.0760,5.00708E-05
6.0770,4.98247E-05
6.0780,4.95798E-05
6.0790,4.93362E-05
6.0800,4.90937E-05
6.0810,4.88524E-05
6.0820,4.86123E-05
6.0830,4.83734E-05
6.0840,4.81356E-05
6.0850,4.78990E-05
6.0860,4.76636E-05
6.0870,4.74293E-05
6.0880,4.71962E-05
6.0890,4.69642E-05
6.0900,4.67333E-05
6.0910,4.65036E-05
6.0920,4.62750E-05
6.0930,4.60475E-05
6.0940,4.58211E-05
6.0950,4.55959E-05
6.0960,4.53717E-05
6.0970,4.51487E-05
6.0980,4.49267E-05
6.0990,4.47058E-05
6.1000,4.44860E-05
6.1010,4.42673E-05
6.1020,4.40496E-05
6.1030,4.38331E-05
6.1040,4.36175E-05
6.1050,4.34031E-05
6.1060,4.31897E-05
6.1070,4.29773E-05
6.1080,4.27660E-05
6.1090,4.25557E-05
6.1100,4.23464E-05
6.1110,4.21382E-05
6.1120,4.19310E-05
6.1130,4.17248E-05
6.1140,4.15196E-05
6.1150,4.13154E-05
6.1160,4.11122E-05
6.1170,4.09100E-05
6.1180,4.07088E-05
6.1190,4.05086E-05
6.1200,4.03094E-05
6.1210,4.01111E-05
6.1220,3.99139E-05
6.1230,3.97175E-05
6.1240,3.95222E-05
6.1250,3.93278E-05
6.1260,3.91343E-05
6.1270,3.89419E-05
6.1280,3.87503E-05
6.1290,3.85597E-05
6.1300,3.83700E-05
6.1310,3.81813E-05
6.1320,3.79934E-05
6.1330,3.78065E-05
6.1340,3.76206E-05
6.1350,3.74355E-05
6.1360,3.72513E-05
6.1370,3.70681E-05
6.1380,3.68857E-05
6.1390,3.67042E-05
6.1400,3.65236E-05
6.1410,3.63440E-05
6.1420,3.61651E-05
6.1430,3.59872E-05
6.1440,3.58101E-05
6.1450,3.56339E-05
6.1460,3.54586E-05
6.1470,3.52841E-05
6.1480,3.51105E-05
6.1490,3.49378E-05
6.1500,3.47658E-05
6.1510,3.45948E-05
6.1520,3.44245E-05
6.1530,3.42551E-05
6.1540,3.40866E-05
6.1550,3.39188E-05
6.1560,3.37519E-05
6.1570,3.35858E-05
6.1580,3.34205E-05
6.1590,3.32560E-05
6.1600,3.30924E-05
6.1610,3.29295E-05
6.1620,3.27674E-05
6.1630,3.26062E-05
6.1640,3.24457E-05
6.1650,3.22860E-05
6.1660,3.21271E-05
6.1670,3.19689E-05
6.1680,3.18116E-05
6.1690,3.16550E-05
6.1700,3.14992E-05
6.1710,3.13441E-05
6.1720,3.11898E-05
6.1730,3.10363E-05
6.1740,3.08835E-05
6.1750,3.07315E-05
6.1760,3.05802E-05
6.1770,3.04297E-05
6.1780,3.02799E-05
6.1790,3.01308E-05
6.1800,2.99825E-05
6.1810,2.98349E-05
6.1820,2.96880E-05
6.1830,2.95418E-05
6.1840,2.93964E-05
6.1850,2.92516E-05
6.1860,2.91076E-05
6.1870,2.89643E-05
6.1880,2.88217E-05
6.1890,2.86798E-05
6.1900,2.85386E-05
6.1910,2.83980E-05
6.1920,2.82582E-05
6.1930,2.81191E-05
6.1940,2.79806E-05
6.1950,2.78428E-05
6.1960,2.77057E-05
6.1970,2.75693E-05
6.1980,2.74335E-05
6.1990,2.72984E-05
6.2000,2.71640E-05
6.2010,2.70302E-05
6.2020,2.68971E-05
6.2030,2.67646E-05
6.2040,2.66328E-05
6.2050,2.65017E-05
6.2060,2.63711E-05
6.2070,2.62412E-05
6.2080,2.61120E-05
6.2090,2.59834E-05
6.2100,2.58554E-05
6.2110,2.57281E-05
6.2120,2.56013E-05
6.2130,2.54752E-05
6.2140,2.53498E-05
6.2150,2.52249E-05
6.2160,2.51006E-05
6.2170,2.49770E-05
6.2180,2.48540E-05
6.2190,2.47315E-05
6.2200,2.46097E-05
6.2210,2.44885E-05
6.2220,2.43678E-05
6.2230,2.42478E-05
6.2240,2.41283E-05
6.2250,2.40095E-05
6.2260,2.38912E-05
6.2270,2.37735E-05
6.2280,2.36564E-05
6.2290,2.35398E-05
6.2300,2.34238E-05
6.2310,2.33084E-05
6.2320,2.31936E-05
6.2330,2.30793E-05
6.2340,2.29656E-05
6.2350,2.28524E-05
6.2360,2.27398E-05
6.2370,2.26278E-05
6.2380,2.25163E-05
6.2390,2.24053E-05
6.2400,2.22949E-05
6.2410,2.21851E-05
6.2420,2.20758E-05
6.2430,2.19670E-05
6.2440,2.18587E-05
6.2450,2.17510E-05
6.2460,2.16438E-05
6.2470,2.15372E-05
6.2480,2.14310E-05
6.2490,2.13254E-05
6.2500,2.12203E-05
6.2510,2.11157E-05
6.2520,2.10117E-05
6.2530,2.09081E-05
6.2540,2.08051E-05
6.2550,2.07025E-05
6.2560,2.06005E-05
6.2570,2.04989E-05
6.2580,2.03979E-05
6.2590,2.02974E-05
6.2600,2.01973E-05
6.2610,2.00978E-05
6.2620,1.99987E-05
6.2630,1.99001E-05
6.2640,1.98020E-05
6.2650,1.97044E-05
6.2660,1.96073E-05
6.2670,1.95106E-05
6.2680,1.94145E-05
6.2690,1.93188E-05
6.2700,1.92235E-05
6.2710,1.91288E-05
6.2720,1.90345E-05
6.2730,1.89406E-05
6.2740,1.88472E-05
6.2750,1.87543E-05
6.2760,1.86619E-05
6.2770,1.85699E-05
6.2780,1.84783E-05
6.2790,1.83872E-05
6.2800,1.82966E-05
6.2810,1.82063E-05
6.2820,1.81166E-05
6.2830,1.80273E-05
6.2840,1.79384E-05
6.2850,1.78499E-05
6.2860,1.77619E-05
6.2870,1.76743E-05
6.2880,1.75872E-05
6.2890,1.75005E-05
6.2900,1.74142E-05
6.2910,1.73283E-05
6.2920,1.72428E-05
6.2930,1.71578E-05
6.2940,1.70732E-05
6.2950,1.69890E-05
6.2960,1.69052E-05
6.2970,1.68219E-05
6.2980,1.67389E-05
6.2990,1.66564E-05
6.3000,1.65742E-05
6.3010,1.64925E-05
6.3020,1.64111E-05
6.3030,1.63302E-05
6.3040,1.62497E-05
6.3050,1.61695E-05
6.3060,1.60898E-05
6.3070,1.60104E-05
6.3080,1.59314E-05
6.3090,1.58529E-05
6.3100,1.57747E-05
6.3110,1.56969E-05
6.3120,1.56194E-05
6.3130,1.55424E-05
6.3140,1.54657E-05
6.3150,1.53894E-05
6.3160,1.53135E-05
6.3170,1.52380E-05
6.3180,1.51628E-05
6.3190,1.50880E-05
6.3200,1.50136E-05
6.3210,1.49395E-05
6.3220,1.48658E-05
6.3230,1.47925E-05
6.3240,1.47195E-05
6.3250,1.46469E-05
6.3260,1.45747E-05
6.3270,1.45027E-05
6.3280,1.44312E-05
6.3290,1.43600E-05
6.3300,1.42892E-05
6.3310,1.42187E-05
6.3320,1.41485E-05
6.3330,1.40787E-05
6.3340,1.40092E-05
6.3350,1.39401E-05
6.3360,1.38713E-05
6.3370,1.38029E-05
6.3380,1.37348E-05
6.3390,1.36670E-05
6.3400,1.35996E-05
6.3410,1.35325E-05
6.3420,1.34657E-05
6.3430,1.33993E-05
6.3440,1.33331E-05
6.3450,1.32673E-05
6.3460,1.32019E-05
6.3470,1.31367E-05
6.3480,1.30719E-05
6.3490,1.30074E-05
6.3500,1.29432E-05
6.3510,1.28793E-05
6.3520,1.28158E-05
6.3530,1.27525E-05
6.3540,1.26896E-05
6.3550,1.26270E-05
6.3560,1.25646E-05
6.3570,1.25026E-05
6.3580,1.24409E-05
6.3590,1.23795E-05
6.3600,1.23184E-05
6.3610,1.22576E-05
6.3620,1.21971E-05
6.3630,1.21369E-05
6.3640,1.20770E-05
6.3650,1.20174E-05
6.3660,1.19581E-05
6.3670,1.18991E-05
6.3680,1.18403E-05
6.3690,1.17819E-05
6.3700,1.17237E-05
6.3710,1.16659E-05
6.3720,1.16083E-05
6.3730,1.15510E-05
6.3740,1.14940E-05
6.3750,1.14372E-05
6.3760,1.13808E-05
6.3770,1.13246E-05
6.3780,1.12687E-05
6.3790,1.12131E-05
6.3800,1.11577E-05
6.3810,1.11026E-05
6.3820,1.10478E-05
6.3830,1.09933E-05
6.3840,1.09390E-05
6.3850,1.08850E-05
6.3860,1.08312E-05
6.3870,1.07778E-05
6.3880,1.07246E-05
6.3890,1.06716E-05
6.3900,1.06189E-05
6.3910,1.05665E-05
6.3920,1.05143E-05
6.3930,1.04624E-05
6.3940,1.04107E-05
6.3950,1.03593E-05
6.3960,1.03082E-05
6.3970,1.02573E-05
6.3980,1.02066E-05
6.3990,1.01562E-05
6.4000,1.01061E-05
6.4010,1.00562E-05
6.4020,1.00065E-05
6.4030,9.95713E-06
6.4040,9.90796E-06
6.4050,9.85903E-06
6.4060,9.81034E-06
6.4070,9.76190E-06
6.4080,9.71369E-06
6.4090,9.66572E-06
6.4100,9.61799E-06
6.4110,9.57049E-06
6.4120,9.52322E-06
6.4130,9.47619E-06
6.4140,9.42939E-06
6.4150,9.38282E-06
6.4160,9.33648E-06
6.4170,9.29037E-06
6.4180,9.24449E-06
6.4190,9.19883E-06
6.4200,9.15340E-06
6.4210,9.10819E-06
6.4220,9.06320E-06
6.4230,9.01844E-06
6.4240,8.97389E-06
6.4250,8.92957E-06
6.4260,8.88546E-06
6.4270,8.84157E-06
6.4280,8.79790E-06
6.4290,8.75444E-06
6.4300,8.71120E-06
6.4310,8.66817E-06
6.4320,8.62535E-06
6.4330,8.58275E-06
6.4340,8.54035E-06
6.4350,8.49816E-06
6.4360,8.45618E-06
6.4370,8.41441E-06
6.4380,8.37284E-06
6.4390,8.33148E-06
6.4400,8.29032E-06
6.4410,8.24937E-06
6.4420,8.20861E-06
6.4430,8.16806E-06
6.4440,8.12771E-06
6.4450,8.08755E-06
6.4460,8.04760E-06
6.4470,8.00784E-06
6.4480,7.96827E-06
6.4490,7.92891E-06
6.4500,7.88973E-06
6.4510,7.85075E-06
6.4520,7.81196E-06
6.4530,7.77336E-06
6.4540,7.73496E-06
6.4550,7.69674E-06
6.4560,7.65871E-06
6.4570,7.62087E-06
6.4580,7.58321E-06
6.4590,7.54574E-06
6.4600,7.50846E-06
6.4610,7.47136E-06
6.4620,7.43444E-06
6.4630,7.39770E-06
6.4640,7.36115E-06
6.4650,7.32477E-06
6.4660,7.28858E-06
6.4670,7.25256E-06
6.4680,7.21672E-06
6.4690,7.18106E-06
6.4700,7.14557E-06
6.4710,7.11026E-06
6.4720,7.07512E-06
6.4730,7.04016E-06
6.4740,7.00537E-06
6.4750,6.97074E-06
6.4760,6.93630E-06
6.4770,6.90202E-06
6.4780,6.86790E-06
6.4790,6.83396E-06
6.4800,6.80019E-06
6.4810,6.76658E-06
6.4820,6.73314E-06
6.4830,6.69986E-06
6.4840,6.66674E-06
6.4850,6.63379E-06
6.4860,6.60101E-06
6.4870,6.56838E-06
6.4880,6.53591E-06
6.4890,6.50361E-06
6.4900,6.47146E-06
6.4910,6.43948E-06
6.4920,6.40765E-06
6.4930,6.37597E-06
6.4940,6.34446E-06
6.4950,6.31310E-06
6.4960,6.28189E-06
6.4970,6.25084E-06
6.4980,6.21994E-06
6.4990,6.18919E-06
6.5000,6.15860E-06
6.5010,6.12815E-06
6.5020,6.09786E-06
6.5030,6.06772E-06
6.5040,6.03772E-06
6.5050,6.00787E-06
6.5060,5.97817E-06
6.5070,5.94862E-06
6.5080,5.91921E-06
6.5090,5.88995E-06
6.5100,5.86083E-06
6.5110,5.83185E-06
6.5120,5.80302E-06
6.5130,5.77433E-06
6.5140,5.74578E-06
6.5150,5.71738E-06
6.5160,5.68911E-06
6.5170,5.66098E-06
6.5180,5.63299E-06
6.5190,5.60514E-06
6.5200,5.57743E-06
6.5210,5.54985E-06
6.5220,5.52241E-06
6.5230,5.49511E-06
6.5240,5.46794E-06
6.5250,5.44090E-06
6.5260,5.41400E-06
6.5270,5.38723E-06
6.5280,5.36059E-06
6.5290,5.33408E-06
6.5300,5.30771E-06
6.5310,5.28146E-06
6.5320,5.25535E-06
6.5330,5.22936E-06
6.5340,5.20350E-06
6.5350,5.17777E-06
6.5360,5.15216E-06
6.5370,5.12669E-06
6.5380,5.10133E-06
6.5390,5.07611E-06
6.5400,5.05100E-06
6.5410,5.02602E-06
6.5420,5.00117E-06
6.5430,4.97644E-06
6.5440,4.95183E-06
6.5450,4.92734E-06
6.5460,4.90297E-06
6.5470,4.87872E-06
6.5480,4.85459E-06
6.5490,4.83058E-06
6.5500,4.80669E-06
6.5510,4.78292E-06
6.5520,4.75926E-06
6.5530,4.73572E-06
6.5540,4.71230E-06
6.5550,4.68900E-06
6.5560,4.66580E-06
6.5570,4.64273E-06
6.5580,4.61976E-06
6.5590,4.59691E-06
6.5600,4.57418E-06
6.5610,4.55155E-06
6.5620,4.52904E-06
6.5630,4.50664E-06
6.5640,4.48434E-06
6.5650,4.46216E-06
6.5660,4.44009E-06
6.5670,4.41813E-06
6.5680,4.39627E-06
6.5690,4.37453E-06
6.5700,4.35289E-06
6.5710,4.33135E-06
6.5720,4.30993E-06
6.5730,4.28861E-06
6.5740,4.26739E-06
6.5750,4.24628E-06
6.5760,4.22528E-06
6.5770,4.20437E-06
6.5780,4.18357E-06
6.5790,4.16288E-06
6.5800,4.14228E-06
6.5810,4.12179E-06
6.5820,4.10140E-06
6.5830,4.08111E-06
6.5840,4.06092E-06
6.5850,4.04083E-06
6.5860,4.02084E-06
6.5870,4.00094E-06
6.5880,3.98115E-06
6.5890,3.96145E-06
6.5900,3.94185E-06
6.5910,3.92235E-06
6.5920,3.90294E-06
6.5930,3.88363E-06
6.5940,3.86442E-06
6.5950,3.84530E-06
6.5960,3.82627E-06
6.5970,3.80734E-06
6.5980,3.78850E-06
6.5990,3.76976E-06
6.6000,3.75110E-06
6.6010,3.73254E-06
6.6020,3.71407E-06
6.6030,3.69569E-06
6.6040,3.67741E-06
6.6050,3.65921E-06
6.6060,3.64110E-06
6.6070,3.62309E-06
6.6080,3.60516E-06
6.6090,3.58732E-06
6.6100,3.56957E-06
6.6110,3.55190E-06
6.6120,3.53433E-06
6.6130,3.51684E-06
6.6140,3.49943E-06
6.6150,3.48212E-06
6.6160,3.46488E-06
6.6170,3.44774E-06
6.6180,3.43067E-06
6.6190,3.41370E-06
6.6200,3.39680E-06
6.6210,3.37999E-06
6.6220,3.36326E-06
6.6230,3.34662E-06
6.6240,3.33006E-06
6.6250,3.31358E-06
6.6260,3.29718E-06
6.6270,3.28086E-06
6.6280,3.26462E-06
6.6290,3.24846E-06
6.6300,3.23238E-06
6.6310,3.21639E-06
6.6320,3.20047E-06
6.6330,3.18463E-06
6.6340,3.16886E-06
6.6350,3.15318E-06
6.6360,3.13757E-06
6.6370,3.12204E-06
6.6380,3.10659E-06
6.6390,3.09121E-06
6.6400,3.07591E-06
6.6410,3.06069E-06
6.6420,3.04554E-06
6.6430,3.03046E-06
6.6440,3.01546E-06
6.6450,3.00054E-06
6.6460,2.98568E-06
6.6470,2.97090E-06
6.6480,2.95620E-06
6.6490,2.94156E-06
6.6500,2.92700E-06
6.6510,2.91251E-06
6.6520,2.89810E-06
6.6530,2.88375E-06
6.6540,2.86947E-06
6.6550,2.85527E-06
6.6560,2.84113E-06
6.6570,2.82707E-06
6.6580,2.81307E-06
6.6590,2.79915E-06
6.6600,2.78529E-06
6.6610,2.77150E-06
6.6620,2.75778E-06
6.6630,2.74413E-06
6.6640,2.73054E-06
6.6650,2.71702E-06
6.6660,2.70357E-06
6.6670,2.69019E-06
6.6680,2.67687E-06
6.6690,2.66361E-06
6.6700,2.65043E-06
6.6710,2.63730E-06
6.6720,2.62425E-06
6.6730,2.61125E-06
6.6740,2.59832E-06
6.6750,2.58546E-06
6.6760,2.57266E-06
6.6770,2.55992E-06
6.6780,2.54725E-06
6.6790,2.53463E-06
6.6800,2.52208E-06
6.6810,2.50960E-06
6.6820,2.49717E-06
6.6830,2.48480E-06
6.6840,2.47250E-06
6.6850,2.46026E-06
6.6860,2.44808E-06
6.6870,2.43595E-06
6.6880,2.42389E-06
6.6890,2.41189E-06
6.6900,2.39995E-06
6.6910,2.38806E-06
6.6920,2.37624E-06
6.6930,2.36447E-06
6.6940,2.35276E-06
6.6950,2.34111E-06
6.6960,2.32952E-06
6.6970,2.31798E-06
6.6980,2.30650E-06
6.6990,2.29508E-06
6.7000,2.28371E-06
6.7010,2.27240E-06
6.7020,2.26115E-06
6.7030,2.24995E-06
6.7040,2.23881E-06
6.7050,2.22772E-06
6.7060,2.21669E-06
6.7070,2.20571E-06
6.7080,2.19479E-06
6.7090,2.18392E-06
6.7100,2.17310E-06
6.7110,2.16234E-06
6.7120,2.15163E-06
6.7130,2.14097E-06
6.7140,2.13037E-06
6.7150,2.11982E-06
6.7160,2.10932E-06
6.7170,2.09887E-06
6.7180,2.08848E-06
6.7190,2.07813E-06
6.7200,2.06784E-06
6.7210,2.05760E-06
6.7220,2.04741E-06
6.7230,2.03727E-06
6.7240,2.02717E-06
6.7250,2.01713E-06
6.7260,2.00714E-06
6.7270,1.99720E-06
6.7280,1.98731E-06
6.7290,1.97746E-06
6.7300,1.96767E-06
6.7310,1.95792E-06
6.7320,1.94822E-06
6.7330,1.93857E-06
6.7340,1.92897E-06
6.7350,1.91942E-06
6.7360,1.90991E-06
6.7370,1.90045E-06
6.7380,1.89103E-06
6.7390,1.88166E-06
6.7400,1.87234E-06
6.7410,1.86307E-06
6.7420,1.85384E-06
6.7430,1.84466E-06
6.7440,1.83552E-06
6.7450,1.82642E-06
6.7460,1.81738E-06
6.7470,1.80837E-06
6.7480,1.79941E-06
6.7490,1.79050E-06
6.7500,1.78163E-06
6.7510,1.77280E-06
6.7520,1.76402E-06
6.7530,1.75528E-06
6.7540,1.74658E-06
6.7550,1.73793E-06
6.7560,1.72932E-06
6.7570,1.72075E-06
6.7580,1.71223E-06
6.7590,1.70375E-06
6.7600,1.69530E-06
6.7610,1.68691E-06
6.7620,1.67855E-06
6.7630,1.67023E-06
6.7640,1.66196E-06
6.7650,1.65372E-06
6.7660,1.64553E-06
6.7670,1.63737E-06
6.7680,1.62926E-06
6.7690,1.62119E-06
6.7700,1.61316E-06
6.7710,1.60516E-06
6.7720,1.59721E-06
6.7730,1.58930E-06
6.7740,1.58142E-06
6.7750,1.57358E-06
6.7760,1.56579E-06
6.7770,1.55803E-06
6.7780,1.55031E-06
6.7790,1.54263E-06
6.7800,1.53498E-06
6.7810,1.52738E-06
6.7820,1.51981E-06
6.7830,1.51228E-06
6.7840,1.50478E-06
6.7850,1.49733E-06
6.7860,1.48991E-06
6.7870,1.48252E-06
6.7880,1.47518E-06
6.7890,1.46787E-06
6.7900,1.46059E-06
6.7910,1.45335E-06
6.7920,1.44615E-06
6.7930,1.43899E-06
6.7940,1.43185E-06
6.7950,1.42476E-06
6.7960,1.41770E-06
6.7970,1.41067E-06
6.7980,1.40368E-06
6.7990,1.39672E-06
6.8000,1.38980E-06
6.8010,1.38291E-06
6.8020,1.37606E-06
6.8030,1.36924E-06
6.8040,1.36246E-06
6.8050,1.35570E-06
6.8060,1.34898E-06
6.8070,1.34230E-06
6.8080,1.33565E-06
6.8090,1.32903E-06
6.8100,1.32244E-06
6.8110,1.31588E-06
6.8120,1.30936E-06
6.8130,1.30287E-06
6.8140,1.29642E-06
6.8150,1.28999E-06
6.8160,1.28360E-06
6.8170,1.27723E-06
6.8180,1.27090E-06
6.8190,1.26460E-06
6.8200,1.25834E-06
6.8210,1.25210E-06
6.8220,1.24589E-06
6.8230,1.23972E-06
6.8240,1.23357E-06
6.8250,1.22746E-06
6.8260,1.22137E-06
6.8270,1.21532E-06
6.8280,1.20930E-06
6.8290,1.20330E-06
6.8300,1.19734E-06
6.8310,1.19140E-06
6.8320,1.18550E-06
6.8330,1.17962E-06
6.8340,1.17377E-06
6.8350,1.16795E-06
6.8360,1.16216E-06
6.8370,1.15640E-06
6.8380,1.15067E-06
6.8390,1.14497E-06
6.8400,1.13929E-06
6.8410,1.13364E-06
6.8420,1.12802E-06
6.8430,1.12243E-06
6.8440,1.11687E-06
6.8450,1.11133E-06
6.8460,1.10582E-06
6.8470,1.10034E-06
6.8480,1.09488E-06
6.8490,1.08946E-06
6.8500,1.08405E-06
6.8510,1.07868E-06
6.8520,1.07333E-06
6.8530,1.06801E-06
6.8540,1.06272E-06
6.8550,1.05745E-06
6.8560,1.05221E-06
6.8570,1.04699E-06
6.8580,1.04180E-06
6.8590,1.03663E-06
6.8600,1.03149E-06
6.8610,1.02638E-06
6.8620,1.02129E-06
6.8630,1.01623E-06
6.8640,1.01119E-06
6.8650,1.00618E-06
6.8660,1.00119E-06
6.8670,9.96222E-07
6.8680,9.91283E-07
6.8690,9.86368E-07
6.8700,9.81477E-07
6.8710,9.76611E-07
6.8720,9.71769E-07
6.8730,9.66950E-07
6.8740,9.62156E-07
6.8750,9.57385E-07
6.8760,9.52638E-07
6.8770,9.47915E-07
6.8780,9.43214E-07
6.8790,9.38537E-07
6.8800,9.33884E-07
6.8810,9.29253E-07
6.8820,9.24645E-07
6.8830,9.20060E-07
6.8840,9.15498E-07
6.8850,9.10958E-07
6.8860,9.06441E-07
6.8870,9.01946E-07
6.8880,8.97474E-07
6.8890,8.93023E-07
6.8900,8.88595E-07
6.8910,8.84189E-07
6.8920,8.79804E-07
6.8930,8.75441E-07
6.8940,8.71100E-07
6.8950,8.66780E-07
6.8960,8.62482E-07
6.8970,8.58205E-07
6.8980,8.53949E-07
6.8990,8.49714E-07
6.9000,8.45500E-07
6.9010,8.41307E-07
6.9020,8.37135E-07
6.9030,8.32983E-07
6.9040,8.28852E-07
6.9050,8.24742E-07
6.9060,8.20652E-07
6.9070,8.16582E-07
6.9080,8.12532E-07
6.9090,8.08503E-07
6.9100,8.04493E-07
6.9110,8.00503E-07
6.9120,7.96533E-07
6.9130,7.92582E-07
6.9140,7.88652E-07
6.9150,7.84740E-07
6.9160,7.80848E-07
6.9170,7.76975E-07
6.9180,7.73122E-07
6.9190,7.69287E-07
6.9200,7.65472E-07
6.9210,7.61675E-07
6.9220,7.57898E-07
6.9230,7.54139E-07
6.9240,7.50398E-07
6.9250,7.46676E-07
6.9260,7.42973E-07
6.9270,7.39288E-07
6.9280,7.35621E-07
6.9290,7.31972E-07
6.9300,7.28342E-07
6.9310,7.24729E-07
6.9320,7.21134E-07
6.9330,7.17557E-07
6.9340,7.13998E-07
6.9350,7.10457E-07
6.9360,7.06933E-07
6.9370,7.03426E-07
6.9380,6.99937E-07
6.9390,6.96465E-07
6.9400,6.93010E-07
6.9410,6.89573E-07
6.9420,6.86152E-07
6.9430,6.82749E-07
6.9440,6.79362E-07
6.9450,6.75992E-07
6.9460,6.72639E-07
6.9470,6.69302E-07
6.9480,6.65982E-07
6.9490,6.62678E-07
6.9500,6.59391E-07
6.9510,6.56120E-07
6.9520,6.52865E-07
6.9530,6.49626E-07
6.9540,6.46404E-07
6.9550,6.43197E-07
6.9560,6.40006E-07
6.9570,6.36831E-07
6.9580,6.33672E-07
6.9590,6.30529E-07
6.9600,6.27401E-07
6.9610,6.24288E-07
6.9620,6.21191E-07
6.9630,6.18109E-07
6.9640,6.15043E-07
6.9650,6.11992E-07
6.9660,6.08956E-07
6.9670,6.05935E-07
6.9680,6.02928E-07
6.9690,5.99937E-07
6.9700,5.96961E-07
6.9710,5.93999E-07
6.9720,5.91052E-07
6.9730,5.88120E-07
6.9740,5.85202E-07
6.9750,5.82299E-07
6.9760,5.79410E-07
6.9770,5.76535E-07
6.9780,5.73674E-07
6.9790,5.70828E-07
6.9800,5.67996E-07
6.9810,5.65178E-07
6.9820,5.62374E-07
6.9830,5.59584E-07
6.9840,5.56807E-07
6.9850,5.54045E-07
6.9860,5.51296E-07
6.9870,5.48560E-07
6.9880,5.45838E-07
6.9890,5.43130E-07
6.9900,5.40435E-07
6.9910,5.37754E-07
6.9920,5.35086E-07
6.9930,5.32431E-07
6.9940,5.29789E-07
6.9950,5.27160E-07
6.9960,5.24544E-07
6.9970,5.21942E-07
6.9980,5.19352E-07
6.9990,5.16775E-07
7.0000,5.14210E-07
7.0010,5.11659E-07
7.0020,5.09120E-07
7.0030,5.06594E-07
7.0040,5.04080E-07
7.0050,5.01579E-07
7.0060,4.99090E-07
7.0070,4.96613E-07
7.0080,4.94149E-07
7.0090,4.91697E-07
7.0100,4.89257E-07
7.0110,4.86829E-07
7.0120,4.84413E-07
7.0130,4.82009E-07
7.0140,4.79617E-07
7.0150,4.77237E-07
7.0160,4.74869E-07
7.0170,4.72513E-07
7.0180,4.70168E-07
7.0190,4.67835E-07
7.0200,4.65513E-07
7.0210,4.63203E-07
7.0220,4.60904E-07
7.0230,4.58617E-07
7.0240,4.56341E-07
7.0250,4.54076E-07
7.0260,4.51823E-07
7.0270,4.49580E-07
7.0280,4.47349E-07
7.0290,4.45129E-07
7.0300,4.42920E-07
7.0310,4.40722E-07
7.0320,4.38535E-07
7.0330,4.36358E-07
7.0340,4.34193E-07
7.0350,4.32038E-07
7.0360,4.29894E-07
7.0370,4.27760E-07
7.0380,4.25637E-07
7.0390,4.23525E-07
7.0400,4.21423E-07
7.0410,4.19331E-07
7.0420,4.17250E-07
7.0430,4.15179E-07
7.0440,4.13118E-07
7.0450,4.11068E-07
7.0460,4.09028E-07
7.0470,4.06998E-07
7.0480,4.04978E-07
7.0490,4.02968E-07
7.0500,4.00968E-07
7.0510,3.98977E-07
7.0520,3.96997E-07
7.0530,3.95027E-07
7.0540,3.93066E-07
7.0550,3.91115E-07
7.0560,3.89174E-07
7.0570,3.87242E-07
7.0580,3.85320E-07
7.0590,3.83408E-07
7.0600,3.81504E-07
7.0610,3.79611E-07
7.0620,3.77727E-07
7.0630,3.75852E-07
7.0640,3.73986E-07
7.0650,3.72130E-07
7.0660,3.70283E-07
7.0670,3.68445E-07
7.0680,3.66616E-07
7.0690,3.64796E-07
7.0700,3.62985E-07
7.0710,3.61183E-07
7.0720,3.59390E-07
7.0730,3.57606E-07
7.0740,3.55831E-07
7.0750,3.54065E-07
7.0760,3.52307E-07
7.0770,3.50559E-07
7.0780,3.48818E-07
7.0790,3.47087E-07
7.0800,3.45364E-07
7.0810,3.43649E-07
7.0820,3.41944E-07
7.0830,3.40246E-07
7.0840,3.38557E-07
7.0850,3.36876E-07
7.0860,3.35204E-07
7.0870,3.33540E-07
7.0880,3.31884E-07
7.0890,3.30237E-07
7.0900,3.28597E-07
7.0910,3.26966E-07
7.0920,3.25343E-07
7.0930,3.23728E-07
7.0940,3.22121E-07
7.0950,3.20521E-07
7.0960,3.18930E-07
7.0970,3.17347E-07
7.0980,3.15771E-07
7.0990,3.14204E-07
7.1000,3.12644E-07
7.1010,3.11092E-07
7.1020,3.09547E-07
7.1030,3.08011E-07
7.1040,3.06481E-07
7.1050,3.04960E-07
7.1060,3.03446E-07
7.1070,3.01939E-07
7.1080,3.00440E-07
7.1090,2.98949E-07
7.1100,2.97464E-07
7.1110,2.95987E-07
7.1120,2.94518E-07
7.1130,2.93056E-07
7.1140,2.91601E-07
7.1150,2.90153E-07
7.1160,2.88712E-07
7.1170,2.87279E-07
7.1180,2.85853E-07
7.1190,2.84433E-07
7.1200,2.83021E-07
7.1210,2.81616E-07
7.1220,2.80218E-07
7.1230,2.78826E-07
7.1240,2.77442E-07
7.1250,2.76064E-07
7.1260,2.74694E-07
7.1270,2.73330E-07
7.1280,2.71973E-07
7.1290,2.70622E-07
7.1300,2.69278E-07
7.1310,2.67941E-07
7.1320,2.66611E-07
7.1330,2.65287E-07
7.1340,2.63970E-07
7.1350,2.62659E-07
7.1360,2.61355E-07
7.1370,2.60057E-07
7.1380,2.58766E-07
7.1390,2.57481E-07
7.1400,2.56203E-07
7.1410,2.54930E-07
7.1420,2.53665E-07
7.1430,2.52405E-07
7.1440,2.51152E-07
7.1450,2.49905E-07
7.1460,2.48664E-07
7.1470,2.47429E-07
7.1480,2.46200E-07
7.1490,2.44978E-07
7.1500,2.43761E-07
7.1510,2.42551E-07
7.1520,2.41346E-07
7.1530,2.40148E-07
7.1540,2.38955E-07
7.1550,2.37769E-07
7.1560,2.36588E-07
7.1570,2.35413E-07
7.1580,2.34244E-07
7.1590,2.33081E-07
7.1600,2.31923E-07
7.1610,2.30772E-07
7.1620,2.29626E-07
7.1630,2.28485E-07
7.1640,2.27351E-07
7.1650,2.26222E-07
7.1660,2.25098E-07
7.1670,2.23980E-07
7.1680,2.22868E-07
7.1690,2.21761E-07
7.1700,2.20660E-07
7.1710,2.19564E-07
7.1720,2.18474E-07
7.1730,2.17389E-07
7.1740,2.16309E-07
7.1750,2.15235E-07
7.1760,2.14166E-07
7.1770,2.13102E-07
7.1780,2.12044E-07
7.1790,2.10991E-07
7.1800,2.09943E-07
7.1810,2.08900E-07
7.1820,2.07863E-07
7.1830,2.06830E-07
7.1840,2.05803E-07
7.1850,2.04781E-07
7.1860,2.03764E-07
7.1870,2.02752E-07
7.1880,2.01745E-07
7.1890,2.00743E-07
7.1900,1.99746E-07
7.1910,1.98754E-07
7.1920,1.97767E-07
7.1930,1.96785E-07
7.1940,1.95807E-07
7.1950,1.94835E-07
7.1960,1.93867E-07
7.1970,1.92904E-07
7.1980,1.91946E-07
7.1990,1.90993E-07
7.2000,1.90044E-07
7.2010,1.89100E-07
7.2020,1.88161E-07
7.2030,1.87226E-07
7.2040,1.86296E-07
7.2050,1.85371E-07
7.2060,1.84450E-07
7.2070,1.83534E-07
7.2080,1.82623E-07
7.2090,1.81715E-07
7.2100,1.80813E-07
7.2110,1.79915E-07
7.2120,1.79021E-07
7.2130,1.78132E-07
7.2140,1.77247E-07
7.2150,1.76367E-07
7.2160,1.75491E-07
7.2170,1.74619E-07
7.2180,1.73752E-07
7.2190,1.72889E-07
7.2200,1.72030E-07
7.2210,1.71175E-07
7.2220,1.70325E-07
7.2230,1.69479E-07
7.2240,1.68637E-07
7.2250,1.67799E-07
7.2260,1.66966E-07
7.2270,1.66136E-07
7.2280,1.65311E-07
7.2290,1.64490E-07
7.2300,1.63673E-07
7.2310,1.62860E-07
7.2320,1.62051E-07
7.2330,1.61246E-07
7.2340,1.60445E-07
7.2350,1.59648E-07
7.2360,1.58855E-07
7.2370,1.58066E-07
7.2380,1.57280E-07
7.2390,1.56499E-07
7.2400,1.55722E-07
7.2410,1.54948E-07
7.2420,1.54178E-07
7.2430,1.53413E-07
7.2440,1.52650E-07
7.2450,1.51892E-07
7.2460,1.51138E-07
7.2470,1.50387E-07
7.2480,1.49640E-07
7.2490,1.48896E-07
7.2500,1.48157E-07
7.2510,1.47420E-07
7.2520,1.46688E-07
7.2530,1.45959E-07
7.2540,1.45234E-07
7.2550,1.44513E-07
7.2560,1.43795E-07
7.2570,1.43080E-07
7.2580,1.42370E-07
7.2590,1.41662E-07
7.2600,1.40959E-07
7.2610,1.40258E-07
7.2620,1.39561E-07
7.2630,1.38868E-07
7.2640,1.38178E-07
7.2650,1.37492E-07
7.2660,1.36809E-07
7.2670,1.36129E-07
7.2680,1.35453E-07
7.2690,1.34780E-07
7.2700,1.34110E-07
7.2710,1.33444E-07
7.2720,1.32781E-07
7.2730,1.32121E-07
7.2740,1.31465E-07
7.2750,1.30811E-07
7.2760,1.30162E-07
7.2770,1.29515E-07
7.2780,1.28871E-07
7.2790,1.28231E-07
7.2800,1.27594E-07
7.2810,1.26960E-07
7.2820,1.26329E-07
7.2830,1.25702E-07
7.2840,1.25077E-07
7.2850,1.24456E-07
7.2860,1.23837E-07
7.2870,1.23222E-07
7.2880,1.22610E-07
7.2890,1.22000E-07
7.2900,1.21394E-07
7.2910,1.20791E-07
7.2920,1.20191E-07
7.2930,1.19594E-07
7.2940,1.19000E-07
7.2950,1.18408E-07
7.2960,1.17820E-07
7.2970,1.17234E-07
7.2980,1.16652E-07
7.2990,1.16072E-07
7.3000,1.15496E-07
7.3010,1.14922E-07
7.3020,1.14351E-07
7.3030,1.13782E-07
7.3040,1.13217E-07
7.3050,1.12655E-07
7.3060,1.12095E-07
7.3070,1.11538E-07
7.3080,1.10984E-07
7.3090,1.10432E-07
7.3100,1.09883E-07
7.3110,1.09337E-07
7.3120,1.08794E-07
7.3130,1.08253E-07
7.3140,1.07715E-07
7.3150,1.07180E-07
7.3160,1.06648E-07
7.3170,1.06118E-07
7.3180,1.05590E-07
7.3190,1.05066E-07
7.3200,1.04544E-07
7.3210,1.04024E-07
7.3220,1.03507E-07
7.3230,1.02993E-07
7.3240,1.02481E-07
7.3250,1.01972E-07
7.3260,1.01465E-07
7.3270,1.00961E-07
7.3280,1.00459E-07
7.3290,9.99599E-08
7.3300,9.94631E-08
7.3310,9.89689E-08
7.3320,9.84770E-08
7.3330,9.79877E-08
7.3340,9.75007E-08
7.3350,9.70162E-08
7.3360,9.65341E-08
7.3370,9.60543E-08
7.3380,9.55770E-08
7.3390,9.51020E-08
7.3400,9.46294E-08
7.3410,9.41591E-08
7.3420,9.36912E-08
7.3430,9.32256E-08
7.3440,9.27623E-08
7.3450,9.23013E-08
7.3460,9.18426E-08
7.3470,9.13862E-08
7.3480,9.09320E-08
7.3490,9.04801E-08
7.3500,9.00304E-08
7.3510,8.95830E-08
7.3520,8.91378E-08
7.3530,8.86948E-08
7.3540,8.82540E-08
7.3550,8.78154E-08
7.3560,8.73790E-08
7.3570,8.69447E-08
7.3580,8.65126E-08
7.3590,8.60826E-08
7.3600,8.56548E-08
7.3610,8.52291E-08
7.3620,8.48055E-08
7.3630,8.43840E-08
7.3640,8.39646E-08
7.3650,8.35473E-08
7.3660,8.31321E-08
7.3670,8.27189E-08
7.3680,8.23078E-08
7.3690,8.18987E-08
7.3700,8.14917E-08
7.3710,8.10867E-08
7.3720,8.06837E-08
7.3730,8.02826E-08
7.3740,7.98836E-08
7.3750,7.94866E-08
7.3760,7.90915E-08
7.3770,7.86984E-08
7.3780,7.83073E-08
7.3790,7.79181E-08
7.3800,7.75308E-08
7.3810,7.71454E-08
7.3820,7.67620E-08
7.3830,7.63805E-08
7.3840,7.60008E-08
7.3850,7.56231E-08
7.3860,7.52472E-08
7.3870,7.48732E-08
7.3880,7.45010E-08
7.3890,7.41307E-08
7.3900,7.37623E-08
7.3910,7.33956E-08
7.3920,7.30308E-08
7.3930,7.26678E-08
7.3940,7.23066E-08
7.3950,7.19472E-08
7.3960,7.15896E-08
7.3970,7.12338E-08
7.3980,7.08797E-08
7.3990,7.05274E-08
7.4000,7.01768E-08
7.4010,6.98280E-08
7.4020,6.94809E-08
7.4030,6.91355E-08
7.4040,6.87919E-08
7.4050,6.84499E-08
7.4060,6.81097E-08
7.4070,6.77711E-08
7.4080,6.74343E-08
7.4090,6.70991E-08
7.4100,6.67655E-08
7.4110,6.64336E-08
7.4120,6.61034E-08
7.4130,6.57748E-08
7.4140,6.54479E-08
7.4150,6.51225E-08
7.4160,6.47988E-08
7.4170,6.44767E-08
7.4180,6.41562E-08
7.4190,6.38373E-08
7.4200,6.35200E-08
7.4210,6.32042E-08
7.4220,6.28900E-08
7.4230,6.25774E-08
7.4240,6.22663E-08
7.4250,6.19568E-08
7.4260,6.16488E-08
7.4270,6.13423E-08
7.4280,6.10374E-08
7.4290,6.07340E-08
7.4300,6.04321E-08
7.4310,6.01316E-08
7.4320,5.98327E-08
7.4330,5.95353E-08
7.4340,5.92393E-08
7.4350,5.89448E-08
7.4360,5.86518E-08
7.4370,5.83602E-08
7.4380,5.80701E-08
7.4390,5.77814E-08
7.4400,5.74942E-08
7.4410,5.72083E-08
7.4420,5.69239E-08
7.4430,5.66410E-08
7.4440,5.63594E-08
7.4450,5.60792E-08
7.4460,5.58004E-08
7.4470,5.55230E-08
7.4480,5.52470E-08
7.4490,5.49723E-08
7.4500,5.46990E-08
7.4510,5.44271E-08
7.4520,5.41565E-08
7.4530,5.38873E-08
7.4540,5.36194E-08
7.4550,5.33528E-08
7.4560,5.30876E-08
7.4570,5.28236E-08
7.4580,5.25610E-08
7.4590,5.22997E-08
7.4600,5.20397E-08
7.4610,5.17810E-08
7.4620,5.15235E-08
7.4630,5.12674E-08
7.4640,5.10125E-08
7.4650,5.07589E-08
7.4660,5.05065E-08
7.4670,5.02554E-08
7.4680,5.00055E-08
7.4690,4.97569E-08
7.4700,4.95096E-08
7.4710,4.92634E-08
7.4720,4.90185E-08
7.4730,4.87748E-08
7.4740,4.85323E-08
7.4750,4.82910E-08
7.4760,4.80509E-08
7.4770,4.78120E-08
7.4780,4.75743E-08
7.4790,4.73377E-08
7.4800,4.71024E-08
7.4810,4.68682E-08
7.4820,4.66351E-08
7.4830,4.64033E-08
7.4840,4.61726E-08
7.4850,4.59430E-08
7.4860,4.57146E-08
7.4870,4.54873E-08
7.4880,4.52611E-08
7.4890,4.50361E-08
7.4900,4.48121E-08
7.4910,4.45893E-08
7.4920,4.43676E-08
7.4930,4.41470E-08
7.4940,4.39275E-08
7.4950,4.37091E-08
7.4960,4.34918E-08
7.4970,4.32755E-08
7.4980,4.30604E-08
7.4990,4.28463E-08
7.5000,4.26332E-08
7.5010,4.24212E-08
7.5020,4.22103E-08
7.5030,4.20004E-08
7.5040,4.17916E-08
7.5050,4.15838E-08
7.5060,4.13770E-08
7.5070,4.11713E-08
7.5080,4.09666E-08
7.5090,4.07629E-08
7.5100,4.05602E-08
7.5110,4.03585E-08
7.5120,4.01578E-08
7.5130,3.99581E-08
7.5140,3.97594E-08
7.5150,3.95617E-08
7.5160,3.93650E-08
7.5170,3.91693E-08
7.5180,3.89745E-08
7.5190,3.87807E-08
7.5200,3.85879E-08
7.5210,3.83960E-08
7.5220,3.82051E-08
7.5230,3.80151E-08
7.5240,3.78260E-08
7.5250,3.76380E-08
7.5260,3.74508E-08
7.5270,3.72646E-08
7.5280,3.70793E-08
7.5290,3.68949E-08
7.5300,3.67114E-08
7.5310,3.65289E-08
7.5320,3.63472E-08
7.5330,3.61665E-08
7.5340,3.59866E-08
7.5350,3.58077E-08
7.5360,3.56296E-08
7.5370,3.54524E-08
7.5380,3.52761E-08
7.5390,3.51007E-08
7.5400,3.49262E-08
7.5410,3.47525E-08
7.5420,3.45797E-08
7.5430,3.44077E-08
7.5440,3.42366E-08
7.5450,3.40663E-08
7.5460,3.38969E-08
7.5470,3.37284E-08
7.5480,3.35606E-08
7.5490,3.33937E-08
7.5500,3.32277E-08
7.5510,3.30624E-08
7.5520,3.28980E-08
7.5530,3.27344E-08
7.5540,3.25716E-08
7.5550,3.24096E-08
7.5560,3.22485E-08
7.5570,3.20881E-08
7.5580,3.19285E-08
7.5590,3.17697E-08
7.5600,3.16117E-08
7.5610,3.14545E-08
7.5620,3.12981E-08
7.5630,3.11425E-08
7.5640,3.09876E-08
7.5650,3.08335E-08
7.5660,3.06801E-08
7.5670,3.05276E-08
7.5680,3.03757E-08
7.5690,3.02247E-08
7.5700,3.00744E-08
7.5710,2.99248E-08
7.5720,2.97760E-08
7.5730,2.96279E-08
7.5740,2.94805E-08
7.5750,2.93339E-08
7.5760,2.91880E-08
7.5770,2.90429E-08
7.5780,2.88984E-08
7.5790,2.87547E-08
7.5800,2.86117E-08
7.5810,2.84694E-08
7.5820,2.83278E-08
7.5830,2.81869E-08
7.5840,2.80467E-08
7.5850,2.79073E-08
7.5860,2.77685E-08
7.5870,2.76304E-08
7.5880,2.74929E-08
7.5890,2.73562E-08
7.5900,2.72201E-08
7.5910,2.70848E-08
7.5920,2.69501E-08
7.5930,2.68160E-08
7.5940,2.66826E-08
7.5950,2.65499E-08
7.5960,2.64179E-08
7.5970,2.62865E-08
7.5980,2.61558E-08
7.5990,2.60257E-08
7.6000,2.58962E-08
7.6010,2.57674E-08
7.6020,2.56393E-08
7.6030,2.55117E-08
7.6040,2.53849E-08
7.6050,2.52586E-08
7.6060,2.51330E-08
7.6070,2.50080E-08
7.6080,2.48836E-08
7.6090,2.47598E-08
7.6100,2.46367E-08
7.6110,2.45141E-08
7.6120,2.43922E-08
7.6130,2.42709E-08
7.6140,2.41502E-08
7.6150,2.40300E-08
7.6160,2.39105E-08
7.6170,2.37916E-08
7.6180,2.36732E-08
7.6190,2.35555E-08
7.6200,2.34383E-08
7.6210,2.33218E-08
7.6220,2.32058E-08
7.6230,2.30903E-08
7.6240,2.29755E-08
7.6250,2.28612E-08
7.6260,2.27475E-08
7.6270,2.26343E-08
7.6280,2.25218E-08
7.6290,2.24097E-08
7.6300,2.22983E-08
7.6310,2.21874E-08
7.6320,2.20770E-08
7.6330,2.19672E-08
7.6340,2.18579E-08
7.6350,2.17492E-08
7.6360,2.16410E-08
7.6370,2.15334E-08
7.6380,2.14262E-08
7.6390,2.13197E-08
7.6400,2.12136E-08
7.6410,2.11081E-08
7.6420,2.10031E-08
7.6430,2.08986E-08
7.6440,2.07947E-08
7.6450,2.06912E-08
7.6460,2.05883E-08
7.6470,2.04859E-08
7.6480,2.03840E-08
7.6490,2.02826E-08
7.6500,2.01817E-08
7.6510,2.00813E-08
7.6520,1.99814E-08
7.6530,1.98820E-08
7.6540,1.97831E-08
7.6550,1.96847E-08
7.6560,1.95868E-08
7.6570,1.94894E-08
7.6580,1.93924E-08
7.6590,1.92960E-08
7.6600,1.92000E-08
7.6610,1.91045E-08
7.6620,1.90094E-08
7.6630,1.89149E-08
7.6640,1.88208E-08
7.6650,1.87272E-08
7.6660,1.86340E-08
7.6670,1.85413E-08
7.6680,1.84491E-08
7.6690,1.83573E-08
7.6700,1.82660E-08
7.6710,1.81751E-08
7.6720,1.80847E-08
7.6730,1.79947E-08
7.6740,1.79052E-08
7.6750,1.78161E-08
7.6760,1.77275E-08
7.6770,1.76393E-08
7.6780,1.75516E-08
7.6790,1.74643E-08
7.6800,1.73774E-08
7.6810,1.72909E-08
7.6820,1.72049E-08
7.6830,1.71193E-08
7.6840,1.70342E-08
7.6850,1.69494E-08
7.6860,1.68651E-08
7.6870,1.67812E-08
7.6880,1.66977E-08
7.6890,1.66146E-08
7.6900,1.65320E-08
7.6910,1.64498E-08
7.6920,1.63679E-08
7.6930,1.62865E-08
7.6940,1.62055E-08
7.6950,1.61248E-08
7.6960,1.60446E-08
7.6970,1.59648E-08
7.6980,1.58854E-08
7.6990,1.58064E-08
7.7000,1.57277E-08
7.7010,1.56495E-08
7.7020,1.55716E-08
7.7030,1.54942E-08
7.7040,1.54171E-08
7.7050,1.53404E-08
7.7060,1.52640E-08
7.7070,1.51881E-08
7.7080,1.51125E-08
7.7090,1.50374E-08
7.7100,1.49626E-08
7.7110,1.48881E-08
7.7120,1.48140E-08
7.7130,1.47403E-08
7.7140,1.46670E-08
7.7150,1.45940E-08
7.7160,1.45214E-08
7.7170,1.44492E-08
7.7180,1.43773E-08
7.7190,1.43058E-08
7.7200,1.42346E-08
7.7210,1.41638E-08
7.7220,1.40933E-08
7.7230,1.40232E-08
7.7240,1.39534E-08
7.7250,1.38840E-08
7.7260,1.38149E-08
7.7270,1.37462E-08
7.7280,1.36778E-08
7.7290,1.36097E-08
7.7300,1.35420E-08
7.7310,1.34747E-08
7.7320,1.34076E-08
7.7330,1.33409E-08
7.7340,1.32745E-08
7.7350,1.32085E-08
7.7360,1.31428E-08
7.7370,1.30774E-08
7.7380,1.30123E-08
7.7390,1.29476E-08
7.7400,1.28832E-08
7.7410,1.28191E-08
7.7420,1.27553E-08
7.7430,1.26918E-08
7.7440,1.26287E-08
7.7450,1.25658E-08
7.7460,1.25033E-08
7.7470,1.24411E-08
7.7480,1.23792E-08
7.7490,1.23176E-08
7.7500,1.22563E-08
7.7510,1.21953E-08
7.7520,1.21347E-08
7.7530,1.20743E-08
7.7540,1.20142E-08
7.7550,1.19544E-08
7.7560,1.18950E-08
7.7570,1.18358E-08
7.7580,1.17769E-08
7.7590,1.17183E-08
7.7600,1.16600E-08
7.7610,1.16020E-08
7.7620,1.15442E-08
7.7630,1.14868E-08
7.7640,1.14296E-08
7.7650,1.13728E-08
7.7660,1.13162E-08
7.7670,1.12599E-08
7.7680,1.12038E-08
7.7690,1.11481E-08
7.7700,1.10926E-08
7.7710,1.10374E-08
7.7720,1.09825E-08
7.7730,1.09279E-08
7.7740,1.08735E-08
7.7750,1.08194E-08
7.7760,1.07656E-08
7.7770,1.07120E-08
7.7780,1.06587E-08
7.7790,1.06056E-08
7.7800,1.05529E-08
7.7810,1.05004E-08
7.7820,1.04481E-08
7.7830,1.03961E-08
7.7840,1.03444E-08
7.7850,1.02929E-08
7.7860,1.02417E-08
7.7870,1.01907E-08
7.7880,1.01400E-08
7.7890,1.00896E-08
7.7900,1.00394E-08
7.7910,9.98942E-09
7.7920,9.93971E-09
7.7930,9.89025E-09
7.7940,9.84104E-09
7.7950,9.79207E-09
7.7960,9.74334E-09
7.7970,9.69486E-09
7.7980,9.64662E-09
7.7990,9.59862E-09
7.8000,9.55085E-09
7.8010,9.50333E-09
7.8020,9.45604E-09
7.8030,9.40898E-09
7.8040,9.36216E-09
7.8050,9.31558E-09
7.8060,9.26922E-09
7.8070,9.22309E-09
7.8080,9.17720E-09
7.8090,9.13153E-09
7.8100,9.08609E-09
7.8110,9.04088E-09
7.8120,8.99589E-09
7.8130,8.95112E-09
7.8140,8.90658E-09
7.8150,8.86226E-09
7.8160,8.81816E-09
7.8170,8.77428E-09
7.8180,8.73061E-09
7.8190,8.68717E-09
7.8200,8.64394E-09
7.8210,8.60092E-09
7.8220,8.55812E-09
7.8230,8.51553E-09
7.8240,8.47316E-09
7.8250,8.43099E-09
7.8260,8.38904E-09
7.8270,8.34729E-09
7.8280,8.30575E-09
7.8290,8.26442E-09
7.8300,8.22329E-09
7.8310,8.18237E-09
7.8320,8.14165E-09
7.8330,8.10113E-09
7.8340,8.06082E-09
7.8350,8.02070E-09
7.8360,7.98079E-09
7.8370,7.94107E-09
7.8380,7.90155E-09
7.8390,7.86223E-09
7.8400,7.82311E-09
7.8410,7.78417E-09
7.8420,7.74544E-09
7.8430,7.70689E-09
7.8440,7.66854E-09
7.8450,7.63037E-09
7.8460,7.59240E-09
7.8470,7.55462E-09
7.8480,7.51702E-09
7.8490,7.47961E-09
7.8500,7.44239E-09
7.8510,7.40535E-09
7.8520,7.36850E-09
7.8530,7.33183E-09
7.8540,7.29534E-09
7.8550,7.25903E-09
7.8560,7.22291E-09
7.8570,7.18696E-09
7.8580,7.15119E-09
7.8590,7.11560E-09
7.8600,7.08019E-09
7.8610,7.04495E-09
7.8620,7.00989E-09
7.8630,6.97501E-09
7.8640,6.94029E-09
7.8650,6.90575E-09
7.8660,6.87139E-09
7.8670,6.83719E-09
7.8680,6.80316E-09
7.8690,6.76930E-09
7.8700,6.73561E-09
7.8710,6.70209E-09
7.8720,6.66874E-09
7.8730,6.63555E-09
7.8740,6.60252E-09
7.8750,6.56966E-09
7.8760,6.53697E-09
7.8770,6.50443E-09
7.8780,6.47206E-09
7.8790,6.43985E-09
7.8800,6.40780E-09
7.8810,6.37591E-09
7.8820,6.34418E-09
7.8830,6.31260E-09
7.8840,6.28118E-09
7.8850,6.24992E-09
7.8860,6.21882E-09
7.8870,6.18787E-09
7.8880,6.15707E-09
7.8890,6.12642E-09
7.8900,6.09593E-09
7.8910,6.06559E-09
7.8920,6.03541E-09
7.8930,6.00537E-09
7.8940,5.97548E-09
7.8950,5.94574E-09
7.8960,5.91615E-09
7.8970,5.88670E-09
7.8980,5.85740E-09
7.8990,5.82825E-09
7.9000,5.79924E-09
7.9010,5.77038E-09
7.9020,5.74166E-09
7.9030,5.71308E-09
7.9040,5.68465E-09
7.9050,5.65635E-09
7.9060,5.62820E-09
7.9070,5.60019E-09
7.9080,5.57231E-09
7.9090,5.54458E-09
7.9100,5.51698E-09
7.9110,5.48952E-09
7.9120,5.46220E-09
7.9130,5.43501E-09
7.9140,5.40796E-09
7.9150,5.38105E-09
7.9160,5.35426E-09
7.9170,5.32761E-09
7.9180,5.30110E-09
7.9190,5.27471E-09
7.9200,5.24846E-09
7.9210,5.22233E-09
7.9220,5.19634E-09
7.9230,5.17048E-09
7.9240,5.14474E-09
7.9250,5.11913E-09
7.9260,5.09365E-09
7.9270,5.06830E-09
7.9280,5.04307E-09
7.9290,5.01797E-09
7.9300,4.99300E-09
7.9310,4.96814E-09
7.9320,4.94342E-09
7.9330,4.91881E-09
7.9340,4.89433E-09
7.9350,4.86997E-09
7.9360,4.84573E-09
7.9370,4.82161E-09
7.9380,4.79761E-09
7.9390,4.77373E-09
7.9400,4.74997E-09
7.9410,4.72632E-09
7.9420,4.70280E-09
7.9430,4.67939E-09
7.9440,4.65610E-09
7.9450,4.63292E-09
7.9460,4.60986E-09
7.9470,4.58692E-09
7.9480,4.56408E-09
7.9490,4.54137E-09
7.9500,4.51876E-09
7.9510,4.49627E-09
7.9520,4.47389E-09
7.9530,4.45162E-09
7.9540,4.42946E-09
7.9550,4.40741E-09
7.9560,4.38547E-09
7.9570,4.36364E-09
7.9580,4.34192E-09
7.9590,4.32031E-09
7.9600,4.29881E-09
7.9610,4.27741E-09
7.9620,4.25612E-09
7.9630,4.23493E-09
7.9640,4.21385E-09
7.9650,4.19287E-09
7.9660,4.17200E-09
7.9670,4.15124E-09
7.9680,4.13057E-09
7.9690,4.11001E-09
7.9700,4.08955E-09
7.9710,4.06920E-09
7.9720,4.04894E-09
7.9730,4.02879E-09
7.9740,4.00873E-09
7.9750,3.98878E-09
7.9760,3.96892E-09
7.9770,3.94916E-09
7.9780,3.92951E-09
7.9790,3.90995E-09
7.9800,3.89048E-09
7.9810,3.87112E-09
7.9820,3.85185E-09
7.9830,3.83267E-09
7.9840,3.81359E-09
7.9850,3.79461E-09
7.9860,3.77572E-09
7.9870,3.75692E-09
7.9880,3.73822E-09
7.9890,3.71961E-09
7.9900,3.70110E-09
7.9910,3.68267E-09
7.9920,3.66434E-09
7.9930,3.64610E-09
7.9940,3.62795E-09
7.9950,3.60989E-09
7.9960,3.59192E-09
7.9970,3.57404E-09
7.9980,3.55625E-09
7.9990,3.53855E-09
8.0000,3.52093E-09
8.0010,3.50340E-09
8.0020,3.48596E-09
8.0030,3.46861E-09
8.0040,3.45134E-09
8.0050,3.43416E-09
8.0060,3.41707E-09
8.0070,3.40006E-09
8.0080,3.38313E-09
8.0090,3.36629E-09
8.0100,3.34953E-09
8.0110,3.33286E-09
8.0120,3.31626E-09
8.0130,3.29976E-09
8.0140,3.28333E-09
8.0150,3.26698E-09
8.0160,3.25072E-09
8.0170,3.23454E-09
8.0180,3.21844E-09
8.0190,3.20241E-09
8.0200,3.18647E-09
8.0210,3.17061E-09
8.0220,3.15482E-09
8.0230,3.13912E-09
8.0240,3.12349E-09
8.0250,3.10794E-09
8.0260,3.09247E-09
8.0270,3.07707E-09
8.0280,3.06176E-09
8.0290,3.04651E-09
8.0300,3.03135E-09
8.0310,3.01626E-09
8.0320,3.00124E-09
8.0330,2.98630E-09
8.0340,2.97143E-09
8.0350,2.95664E-09
8.0360,2.94192E-09
8.0370,2.92727E-09
8.0380,2.91270E-09
8.0390,2.89820E-09
8.0400,2.88377E-09
8.0410,2.86942E-09
8.0420,2.85513E-09
8.0430,2.84092E-09
8.0440,2.82677E-09
8.0450,2.81270E-09
8.0460,2.79870E-09
8.0470,2.78476E-09
8.0480,2.77090E-09
8.0490,2.75711E-09
8.0500,2.74338E-09
8.0510,2.72972E-09
8.0520,2.71613E-09
8.0530,2.70261E-09
8.0540,2.68916E-09
8.0550,2.67577E-09
8.0560,2.66245E-09
8.0570,2.64919E-09
8.0580,2.63600E-09
8.0590,2.62288E-09
8.0600,2.60982E-09
8.0610,2.59683E-09
8.0620,2.58390E-09
8.0630,2.57103E-09
8.0640,2.55823E-09
8.0650,2.54550E-09
8.0660,2.53282E-09
8.0670,2.52022E-09
8.0680,2.50767E-09
8.0690,2.49518E-09
8.0700,2.48276E-09
8.0710,2.47040E-09
8.0720,2.45810E-09
8.0730,2.44586E-09
8.0740,2.43369E-09
8.0750,2.42157E-09
8.0760,2.40951E-09
8.0770,2.39752E-09
8.0780,2.38558E-09
8.0790,2.37370E-09
8.0800,2.36188E-09
8.0810,2.35013E-09
8.0820,2.33843E-09
8.0830,2.32678E-09
8.0840,2.31520E-09
8.0850,2.30367E-09
8.0860,2.29220E-09
8.0870,2.28079E-09
8.0880,2.26943E-09
8.0890,2.25814E-09
8.0900,2.24689E-09
8.0910,2.23571E-09
8.0920,2.22457E-09
8.0930,2.21350E-09
8.0940,2.20248E-09
8.0950,2.19151E-09
8.0960,2.18060E-09
8.0970,2.16974E-09
8.0980,2.15894E-09
8.0990,2.14819E-09
8.1000,2.13750E-09
8.1010,2.12685E-09
8.1020,2.11626E-09
8.1030,2.10573E-09
8.1040,2.09524E-09
8.1050,2.08481E-09
8.1060,2.07443E-09
8.1070,2.06410E-09
8.1080,2.05383E-09
8.1090,2.04360E-09
8.1100,2.03343E-09
8.1110,2.02330E-09
8.1120,2.01323E-09
8.1130,2.00320E-09
8.1140,1.99323E-09
8.1150,1.98331E-09
8.1160,1.97343E-09
8.1170,1.96360E-09
8.1180,1.95383E-09
8.1190,1.94410E-09
8.1200,1.93442E-09
8.1210,1.92479E-09
8.1220,1.91520E-09
8.1230,1.90567E-09
8.1240,1.89618E-09
8.1250,1.88674E-09
8.1260,1.87734E-09
8.1270,1.86800E-09
8.1280,1.85870E-09
8.1290,1.84944E-09
8.1300,1.84023E-09
8.1310,1.83107E-09
8.1320,1.82195E-09
8.1330,1.81288E-09
8.1340,1.80386E-09
8.1350,1.79487E-09
8.1360,1.78594E-09
8.1370,1.77704E-09
8.1380,1.76820E-09
8.1390,1.75939E-09
8.1400,1.75063E-09
8.1410,1.74191E-09
8.1420,1.73324E-09
8.1430,1.72461E-09
8.1440,1.71602E-09
8.1450,1.70748E-09
8.1460,1.69898E-09
8.1470,1.69052E-09
8.1480,1.68210E-09
8.1490,1.67372E-09
8.1500,1.66539E-09
8.1510,1.65710E-09
8.1520,1.64885E-09
8.1530,1.64064E-09
8.1540,1.63247E-09
8.1550,1.62434E-09
8.1560,1.61625E-09
8.1570,1.60820E-09
8.1580,1.60020E-09
8.1590,1.59223E-09
8.1600,1.58430E-09
8.1610,1.57641E-09
8.1620,1.56856E-09
8.1630,1.56075E-09
8.1640,1.55298E-09
8.1650,1.54525E-09
8.1660,1.53755E-09
8.1670,1.52990E-09
8.1680,1.52228E-09
8.1690,1.51470E-09
8.1700,1.50716E-09
8.1710,1.49965E-09
8.1720,1.49218E-09
8.1730,1.48475E-09
8.1740,1.47736E-09
8.1750,1.47000E-09
8.1760,1.46268E-09
8.1770,1.45540E-09
8.1780,1.44815E-09
8.1790,1.44094E-09
8.1800,1.43377E-09
8.1810,1.42663E-09
8.1820,1.41952E-09
8.1830,1.41246E-09
8.1840,1.40542E-09
8.1850,1.39842E-09
8.1860,1.39146E-09
8.1870,1.38453E-09
8.1880,1.37764E-09
8.1890,1.37078E-09
8.1900,1.36395E-09
8.1910,1.35716E-09
8.1920,1.35040E-09
8.1930,1.34368E-09
8.1940,1.33699E-09
8.1950,1.33033E-09
8.1960,1.32370E-09
8.1970,1.31711E-09
8.1980,1.31055E-09
8.1990,1.30403E-09
8.2000,1.29753E-09
8.2010,1.29107E-09
8.2020,1.28464E-09
8.2030,1.27825E-09
8.2040,1.27188E-09
8.2050,1.26555E-09
8.2060,1.25925E-09
8.2070,1.25298E-09
8.2080,1.24674E-09
8.2090,1.24053E-09
8.2100,1.23435E-09
8.2110,1.22820E-09
8.2120,1.22209E-09
8.2130,1.21600E-09
8.2140,1.20995E-09
8.2150,1.20392E-09
8.2160,1.19793E-09
8.2170,1.19196E-09
8.2180,1.18602E-09
8.2190,1.18012E-09
8.2200,1.17424E-09
8.2210,1.16839E-09
8.2220,1.16258E-09
8.2230,1.15679E-09
8.2240,1.15103E-09
8.2250,1.14529E-09
8.2260,1.13959E-09
8.2270,1.13392E-09
8.2280,1.12827E-09
8.2290,1.12265E-09
8.2300,1.11706E-09
8.2310,1.11150E-09
8.2320,1.10596E-09
8.2330,1.10045E-09
8.2340,1.09497E-09
8.2350,1.08952E-09
8.2360,1.08410E-09
8.2370,1.07870E-09
8.2380,1.07333E-09
8.2390,1.06798E-09
8.2400,1.06266E-09
8.2410,1.05737E-09
8.2420,1.05210E-09
8.2430,1.04687E-09
8.2440,1.04165E-09
8.2450,1.03646E-09
8.2460,1.03130E-09
8.2470,1.02617E-09
8.2480,1.02106E-09
8.2490,1.01597E-09
8.2500,1.01091E-09
8.2510,1.00588E-09
8.2520,1.00087E-09
8.2530,9.95885E-10



==> anc/A_state_wvfncts/v29.csv <==
Level v=29

0.8790,-9.23372E-10
0.8800,-1.04414E-09
0.8810,-1.18030E-09
0.8820,-1.33378E-09
0.8830,-1.50673E-09
0.8840,-1.70153E-09
0.8850,-1.92088E-09
0.8860,-2.16779E-09
0.8870,-2.44563E-09
0.8880,-2.75817E-09
0.8890,-3.10961E-09
0.8900,-3.50467E-09
0.8910,-3.94861E-09
0.8920,-4.44731E-09
0.8930,-5.00734E-09
0.8940,-5.63601E-09
0.8950,-6.34150E-09
0.8960,-7.13294E-09
0.8970,-8.02048E-09
0.8980,-9.01545E-09
0.8990,-1.01305E-08
0.9000,-1.13797E-08
0.9010,-1.27786E-08
0.9020,-1.43447E-08
0.9030,-1.60975E-08
0.9040,-1.80583E-08
0.9050,-2.02513E-08
0.9060,-2.27030E-08
0.9070,-2.54430E-08
0.9080,-2.85042E-08
0.9090,-3.19230E-08
0.9100,-3.57400E-08
0.9110,-4.00000E-08
0.9120,-4.47528E-08
0.9130,-5.00535E-08
0.9140,-5.59634E-08
0.9150,-6.25501E-08
0.9160,-6.98886E-08
0.9170,-7.80619E-08
0.9180,-8.71618E-08
0.9190,-9.72899E-08
0.9200,-1.08558E-07
0.9210,-1.21091E-07
0.9220,-1.35026E-07
0.9230,-1.50513E-07
0.9240,-1.67720E-07
0.9250,-1.86832E-07
0.9260,-2.08051E-07
0.9270,-2.31602E-07
0.9280,-2.57732E-07
0.9290,-2.86713E-07
0.9300,-3.18845E-07
0.9310,-3.54458E-07
0.9320,-3.93916E-07
0.9330,-4.37619E-07
0.9340,-4.86005E-07
0.9350,-5.39558E-07
0.9360,-5.98809E-07
0.9370,-6.64341E-07
0.9380,-7.36794E-07
0.9390,-8.16871E-07
0.9400,-9.05343E-07
0.9410,-1.00306E-06
0.9420,-1.11094E-06
0.9430,-1.23000E-06
0.9440,-1.36136E-06
0.9450,-1.50623E-06
0.9460,-1.66595E-06
0.9470,-1.84198E-06
0.9480,-2.03590E-06
0.9490,-2.24948E-06
0.9500,-2.48460E-06
0.9510,-2.74336E-06
0.9520,-3.02803E-06
0.9530,-3.34108E-06
0.9540,-3.68523E-06
0.9550,-4.06343E-06
0.9560,-4.47890E-06
0.9570,-4.93514E-06
0.9580,-5.43597E-06
0.9590,-5.98556E-06
0.9600,-6.58843E-06
0.9610,-7.24951E-06
0.9620,-7.97414E-06
0.9630,-8.76816E-06
0.9640,-9.63790E-06
0.9650,-1.05902E-05
0.9660,-1.16326E-05
0.9670,-1.27730E-05
0.9680,-1.40204E-05
0.9690,-1.53843E-05
0.9700,-1.68748E-05
0.9710,-1.85033E-05
0.9720,-2.02819E-05
0.9730,-2.22235E-05
0.9740,-2.43425E-05
0.9750,-2.66541E-05
0.9760,-2.91750E-05
0.9770,-3.19229E-05
0.9780,-3.49173E-05
0.9790,-3.81790E-05
0.9800,-4.17306E-05
0.9810,-4.55964E-05
0.9820,-4.98026E-05
0.9830,-5.43773E-05
0.9840,-5.93511E-05
0.9850,-6.47567E-05
0.9860,-7.06293E-05
0.9870,-7.70068E-05
0.9880,-8.39301E-05
0.9890,-9.14428E-05
0.9900,-9.95922E-05
0.9910,-1.08429E-04
0.9920,-1.18006E-04
0.9930,-1.28384E-04
0.9940,-1.39623E-04
0.9950,-1.51791E-04
0.9960,-1.64959E-04
0.9970,-1.79205E-04
0.9980,-1.94609E-04
0.9990,-2.11260E-04
1.0000,-2.29252E-04
1.0010,-2.48685E-04
1.0020,-2.69666E-04
1.0030,-2.92309E-04
1.0040,-3.16737E-04
1.0050,-3.43078E-04
1.0060,-3.71473E-04
1.0070,-4.02068E-04
1.0080,-4.35021E-04
1.0090,-4.70500E-04
1.0100,-5.08681E-04
1.0110,-5.49756E-04
1.0120,-5.93923E-04
1.0130,-6.41398E-04
1.0140,-6.92406E-04
1.0150,-7.47189E-04
1.0160,-8.06000E-04
1.0170,-8.69110E-04
1.0180,-9.36806E-04
1.0190,-1.00939E-03
1.0200,-1.08718E-03
1.0210,-1.17052E-03
1.0220,-1.25976E-03
1.0230,-1.35528E-03
1.0240,-1.45749E-03
1.0250,-1.56679E-03
1.0260,-1.68364E-03
1.0270,-1.80850E-03
1.0280,-1.94186E-03
1.0290,-2.08424E-03
1.0300,-2.23618E-03
1.0310,-2.39825E-03
1.0320,-2.57106E-03
1.0330,-2.75523E-03
1.0340,-2.95142E-03
1.0350,-3.16032E-03
1.0360,-3.38266E-03
1.0370,-3.61919E-03
1.0380,-3.87070E-03
1.0390,-4.13803E-03
1.0400,-4.42204E-03
1.0410,-4.72362E-03
1.0420,-5.04372E-03
1.0430,-5.38331E-03
1.0440,-5.74342E-03
1.0450,-6.12510E-03
1.0460,-6.52946E-03
1.0470,-6.95763E-03
1.0480,-7.41080E-03
1.0490,-7.89021E-03
1.0500,-8.39712E-03
1.0510,-8.93284E-03
1.0520,-9.49875E-03
1.0530,-1.00962E-02
1.0540,-1.07268E-02
1.0550,-1.13918E-02
1.0560,-1.20929E-02
1.0570,-1.28317E-02
1.0580,-1.36097E-02
1.0590,-1.44286E-02
1.0600,-1.52902E-02
1.0610,-1.61961E-02
1.0620,-1.71482E-02
1.0630,-1.81483E-02
1.0640,-1.91983E-02
1.0650,-2.02999E-02
1.0660,-2.14552E-02
1.0670,-2.26660E-02
1.0680,-2.39345E-02
1.0690,-2.52624E-02
1.0700,-2.66519E-02
1.0710,-2.81050E-02
1.0720,-2.96237E-02
1.0730,-3.12101E-02
1.0740,-3.28661E-02
1.0750,-3.45939E-02
1.0760,-3.63954E-02
1.0770,-3.82726E-02
1.0780,-4.02276E-02
1.0790,-4.22623E-02
1.0800,-4.43786E-02
1.0810,-4.65784E-02
1.0820,-4.88634E-02
1.0830,-5.12356E-02
1.0840,-5.36965E-02
1.0850,-5.62477E-02
1.0860,-5.88909E-02
1.0870,-6.16273E-02
1.0880,-6.44584E-02
1.0890,-6.73853E-02
1.0900,-7.04091E-02
1.0910,-7.35307E-02
1.0920,-7.67509E-02
1.0930,-8.00702E-02
1.0940,-8.34892E-02
1.0950,-8.70079E-02
1.0960,-9.06265E-02
1.0970,-9.43448E-02
1.0980,-9.81623E-02
1.0990,-1.02078E-01
1.1000,-1.06092E-01
1.1010,-1.10202E-01
1.1020,-1.14407E-01
1.1030,-1.18705E-01
1.1040,-1.23095E-01
1.1050,-1.27573E-01
1.1060,-1.32137E-01
1.1070,-1.36783E-01
1.1080,-1.41509E-01
1.1090,-1.46311E-01
1.1100,-1.51184E-01
1.1110,-1.56123E-01
1.1120,-1.61124E-01
1.1130,-1.66181E-01
1.1140,-1.71288E-01
1.1150,-1.76439E-01
1.1160,-1.81628E-01
1.1170,-1.86846E-01
1.1180,-1.92087E-01
1.1190,-1.97342E-01
1.1200,-2.02602E-01
1.1210,-2.07859E-01
1.1220,-2.13104E-01
1.1230,-2.18325E-01
1.1240,-2.23514E-01
1.1250,-2.28659E-01
1.1260,-2.33749E-01
1.1270,-2.38772E-01
1.1280,-2.43716E-01
1.1290,-2.48569E-01
1.1300,-2.53318E-01
1.1310,-2.57950E-01
1.1320,-2.62452E-01
1.1330,-2.66809E-01
1.1340,-2.71007E-01
1.1350,-2.75033E-01
1.1360,-2.78871E-01
1.1370,-2.82507E-01
1.1380,-2.85926E-01
1.1390,-2.89114E-01
1.1400,-2.92054E-01
1.1410,-2.94732E-01
1.1420,-2.97133E-01
1.1430,-2.99241E-01
1.1440,-3.01043E-01
1.1450,-3.02523E-01
1.1460,-3.03667E-01
1.1470,-3.04460E-01
1.1480,-3.04890E-01
1.1490,-3.04942E-01
1.1500,-3.04604E-01
1.1510,-3.03863E-01
1.1520,-3.02708E-01
1.1530,-3.01127E-01
1.1540,-2.99110E-01
1.1550,-2.96648E-01
1.1560,-2.93732E-01
1.1570,-2.90354E-01
1.1580,-2.86508E-01
1.1590,-2.82188E-01
1.1600,-2.77389E-01
1.1610,-2.72109E-01
1.1620,-2.66346E-01
1.1630,-2.60098E-01
1.1640,-2.53367E-01
1.1650,-2.46155E-01
1.1660,-2.38465E-01
1.1670,-2.30303E-01
1.1680,-2.21676E-01
1.1690,-2.12592E-01
1.1700,-2.03062E-01
1.1710,-1.93097E-01
1.1720,-1.82711E-01
1.1730,-1.71920E-01
1.1740,-1.60740E-01
1.1750,-1.49191E-01
1.1760,-1.37292E-01
1.1770,-1.25068E-01
1.1780,-1.12540E-01
1.1790,-9.97370E-02
1.1800,-8.66847E-02
1.1810,-7.34127E-02
1.1820,-5.99518E-02
1.1830,-4.63344E-02
1.1840,-3.25942E-02
1.1850,-1.87665E-02
1.1860,-4.88757E-03
1.1870,9.00475E-03
1.1880,2.28717E-02
1.1890,3.66736E-02
1.1900,5.03696E-02
1.1910,6.39186E-02
1.1920,7.72783E-02
1.1930,9.04065E-02
1.1940,1.03260E-01
1.1950,1.15797E-01
1.1960,1.27974E-01
1.1970,1.39748E-01
1.1980,1.51076E-01
1.1990,1.61919E-01
1.2000,1.72233E-01
1.2010,1.81980E-01
1.2020,1.91121E-01
1.2030,1.99617E-01
1.2040,2.07434E-01
1.2050,2.14536E-01
1.2060,2.20892E-01
1.2070,2.26471E-01
1.2080,2.31245E-01
1.2090,2.35189E-01
1.2100,2.38281E-01
1.2110,2.40500E-01
1.2120,2.41829E-01
1.2130,2.42256E-01
1.2140,2.41770E-01
1.2150,2.40363E-01
1.2160,2.38033E-01
1.2170,2.34780E-01
1.2180,2.30608E-01
1.2190,2.25526E-01
1.2200,2.19546E-01
1.2210,2.12683E-01
1.2220,2.04958E-01
1.2230,1.96395E-01
1.2240,1.87022E-01
1.2250,1.76872E-01
1.2260,1.65979E-01
1.2270,1.54384E-01
1.2280,1.42130E-01
1.2290,1.29266E-01
1.2300,1.15841E-01
1.2310,1.01910E-01
1.2320,8.75307E-02
1.2330,7.27627E-02
1.2340,5.76694E-02
1.2350,4.23164E-02
1.2360,2.67715E-02
1.2370,1.11043E-02
1.2380,-4.61385E-03
1.2390,-2.03106E-02
1.2400,-3.59125E-02
1.2410,-5.13458E-02
1.2420,-6.65366E-02
1.2430,-8.14110E-02
1.2440,-9.58963E-02
1.2450,-1.09920E-01
1.2460,-1.23413E-01
1.2470,-1.36305E-01
1.2480,-1.48531E-01
1.2490,-1.60026E-01
1.2500,-1.70731E-01
1.2510,-1.80588E-01
1.2520,-1.89543E-01
1.2530,-1.97547E-01
1.2540,-2.04555E-01
1.2550,-2.10527E-01
1.2560,-2.15427E-01
1.2570,-2.19226E-01
1.2580,-2.21899E-01
1.2590,-2.23427E-01
1.2600,-2.23797E-01
1.2610,-2.23003E-01
1.2620,-2.21043E-01
1.2630,-2.17923E-01
1.2640,-2.13654E-01
1.2650,-2.08256E-01
1.2660,-2.01750E-01
1.2670,-1.94169E-01
1.2680,-1.85549E-01
1.2690,-1.75932E-01
1.2700,-1.65366E-01
1.2710,-1.53904E-01
1.2720,-1.41607E-01
1.2730,-1.28538E-01
1.2740,-1.14765E-01
1.2750,-1.00362E-01
1.2760,-8.54067E-02
1.2770,-6.99791E-02
1.2780,-5.41634E-02
1.2790,-3.80463E-02
1.2800,-2.17169E-02
1.2810,-5.26590E-03
1.2820,1.12146E-02
1.2830,2.76319E-02
1.2840,4.38929E-02
1.2850,5.99050E-02
1.2860,7.55764E-02
1.2870,9.08166E-02
1.2880,1.05537E-01
1.2890,1.19652E-01
1.2900,1.33079E-01
1.2910,1.45738E-01
1.2920,1.57554E-01
1.2930,1.68456E-01
1.2940,1.78378E-01
1.2950,1.87259E-01
1.2960,1.95046E-01
1.2970,2.01690E-01
1.2980,2.07148E-01
1.2990,2.11386E-01
1.3000,2.14375E-01
1.3010,2.16095E-01
1.3020,2.16533E-01
1.3030,2.15683E-01
1.3040,2.13547E-01
1.3050,2.10134E-01
1.3060,2.05464E-01
1.3070,1.99560E-01
1.3080,1.92455E-01
1.3090,1.84191E-01
1.3100,1.74813E-01
1.3110,1.64377E-01
1.3120,1.52944E-01
1.3130,1.40581E-01
1.3140,1.27361E-01
1.3150,1.13364E-01
1.3160,9.86728E-02
1.3170,8.33771E-02
1.3180,6.75693E-02
1.3190,5.13458E-02
1.3200,3.48057E-02
1.3210,1.80506E-02
1.3220,1.18379E-03
1.3230,-1.56903E-02
1.3240,-3.24669E-02
1.3250,-4.90414E-02
1.3260,-6.53102E-02
1.3270,-8.11710E-02
1.3280,-9.65240E-02
1.3290,-1.11272E-01
1.3300,-1.25321E-01
1.3310,-1.38583E-01
1.3320,-1.50971E-01
1.3330,-1.62408E-01
1.3340,-1.72817E-01
1.3350,-1.82133E-01
1.3360,-1.90295E-01
1.3370,-1.97249E-01
1.3380,-2.02948E-01
1.3390,-2.07355E-01
1.3400,-2.10440E-01
1.3410,-2.12181E-01
1.3420,-2.12565E-01
1.3430,-2.11588E-01
1.3440,-2.09254E-01
1.3450,-2.05576E-01
1.3460,-2.00577E-01
1.3470,-1.94286E-01
1.3480,-1.86742E-01
1.3490,-1.77994E-01
1.3500,-1.68095E-01
1.3510,-1.57109E-01
1.3520,-1.45105E-01
1.3530,-1.32160E-01
1.3540,-1.18358E-01
1.3550,-1.03786E-01
1.3560,-8.85398E-02
1.3570,-7.27168E-02
1.3580,-5.64198E-02
1.3590,-3.97548E-02
1.3600,-2.28302E-02
1.3610,-5.75641E-03
1.3620,1.13550E-02
1.3630,2.83921E-02
1.3640,4.52431E-02
1.3650,6.17974E-02
1.3660,7.79461E-02
1.3670,9.35828E-02
1.3680,1.08604E-01
1.3690,1.22912E-01
1.3700,1.36410E-01
1.3710,1.49010E-01
1.3720,1.60628E-01
1.3730,1.71187E-01
1.3740,1.80616E-01
1.3750,1.88852E-01
1.3760,1.95842E-01
1.3770,2.01537E-01
1.3780,2.05899E-01
1.3790,2.08900E-01
1.3800,2.10518E-01
1.3810,2.10742E-01
1.3820,2.09571E-01
1.3830,2.07011E-01
1.3840,2.03079E-01
1.3850,1.97801E-01
1.3860,1.91210E-01
1.3870,1.83352E-01
1.3880,1.74276E-01
1.3890,1.64044E-01
1.3900,1.52723E-01
1.3910,1.40388E-01
1.3920,1.27120E-01
1.3930,1.13008E-01
1.3940,9.81456E-02
1.3950,8.26309E-02
1.3960,6.65671E-02
1.3970,5.00610E-02
1.3980,3.32222E-02
1.3990,1.61626E-02
1.4000,-1.00439E-03
1.4010,-1.81647E-02
1.4020,-3.52043E-02
1.4030,-5.20099E-02
1.4040,-6.84699E-02
1.4050,-8.44749E-02
1.4060,-9.99186E-02
1.4070,-1.14698E-01
1.4080,-1.28716E-01
1.4090,-1.41878E-01
1.4100,-1.54098E-01
1.4110,-1.65294E-01
1.4120,-1.75392E-01
1.4130,-1.84324E-01
1.4140,-1.92033E-01
1.4150,-1.98467E-01
1.4160,-2.03583E-01
1.4170,-2.07347E-01
1.4180,-2.09735E-01
1.4190,-2.10731E-01
1.4200,-2.10329E-01
1.4210,-2.08532E-01
1.4220,-2.05352E-01
1.4230,-2.00810E-01
1.4240,-1.94937E-01
1.4250,-1.87772E-01
1.4260,-1.79363E-01
1.4270,-1.69766E-01
1.4280,-1.59044E-01
1.4290,-1.47270E-01
1.4300,-1.34521E-01
1.4310,-1.20882E-01
1.4320,-1.06443E-01
1.4330,-9.13006E-02
1.4340,-7.55546E-02
1.4350,-5.93093E-02
1.4360,-4.26723E-02
1.4370,-2.57535E-02
1.4380,-8.66467E-03
1.4390,8.48131E-03
1.4400,2.55714E-02
1.4410,4.24928E-02
1.4420,5.91343E-02
1.4430,7.53862E-02
1.4440,9.11417E-02
1.4450,1.06297E-01
1.4460,1.20754E-01
1.4470,1.34416E-01
1.4480,1.47194E-01
1.4490,1.59006E-01
1.4500,1.69773E-01
1.4510,1.79426E-01
1.4520,1.87902E-01
1.4530,1.95145E-01
1.4540,2.01110E-01
1.4550,2.05757E-01
1.4560,2.09056E-01
1.4570,2.10988E-01
1.4580,2.11539E-01
1.4590,2.10708E-01
1.4600,2.08500E-01
1.4610,2.04930E-01
1.4620,2.00023E-01
1.4630,1.93811E-01
1.4640,1.86335E-01
1.4650,1.77646E-01
1.4660,1.67799E-01
1.4670,1.56861E-01
1.4680,1.44902E-01
1.4690,1.32001E-01
1.4700,1.18243E-01
1.4710,1.03718E-01
1.4720,8.85190E-02
1.4730,7.27464E-02
1.4740,5.65024E-02
1.4750,3.98926E-02
1.4760,2.30245E-02
1.4770,6.00759E-03
1.4780,-1.10482E-02
1.4790,-2.80326E-02
1.4800,-4.48362E-02
1.4810,-6.13506E-02
1.4820,-7.74696E-02
1.4830,-9.30897E-02
1.4840,-1.08111E-01
1.4850,-1.22437E-01
1.4860,-1.35976E-01
1.4870,-1.48641E-01
1.4880,-1.60354E-01
1.4890,-1.71038E-01
1.4900,-1.80626E-01
1.4910,-1.89058E-01
1.4920,-1.96281E-01
1.4930,-2.02250E-01
1.4940,-2.06927E-01
1.4950,-2.10283E-01
1.4960,-2.12299E-01
1.4970,-2.12963E-01
1.4980,-2.12271E-01
1.4990,-2.10229E-01
1.5000,-2.06851E-01
1.5010,-2.02160E-01
1.5020,-1.96186E-01
1.5030,-1.88969E-01
1.5040,-1.80556E-01
1.5050,-1.71000E-01
1.5060,-1.60364E-01
1.5070,-1.48715E-01
1.5080,-1.36127E-01
1.5090,-1.22681E-01
1.5100,-1.08463E-01
1.5110,-9.35622E-02
1.5120,-7.80733E-02
1.5130,-6.20941E-02
1.5140,-4.57253E-02
1.5150,-2.90698E-02
1.5160,-1.22323E-02
1.5170,4.68167E-03
1.5180,2.15665E-02
1.5190,3.83166E-02
1.5200,5.48278E-02
1.5210,7.09974E-02
1.5220,8.67251E-02
1.5230,1.01913E-01
1.5240,1.16469E-01
1.5250,1.30302E-01
1.5260,1.43327E-01
1.5270,1.55464E-01
1.5280,1.66640E-01
1.5290,1.76786E-01
1.5300,1.85842E-01
1.5310,1.93751E-01
1.5320,2.00467E-01
1.5330,2.05950E-01
1.5340,2.10167E-01
1.5350,2.13095E-01
1.5360,2.14715E-01
1.5370,2.15021E-01
1.5380,2.14012E-01
1.5390,2.11694E-01
1.5400,2.08085E-01
1.5410,2.03207E-01
1.5420,1.97092E-01
1.5430,1.89779E-01
1.5440,1.81312E-01
1.5450,1.71746E-01
1.5460,1.61138E-01
1.5470,1.49556E-01
1.5480,1.37069E-01
1.5490,1.23755E-01
1.5500,1.09694E-01
1.5510,9.49729E-02
1.5520,7.96804E-02
1.5530,6.39092E-02
1.5540,4.77546E-02
1.5550,3.13138E-02
1.5560,1.46855E-02
1.5570,-2.03048E-03
1.5580,-1.87344E-02
1.5590,-3.53267E-02
1.5600,-5.17087E-02
1.5610,-6.77832E-02
1.5620,-8.34554E-02
1.5630,-9.86327E-02
1.5640,-1.13226E-01
1.5650,-1.27150E-01
1.5660,-1.40323E-01
1.5670,-1.52668E-01
1.5680,-1.64114E-01
1.5690,-1.74595E-01
1.5700,-1.84051E-01
1.5710,-1.92427E-01
1.5720,-1.99677E-01
1.5730,-2.05759E-01
1.5740,-2.10639E-01
1.5750,-2.14291E-01
1.5760,-2.16695E-01
1.5770,-2.17839E-01
1.5780,-2.17718E-01
1.5790,-2.16335E-01
1.5800,-2.13699E-01
1.5810,-2.09828E-01
1.5820,-2.04746E-01
1.5830,-1.98484E-01
1.5840,-1.91079E-01
1.5850,-1.82577E-01
1.5860,-1.73027E-01
1.5870,-1.62485E-01
1.5880,-1.51014E-01
1.5890,-1.38681E-01
1.5900,-1.25556E-01
1.5910,-1.11717E-01
1.5920,-9.72425E-02
1.5930,-8.22159E-02
1.5940,-6.67233E-02
1.5950,-5.08531E-02
1.5960,-3.46955E-02
1.5970,-1.83422E-02
1.5980,-1.88558E-03
1.5990,1.45817E-02
1.6000,3.09671E-02
1.6010,4.71790E-02
1.6020,6.31268E-02
1.6030,7.87220E-02
1.6040,9.38780E-02
1.6050,1.08511E-01
1.6060,1.22541E-01
1.6070,1.35891E-01
1.6080,1.48487E-01
1.6090,1.60262E-01
1.6100,1.71152E-01
1.6110,1.81098E-01
1.6120,1.90046E-01
1.6130,1.97950E-01
1.6140,2.04768E-01
1.6150,2.10464E-01
1.6160,2.15009E-01
1.6170,2.18380E-01
1.6180,2.20561E-01
1.6190,2.21541E-01
1.6200,2.21317E-01
1.6210,2.19894E-01
1.6220,2.17279E-01
1.6230,2.13491E-01
1.6240,2.08550E-01
1.6250,2.02486E-01
1.6260,1.95333E-01
1.6270,1.87131E-01
1.6280,1.77926E-01
1.6290,1.67769E-01
1.6300,1.56716E-01
1.6310,1.44828E-01
1.6320,1.32168E-01
1.6330,1.18807E-01
1.6340,1.04815E-01
1.6350,9.02678E-02
1.6360,7.52436E-02
1.6370,5.98223E-02
1.6380,4.40858E-02
1.6390,2.81175E-02
1.6400,1.20016E-02
1.6410,-4.17728E-03
1.6420,-2.03343E-02
1.6430,-3.63852E-02
1.6440,-5.22464E-02
1.6450,-6.78357E-02
1.6460,-8.30727E-02
1.6470,-9.78788E-02
1.6480,-1.12178E-01
1.6490,-1.25898E-01
1.6500,-1.38968E-01
1.6510,-1.51323E-01
1.6520,-1.62900E-01
1.6530,-1.73640E-01
1.6540,-1.83492E-01
1.6550,-1.92405E-01
1.6560,-2.00336E-01
1.6570,-2.07246E-01
1.6580,-2.13102E-01
1.6590,-2.17875E-01
1.6600,-2.21545E-01
1.6610,-2.24093E-01
1.6620,-2.25510E-01
1.6630,-2.25790E-01
1.6640,-2.24933E-01
1.6650,-2.22946E-01
1.6660,-2.19841E-01
1.6670,-2.15636E-01
1.6680,-2.10353E-01
1.6690,-2.04021E-01
1.6700,-1.96673E-01
1.6710,-1.88347E-01
1.6720,-1.79087E-01
1.6730,-1.68940E-01
1.6740,-1.57958E-01
1.6750,-1.46196E-01
1.6760,-1.33714E-01
1.6770,-1.20574E-01
1.6780,-1.06843E-01
1.6790,-9.25880E-02
1.6800,-7.78803E-02
1.6810,-6.27924E-02
1.6820,-4.73985E-02
1.6830,-3.17741E-02
1.6840,-1.59953E-02
1.6850,-1.39030E-04
1.6860,1.57180E-02
1.6870,3.14991E-02
1.6880,4.71284E-02
1.6890,6.25310E-02
1.6900,7.76333E-02
1.6910,9.23635E-02
1.6920,1.06652E-01
1.6930,1.20431E-01
1.6940,1.33635E-01
1.6950,1.46204E-01
1.6960,1.58079E-01
1.6970,1.69204E-01
1.6980,1.79528E-01
1.6990,1.89005E-01
1.7000,1.97590E-01
1.7010,2.05245E-01
1.7020,2.11937E-01
1.7030,2.17634E-01
1.7040,2.22313E-01
1.7050,2.25954E-01
1.7060,2.28541E-01
1.7070,2.30065E-01
1.7080,2.30520E-01
1.7090,2.29907E-01
1.7100,2.28229E-01
1.7110,2.25497E-01
1.7120,2.21726E-01
1.7130,2.16935E-01
1.7140,2.11147E-01
1.7150,2.04391E-01
1.7160,1.96700E-01
1.7170,1.88111E-01
1.7180,1.78665E-01
1.7190,1.68405E-01
1.7200,1.57381E-01
1.7210,1.45644E-01
1.7220,1.33248E-01
1.7230,1.20250E-01
1.7240,1.06711E-01
1.7250,9.26915E-02
1.7260,7.82561E-02
1.7270,6.34700E-02
1.7280,4.84002E-02
1.7290,3.31144E-02
1.7300,1.76810E-02
1.7310,2.16904E-03
1.7320,-1.33526E-02
1.7330,-2.88151E-02
1.7340,-4.41503E-02
1.7350,-5.92908E-02
1.7360,-7.41703E-02
1.7370,-8.87240E-02
1.7380,-1.02889E-01
1.7390,-1.16603E-01
1.7400,-1.29808E-01
1.7410,-1.42448E-01
1.7420,-1.54468E-01
1.7430,-1.65817E-01
1.7440,-1.76448E-01
1.7450,-1.86316E-01
1.7460,-1.95380E-01
1.7470,-2.03602E-01
1.7480,-2.10949E-01
1.7490,-2.17392E-01
1.7500,-2.22903E-01
1.7510,-2.27463E-01
1.7520,-2.31052E-01
1.7530,-2.33659E-01
1.7540,-2.35273E-01
1.7550,-2.35890E-01
1.7560,-2.35510E-01
1.7570,-2.34135E-01
1.7580,-2.31775E-01
1.7590,-2.28440E-01
1.7600,-2.24146E-01
1.7610,-2.18915E-01
1.7620,-2.12769E-01
1.7630,-2.05736E-01
1.7640,-1.97847E-01
1.7650,-1.89136E-01
1.7660,-1.79642E-01
1.7670,-1.69405E-01
1.7680,-1.58469E-01
1.7690,-1.46880E-01
1.7700,-1.34688E-01
1.7710,-1.21944E-01
1.7720,-1.08701E-01
1.7730,-9.50134E-02
1.7740,-8.09390E-02
1.7750,-6.65355E-02
1.7760,-5.18620E-02
1.7770,-3.69785E-02
1.7780,-2.19456E-02
1.7790,-6.82419E-03
1.7800,8.32471E-03
1.7810,2.34402E-02
1.7820,3.84618E-02
1.7830,5.33297E-02
1.7840,6.79849E-02
1.7850,8.23694E-02
1.7860,9.64268E-02
1.7870,1.10102E-01
1.7880,1.23342E-01
1.7890,1.36095E-01
1.7900,1.48312E-01
1.7910,1.59946E-01
1.7920,1.70953E-01
1.7930,1.81291E-01
1.7940,1.90921E-01
1.7950,1.99807E-01
1.7960,2.07917E-01
1.7970,2.15220E-01
1.7980,2.21691E-01
1.7990,2.27305E-01
1.8000,2.32043E-01
1.8010,2.35888E-01
1.8020,2.38829E-01
1.8030,2.40855E-01
1.8040,2.41961E-01
1.8050,2.42145E-01
1.8060,2.41408E-01
1.8070,2.39755E-01
1.8080,2.37194E-01
1.8090,2.33737E-01
1.8100,2.29398E-01
1.8110,2.24197E-01
1.8120,2.18154E-01
1.8130,2.11294E-01
1.8140,2.03644E-01
1.8150,1.95235E-01
1.8160,1.86100E-01
1.8170,1.76274E-01
1.8180,1.65796E-01
1.8190,1.54704E-01
1.8200,1.43042E-01
1.8210,1.30854E-01
1.8220,1.18186E-01
1.8230,1.05085E-01
1.8240,9.15996E-02
1.8250,7.77804E-02
1.8260,6.36783E-02
1.8270,4.93451E-02
1.8280,3.48332E-02
1.8290,2.01954E-02
1.8300,5.48479E-03
1.8310,-9.24555E-03
1.8320,-2.39427E-02
1.8330,-3.85542E-02
1.8340,-5.30281E-02
1.8350,-6.73129E-02
1.8360,-8.13585E-02
1.8370,-9.51155E-02
1.8380,-1.08536E-01
1.8390,-1.21573E-01
1.8400,-1.34182E-01
1.8410,-1.46319E-01
1.8420,-1.57944E-01
1.8430,-1.69015E-01
1.8440,-1.79497E-01
1.8450,-1.89354E-01
1.8460,-1.98553E-01
1.8470,-2.07064E-01
1.8480,-2.14859E-01
1.8490,-2.21913E-01
1.8500,-2.28204E-01
1.8510,-2.33710E-01
1.8520,-2.38417E-01
1.8530,-2.42308E-01
1.8540,-2.45374E-01
1.8550,-2.47605E-01
1.8560,-2.48996E-01
1.8570,-2.49544E-01
1.8580,-2.49250E-01
1.8590,-2.48116E-01
1.8600,-2.46148E-01
1.8610,-2.43355E-01
1.8620,-2.39747E-01
1.8630,-2.35340E-01
1.8640,-2.30150E-01
1.8650,-2.24195E-01
1.8660,-2.17497E-01
1.8670,-2.10080E-01
1.8680,-2.01971E-01
1.8690,-1.93198E-01
1.8700,-1.83790E-01
1.8710,-1.73781E-01
1.8720,-1.63204E-01
1.8730,-1.52096E-01
1.8740,-1.40493E-01
1.8750,-1.28435E-01
1.8760,-1.15961E-01
1.8770,-1.03114E-01
1.8780,-8.99338E-02
1.8790,-7.64652E-02
1.8800,-6.27516E-02
1.8810,-4.88374E-02
1.8820,-3.47676E-02
1.8830,-2.05871E-02
1.8840,-6.34129E-03
1.8850,7.92460E-03
1.8860,2.21655E-02
1.8870,3.63366E-02
1.8880,5.03935E-02
1.8890,6.42924E-02
1.8900,7.79903E-02
1.8910,9.14448E-02
1.8920,1.04615E-01
1.8930,1.17460E-01
1.8940,1.29941E-01
1.8950,1.42021E-01
1.8960,1.53663E-01
1.8970,1.64832E-01
1.8980,1.75496E-01
1.8990,1.85622E-01
1.9000,1.95182E-01
1.9010,2.04147E-01
1.9020,2.12492E-01
1.9030,2.20192E-01
1.9040,2.27227E-01
1.9050,2.33576E-01
1.9060,2.39223E-01
1.9070,2.44151E-01
1.9080,2.48348E-01
1.9090,2.51803E-01
1.9100,2.54507E-01
1.9110,2.56455E-01
1.9120,2.57642E-01
1.9130,2.58067E-01
1.9140,2.57730E-01
1.9150,2.56634E-01
1.9160,2.54784E-01
1.9170,2.52188E-01
1.9180,2.48855E-01
1.9190,2.44796E-01
1.9200,2.40025E-01
1.9210,2.34557E-01
1.9220,2.28411E-01
1.9230,2.21606E-01
1.9240,2.14162E-01
1.9250,2.06103E-01
1.9260,1.97453E-01
1.9270,1.88239E-01
1.9280,1.78488E-01
1.9290,1.68229E-01
1.9300,1.57493E-01
1.9310,1.46312E-01
1.9320,1.34717E-01
1.9330,1.22743E-01
1.9340,1.10425E-01
1.9350,9.77968E-02
1.9360,8.48955E-02
1.9370,7.17576E-02
1.9380,5.84202E-02
1.9390,4.49209E-02
1.9400,3.12972E-02
1.9410,1.75872E-02
1.9420,3.82879E-03
1.9430,-9.94014E-03
1.9440,-2.36819E-02
1.9450,-3.73590E-02
1.9460,-5.09344E-02
1.9470,-6.43714E-02
1.9480,-7.76341E-02
1.9490,-9.06871E-02
1.9500,-1.03496E-01
1.9510,-1.16026E-01
1.9520,-1.28245E-01
1.9530,-1.40122E-01
1.9540,-1.51625E-01
1.9550,-1.62725E-01
1.9560,-1.73393E-01
1.9570,-1.83602E-01
1.9580,-1.93327E-01
1.9590,-2.02543E-01
1.9600,-2.11228E-01
1.9610,-2.19360E-01
1.9620,-2.26920E-01
1.9630,-2.33888E-01
1.9640,-2.40250E-01
1.9650,-2.45989E-01
1.9660,-2.51093E-01
1.9670,-2.55551E-01
1.9680,-2.59352E-01
1.9690,-2.62489E-01
1.9700,-2.64956E-01
1.9710,-2.66747E-01
1.9720,-2.67861E-01
1.9730,-2.68296E-01
1.9740,-2.68054E-01
1.9750,-2.67135E-01
1.9760,-2.65546E-01
1.9770,-2.63291E-01
1.9780,-2.60379E-01
1.9790,-2.56817E-01
1.9800,-2.52617E-01
1.9810,-2.47791E-01
1.9820,-2.42352E-01
1.9830,-2.36317E-01
1.9840,-2.29700E-01
1.9850,-2.22520E-01
1.9860,-2.14796E-01
1.9870,-2.06548E-01
1.9880,-1.97799E-01
1.9890,-1.88570E-01
1.9900,-1.78885E-01
1.9910,-1.68768E-01
1.9920,-1.58246E-01
1.9930,-1.47344E-01
1.9940,-1.36091E-01
1.9950,-1.24512E-01
1.9960,-1.12638E-01
1.9970,-1.00496E-01
1.9980,-8.81168E-02
1.9990,-7.55297E-02
2.0000,-6.27650E-02
2.0010,-4.98531E-02
2.0020,-3.68247E-02
2.0030,-2.37103E-02
2.0040,-1.05407E-02
2.0050,2.65331E-03
2.0060,1.58412E-02
2.0070,2.89926E-02
2.0080,4.20773E-02
2.0090,5.50654E-02
2.0100,6.79276E-02
2.0110,8.06349E-02
2.0120,9.31587E-02
2.0130,1.05471E-01
2.0140,1.17545E-01
2.0150,1.29354E-01
2.0160,1.40871E-01
2.0170,1.52072E-01
2.0180,1.62933E-01
2.0190,1.73431E-01
2.0200,1.83542E-01
2.0210,1.93246E-01
2.0220,2.02522E-01
2.0230,2.11351E-01
2.0240,2.19714E-01
2.0250,2.27595E-01
2.0260,2.34978E-01
2.0270,2.41848E-01
2.0280,2.48190E-01
2.0290,2.53994E-01
2.0300,2.59248E-01
2.0310,2.63941E-01
2.0320,2.68066E-01
2.0330,2.71615E-01
2.0340,2.74582E-01
2.0350,2.76962E-01
2.0360,2.78752E-01
2.0370,2.79949E-01
2.0380,2.80553E-01
2.0390,2.80564E-01
2.0400,2.79984E-01
2.0410,2.78814E-01
2.0420,2.77061E-01
2.0430,2.74728E-01
2.0440,2.71822E-01
2.0450,2.68350E-01
2.0460,2.64323E-01
2.0470,2.59748E-01
2.0480,2.54638E-01
2.0490,2.49003E-01
2.0500,2.42858E-01
2.0510,2.36216E-01
2.0520,2.29093E-01
2.0530,2.21503E-01
2.0540,2.13463E-01
2.0550,2.04992E-01
2.0560,1.96107E-01
2.0570,1.86827E-01
2.0580,1.77172E-01
2.0590,1.67163E-01
2.0600,1.56820E-01
2.0610,1.46165E-01
2.0620,1.35220E-01
2.0630,1.24007E-01
2.0640,1.12549E-01
2.0650,1.00870E-01
2.0660,8.89929E-02
2.0670,7.69416E-02
2.0680,6.47401E-02
2.0690,5.24125E-02
2.0700,3.99832E-02
2.0710,2.74765E-02
2.0720,1.49167E-02
2.0730,2.32822E-03
2.0740,-1.02647E-02
2.0750,-2.28381E-02
2.0760,-3.53678E-02
2.0770,-4.78303E-02
2.0780,-6.02019E-02
2.0790,-7.24597E-02
2.0800,-8.45806E-02
2.0810,-9.65424E-02
2.0820,-1.08323E-01
2.0830,-1.19901E-01
2.0840,-1.31255E-01
2.0850,-1.42365E-01
2.0860,-1.53211E-01
2.0870,-1.63773E-01
2.0880,-1.74033E-01
2.0890,-1.83972E-01
2.0900,-1.93574E-01
2.0910,-2.02822E-01
2.0920,-2.11700E-01
2.0930,-2.20193E-01
2.0940,-2.28286E-01
2.0950,-2.35966E-01
2.0960,-2.43221E-01
2.0970,-2.50038E-01
2.0980,-2.56406E-01
2.0990,-2.62316E-01
2.1000,-2.67758E-01
2.1010,-2.72723E-01
2.1020,-2.77205E-01
2.1030,-2.81197E-01
2.1040,-2.84693E-01
2.1050,-2.87688E-01
2.1060,-2.90178E-01
2.1070,-2.92161E-01
2.1080,-2.93635E-01
2.1090,-2.94598E-01
2.1100,-2.95050E-01
2.1110,-2.94992E-01
2.1120,-2.94426E-01
2.1130,-2.93353E-01
2.1140,-2.91777E-01
2.1150,-2.89702E-01
2.1160,-2.87134E-01
2.1170,-2.84077E-01
2.1180,-2.80539E-01
2.1190,-2.76527E-01
2.1200,-2.72048E-01
2.1210,-2.67113E-01
2.1220,-2.61729E-01
2.1230,-2.55908E-01
2.1240,-2.49661E-01
2.1250,-2.42998E-01
2.1260,-2.35933E-01
2.1270,-2.28478E-01
2.1280,-2.20647E-01
2.1290,-2.12453E-01
2.1300,-2.03911E-01
2.1310,-1.95035E-01
2.1320,-1.85842E-01
2.1330,-1.76347E-01
2.1340,-1.66566E-01
2.1350,-1.56516E-01
2.1360,-1.46214E-01
2.1370,-1.35677E-01
2.1380,-1.24923E-01
2.1390,-1.13969E-01
2.1400,-1.02833E-01
2.1410,-9.15345E-02
2.1420,-8.00907E-02
2.1430,-6.85204E-02
2.1440,-5.68422E-02
2.1450,-4.50748E-02
2.1460,-3.32367E-02
2.1470,-2.13467E-02
2.1480,-9.42347E-03
2.1490,2.51440E-03
2.1500,1.44484E-02
2.1510,2.63601E-02
2.1520,3.82312E-02
2.1530,5.00436E-02
2.1540,6.17794E-02
2.1550,7.34210E-02
2.1560,8.49507E-02
2.1570,9.63516E-02
2.1580,1.07607E-01
2.1590,1.18699E-01
2.1600,1.29613E-01
2.1610,1.40333E-01
2.1620,1.50842E-01
2.1630,1.61126E-01
2.1640,1.71171E-01
2.1650,1.80961E-01
2.1660,1.90484E-01
2.1670,1.99726E-01
2.1680,2.08674E-01
2.1690,2.17316E-01
2.1700,2.25640E-01
2.1710,2.33635E-01
2.1720,2.41290E-01
2.1730,2.48595E-01
2.1740,2.55540E-01
2.1750,2.62117E-01
2.1760,2.68317E-01
2.1770,2.74132E-01
2.1780,2.79555E-01
2.1790,2.84580E-01
2.1800,2.89200E-01
2.1810,2.93410E-01
2.1820,2.97205E-01
2.1830,3.00581E-01
2.1840,3.03535E-01
2.1850,3.06063E-01
2.1860,3.08163E-01
2.1870,3.09834E-01
2.1880,3.11074E-01
2.1890,3.11883E-01
2.1900,3.12261E-01
2.1910,3.12209E-01
2.1920,3.11727E-01
2.1930,3.10819E-01
2.1940,3.09486E-01
2.1950,3.07731E-01
2.1960,3.05558E-01
2.1970,3.02971E-01
2.1980,2.99975E-01
2.1990,2.96575E-01
2.2000,2.92777E-01
2.2010,2.88586E-01
2.2020,2.84010E-01
2.2030,2.79056E-01
2.2040,2.73731E-01
2.2050,2.68044E-01
2.2060,2.62003E-01
2.2070,2.55617E-01
2.2080,2.48895E-01
2.2090,2.41847E-01
2.2100,2.34484E-01
2.2110,2.26815E-01
2.2120,2.18852E-01
2.2130,2.10606E-01
2.2140,2.02088E-01
2.2150,1.93310E-01
2.2160,1.84284E-01
2.2170,1.75022E-01
2.2180,1.65536E-01
2.2190,1.55840E-01
2.2200,1.45946E-01
2.2210,1.35868E-01
2.2220,1.25618E-01
2.2230,1.15210E-01
2.2240,1.04658E-01
2.2250,9.39743E-02
2.2260,8.31738E-02
2.2270,7.22698E-02
2.2280,6.12761E-02
2.2290,5.02067E-02
2.2300,3.90754E-02
2.2310,2.78960E-02
2.2320,1.66823E-02
2.2330,5.44832E-03
2.2340,-5.79235E-03
2.2350,-1.70260E-02
2.2360,-2.82390E-02
2.2370,-3.94178E-02
2.2380,-5.05492E-02
2.2390,-6.16198E-02
2.2400,-7.26166E-02
2.2410,-8.35266E-02
2.2420,-9.43370E-02
2.2430,-1.05035E-01
2.2440,-1.15609E-01
2.2450,-1.26047E-01
2.2460,-1.36335E-01
2.2470,-1.46464E-01
2.2480,-1.56421E-01
2.2490,-1.66195E-01
2.2500,-1.75776E-01
2.2510,-1.85153E-01
2.2520,-1.94315E-01
2.2530,-2.03252E-01
2.2540,-2.11956E-01
2.2550,-2.20416E-01
2.2560,-2.28624E-01
2.2570,-2.36570E-01
2.2580,-2.44248E-01
2.2590,-2.51648E-01
2.2600,-2.58763E-01
2.2610,-2.65586E-01
2.2620,-2.72110E-01
2.2630,-2.78328E-01
2.2640,-2.84235E-01
2.2650,-2.89825E-01
2.2660,-2.95092E-01
2.2670,-3.00031E-01
2.2680,-3.04639E-01
2.2690,-3.08910E-01
2.2700,-3.12841E-01
2.2710,-3.16430E-01
2.2720,-3.19671E-01
2.2730,-3.22564E-01
2.2740,-3.25106E-01
2.2750,-3.27296E-01
2.2760,-3.29131E-01
2.2770,-3.30611E-01
2.2780,-3.31736E-01
2.2790,-3.32505E-01
2.2800,-3.32918E-01
2.2810,-3.32976E-01
2.2820,-3.32680E-01
2.2830,-3.32031E-01
2.2840,-3.31031E-01
2.2850,-3.29682E-01
2.2860,-3.27986E-01
2.2870,-3.25946E-01
2.2880,-3.23566E-01
2.2890,-3.20848E-01
2.2900,-3.17797E-01
2.2910,-3.14416E-01
2.2920,-3.10710E-01
2.2930,-3.06684E-01
2.2940,-3.02342E-01
2.2950,-2.97691E-01
2.2960,-2.92735E-01
2.2970,-2.87481E-01
2.2980,-2.81935E-01
2.2990,-2.76104E-01
2.3000,-2.69993E-01
2.3010,-2.63610E-01
2.3020,-2.56962E-01
2.3030,-2.50057E-01
2.3040,-2.42902E-01
2.3050,-2.35505E-01
2.3060,-2.27874E-01
2.3070,-2.20017E-01
2.3080,-2.11943E-01
2.3090,-2.03660E-01
2.3100,-1.95177E-01
2.3110,-1.86503E-01
2.3120,-1.77646E-01
2.3130,-1.68617E-01
2.3140,-1.59424E-01
2.3150,-1.50076E-01
2.3160,-1.40584E-01
2.3170,-1.30956E-01
2.3180,-1.21203E-01
2.3190,-1.11333E-01
2.3200,-1.01357E-01
2.3210,-9.12846E-02
2.3220,-8.11255E-02
2.3230,-7.08896E-02
2.3240,-6.05868E-02
2.3250,-5.02269E-02
2.3260,-3.98199E-02
2.3270,-2.93756E-02
2.3280,-1.89039E-02
2.3290,-8.41458E-03
2.3300,2.08256E-03
2.3310,1.25778E-02
2.3320,2.30614E-02
2.3330,3.35238E-02
2.3340,4.39554E-02
2.3350,5.43468E-02
2.3360,6.46887E-02
2.3370,7.49716E-02
2.3380,8.51866E-02
2.3390,9.53244E-02
2.3400,1.05376E-01
2.3410,1.15333E-01
2.3420,1.25187E-01
2.3430,1.34929E-01
2.3440,1.44550E-01
2.3450,1.54043E-01
2.3460,1.63399E-01
2.3470,1.72610E-01
2.3480,1.81669E-01
2.3490,1.90569E-01
2.3500,1.99301E-01
2.3510,2.07859E-01
2.3520,2.16236E-01
2.3530,2.24425E-01
2.3540,2.32419E-01
2.3550,2.40212E-01
2.3560,2.47798E-01
2.3570,2.55170E-01
2.3580,2.62324E-01
2.3590,2.69254E-01
2.3600,2.75954E-01
2.3610,2.82420E-01
2.3620,2.88646E-01
2.3630,2.94628E-01
2.3640,3.00362E-01
2.3650,3.05843E-01
2.3660,3.11067E-01
2.3670,3.16032E-01
2.3680,3.20733E-01
2.3690,3.25168E-01
2.3700,3.29333E-01
2.3710,3.33226E-01
2.3720,3.36844E-01
2.3730,3.40185E-01
2.3740,3.43247E-01
2.3750,3.46029E-01
2.3760,3.48529E-01
2.3770,3.50746E-01
2.3780,3.52678E-01
2.3790,3.54325E-01
2.3800,3.55687E-01
2.3810,3.56763E-01
2.3820,3.57553E-01
2.3830,3.58057E-01
2.3840,3.58276E-01
2.3850,3.58210E-01
2.3860,3.57860E-01
2.3870,3.57228E-01
2.3880,3.56314E-01
2.3890,3.55120E-01
2.3900,3.53648E-01
2.3910,3.51899E-01
2.3920,3.49877E-01
2.3930,3.47582E-01
2.3940,3.45018E-01
2.3950,3.42188E-01
2.3960,3.39094E-01
2.3970,3.35739E-01
2.3980,3.32127E-01
2.3990,3.28262E-01
2.4000,3.24146E-01
2.4010,3.19784E-01
2.4020,3.15180E-01
2.4030,3.10338E-01
2.4040,3.05262E-01
2.4050,2.99956E-01
2.4060,2.94426E-01
2.4070,2.88676E-01
2.4080,2.82711E-01
2.4090,2.76536E-01
2.4100,2.70156E-01
2.4110,2.63577E-01
2.4120,2.56803E-01
2.4130,2.49841E-01
2.4140,2.42695E-01
2.4150,2.35373E-01
2.4160,2.27879E-01
2.4170,2.20219E-01
2.4180,2.12400E-01
2.4190,2.04427E-01
2.4200,1.96308E-01
2.4210,1.88047E-01
2.4220,1.79651E-01
2.4230,1.71128E-01
2.4240,1.62482E-01
2.4250,1.53721E-01
2.4260,1.44851E-01
2.4270,1.35879E-01
2.4280,1.26811E-01
2.4290,1.17653E-01
2.4300,1.08414E-01
2.4310,9.90988E-02
2.4320,8.97146E-02
2.4330,8.02680E-02
2.4340,7.07659E-02
2.4350,6.12149E-02
2.4360,5.16217E-02
2.4370,4.19930E-02
2.4380,3.23356E-02
2.4390,2.26561E-02
2.4400,1.29612E-02
2.4410,3.25747E-03
2.4420,-6.44848E-03
2.4430,-1.61501E-02
2.4440,-2.58408E-02
2.4450,-3.55142E-02
2.4460,-4.51637E-02
2.4470,-5.47832E-02
2.4480,-6.43661E-02
2.4490,-7.39063E-02
2.4500,-8.33975E-02
2.4510,-9.28337E-02
2.4520,-1.02209E-01
2.4530,-1.11517E-01
2.4540,-1.20751E-01
2.4550,-1.29907E-01
2.4560,-1.38979E-01
2.4570,-1.47960E-01
2.4580,-1.56845E-01
2.4590,-1.65629E-01
2.4600,-1.74306E-01
2.4610,-1.82871E-01
2.4620,-1.91319E-01
2.4630,-1.99645E-01
2.4640,-2.07844E-01
2.4650,-2.15911E-01
2.4660,-2.23841E-01
2.4670,-2.31629E-01
2.4680,-2.39272E-01
2.4690,-2.46764E-01
2.4700,-2.54102E-01
2.4710,-2.61281E-01
2.4720,-2.68297E-01
2.4730,-2.75146E-01
2.4740,-2.81825E-01
2.4750,-2.88330E-01
2.4760,-2.94657E-01
2.4770,-3.00804E-01
2.4780,-3.06766E-01
2.4790,-3.12540E-01
2.4800,-3.18124E-01
2.4810,-3.23515E-01
2.4820,-3.28709E-01
2.4830,-3.33705E-01
2.4840,-3.38500E-01
2.4850,-3.43092E-01
2.4860,-3.47478E-01
2.4870,-3.51656E-01
2.4880,-3.55625E-01
2.4890,-3.59382E-01
2.4900,-3.62927E-01
2.4910,-3.66257E-01
2.4920,-3.69371E-01
2.4930,-3.72267E-01
2.4940,-3.74946E-01
2.4950,-3.77406E-01
2.4960,-3.79645E-01
2.4970,-3.81664E-01
2.4980,-3.83462E-01
2.4990,-3.85038E-01
2.5000,-3.86392E-01
2.5010,-3.87524E-01
2.5020,-3.88434E-01
2.5030,-3.89121E-01
2.5040,-3.89587E-01
2.5050,-3.89831E-01
2.5060,-3.89855E-01
2.5070,-3.89658E-01
2.5080,-3.89241E-01
2.5090,-3.88605E-01
2.5100,-3.87751E-01
2.5110,-3.86681E-01
2.5120,-3.85395E-01
2.5130,-3.83894E-01
2.5140,-3.82181E-01
2.5150,-3.80256E-01
2.5160,-3.78122E-01
2.5170,-3.75779E-01
2.5180,-3.73231E-01
2.5190,-3.70478E-01
2.5200,-3.67523E-01
2.5210,-3.64369E-01
2.5220,-3.61016E-01
2.5230,-3.57469E-01
2.5240,-3.53728E-01
2.5250,-3.49797E-01
2.5260,-3.45679E-01
2.5270,-3.41375E-01
2.5280,-3.36889E-01
2.5290,-3.32224E-01
2.5300,-3.27383E-01
2.5310,-3.22369E-01
2.5320,-3.17184E-01
2.5330,-3.11832E-01
2.5340,-3.06317E-01
2.5350,-3.00642E-01
2.5360,-2.94809E-01
2.5370,-2.88823E-01
2.5380,-2.82687E-01
2.5390,-2.76405E-01
2.5400,-2.69980E-01
2.5410,-2.63416E-01
2.5420,-2.56717E-01
2.5430,-2.49886E-01
2.5440,-2.42928E-01
2.5450,-2.35846E-01
2.5460,-2.28644E-01
2.5470,-2.21327E-01
2.5480,-2.13898E-01
2.5490,-2.06361E-01
2.5500,-1.98720E-01
2.5510,-1.90980E-01
2.5520,-1.83144E-01
2.5530,-1.75217E-01
2.5540,-1.67203E-01
2.5550,-1.59106E-01
2.5560,-1.50931E-01
2.5570,-1.42681E-01
2.5580,-1.34361E-01
2.5590,-1.25976E-01
2.5600,-1.17528E-01
2.5610,-1.09024E-01
2.5620,-1.00466E-01
2.5630,-9.18601E-02
2.5640,-8.32095E-02
2.5650,-7.45187E-02
2.5660,-6.57921E-02
2.5670,-5.70340E-02
2.5680,-4.82485E-02
2.5690,-3.94401E-02
2.5700,-3.06130E-02
2.5710,-2.17713E-02
2.5720,-1.29193E-02
2.5730,-4.06119E-03
2.5740,4.79881E-03
2.5750,1.36566E-02
2.5760,2.25079E-02
2.5770,3.13488E-02
2.5780,4.01751E-02
2.5790,4.89827E-02
2.5800,5.77677E-02
2.5810,6.65260E-02
2.5820,7.52537E-02
2.5830,8.39469E-02
2.5840,9.26017E-02
2.5850,1.01214E-01
2.5860,1.09781E-01
2.5870,1.18297E-01
2.5880,1.26760E-01
2.5890,1.35166E-01
2.5900,1.43511E-01
2.5910,1.51792E-01
2.5920,1.60004E-01
2.5930,1.68145E-01
2.5940,1.76211E-01
2.5950,1.84199E-01
2.5960,1.92106E-01
2.5970,1.99927E-01
2.5980,2.07661E-01
2.5990,2.15303E-01
2.6000,2.22851E-01
2.6010,2.30301E-01
2.6020,2.37651E-01
2.6030,2.44898E-01
2.6040,2.52039E-01
2.6050,2.59070E-01
2.6060,2.65990E-01
2.6070,2.72796E-01
2.6080,2.79485E-01
2.6090,2.86054E-01
2.6100,2.92502E-01
2.6110,2.98824E-01
2.6120,3.05021E-01
2.6130,3.11088E-01
2.6140,3.17024E-01
2.6150,3.22826E-01
2.6160,3.28493E-01
2.6170,3.34023E-01
2.6180,3.39413E-01
2.6190,3.44663E-01
2.6200,3.49769E-01
2.6210,3.54730E-01
2.6220,3.59545E-01
2.6230,3.64212E-01
2.6240,3.68729E-01
2.6250,3.73096E-01
2.6260,3.77310E-01
2.6270,3.81370E-01
2.6280,3.85276E-01
2.6290,3.89025E-01
2.6300,3.92617E-01
2.6310,3.96052E-01
2.6320,3.99327E-01
2.6330,4.02442E-01
2.6340,4.05396E-01
2.6350,4.08189E-01
2.6360,4.10820E-01
2.6370,4.13287E-01
2.6380,4.15592E-01
2.6390,4.17732E-01
2.6400,4.19708E-01
2.6410,4.21520E-01
2.6420,4.23167E-01
2.6430,4.24649E-01
2.6440,4.25966E-01
2.6450,4.27117E-01
2.6460,4.28104E-01
2.6470,4.28925E-01
2.6480,4.29581E-01
2.6490,4.30072E-01
2.6500,4.30399E-01
2.6510,4.30561E-01
2.6520,4.30560E-01
2.6530,4.30395E-01
2.6540,4.30067E-01
2.6550,4.29577E-01
2.6560,4.28925E-01
2.6570,4.28112E-01
2.6580,4.27139E-01
2.6590,4.26006E-01
2.6600,4.24714E-01
2.6610,4.23265E-01
2.6620,4.21659E-01
2.6630,4.19897E-01
2.6640,4.17980E-01
2.6650,4.15910E-01
2.6660,4.13687E-01
2.6670,4.11313E-01
2.6680,4.08789E-01
2.6690,4.06116E-01
2.6700,4.03296E-01
2.6710,4.00330E-01
2.6720,3.97220E-01
2.6730,3.93967E-01
2.6740,3.90573E-01
2.6750,3.87039E-01
2.6760,3.83367E-01
2.6770,3.79558E-01
2.6780,3.75615E-01
2.6790,3.71538E-01
2.6800,3.67331E-01
2.6810,3.62994E-01
2.6820,3.58530E-01
2.6830,3.53940E-01
2.6840,3.49226E-01
2.6850,3.44391E-01
2.6860,3.39436E-01
2.6870,3.34364E-01
2.6880,3.29176E-01
2.6890,3.23875E-01
2.6900,3.18462E-01
2.6910,3.12940E-01
2.6920,3.07312E-01
2.6930,3.01578E-01
2.6940,2.95742E-01
2.6950,2.89806E-01
2.6960,2.83771E-01
2.6970,2.77641E-01
2.6980,2.71418E-01
2.6990,2.65103E-01
2.7000,2.58700E-01
2.7010,2.52210E-01
2.7020,2.45636E-01
2.7030,2.38981E-01
2.7040,2.32247E-01
2.7050,2.25436E-01
2.7060,2.18551E-01
2.7070,2.11594E-01
2.7080,2.04568E-01
2.7090,1.97474E-01
2.7100,1.90317E-01
2.7110,1.83098E-01
2.7120,1.75819E-01
2.7130,1.68484E-01
2.7140,1.61094E-01
2.7150,1.53652E-01
2.7160,1.46161E-01
2.7170,1.38624E-01
2.7180,1.31042E-01
2.7190,1.23419E-01
2.7200,1.15756E-01
2.7210,1.08057E-01
2.7220,1.00323E-01
2.7230,9.25586E-02
2.7240,8.47646E-02
2.7250,7.69441E-02
2.7260,6.90996E-02
2.7270,6.12335E-02
2.7280,5.33485E-02
2.7290,4.54469E-02
2.7300,3.75312E-02
2.7310,2.96040E-02
2.7320,2.16677E-02
2.7330,1.37248E-02
2.7340,5.77767E-03
2.7350,-2.17122E-03
2.7360,-1.01195E-02
2.7370,-1.80646E-02
2.7380,-2.60043E-02
2.7390,-3.39362E-02
2.7400,-4.18578E-02
2.7410,-4.97669E-02
2.7420,-5.76611E-02
2.7430,-6.55381E-02
2.7440,-7.33956E-02
2.7450,-8.12313E-02
2.7460,-8.90430E-02
2.7470,-9.68284E-02
2.7480,-1.04585E-01
2.7490,-1.12311E-01
2.7500,-1.20005E-01
2.7510,-1.27663E-01
2.7520,-1.35284E-01
2.7530,-1.42865E-01
2.7540,-1.50406E-01
2.7550,-1.57902E-01
2.7560,-1.65354E-01
2.7570,-1.72757E-01
2.7580,-1.80111E-01
2.7590,-1.87414E-01
2.7600,-1.94663E-01
2.7610,-2.01857E-01
2.7620,-2.08993E-01
2.7630,-2.16071E-01
2.7640,-2.23087E-01
2.7650,-2.30041E-01
2.7660,-2.36930E-01
2.7670,-2.43752E-01
2.7680,-2.50507E-01
2.7690,-2.57191E-01
2.7700,-2.63804E-01
2.7710,-2.70345E-01
2.7720,-2.76810E-01
2.7730,-2.83199E-01
2.7740,-2.89510E-01
2.7750,-2.95742E-01
2.7760,-3.01893E-01
2.7770,-3.07962E-01
2.7780,-3.13946E-01
2.7790,-3.19846E-01
2.7800,-3.25659E-01
2.7810,-3.31384E-01
2.7820,-3.37020E-01
2.7830,-3.42566E-01
2.7840,-3.48020E-01
2.7850,-3.53380E-01
2.7860,-3.58647E-01
2.7870,-3.63818E-01
2.7880,-3.68893E-01
2.7890,-3.73871E-01
2.7900,-3.78750E-01
2.7910,-3.83529E-01
2.7920,-3.88208E-01
2.7930,-3.92785E-01
2.7940,-3.97260E-01
2.7950,-4.01631E-01
2.7960,-4.05899E-01
2.7970,-4.10061E-01
2.7980,-4.14117E-01
2.7990,-4.18067E-01
2.8000,-4.21909E-01
2.8010,-4.25644E-01
2.8020,-4.29269E-01
2.8030,-4.32785E-01
2.8040,-4.36192E-01
2.8050,-4.39488E-01
2.8060,-4.42672E-01
2.8070,-4.45745E-01
2.8080,-4.48706E-01
2.8090,-4.51555E-01
2.8100,-4.54291E-01
2.8110,-4.56913E-01
2.8120,-4.59421E-01
2.8130,-4.61816E-01
2.8140,-4.64096E-01
2.8150,-4.66262E-01
2.8160,-4.68313E-01
2.8170,-4.70249E-01
2.8180,-4.72069E-01
2.8190,-4.73775E-01
2.8200,-4.75365E-01
2.8210,-4.76839E-01
2.8220,-4.78198E-01
2.8230,-4.79441E-01
2.8240,-4.80569E-01
2.8250,-4.81581E-01
2.8260,-4.82478E-01
2.8270,-4.83259E-01
2.8280,-4.83925E-01
2.8290,-4.84476E-01
2.8300,-4.84911E-01
2.8310,-4.85232E-01
2.8320,-4.85439E-01
2.8330,-4.85531E-01
2.8340,-4.85509E-01
2.8350,-4.85373E-01
2.8360,-4.85124E-01
2.8370,-4.84762E-01
2.8380,-4.84287E-01
2.8390,-4.83699E-01
2.8400,-4.83000E-01
2.8410,-4.82190E-01
2.8420,-4.81269E-01
2.8430,-4.80237E-01
2.8440,-4.79095E-01
2.8450,-4.77844E-01
2.8460,-4.76484E-01
2.8470,-4.75016E-01
2.8480,-4.73441E-01
2.8490,-4.71758E-01
2.8500,-4.69969E-01
2.8510,-4.68075E-01
2.8520,-4.66076E-01
2.8530,-4.63972E-01
2.8540,-4.61765E-01
2.8550,-4.59456E-01
2.8560,-4.57044E-01
2.8570,-4.54531E-01
2.8580,-4.51918E-01
2.8590,-4.49206E-01
2.8600,-4.46395E-01
2.8610,-4.43486E-01
2.8620,-4.40481E-01
2.8630,-4.37379E-01
2.8640,-4.34183E-01
2.8650,-4.30892E-01
2.8660,-4.27508E-01
2.8670,-4.24032E-01
2.8680,-4.20465E-01
2.8690,-4.16808E-01
2.8700,-4.13062E-01
2.8710,-4.09227E-01
2.8720,-4.05306E-01
2.8730,-4.01298E-01
2.8740,-3.97206E-01
2.8750,-3.93029E-01
2.8760,-3.88770E-01
2.8770,-3.84430E-01
2.8780,-3.80008E-01
2.8790,-3.75508E-01
2.8800,-3.70929E-01
2.8810,-3.66273E-01
2.8820,-3.61541E-01
2.8830,-3.56734E-01
2.8840,-3.51854E-01
2.8850,-3.46901E-01
2.8860,-3.41877E-01
2.8870,-3.36783E-01
2.8880,-3.31621E-01
2.8890,-3.26390E-01
2.8900,-3.21094E-01
2.8910,-3.15733E-01
2.8920,-3.10307E-01
2.8930,-3.04820E-01
2.8940,-2.99271E-01
2.8950,-2.93662E-01
2.8960,-2.87994E-01
2.8970,-2.82269E-01
2.8980,-2.76487E-01
2.8990,-2.70651E-01
2.9000,-2.64762E-01
2.9010,-2.58820E-01
2.9020,-2.52827E-01
2.9030,-2.46784E-01
2.9040,-2.40693E-01
2.9050,-2.34555E-01
2.9060,-2.28372E-01
2.9070,-2.22144E-01
2.9080,-2.15873E-01
2.9090,-2.09560E-01
2.9100,-2.03207E-01
2.9110,-1.96814E-01
2.9120,-1.90384E-01
2.9130,-1.83918E-01
2.9140,-1.77416E-01
2.9150,-1.70881E-01
2.9160,-1.64313E-01
2.9170,-1.57714E-01
2.9180,-1.51085E-01
2.9190,-1.44428E-01
2.9200,-1.37744E-01
2.9210,-1.31034E-01
2.9220,-1.24299E-01
2.9230,-1.17541E-01
2.9240,-1.10761E-01
2.9250,-1.03961E-01
2.9260,-9.71416E-02
2.9270,-9.03041E-02
2.9280,-8.34501E-02
2.9290,-7.65807E-02
2.9300,-6.96973E-02
2.9310,-6.28011E-02
2.9320,-5.58935E-02
2.9330,-4.89758E-02
2.9340,-4.20492E-02
2.9350,-3.51149E-02
2.9360,-2.81744E-02
2.9370,-2.12288E-02
2.9380,-1.42793E-02
2.9390,-7.32731E-03
2.9400,-3.74006E-04
2.9410,6.57937E-03
2.9420,1.35316E-02
2.9430,2.04814E-02
2.9440,2.74276E-02
2.9450,3.43689E-02
2.9460,4.13042E-02
2.9470,4.82323E-02
2.9480,5.51520E-02
2.9490,6.20620E-02
2.9500,6.89612E-02
2.9510,7.58485E-02
2.9520,8.27226E-02
2.9530,8.95824E-02
2.9540,9.64269E-02
2.9550,1.03255E-01
2.9560,1.10065E-01
2.9570,1.16856E-01
2.9580,1.23628E-01
2.9590,1.30378E-01
2.9600,1.37106E-01
2.9610,1.43812E-01
2.9620,1.50492E-01
2.9630,1.57148E-01
2.9640,1.63777E-01
2.9650,1.70379E-01
2.9660,1.76952E-01
2.9670,1.83496E-01
2.9680,1.90009E-01
2.9690,1.96491E-01
2.9700,2.02940E-01
2.9710,2.09356E-01
2.9720,2.15738E-01
2.9730,2.22084E-01
2.9740,2.28394E-01
2.9750,2.34666E-01
2.9760,2.40900E-01
2.9770,2.47096E-01
2.9780,2.53251E-01
2.9790,2.59365E-01
2.9800,2.65437E-01
2.9810,2.71467E-01
2.9820,2.77453E-01
2.9830,2.83395E-01
2.9840,2.89292E-01
2.9850,2.95143E-01
2.9860,3.00947E-01
2.9870,3.06703E-01
2.9880,3.12411E-01
2.9890,3.18069E-01
2.9900,3.23678E-01
2.9910,3.29236E-01
2.9920,3.34742E-01
2.9930,3.40197E-01
2.9940,3.45598E-01
2.9950,3.50946E-01
2.9960,3.56239E-01
2.9970,3.61478E-01
2.9980,3.66661E-01
2.9990,3.71788E-01
3.0000,3.76858E-01
3.0010,3.81870E-01
3.0020,3.86824E-01
3.0030,3.91719E-01
3.0040,3.96555E-01
3.0050,4.01331E-01
3.0060,4.06046E-01
3.0070,4.10701E-01
3.0080,4.15293E-01
3.0090,4.19824E-01
3.0100,4.24292E-01
3.0110,4.28697E-01
3.0120,4.33038E-01
3.0130,4.37315E-01
3.0140,4.41527E-01
3.0150,4.45675E-01
3.0160,4.49756E-01
3.0170,4.53772E-01
3.0180,4.57722E-01
3.0190,4.61604E-01
3.0200,4.65420E-01
3.0210,4.69168E-01
3.0220,4.72848E-01
3.0230,4.76460E-01
3.0240,4.80003E-01
3.0250,4.83477E-01
3.0260,4.86882E-01
3.0270,4.90217E-01
3.0280,4.93483E-01
3.0290,4.96678E-01
3.0300,4.99802E-01
3.0310,5.02857E-01
3.0320,5.05840E-01
3.0330,5.08751E-01
3.0340,5.11592E-01
3.0350,5.14361E-01
3.0360,5.17057E-01
3.0370,5.19682E-01
3.0380,5.22235E-01
3.0390,5.24715E-01
3.0400,5.27123E-01
3.0410,5.29457E-01
3.0420,5.31719E-01
3.0430,5.33908E-01
3.0440,5.36024E-01
3.0450,5.38067E-01
3.0460,5.40037E-01
3.0470,5.41933E-01
3.0480,5.43755E-01
3.0490,5.45504E-01
3.0500,5.47180E-01
3.0510,5.48782E-01
3.0520,5.50310E-01
3.0530,5.51765E-01
3.0540,5.53146E-01
3.0550,5.54453E-01
3.0560,5.55687E-01
3.0570,5.56847E-01
3.0580,5.57934E-01
3.0590,5.58947E-01
3.0600,5.59886E-01
3.0610,5.60752E-01
3.0620,5.61545E-01
3.0630,5.62264E-01
3.0640,5.62911E-01
3.0650,5.63484E-01
3.0660,5.63984E-01
3.0670,5.64411E-01
3.0680,5.64766E-01
3.0690,5.65048E-01
3.0700,5.65258E-01
3.0710,5.65395E-01
3.0720,5.65460E-01
3.0730,5.65454E-01
3.0740,5.65375E-01
3.0750,5.65225E-01
3.0760,5.65004E-01
3.0770,5.64711E-01
3.0780,5.64348E-01
3.0790,5.63914E-01
3.0800,5.63409E-01
3.0810,5.62834E-01
3.0820,5.62189E-01
3.0830,5.61474E-01
3.0840,5.60690E-01
3.0850,5.59837E-01
3.0860,5.58915E-01
3.0870,5.57924E-01
3.0880,5.56864E-01
3.0890,5.55737E-01
3.0900,5.54542E-01
3.0910,5.53280E-01
3.0920,5.51950E-01
3.0930,5.50554E-01
3.0940,5.49091E-01
3.0950,5.47562E-01
3.0960,5.45968E-01
3.0970,5.44308E-01
3.0980,5.42583E-01
3.0990,5.40793E-01
3.1000,5.38939E-01
3.1010,5.37022E-01
3.1020,5.35040E-01
3.1030,5.32996E-01
3.1040,5.30889E-01
3.1050,5.28720E-01
3.1060,5.26488E-01
3.1070,5.24196E-01
3.1080,5.21842E-01
3.1090,5.19427E-01
3.1100,5.16953E-01
3.1110,5.14418E-01
3.1120,5.11825E-01
3.1130,5.09172E-01
3.1140,5.06461E-01
3.1150,5.03692E-01
3.1160,5.00866E-01
3.1170,4.97982E-01
3.1180,4.95042E-01
3.1190,4.92046E-01
3.1200,4.88995E-01
3.1210,4.85888E-01
3.1220,4.82726E-01
3.1230,4.79511E-01
3.1240,4.76241E-01
3.1250,4.72919E-01
3.1260,4.69544E-01
3.1270,4.66117E-01
3.1280,4.62638E-01
3.1290,4.59108E-01
3.1300,4.55528E-01
3.1310,4.51897E-01
3.1320,4.48217E-01
3.1330,4.44488E-01
3.1340,4.40710E-01
3.1350,4.36884E-01
3.1360,4.33011E-01
3.1370,4.29091E-01
3.1380,4.25125E-01
3.1390,4.21113E-01
3.1400,4.17056E-01
3.1410,4.12954E-01
3.1420,4.08808E-01
3.1430,4.04618E-01
3.1440,4.00385E-01
3.1450,3.96110E-01
3.1460,3.91792E-01
3.1470,3.87434E-01
3.1480,3.83034E-01
3.1490,3.78595E-01
3.1500,3.74115E-01
3.1510,3.69597E-01
3.1520,3.65040E-01
3.1530,3.60445E-01
3.1540,3.55812E-01
3.1550,3.51143E-01
3.1560,3.46438E-01
3.1570,3.41697E-01
3.1580,3.36920E-01
3.1590,3.32110E-01
3.1600,3.27265E-01
3.1610,3.22387E-01
3.1620,3.17476E-01
3.1630,3.12533E-01
3.1640,3.07558E-01
3.1650,3.02552E-01
3.1660,2.97516E-01
3.1670,2.92450E-01
3.1680,2.87355E-01
3.1690,2.82231E-01
3.1700,2.77079E-01
3.1710,2.71899E-01
3.1720,2.66692E-01
3.1730,2.61459E-01
3.1740,2.56200E-01
3.1750,2.50916E-01
3.1760,2.45607E-01
3.1770,2.40274E-01
3.1780,2.34918E-01
3.1790,2.29539E-01
3.1800,2.24137E-01
3.1810,2.18714E-01
3.1820,2.13270E-01
3.1830,2.07805E-01
3.1840,2.02320E-01
3.1850,1.96815E-01
3.1860,1.91292E-01
3.1870,1.85751E-01
3.1880,1.80191E-01
3.1890,1.74615E-01
3.1900,1.69022E-01
3.1910,1.63413E-01
3.1920,1.57789E-01
3.1930,1.52150E-01
3.1940,1.46497E-01
3.1950,1.40829E-01
3.1960,1.35149E-01
3.1970,1.29456E-01
3.1980,1.23751E-01
3.1990,1.18035E-01
3.2000,1.12308E-01
3.2010,1.06570E-01
3.2020,1.00823E-01
3.2030,9.50658E-02
3.2040,8.93004E-02
3.2050,8.35269E-02
3.2060,7.77457E-02
3.2070,7.19575E-02
3.2080,6.61627E-02
3.2090,6.03620E-02
3.2100,5.45558E-02
3.2110,4.87447E-02
3.2120,4.29292E-02
3.2130,3.71099E-02
3.2140,3.12873E-02
3.2150,2.54619E-02
3.2160,1.96342E-02
3.2170,1.38048E-02
3.2180,7.97420E-03
3.2190,2.14287E-03
3.2200,-3.68865E-03
3.2210,-9.51985E-03
3.2220,-1.53502E-02
3.2230,-2.11792E-02
3.2240,-2.70064E-02
3.2250,-3.28312E-02
3.2260,-3.86532E-02
3.2270,-4.44719E-02
3.2280,-5.02867E-02
3.2290,-5.60972E-02
3.2300,-6.19029E-02
3.2310,-6.77033E-02
3.2320,-7.34979E-02
3.2330,-7.92862E-02
3.2340,-8.50678E-02
3.2350,-9.08422E-02
3.2360,-9.66090E-02
3.2370,-1.02368E-01
3.2380,-1.08118E-01
3.2390,-1.13858E-01
3.2400,-1.19590E-01
3.2410,-1.25311E-01
3.2420,-1.31022E-01
3.2430,-1.36722E-01
3.2440,-1.42411E-01
3.2450,-1.48088E-01
3.2460,-1.53753E-01
3.2470,-1.59405E-01
3.2480,-1.65044E-01
3.2490,-1.70670E-01
3.2500,-1.76281E-01
3.2510,-1.81879E-01
3.2520,-1.87461E-01
3.2530,-1.93029E-01
3.2540,-1.98580E-01
3.2550,-2.04116E-01
3.2560,-2.09636E-01
3.2570,-2.15138E-01
3.2580,-2.20623E-01
3.2590,-2.26091E-01
3.2600,-2.31541E-01
3.2610,-2.36972E-01
3.2620,-2.42385E-01
3.2630,-2.47778E-01
3.2640,-2.53152E-01
3.2650,-2.58506E-01
3.2660,-2.63840E-01
3.2670,-2.69153E-01
3.2680,-2.74445E-01
3.2690,-2.79716E-01
3.2700,-2.84965E-01
3.2710,-2.90192E-01
3.2720,-2.95397E-01
3.2730,-3.00579E-01
3.2740,-3.05737E-01
3.2750,-3.10873E-01
3.2760,-3.15984E-01
3.2770,-3.21072E-01
3.2780,-3.26135E-01
3.2790,-3.31173E-01
3.2800,-3.36186E-01
3.2810,-3.41174E-01
3.2820,-3.46136E-01
3.2830,-3.51072E-01
3.2840,-3.55982E-01
3.2850,-3.60865E-01
3.2860,-3.65721E-01
3.2870,-3.70550E-01
3.2880,-3.75351E-01
3.2890,-3.80125E-01
3.2900,-3.84871E-01
3.2910,-3.89588E-01
3.2920,-3.94277E-01
3.2930,-3.98937E-01
3.2940,-4.03567E-01
3.2950,-4.08168E-01
3.2960,-4.12740E-01
3.2970,-4.17281E-01
3.2980,-4.21793E-01
3.2990,-4.26274E-01
3.3000,-4.30724E-01
3.3010,-4.35143E-01
3.3020,-4.39531E-01
3.3030,-4.43888E-01
3.3040,-4.48213E-01
3.3050,-4.52506E-01
3.3060,-4.56767E-01
3.3070,-4.60996E-01
3.3080,-4.65192E-01
3.3090,-4.69355E-01
3.3100,-4.73485E-01
3.3110,-4.77583E-01
3.3120,-4.81646E-01
3.3130,-4.85677E-01
3.3140,-4.89673E-01
3.3150,-4.93636E-01
3.3160,-4.97564E-01
3.3170,-5.01458E-01
3.3180,-5.05317E-01
3.3190,-5.09142E-01
3.3200,-5.12932E-01
3.3210,-5.16687E-01
3.3220,-5.20407E-01
3.3230,-5.24091E-01
3.3240,-5.27739E-01
3.3250,-5.31352E-01
3.3260,-5.34929E-01
3.3270,-5.38471E-01
3.3280,-5.41975E-01
3.3290,-5.45444E-01
3.3300,-5.48876E-01
3.3310,-5.52272E-01
3.3320,-5.55631E-01
3.3330,-5.58953E-01
3.3340,-5.62238E-01
3.3350,-5.65485E-01
3.3360,-5.68696E-01
3.3370,-5.71870E-01
3.3380,-5.75005E-01
3.3390,-5.78104E-01
3.3400,-5.81164E-01
3.3410,-5.84187E-01
3.3420,-5.87172E-01
3.3430,-5.90119E-01
3.3440,-5.93028E-01
3.3450,-5.95899E-01
3.3460,-5.98731E-01
3.3470,-6.01525E-01
3.3480,-6.04281E-01
3.3490,-6.06998E-01
3.3500,-6.09677E-01
3.3510,-6.12317E-01
3.3520,-6.14918E-01
3.3530,-6.17480E-01
3.3540,-6.20004E-01
3.3550,-6.22488E-01
3.3560,-6.24934E-01
3.3570,-6.27341E-01
3.3580,-6.29708E-01
3.3590,-6.32037E-01
3.3600,-6.34326E-01
3.3610,-6.36576E-01
3.3620,-6.38786E-01
3.3630,-6.40958E-01
3.3640,-6.43090E-01
3.3650,-6.45183E-01
3.3660,-6.47236E-01
3.3670,-6.49250E-01
3.3680,-6.51224E-01
3.3690,-6.53159E-01
3.3700,-6.55054E-01
3.3710,-6.56910E-01
3.3720,-6.58727E-01
3.3730,-6.60503E-01
3.3740,-6.62241E-01
3.3750,-6.63939E-01
3.3760,-6.65597E-01
3.3770,-6.67215E-01
3.3780,-6.68794E-01
3.3790,-6.70334E-01
3.3800,-6.71834E-01
3.3810,-6.73295E-01
3.3820,-6.74716E-01
3.3830,-6.76097E-01
3.3840,-6.77439E-01
3.3850,-6.78742E-01
3.3860,-6.80005E-01
3.3870,-6.81229E-01
3.3880,-6.82413E-01
3.3890,-6.83558E-01
3.3900,-6.84664E-01
3.3910,-6.85730E-01
3.3920,-6.86757E-01
3.3930,-6.87745E-01
3.3940,-6.88694E-01
3.3950,-6.89604E-01
3.3960,-6.90475E-01
3.3970,-6.91306E-01
3.3980,-6.92099E-01
3.3990,-6.92853E-01
3.4000,-6.93567E-01
3.4010,-6.94243E-01
3.4020,-6.94881E-01
3.4030,-6.95479E-01
3.4040,-6.96039E-01
3.4050,-6.96561E-01
3.4060,-6.97044E-01
3.4070,-6.97488E-01
3.4080,-6.97895E-01
3.4090,-6.98262E-01
3.4100,-6.98592E-01
3.4110,-6.98884E-01
3.4120,-6.99137E-01
3.4130,-6.99353E-01
3.4140,-6.99531E-01
3.4150,-6.99671E-01
3.4160,-6.99773E-01
3.4170,-6.99837E-01
3.4180,-6.99865E-01
3.4190,-6.99854E-01
3.4200,-6.99807E-01
3.4210,-6.99722E-01
3.4220,-6.99600E-01
3.4230,-6.99440E-01
3.4240,-6.99244E-01
3.4250,-6.99012E-01
3.4260,-6.98742E-01
3.4270,-6.98436E-01
3.4280,-6.98093E-01
3.4290,-6.97714E-01
3.4300,-6.97298E-01
3.4310,-6.96847E-01
3.4320,-6.96359E-01
3.4330,-6.95835E-01
3.4340,-6.95276E-01
3.4350,-6.94681E-01
3.4360,-6.94050E-01
3.4370,-6.93383E-01
3.4380,-6.92682E-01
3.4390,-6.91945E-01
3.4400,-6.91173E-01
3.4410,-6.90366E-01
3.4420,-6.89524E-01
3.4430,-6.88647E-01
3.4440,-6.87736E-01
3.4450,-6.86791E-01
3.4460,-6.85811E-01
3.4470,-6.84797E-01
3.4480,-6.83749E-01
3.4490,-6.82667E-01
3.4500,-6.81551E-01
3.4510,-6.80401E-01
3.4520,-6.79218E-01
3.4530,-6.78002E-01
3.4540,-6.76752E-01
3.4550,-6.75470E-01
3.4560,-6.74154E-01
3.4570,-6.72806E-01
3.4580,-6.71425E-01
3.4590,-6.70012E-01
3.4600,-6.68566E-01
3.4610,-6.67088E-01
3.4620,-6.65578E-01
3.4630,-6.64037E-01
3.4640,-6.62463E-01
3.4650,-6.60858E-01
3.4660,-6.59222E-01
3.4670,-6.57554E-01
3.4680,-6.55855E-01
3.4690,-6.54126E-01
3.4700,-6.52365E-01
3.4710,-6.50574E-01
3.4720,-6.48753E-01
3.4730,-6.46901E-01
3.4740,-6.45019E-01
3.4750,-6.43107E-01
3.4760,-6.41165E-01
3.4770,-6.39194E-01
3.4780,-6.37193E-01
3.4790,-6.35163E-01
3.4800,-6.33104E-01
3.4810,-6.31016E-01
3.4820,-6.28899E-01
3.4830,-6.26753E-01
3.4840,-6.24579E-01
3.4850,-6.22377E-01
3.4860,-6.20146E-01
3.4870,-6.17888E-01
3.4880,-6.15602E-01
3.4890,-6.13288E-01
3.4900,-6.10947E-01
3.4910,-6.08578E-01
3.4920,-6.06183E-01
3.4930,-6.03760E-01
3.4940,-6.01311E-01
3.4950,-5.98835E-01
3.4960,-5.96333E-01
3.4970,-5.93805E-01
3.4980,-5.91251E-01
3.4990,-5.88670E-01
3.5000,-5.86065E-01
3.5010,-5.83433E-01
3.5020,-5.80777E-01
3.5030,-5.78095E-01
3.5040,-5.75388E-01
3.5050,-5.72657E-01
3.5060,-5.69900E-01
3.5070,-5.67120E-01
3.5080,-5.64315E-01
3.5090,-5.61486E-01
3.5100,-5.58634E-01
3.5110,-5.55757E-01
3.5120,-5.52858E-01
3.5130,-5.49934E-01
3.5140,-5.46988E-01
3.5150,-5.44019E-01
3.5160,-5.41027E-01
3.5170,-5.38012E-01
3.5180,-5.34975E-01
3.5190,-5.31916E-01
3.5200,-5.28834E-01
3.5210,-5.25731E-01
3.5220,-5.22606E-01
3.5230,-5.19460E-01
3.5240,-5.16292E-01
3.5250,-5.13103E-01
3.5260,-5.09894E-01
3.5270,-5.06663E-01
3.5280,-5.03412E-01
3.5290,-5.00141E-01
3.5300,-4.96849E-01
3.5310,-4.93537E-01
3.5320,-4.90206E-01
3.5330,-4.86855E-01
3.5340,-4.83484E-01
3.5350,-4.80094E-01
3.5360,-4.76685E-01
3.5370,-4.73257E-01
3.5380,-4.69810E-01
3.5390,-4.66345E-01
3.5400,-4.62861E-01
3.5410,-4.59359E-01
3.5420,-4.55840E-01
3.5430,-4.52302E-01
3.5440,-4.48747E-01
3.5450,-4.45174E-01
3.5460,-4.41584E-01
3.5470,-4.37977E-01
3.5480,-4.34353E-01
3.5490,-4.30712E-01
3.5500,-4.27055E-01
3.5510,-4.23382E-01
3.5520,-4.19692E-01
3.5530,-4.15986E-01
3.5540,-4.12265E-01
3.5550,-4.08528E-01
3.5560,-4.04775E-01
3.5570,-4.01007E-01
3.5580,-3.97224E-01
3.5590,-3.93426E-01
3.5600,-3.89614E-01
3.5610,-3.85787E-01
3.5620,-3.81945E-01
3.5630,-3.78090E-01
3.5640,-3.74220E-01
3.5650,-3.70337E-01
3.5660,-3.66439E-01
3.5670,-3.62529E-01
3.5680,-3.58605E-01
3.5690,-3.54668E-01
3.5700,-3.50718E-01
3.5710,-3.46755E-01
3.5720,-3.42780E-01
3.5730,-3.38792E-01
3.5740,-3.34793E-01
3.5750,-3.30781E-01
3.5760,-3.26757E-01
3.5770,-3.22721E-01
3.5780,-3.18674E-01
3.5790,-3.14616E-01
3.5800,-3.10546E-01
3.5810,-3.06466E-01
3.5820,-3.02374E-01
3.5830,-2.98272E-01
3.5840,-2.94159E-01
3.5850,-2.90036E-01
3.5860,-2.85903E-01
3.5870,-2.81760E-01
3.5880,-2.77607E-01
3.5890,-2.73445E-01
3.5900,-2.69273E-01
3.5910,-2.65092E-01
3.5920,-2.60901E-01
3.5930,-2.56702E-01
3.5940,-2.52494E-01
3.5950,-2.48277E-01
3.5960,-2.44052E-01
3.5970,-2.39818E-01
3.5980,-2.35576E-01
3.5990,-2.31327E-01
3.6000,-2.27069E-01
3.6010,-2.22804E-01
3.6020,-2.18531E-01
3.6030,-2.14251E-01
3.6040,-2.09964E-01
3.6050,-2.05670E-01
3.6060,-2.01369E-01
3.6070,-1.97062E-01
3.6080,-1.92747E-01
3.6090,-1.88427E-01
3.6100,-1.84100E-01
3.6110,-1.79768E-01
3.6120,-1.75429E-01
3.6130,-1.71085E-01
3.6140,-1.66735E-01
3.6150,-1.62379E-01
3.6160,-1.58019E-01
3.6170,-1.53653E-01
3.6180,-1.49283E-01
3.6190,-1.44907E-01
3.6200,-1.40527E-01
3.6210,-1.36143E-01
3.6220,-1.31754E-01
3.6230,-1.27361E-01
3.6240,-1.22963E-01
3.6250,-1.18562E-01
3.6260,-1.14158E-01
3.6270,-1.09749E-01
3.6280,-1.05338E-01
3.6290,-1.00923E-01
3.6300,-9.65043E-02
3.6310,-9.20830E-02
3.6320,-8.76589E-02
3.6330,-8.32321E-02
3.6340,-7.88028E-02
3.6350,-7.43709E-02
3.6360,-6.99368E-02
3.6370,-6.55006E-02
3.6380,-6.10624E-02
3.6390,-5.66223E-02
3.6400,-5.21804E-02
3.6410,-4.77370E-02
3.6420,-4.32922E-02
3.6430,-3.88460E-02
3.6440,-3.43987E-02
3.6450,-2.99503E-02
3.6460,-2.55011E-02
3.6470,-2.10510E-02
3.6480,-1.66004E-02
3.6490,-1.21493E-02
3.6500,-7.69775E-03
3.6510,-3.24603E-03
3.6520,1.20580E-03
3.6530,5.65758E-03
3.6540,1.01092E-02
3.6550,1.45605E-02
3.6560,1.90114E-02
3.6570,2.34618E-02
3.6580,2.79115E-02
3.6590,3.23603E-02
3.6600,3.68082E-02
3.6610,4.12551E-02
3.6620,4.57008E-02
3.6630,5.01452E-02
3.6640,5.45881E-02
3.6650,5.90295E-02
3.6660,6.34692E-02
3.6670,6.79071E-02
3.6680,7.23431E-02
3.6690,7.67771E-02
3.6700,8.12089E-02
3.6710,8.56384E-02
3.6720,9.00656E-02
3.6730,9.44902E-02
3.6740,9.89122E-02
3.6750,1.03331E-01
3.6760,1.07748E-01
3.6770,1.12161E-01
3.6780,1.16572E-01
3.6790,1.20979E-01
3.6800,1.25383E-01
3.6810,1.29783E-01
3.6820,1.34180E-01
3.6830,1.38573E-01
3.6840,1.42963E-01
3.6850,1.47348E-01
3.6860,1.51730E-01
3.6870,1.56107E-01
3.6880,1.60481E-01
3.6890,1.64850E-01
3.6900,1.69215E-01
3.6910,1.73575E-01
3.6920,1.77930E-01
3.6930,1.82281E-01
3.6940,1.86627E-01
3.6950,1.90969E-01
3.6960,1.95305E-01
3.6970,1.99636E-01
3.6980,2.03962E-01
3.6990,2.08282E-01
3.7000,2.12598E-01
3.7010,2.16907E-01
3.7020,2.21211E-01
3.7030,2.25510E-01
3.7040,2.29802E-01
3.7050,2.34089E-01
3.7060,2.38370E-01
3.7070,2.42644E-01
3.7080,2.46913E-01
3.7090,2.51175E-01
3.7100,2.55431E-01
3.7110,2.59681E-01
3.7120,2.63923E-01
3.7130,2.68160E-01
3.7140,2.72389E-01
3.7150,2.76612E-01
3.7160,2.80828E-01
3.7170,2.85037E-01
3.7180,2.89239E-01
3.7190,2.93434E-01
3.7200,2.97622E-01
3.7210,3.01802E-01
3.7220,3.05975E-01
3.7230,3.10141E-01
3.7240,3.14299E-01
3.7250,3.18449E-01
3.7260,3.22592E-01
3.7270,3.26726E-01
3.7280,3.30853E-01
3.7290,3.34972E-01
3.7300,3.39083E-01
3.7310,3.43186E-01
3.7320,3.47281E-01
3.7330,3.51368E-01
3.7340,3.55446E-01
3.7350,3.59516E-01
3.7360,3.63577E-01
3.7370,3.67630E-01
3.7380,3.71674E-01
3.7390,3.75710E-01
3.7400,3.79737E-01
3.7410,3.83755E-01
3.7420,3.87764E-01
3.7430,3.91764E-01
3.7440,3.95755E-01
3.7450,3.99737E-01
3.7460,4.03710E-01
3.7470,4.07674E-01
3.7480,4.11628E-01
3.7490,4.15573E-01
3.7500,4.19509E-01
3.7510,4.23435E-01
3.7520,4.27351E-01
3.7530,4.31258E-01
3.7540,4.35156E-01
3.7550,4.39043E-01
3.7560,4.42921E-01
3.7570,4.46789E-01
3.7580,4.50647E-01
3.7590,4.54495E-01
3.7600,4.58333E-01
3.7610,4.62161E-01
3.7620,4.65979E-01
3.7630,4.69787E-01
3.7640,4.73585E-01
3.7650,4.77372E-01
3.7660,4.81149E-01
3.7670,4.84915E-01
3.7680,4.88671E-01
3.7690,4.92416E-01
3.7700,4.96151E-01
3.7710,4.99876E-01
3.7720,5.03589E-01
3.7730,5.07292E-01
3.7740,5.10984E-01
3.7750,5.14666E-01
3.7760,5.18336E-01
3.7770,5.21996E-01
3.7780,5.25645E-01
3.7790,5.29282E-01
3.7800,5.32909E-01
3.7810,5.36525E-01
3.7820,5.40129E-01
3.7830,5.43722E-01
3.7840,5.47304E-01
3.7850,5.50875E-01
3.7860,5.54435E-01
3.7870,5.57983E-01
3.7880,5.61520E-01
3.7890,5.65045E-01
3.7900,5.68559E-01
3.7910,5.72062E-01
3.7920,5.75553E-01
3.7930,5.79032E-01
3.7940,5.82500E-01
3.7950,5.85956E-01
3.7960,5.89400E-01
3.7970,5.92833E-01
3.7980,5.96254E-01
3.7990,5.99663E-01
3.8000,6.03060E-01
3.8010,6.06446E-01
3.8020,6.09819E-01
3.8030,6.13181E-01
3.8040,6.16531E-01
3.8050,6.19868E-01
3.8060,6.23194E-01
3.8070,6.26508E-01
3.8080,6.29809E-01
3.8090,6.33099E-01
3.8100,6.36376E-01
3.8110,6.39641E-01
3.8120,6.42894E-01
3.8130,6.46135E-01
3.8140,6.49363E-01
3.8150,6.52580E-01
3.8160,6.55784E-01
3.8170,6.58975E-01
3.8180,6.62155E-01
3.8190,6.65322E-01
3.8200,6.68476E-01
3.8210,6.71618E-01
3.8220,6.74748E-01
3.8230,6.77865E-01
3.8240,6.80970E-01
3.8250,6.84062E-01
3.8260,6.87142E-01
3.8270,6.90209E-01
3.8280,6.93264E-01
3.8290,6.96306E-01
3.8300,6.99335E-01
3.8310,7.02352E-01
3.8320,7.05356E-01
3.8330,7.08347E-01
3.8340,7.11326E-01
3.8350,7.14292E-01
3.8360,7.17246E-01
3.8370,7.20187E-01
3.8380,7.23115E-01
3.8390,7.26030E-01
3.8400,7.28932E-01
3.8410,7.31822E-01
3.8420,7.34699E-01
3.8430,7.37563E-01
3.8440,7.40414E-01
3.8450,7.43252E-01
3.8460,7.46078E-01
3.8470,7.48891E-01
3.8480,7.51690E-01
3.8490,7.54477E-01
3.8500,7.57251E-01
3.8510,7.60013E-01
3.8520,7.62761E-01
3.8530,7.65496E-01
3.8540,7.68219E-01
3.8550,7.70928E-01
3.8560,7.73625E-01
3.8570,7.76308E-01
3.8580,7.78979E-01
3.8590,7.81637E-01
3.8600,7.84281E-01
3.8610,7.86913E-01
3.8620,7.89532E-01
3.8630,7.92137E-01
3.8640,7.94730E-01
3.8650,7.97310E-01
3.8660,7.99877E-01
3.8670,8.02431E-01
3.8680,8.04971E-01
3.8690,8.07499E-01
3.8700,8.10014E-01
3.8710,8.12516E-01
3.8720,8.15005E-01
3.8730,8.17480E-01
3.8740,8.19943E-01
3.8750,8.22393E-01
3.8760,8.24830E-01
3.8770,8.27253E-01
3.8780,8.29664E-01
3.8790,8.32062E-01
3.8800,8.34446E-01
3.8810,8.36818E-01
3.8820,8.39177E-01
3.8830,8.41522E-01
3.8840,8.43855E-01
3.8850,8.46174E-01
3.8860,8.48481E-01
3.8870,8.50775E-01
3.8880,8.53055E-01
3.8890,8.55323E-01
3.8900,8.57578E-01
3.8910,8.59820E-01
3.8920,8.62048E-01
3.8930,8.64264E-01
3.8940,8.66467E-01
3.8950,8.68657E-01
3.8960,8.70834E-01
3.8970,8.72998E-01
3.8980,8.75149E-01
3.8990,8.77287E-01
3.9000,8.79412E-01
3.9010,8.81525E-01
3.9020,8.83624E-01
3.9030,8.85711E-01
3.9040,8.87784E-01
3.9050,8.89845E-01
3.9060,8.91893E-01
3.9070,8.93928E-01
3.9080,8.95950E-01
3.9090,8.97959E-01
3.9100,8.99956E-01
3.9110,9.01940E-01
3.9120,9.03911E-01
3.9130,9.05869E-01
3.9140,9.07814E-01
3.9150,9.09747E-01
3.9160,9.11667E-01
3.9170,9.13574E-01
3.9180,9.15468E-01
3.9190,9.17350E-01
3.9200,9.19219E-01
3.9210,9.21075E-01
3.9220,9.22918E-01
3.9230,9.24749E-01
3.9240,9.26568E-01
3.9250,9.28373E-01
3.9260,9.30166E-01
3.9270,9.31947E-01
3.9280,9.33715E-01
3.9290,9.35470E-01
3.9300,9.37212E-01
3.9310,9.38943E-01
3.9320,9.40660E-01
3.9330,9.42365E-01
3.9340,9.44058E-01
3.9350,9.45738E-01
3.9360,9.47406E-01
3.9370,9.49061E-01
3.9380,9.50704E-01
3.9390,9.52334E-01
3.9400,9.53952E-01
3.9410,9.55558E-01
3.9420,9.57151E-01
3.9430,9.58732E-01
3.9440,9.60300E-01
3.9450,9.61857E-01
3.9460,9.63401E-01
3.9470,9.64932E-01
3.9480,9.66452E-01
3.9490,9.67959E-01
3.9500,9.69454E-01
3.9510,9.70937E-01
3.9520,9.72408E-01
3.9530,9.73867E-01
3.9540,9.75313E-01
3.9550,9.76748E-01
3.9560,9.78170E-01
3.9570,9.79580E-01
3.9580,9.80978E-01
3.9590,9.82365E-01
3.9600,9.83739E-01
3.9610,9.85101E-01
3.9620,9.86451E-01
3.9630,9.87790E-01
3.9640,9.89116E-01
3.9650,9.90431E-01
3.9660,9.91733E-01
3.9670,9.93024E-01
3.9680,9.94303E-01
3.9690,9.95571E-01
3.9700,9.96826E-01
3.9710,9.98070E-01
3.9720,9.99302E-01
3.9730,1.00052E+00
3.9740,1.00173E+00
3.9750,1.00293E+00
3.9760,1.00411E+00
3.9770,1.00529E+00
3.9780,1.00645E+00
3.9790,1.00760E+00
3.9800,1.00874E+00
3.9810,1.00987E+00
3.9820,1.01098E+00
3.9830,1.01209E+00
3.9840,1.01318E+00
3.9850,1.01426E+00
3.9860,1.01533E+00
3.9870,1.01639E+00
3.9880,1.01744E+00
3.9890,1.01848E+00
3.9900,1.01950E+00
3.9910,1.02052E+00
3.9920,1.02152E+00
3.9930,1.02251E+00
3.9940,1.02349E+00
3.9950,1.02446E+00
3.9960,1.02542E+00
3.9970,1.02637E+00
3.9980,1.02730E+00
3.9990,1.02823E+00
4.0000,1.02914E+00
4.0010,1.03004E+00
4.0020,1.03094E+00
4.0030,1.03182E+00
4.0040,1.03269E+00
4.0050,1.03355E+00
4.0060,1.03439E+00
4.0070,1.03523E+00
4.0080,1.03606E+00
4.0090,1.03688E+00
4.0100,1.03768E+00
4.0110,1.03848E+00
4.0120,1.03926E+00
4.0130,1.04003E+00
4.0140,1.04080E+00
4.0150,1.04155E+00
4.0160,1.04229E+00
4.0170,1.04302E+00
4.0180,1.04374E+00
4.0190,1.04445E+00
4.0200,1.04515E+00
4.0210,1.04584E+00
4.0220,1.04652E+00
4.0230,1.04719E+00
4.0240,1.04785E+00
4.0250,1.04849E+00
4.0260,1.04913E+00
4.0270,1.04976E+00
4.0280,1.05038E+00
4.0290,1.05098E+00
4.0300,1.05158E+00
4.0310,1.05217E+00
4.0320,1.05274E+00
4.0330,1.05331E+00
4.0340,1.05387E+00
4.0350,1.05441E+00
4.0360,1.05495E+00
4.0370,1.05548E+00
4.0380,1.05599E+00
4.0390,1.05650E+00
4.0400,1.05700E+00
4.0410,1.05749E+00
4.0420,1.05796E+00
4.0430,1.05843E+00
4.0440,1.05889E+00
4.0450,1.05934E+00
4.0460,1.05978E+00
4.0470,1.06021E+00
4.0480,1.06063E+00
4.0490,1.06104E+00
4.0500,1.06144E+00
4.0510,1.06183E+00
4.0520,1.06221E+00
4.0530,1.06258E+00
4.0540,1.06294E+00
4.0550,1.06330E+00
4.0560,1.06364E+00
4.0570,1.06397E+00
4.0580,1.06430E+00
4.0590,1.06461E+00
4.0600,1.06492E+00
4.0610,1.06522E+00
4.0620,1.06551E+00
4.0630,1.06579E+00
4.0640,1.06606E+00
4.0650,1.06632E+00
4.0660,1.06657E+00
4.0670,1.06681E+00
4.0680,1.06705E+00
4.0690,1.06727E+00
4.0700,1.06749E+00
4.0710,1.06769E+00
4.0720,1.06789E+00
4.0730,1.06808E+00
4.0740,1.06826E+00
4.0750,1.06843E+00
4.0760,1.06860E+00
4.0770,1.06875E+00
4.0780,1.06890E+00
4.0790,1.06904E+00
4.0800,1.06916E+00
4.0810,1.06928E+00
4.0820,1.06940E+00
4.0830,1.06950E+00
4.0840,1.06959E+00
4.0850,1.06968E+00
4.0860,1.06976E+00
4.0870,1.06983E+00
4.0880,1.06989E+00
4.0890,1.06994E+00
4.0900,1.06998E+00
4.0910,1.07002E+00
4.0920,1.07005E+00
4.0930,1.07007E+00
4.0940,1.07008E+00
4.0950,1.07008E+00
4.0960,1.07008E+00
4.0970,1.07007E+00
4.0980,1.07004E+00
4.0990,1.07002E+00
4.1000,1.06998E+00
4.1010,1.06993E+00
4.1020,1.06988E+00
4.1030,1.06982E+00
4.1040,1.06975E+00
4.1050,1.06968E+00
4.1060,1.06959E+00
4.1070,1.06950E+00
4.1080,1.06940E+00
4.1090,1.06929E+00
4.1100,1.06918E+00
4.1110,1.06906E+00
4.1120,1.06893E+00
4.1130,1.06879E+00
4.1140,1.06865E+00
4.1150,1.06849E+00
4.1160,1.06833E+00
4.1170,1.06817E+00
4.1180,1.06799E+00
4.1190,1.06781E+00
4.1200,1.06762E+00
4.1210,1.06742E+00
4.1220,1.06722E+00
4.1230,1.06701E+00
4.1240,1.06679E+00
4.1250,1.06656E+00
4.1260,1.06633E+00
4.1270,1.06609E+00
4.1280,1.06584E+00
4.1290,1.06559E+00
4.1300,1.06533E+00
4.1310,1.06506E+00
4.1320,1.06478E+00
4.1330,1.06450E+00
4.1340,1.06421E+00
4.1350,1.06392E+00
4.1360,1.06361E+00
4.1370,1.06330E+00
4.1380,1.06299E+00
4.1390,1.06266E+00
4.1400,1.06233E+00
4.1410,1.06200E+00
4.1420,1.06165E+00
4.1430,1.06130E+00
4.1440,1.06095E+00
4.1450,1.06059E+00
4.1460,1.06022E+00
4.1470,1.05984E+00
4.1480,1.05946E+00
4.1490,1.05907E+00
4.1500,1.05867E+00
4.1510,1.05827E+00
4.1520,1.05786E+00
4.1530,1.05745E+00
4.1540,1.05703E+00
4.1550,1.05660E+00
4.1560,1.05617E+00
4.1570,1.05573E+00
4.1580,1.05528E+00
4.1590,1.05483E+00
4.1600,1.05437E+00
4.1610,1.05391E+00
4.1620,1.05344E+00
4.1630,1.05296E+00
4.1640,1.05248E+00
4.1650,1.05199E+00
4.1660,1.05150E+00
4.1670,1.05100E+00
4.1680,1.05049E+00
4.1690,1.04998E+00
4.1700,1.04946E+00
4.1710,1.04894E+00
4.1720,1.04841E+00
4.1730,1.04788E+00
4.1740,1.04734E+00
4.1750,1.04679E+00
4.1760,1.04624E+00
4.1770,1.04568E+00
4.1780,1.04512E+00
4.1790,1.04455E+00
4.1800,1.04398E+00
4.1810,1.04340E+00
4.1820,1.04281E+00
4.1830,1.04222E+00
4.1840,1.04163E+00
4.1850,1.04103E+00
4.1860,1.04042E+00
4.1870,1.03981E+00
4.1880,1.03919E+00
4.1890,1.03857E+00
4.1900,1.03794E+00
4.1910,1.03731E+00
4.1920,1.03667E+00
4.1930,1.03603E+00
4.1940,1.03538E+00
4.1950,1.03473E+00
4.1960,1.03407E+00
4.1970,1.03340E+00
4.1980,1.03274E+00
4.1990,1.03206E+00
4.2000,1.03138E+00
4.2010,1.03070E+00
4.2020,1.03001E+00
4.2030,1.02932E+00
4.2040,1.02862E+00
4.2050,1.02792E+00
4.2060,1.02721E+00
4.2070,1.02650E+00
4.2080,1.02578E+00
4.2090,1.02506E+00
4.2100,1.02433E+00
4.2110,1.02360E+00
4.2120,1.02287E+00
4.2130,1.02213E+00
4.2140,1.02138E+00
4.2150,1.02063E+00
4.2160,1.01988E+00
4.2170,1.01912E+00
4.2180,1.01836E+00
4.2190,1.01759E+00
4.2200,1.01682E+00
4.2210,1.01604E+00
4.2220,1.01526E+00
4.2230,1.01448E+00
4.2240,1.01369E+00
4.2250,1.01289E+00
4.2260,1.01210E+00
4.2270,1.01130E+00
4.2280,1.01049E+00
4.2290,1.00968E+00
4.2300,1.00887E+00
4.2310,1.00805E+00
4.2320,1.00722E+00
4.2330,1.00640E+00
4.2340,1.00557E+00
4.2350,1.00473E+00
4.2360,1.00389E+00
4.2370,1.00305E+00
4.2380,1.00220E+00
4.2390,1.00135E+00
4.2400,1.00050E+00
4.2410,9.99641E-01
4.2420,9.98779E-01
4.2430,9.97913E-01
4.2440,9.97043E-01
4.2450,9.96170E-01
4.2460,9.95293E-01
4.2470,9.94412E-01
4.2480,9.93527E-01
4.2490,9.92639E-01
4.2500,9.91747E-01
4.2510,9.90852E-01
4.2520,9.89953E-01
4.2530,9.89050E-01
4.2540,9.88144E-01
4.2550,9.87234E-01
4.2560,9.86321E-01
4.2570,9.85404E-01
4.2580,9.84484E-01
4.2590,9.83561E-01
4.2600,9.82634E-01
4.2610,9.81703E-01
4.2620,9.80770E-01
4.2630,9.79833E-01
4.2640,9.78892E-01
4.2650,9.77949E-01
4.2660,9.77002E-01
4.2670,9.76052E-01
4.2680,9.75099E-01
4.2690,9.74142E-01
4.2700,9.73183E-01
4.2710,9.72220E-01
4.2720,9.71254E-01
4.2730,9.70285E-01
4.2740,9.69313E-01
4.2750,9.68338E-01
4.2760,9.67360E-01
4.2770,9.66379E-01
4.2780,9.65395E-01
4.2790,9.64408E-01
4.2800,9.63419E-01
4.2810,9.62426E-01
4.2820,9.61430E-01
4.2830,9.60432E-01
4.2840,9.59430E-01
4.2850,9.58426E-01
4.2860,9.57419E-01
4.2870,9.56409E-01
4.2880,9.55397E-01
4.2890,9.54381E-01
4.2900,9.53364E-01
4.2910,9.52343E-01
4.2920,9.51320E-01
4.2930,9.50294E-01
4.2940,9.49265E-01
4.2950,9.48234E-01
4.2960,9.47200E-01
4.2970,9.46164E-01
4.2980,9.45125E-01
4.2990,9.44084E-01
4.3000,9.43040E-01
4.3010,9.41994E-01
4.3020,9.40945E-01
4.3030,9.39894E-01
4.3040,9.38840E-01
4.3050,9.37784E-01
4.3060,9.36726E-01
4.3070,9.35665E-01
4.3080,9.34602E-01
4.3090,9.33537E-01
4.3100,9.32470E-01
4.3110,9.31400E-01
4.3120,9.30328E-01
4.3130,9.29253E-01
4.3140,9.28177E-01
4.3150,9.27098E-01
4.3160,9.26017E-01
4.3170,9.24934E-01
4.3180,9.23849E-01
4.3190,9.22762E-01
4.3200,9.21673E-01
4.3210,9.20582E-01
4.3220,9.19488E-01
4.3230,9.18393E-01
4.3240,9.17295E-01
4.3250,9.16196E-01
4.3260,9.15095E-01
4.3270,9.13991E-01
4.3280,9.12886E-01
4.3290,9.11779E-01
4.3300,9.10670E-01
4.3310,9.09559E-01
4.3320,9.08447E-01
4.3330,9.07332E-01
4.3340,9.06216E-01
4.3350,9.05098E-01
4.3360,9.03978E-01
4.3370,9.02856E-01
4.3380,9.01733E-01
4.3390,9.00607E-01
4.3400,8.99481E-01
4.3410,8.98352E-01
4.3420,8.97222E-01
4.3430,8.96090E-01
4.3440,8.94957E-01
4.3450,8.93822E-01
4.3460,8.92685E-01
4.3470,8.91547E-01
4.3480,8.90407E-01
4.3490,8.89266E-01
4.3500,8.88123E-01
4.3510,8.86979E-01
4.3520,8.85833E-01
4.3530,8.84686E-01
4.3540,8.83537E-01
4.3550,8.82387E-01
4.3560,8.81235E-01
4.3570,8.80082E-01
4.3580,8.78928E-01
4.3590,8.77772E-01
4.3600,8.76615E-01
4.3610,8.75457E-01
4.3620,8.74297E-01
4.3630,8.73136E-01
4.3640,8.71974E-01
4.3650,8.70811E-01
4.3660,8.69646E-01
4.3670,8.68480E-01
4.3680,8.67313E-01
4.3690,8.66144E-01
4.3700,8.64975E-01
4.3710,8.63804E-01
4.3720,8.62632E-01
4.3730,8.61459E-01
4.3740,8.60285E-01
4.3750,8.59110E-01
4.3760,8.57934E-01
4.3770,8.56756E-01
4.3780,8.55578E-01
4.3790,8.54399E-01
4.3800,8.53218E-01
4.3810,8.52037E-01
4.3820,8.50854E-01
4.3830,8.49671E-01
4.3840,8.48487E-01
4.3850,8.47301E-01
4.3860,8.46115E-01
4.3870,8.44928E-01
4.3880,8.43740E-01
4.3890,8.42551E-01
4.3900,8.41361E-01
4.3910,8.40171E-01
4.3920,8.38979E-01
4.3930,8.37787E-01
4.3940,8.36594E-01
4.3950,8.35400E-01
4.3960,8.34206E-01
4.3970,8.33010E-01
4.3980,8.31814E-01
4.3990,8.30617E-01
4.4000,8.29420E-01
4.4010,8.28221E-01
4.4020,8.27022E-01
4.4030,8.25823E-01
4.4040,8.24623E-01
4.4050,8.23422E-01
4.4060,8.22220E-01
4.4070,8.21018E-01
4.4080,8.19815E-01
4.4090,8.18612E-01
4.4100,8.17408E-01
4.4110,8.16203E-01
4.4120,8.14998E-01
4.4130,8.13792E-01
4.4140,8.12586E-01
4.4150,8.11380E-01
4.4160,8.10173E-01
4.4170,8.08965E-01
4.4180,8.07757E-01
4.4190,8.06548E-01
4.4200,8.05339E-01
4.4210,8.04130E-01
4.4220,8.02920E-01
4.4230,8.01710E-01
4.4240,8.00499E-01
4.4250,7.99288E-01
4.4260,7.98077E-01
4.4270,7.96865E-01
4.4280,7.95653E-01
4.4290,7.94441E-01
4.4300,7.93228E-01
4.4310,7.92015E-01
4.4320,7.90802E-01
4.4330,7.89589E-01
4.4340,7.88375E-01
4.4350,7.87161E-01
4.4360,7.85946E-01
4.4370,7.84732E-01
4.4380,7.83517E-01
4.4390,7.82302E-01
4.4400,7.81087E-01
4.4410,7.79872E-01
4.4420,7.78656E-01
4.4430,7.77441E-01
4.4440,7.76225E-01
4.4450,7.75009E-01
4.4460,7.73793E-01
4.4470,7.72577E-01
4.4480,7.71361E-01
4.4490,7.70144E-01
4.4500,7.68928E-01
4.4510,7.67712E-01
4.4520,7.66495E-01
4.4530,7.65279E-01
4.4540,7.64062E-01
4.4550,7.62845E-01
4.4560,7.61629E-01
4.4570,7.60412E-01
4.4580,7.59196E-01
4.4590,7.57979E-01
4.4600,7.56763E-01
4.4610,7.55546E-01
4.4620,7.54330E-01
4.4630,7.53113E-01
4.4640,7.51897E-01
4.4650,7.50681E-01
4.4660,7.49465E-01
4.4670,7.48249E-01
4.4680,7.47033E-01
4.4690,7.45817E-01
4.4700,7.44602E-01
4.4710,7.43387E-01
4.4720,7.42171E-01
4.4730,7.40956E-01
4.4740,7.39741E-01
4.4750,7.38527E-01
4.4760,7.37312E-01
4.4770,7.36098E-01
4.4780,7.34884E-01
4.4790,7.33670E-01
4.4800,7.32456E-01
4.4810,7.31243E-01
4.4820,7.30030E-01
4.4830,7.28817E-01
4.4840,7.27605E-01
4.4850,7.26393E-01
4.4860,7.25181E-01
4.4870,7.23969E-01
4.4880,7.22758E-01
4.4890,7.21547E-01
4.4900,7.20336E-01
4.4910,7.19126E-01
4.4920,7.17916E-01
4.4930,7.16706E-01
4.4940,7.15497E-01
4.4950,7.14288E-01
4.4960,7.13080E-01
4.4970,7.11872E-01
4.4980,7.10664E-01
4.4990,7.09457E-01
4.5000,7.08250E-01
4.5010,7.07044E-01
4.5020,7.05838E-01
4.5030,7.04633E-01
4.5040,7.03428E-01
4.5050,7.02223E-01
4.5060,7.01019E-01
4.5070,6.99816E-01
4.5080,6.98612E-01
4.5090,6.97410E-01
4.5100,6.96208E-01
4.5110,6.95006E-01
4.5120,6.93805E-01
4.5130,6.92605E-01
4.5140,6.91405E-01
4.5150,6.90206E-01
4.5160,6.89007E-01
4.5170,6.87809E-01
4.5180,6.86611E-01
4.5190,6.85414E-01
4.5200,6.84217E-01
4.5210,6.83021E-01
4.5220,6.81826E-01
4.5230,6.80632E-01
4.5240,6.79437E-01
4.5250,6.78244E-01
4.5260,6.77051E-01
4.5270,6.75859E-01
4.5280,6.74668E-01
4.5290,6.73477E-01
4.5300,6.72287E-01
4.5310,6.71097E-01
4.5320,6.69908E-01
4.5330,6.68720E-01
4.5340,6.67533E-01
4.5350,6.66346E-01
4.5360,6.65160E-01
4.5370,6.63975E-01
4.5380,6.62790E-01
4.5390,6.61606E-01
4.5400,6.60423E-01
4.5410,6.59241E-01
4.5420,6.58059E-01
4.5430,6.56878E-01
4.5440,6.55698E-01
4.5450,6.54519E-01
4.5460,6.53340E-01
4.5470,6.52162E-01
4.5480,6.50985E-01
4.5490,6.49809E-01
4.5500,6.48634E-01
4.5510,6.47459E-01
4.5520,6.46285E-01
4.5530,6.45112E-01
4.5540,6.43940E-01
4.5550,6.42769E-01
4.5560,6.41599E-01
4.5570,6.40429E-01
4.5580,6.39260E-01
4.5590,6.38092E-01
4.5600,6.36925E-01
4.5610,6.35759E-01
4.5620,6.34594E-01
4.5630,6.33429E-01
4.5640,6.32266E-01
4.5650,6.31103E-01
4.5660,6.29941E-01
4.5670,6.28781E-01
4.5680,6.27621E-01
4.5690,6.26462E-01
4.5700,6.25304E-01
4.5710,6.24147E-01
4.5720,6.22990E-01
4.5730,6.21835E-01
4.5740,6.20681E-01
4.5750,6.19527E-01
4.5760,6.18375E-01
4.5770,6.17223E-01
4.5780,6.16073E-01
4.5790,6.14923E-01
4.5800,6.13775E-01
4.5810,6.12627E-01
4.5820,6.11481E-01
4.5830,6.10335E-01
4.5840,6.09190E-01
4.5850,6.08047E-01
4.5860,6.06904E-01
4.5870,6.05763E-01
4.5880,6.04622E-01
4.5890,6.03482E-01
4.5900,6.02344E-01
4.5910,6.01206E-01
4.5920,6.00070E-01
4.5930,5.98935E-01
4.5940,5.97800E-01
4.5950,5.96667E-01
4.5960,5.95535E-01
4.5970,5.94403E-01
4.5980,5.93273E-01
4.5990,5.92144E-01
4.6000,5.91016E-01
4.6010,5.89889E-01
4.6020,5.88763E-01
4.6030,5.87639E-01
4.6040,5.86515E-01
4.6050,5.85392E-01
4.6060,5.84271E-01
4.6070,5.83150E-01
4.6080,5.82031E-01
4.6090,5.80913E-01
4.6100,5.79796E-01
4.6110,5.78680E-01
4.6120,5.77565E-01
4.6130,5.76451E-01
4.6140,5.75339E-01
4.6150,5.74227E-01
4.6160,5.73117E-01
4.6170,5.72008E-01
4.6180,5.70900E-01
4.6190,5.69793E-01
4.6200,5.68688E-01
4.6210,5.67583E-01
4.6220,5.66480E-01
4.6230,5.65378E-01
4.6240,5.64277E-01
4.6250,5.63177E-01
4.6260,5.62078E-01
4.6270,5.60980E-01
4.6280,5.59884E-01
4.6290,5.58789E-01
4.6300,5.57695E-01
4.6310,5.56602E-01
4.6320,5.55511E-01
4.6330,5.54421E-01
4.6340,5.53331E-01
4.6350,5.52244E-01
4.6360,5.51157E-01
4.6370,5.50071E-01
4.6380,5.48987E-01
4.6390,5.47904E-01
4.6400,5.46822E-01
4.6410,5.45742E-01
4.6420,5.44662E-01
4.6430,5.43584E-01
4.6440,5.42507E-01
4.6450,5.41431E-01
4.6460,5.40357E-01
4.6470,5.39284E-01
4.6480,5.38212E-01
4.6490,5.37141E-01
4.6500,5.36072E-01
4.6510,5.35004E-01
4.6520,5.33937E-01
4.6530,5.32871E-01
4.6540,5.31807E-01
4.6550,5.30744E-01
4.6560,5.29682E-01
4.6570,5.28621E-01
4.6580,5.27562E-01
4.6590,5.26504E-01
4.6600,5.25447E-01
4.6610,5.24392E-01
4.6620,5.23338E-01
4.6630,5.22285E-01
4.6640,5.21233E-01
4.6650,5.20183E-01
4.6660,5.19134E-01
4.6670,5.18087E-01
4.6680,5.17040E-01
4.6690,5.15995E-01
4.6700,5.14951E-01
4.6710,5.13909E-01
4.6720,5.12868E-01
4.6730,5.11828E-01
4.6740,5.10790E-01
4.6750,5.09752E-01
4.6760,5.08717E-01
4.6770,5.07682E-01
4.6780,5.06649E-01
4.6790,5.05617E-01
4.6800,5.04586E-01
4.6810,5.03557E-01
4.6820,5.02529E-01
4.6830,5.01503E-01
4.6840,5.00478E-01
4.6850,4.99454E-01
4.6860,4.98431E-01
4.6870,4.97410E-01
4.6880,4.96390E-01
4.6890,4.95372E-01
4.6900,4.94354E-01
4.6910,4.93339E-01
4.6920,4.92324E-01
4.6930,4.91311E-01
4.6940,4.90299E-01
4.6950,4.89289E-01
4.6960,4.88280E-01
4.6970,4.87272E-01
4.6980,4.86266E-01
4.6990,4.85261E-01
4.7000,4.84258E-01
4.7010,4.83255E-01
4.7020,4.82255E-01
4.7030,4.81255E-01
4.7040,4.80257E-01
4.7050,4.79260E-01
4.7060,4.78265E-01
4.7070,4.77271E-01
4.7080,4.76279E-01
4.7090,4.75287E-01
4.7100,4.74298E-01
4.7110,4.73309E-01
4.7120,4.72322E-01
4.7130,4.71336E-01
4.7140,4.70352E-01
4.7150,4.69369E-01
4.7160,4.68388E-01
4.7170,4.67408E-01
4.7180,4.66429E-01
4.7190,4.65452E-01
4.7200,4.64476E-01
4.7210,4.63501E-01
4.7220,4.62528E-01
4.7230,4.61556E-01
4.7240,4.60586E-01
4.7250,4.59617E-01
4.7260,4.58650E-01
4.7270,4.57684E-01
4.7280,4.56719E-01
4.7290,4.55755E-01
4.7300,4.54794E-01
4.7310,4.53833E-01
4.7320,4.52874E-01
4.7330,4.51916E-01
4.7340,4.50960E-01
4.7350,4.50005E-01
4.7360,4.49052E-01
4.7370,4.48100E-01
4.7380,4.47149E-01
4.7390,4.46200E-01
4.7400,4.45252E-01
4.7410,4.44306E-01
4.7420,4.43361E-01
4.7430,4.42417E-01
4.7440,4.41475E-01
4.7450,4.40534E-01
4.7460,4.39595E-01
4.7470,4.38657E-01
4.7480,4.37721E-01
4.7490,4.36785E-01
4.7500,4.35852E-01
4.7510,4.34920E-01
4.7520,4.33989E-01
4.7530,4.33060E-01
4.7540,4.32132E-01
4.7550,4.31205E-01
4.7560,4.30280E-01
4.7570,4.29356E-01
4.7580,4.28434E-01
4.7590,4.27513E-01
4.7600,4.26594E-01
4.7610,4.25676E-01
4.7620,4.24759E-01
4.7630,4.23844E-01
4.7640,4.22931E-01
4.7650,4.22018E-01
4.7660,4.21108E-01
4.7670,4.20198E-01
4.7680,4.19290E-01
4.7690,4.18384E-01
4.7700,4.17479E-01
4.7710,4.16575E-01
4.7720,4.15673E-01
4.7730,4.14772E-01
4.7740,4.13873E-01
4.7750,4.12975E-01
4.7760,4.12078E-01
4.7770,4.11183E-01
4.7780,4.10289E-01
4.7790,4.09397E-01
4.7800,4.08507E-01
4.7810,4.07617E-01
4.7820,4.06729E-01
4.7830,4.05843E-01
4.7840,4.04958E-01
4.7850,4.04074E-01
4.7860,4.03192E-01
4.7870,4.02311E-01
4.7880,4.01432E-01
4.7890,4.00554E-01
4.7900,3.99678E-01
4.7910,3.98803E-01
4.7920,3.97929E-01
4.7930,3.97057E-01
4.7940,3.96186E-01
4.7950,3.95317E-01
4.7960,3.94449E-01
4.7970,3.93583E-01
4.7980,3.92718E-01
4.7990,3.91854E-01
4.8000,3.90992E-01
4.8010,3.90131E-01
4.8020,3.89272E-01
4.8030,3.88414E-01
4.8040,3.87558E-01
4.8050,3.86703E-01
4.8060,3.85849E-01
4.8070,3.84997E-01
4.8080,3.84146E-01
4.8090,3.83297E-01
4.8100,3.82449E-01
4.8110,3.81603E-01
4.8120,3.80758E-01
4.8130,3.79915E-01
4.8140,3.79072E-01
4.8150,3.78232E-01
4.8160,3.77392E-01
4.8170,3.76555E-01
4.8180,3.75718E-01
4.8190,3.74883E-01
4.8200,3.74050E-01
4.8210,3.73218E-01
4.8220,3.72387E-01
4.8230,3.71558E-01
4.8240,3.70730E-01
4.8250,3.69904E-01
4.8260,3.69079E-01
4.8270,3.68255E-01
4.8280,3.67433E-01
4.8290,3.66612E-01
4.8300,3.65793E-01
4.8310,3.64975E-01
4.8320,3.64159E-01
4.8330,3.63343E-01
4.8340,3.62530E-01
4.8350,3.61718E-01
4.8360,3.60907E-01
4.8370,3.60098E-01
4.8380,3.59290E-01
4.8390,3.58483E-01
4.8400,3.57678E-01
4.8410,3.56874E-01
4.8420,3.56072E-01
4.8430,3.55271E-01
4.8440,3.54472E-01
4.8450,3.53674E-01
4.8460,3.52877E-01
4.8470,3.52082E-01
4.8480,3.51288E-01
4.8490,3.50496E-01
4.8500,3.49705E-01
4.8510,3.48915E-01
4.8520,3.48127E-01
4.8530,3.47340E-01
4.8540,3.46555E-01
4.8550,3.45771E-01
4.8560,3.44988E-01
4.8570,3.44207E-01
4.8580,3.43427E-01
4.8590,3.42649E-01
4.8600,3.41872E-01
4.8610,3.41097E-01
4.8620,3.40323E-01
4.8630,3.39550E-01
4.8640,3.38779E-01
4.8650,3.38009E-01
4.8660,3.37240E-01
4.8670,3.36473E-01
4.8680,3.35707E-01
4.8690,3.34943E-01
4.8700,3.34180E-01
4.8710,3.33418E-01
4.8720,3.32658E-01
4.8730,3.31899E-01
4.8740,3.31142E-01
4.8750,3.30386E-01
4.8760,3.29631E-01
4.8770,3.28878E-01
4.8780,3.28126E-01
4.8790,3.27376E-01
4.8800,3.26627E-01
4.8810,3.25879E-01
4.8820,3.25133E-01
4.8830,3.24388E-01
4.8840,3.23644E-01
4.8850,3.22902E-01
4.8860,3.22161E-01
4.8870,3.21422E-01
4.8880,3.20684E-01
4.8890,3.19947E-01
4.8900,3.19212E-01
4.8910,3.18478E-01
4.8920,3.17745E-01
4.8930,3.17014E-01
4.8940,3.16284E-01
4.8950,3.15556E-01
4.8960,3.14829E-01
4.8970,3.14103E-01
4.8980,3.13379E-01
4.8990,3.12656E-01
4.9000,3.11934E-01
4.9010,3.11214E-01
4.9020,3.10495E-01
4.9030,3.09777E-01
4.9040,3.09061E-01
4.9050,3.08346E-01
4.9060,3.07633E-01
4.9070,3.06921E-01
4.9080,3.06210E-01
4.9090,3.05500E-01
4.9100,3.04792E-01
4.9110,3.04086E-01
4.9120,3.03380E-01
4.9130,3.02676E-01
4.9140,3.01973E-01
4.9150,3.01272E-01
4.9160,3.00572E-01
4.9170,2.99873E-01
4.9180,2.99176E-01
4.9190,2.98480E-01
4.9200,2.97786E-01
4.9210,2.97092E-01
4.9220,2.96400E-01
4.9230,2.95710E-01
4.9240,2.95020E-01
4.9250,2.94332E-01
4.9260,2.93646E-01
4.9270,2.92960E-01
4.9280,2.92276E-01
4.9290,2.91594E-01
4.9300,2.90912E-01
4.9310,2.90232E-01
4.9320,2.89554E-01
4.9330,2.88876E-01
4.9340,2.88200E-01
4.9350,2.87526E-01
4.9360,2.86852E-01
4.9370,2.86180E-01
4.9380,2.85509E-01
4.9390,2.84840E-01
4.9400,2.84172E-01
4.9410,2.83505E-01
4.9420,2.82839E-01
4.9430,2.82175E-01
4.9440,2.81512E-01
4.9450,2.80851E-01
4.9460,2.80190E-01
4.9470,2.79531E-01
4.9480,2.78874E-01
4.9490,2.78217E-01
4.9500,2.77562E-01
4.9510,2.76908E-01
4.9520,2.76256E-01
4.9530,2.75604E-01
4.9540,2.74955E-01
4.9550,2.74306E-01
4.9560,2.73659E-01
4.9570,2.73012E-01
4.9580,2.72368E-01
4.9590,2.71724E-01
4.9600,2.71082E-01
4.9610,2.70441E-01
4.9620,2.69801E-01
4.9630,2.69163E-01
4.9640,2.68526E-01
4.9650,2.67890E-01
4.9660,2.67256E-01
4.9670,2.66622E-01
4.9680,2.65990E-01
4.9690,2.65360E-01
4.9700,2.64730E-01
4.9710,2.64102E-01
4.9720,2.63475E-01
4.9730,2.62849E-01
4.9740,2.62225E-01
4.9750,2.61602E-01
4.9760,2.60980E-01
4.9770,2.60359E-01
4.9780,2.59740E-01
4.9790,2.59122E-01
4.9800,2.58505E-01
4.9810,2.57889E-01
4.9820,2.57275E-01
4.9830,2.56662E-01
4.9840,2.56050E-01
4.9850,2.55439E-01
4.9860,2.54830E-01
4.9870,2.54222E-01
4.9880,2.53615E-01
4.9890,2.53009E-01
4.9900,2.52405E-01
4.9910,2.51802E-01
4.9920,2.51200E-01
4.9930,2.50599E-01
4.9940,2.50000E-01
4.9950,2.49401E-01
4.9960,2.48804E-01
4.9970,2.48208E-01
4.9980,2.47614E-01
4.9990,2.47021E-01
5.0000,2.46428E-01
5.0010,2.45837E-01
5.0020,2.45248E-01
5.0030,2.44659E-01
5.0040,2.44072E-01
5.0050,2.43486E-01
5.0060,2.42901E-01
5.0070,2.42318E-01
5.0080,2.41735E-01
5.0090,2.41154E-01
5.0100,2.40574E-01
5.0110,2.39995E-01
5.0120,2.39418E-01
5.0130,2.38841E-01
5.0140,2.38266E-01
5.0150,2.37692E-01
5.0160,2.37119E-01
5.0170,2.36548E-01
5.0180,2.35977E-01
5.0190,2.35408E-01
5.0200,2.34840E-01
5.0210,2.34273E-01
5.0220,2.33707E-01
5.0230,2.33143E-01
5.0240,2.32580E-01
5.0250,2.32018E-01
5.0260,2.31457E-01
5.0270,2.30897E-01
5.0280,2.30338E-01
5.0290,2.29781E-01
5.0300,2.29225E-01
5.0310,2.28670E-01
5.0320,2.28116E-01
5.0330,2.27563E-01
5.0340,2.27012E-01
5.0350,2.26461E-01
5.0360,2.25912E-01
5.0370,2.25364E-01
5.0380,2.24817E-01
5.0390,2.24271E-01
5.0400,2.23727E-01
5.0410,2.23183E-01
5.0420,2.22641E-01
5.0430,2.22100E-01
5.0440,2.21560E-01
5.0450,2.21021E-01
5.0460,2.20483E-01
5.0470,2.19947E-01
5.0480,2.19411E-01
5.0490,2.18877E-01
5.0500,2.18344E-01
5.0510,2.17812E-01
5.0520,2.17281E-01
5.0530,2.16751E-01
5.0540,2.16223E-01
5.0550,2.15695E-01
5.0560,2.15169E-01
5.0570,2.14644E-01
5.0580,2.14120E-01
5.0590,2.13597E-01
5.0600,2.13075E-01
5.0610,2.12554E-01
5.0620,2.12035E-01
5.0630,2.11516E-01
5.0640,2.10999E-01
5.0650,2.10483E-01
5.0660,2.09968E-01
5.0670,2.09454E-01
5.0680,2.08941E-01
5.0690,2.08429E-01
5.0700,2.07918E-01
5.0710,2.07409E-01
5.0720,2.06900E-01
5.0730,2.06393E-01
5.0740,2.05886E-01
5.0750,2.05381E-01
5.0760,2.04877E-01
5.0770,2.04374E-01
5.0780,2.03872E-01
5.0790,2.03371E-01
5.0800,2.02872E-01
5.0810,2.02373E-01
5.0820,2.01875E-01
5.0830,2.01379E-01
5.0840,2.00884E-01
5.0850,2.00389E-01
5.0860,1.99896E-01
5.0870,1.99404E-01
5.0880,1.98913E-01
5.0890,1.98423E-01
5.0900,1.97934E-01
5.0910,1.97446E-01
5.0920,1.96959E-01
5.0930,1.96473E-01
5.0940,1.95989E-01
5.0950,1.95505E-01
5.0960,1.95022E-01
5.0970,1.94541E-01
5.0980,1.94060E-01
5.0990,1.93581E-01
5.1000,1.93103E-01
5.1010,1.92625E-01
5.1020,1.92149E-01
5.1030,1.91674E-01
5.1040,1.91200E-01
5.1050,1.90727E-01
5.1060,1.90255E-01
5.1070,1.89784E-01
5.1080,1.89314E-01
5.1090,1.88845E-01
5.1100,1.88377E-01
5.1110,1.87910E-01
5.1120,1.87444E-01
5.1130,1.86979E-01
5.1140,1.86516E-01
5.1150,1.86053E-01
5.1160,1.85591E-01
5.1170,1.85131E-01
5.1180,1.84671E-01
5.1190,1.84212E-01
5.1200,1.83755E-01
5.1210,1.83298E-01
5.1220,1.82842E-01
5.1230,1.82388E-01
5.1240,1.81934E-01
5.1250,1.81482E-01
5.1260,1.81030E-01
5.1270,1.80580E-01
5.1280,1.80130E-01
5.1290,1.79682E-01
5.1300,1.79234E-01
5.1310,1.78788E-01
5.1320,1.78342E-01
5.1330,1.77897E-01
5.1340,1.77454E-01
5.1350,1.77011E-01
5.1360,1.76570E-01
5.1370,1.76129E-01
5.1380,1.75690E-01
5.1390,1.75251E-01
5.1400,1.74813E-01
5.1410,1.74377E-01
5.1420,1.73941E-01
5.1430,1.73507E-01
5.1440,1.73073E-01
5.1450,1.72640E-01
5.1460,1.72208E-01
5.1470,1.71778E-01
5.1480,1.71348E-01
5.1490,1.70919E-01
5.1500,1.70491E-01
5.1510,1.70064E-01
5.1520,1.69638E-01
5.1530,1.69213E-01
5.1540,1.68789E-01
5.1550,1.68366E-01
5.1560,1.67944E-01
5.1570,1.67523E-01
5.1580,1.67103E-01
5.1590,1.66684E-01
5.1600,1.66266E-01
5.1610,1.65848E-01
5.1620,1.65432E-01
5.1630,1.65016E-01
5.1640,1.64602E-01
5.1650,1.64188E-01
5.1660,1.63776E-01
5.1670,1.63364E-01
5.1680,1.62953E-01
5.1690,1.62544E-01
5.1700,1.62135E-01
5.1710,1.61727E-01
5.1720,1.61320E-01
5.1730,1.60914E-01
5.1740,1.60509E-01
5.1750,1.60104E-01
5.1760,1.59701E-01
5.1770,1.59299E-01
5.1780,1.58897E-01
5.1790,1.58497E-01
5.1800,1.58097E-01
5.1810,1.57699E-01
5.1820,1.57301E-01
5.1830,1.56904E-01
5.1840,1.56508E-01
5.1850,1.56113E-01
5.1860,1.55719E-01
5.1870,1.55325E-01
5.1880,1.54933E-01
5.1890,1.54542E-01
5.1900,1.54151E-01
5.1910,1.53762E-01
5.1920,1.53373E-01
5.1930,1.52985E-01
5.1940,1.52598E-01
5.1950,1.52212E-01
5.1960,1.51827E-01
5.1970,1.51442E-01
5.1980,1.51059E-01
5.1990,1.50677E-01
5.2000,1.50295E-01
5.2010,1.49914E-01
5.2020,1.49534E-01
5.2030,1.49155E-01
5.2040,1.48777E-01
5.2050,1.48400E-01
5.2060,1.48024E-01
5.2070,1.47648E-01
5.2080,1.47273E-01
5.2090,1.46900E-01
5.2100,1.46527E-01
5.2110,1.46155E-01
5.2120,1.45784E-01
5.2130,1.45413E-01
5.2140,1.45044E-01
5.2150,1.44675E-01
5.2160,1.44308E-01
5.2170,1.43941E-01
5.2180,1.43575E-01
5.2190,1.43210E-01
5.2200,1.42845E-01
5.2210,1.42482E-01
5.2220,1.42119E-01
5.2230,1.41757E-01
5.2240,1.41397E-01
5.2250,1.41036E-01
5.2260,1.40677E-01
5.2270,1.40319E-01
5.2280,1.39961E-01
5.2290,1.39605E-01
5.2300,1.39249E-01
5.2310,1.38894E-01
5.2320,1.38539E-01
5.2330,1.38186E-01
5.2340,1.37833E-01
5.2350,1.37482E-01
5.2360,1.37131E-01
5.2370,1.36781E-01
5.2380,1.36431E-01
5.2390,1.36083E-01
5.2400,1.35735E-01
5.2410,1.35388E-01
5.2420,1.35042E-01
5.2430,1.34697E-01
5.2440,1.34353E-01
5.2450,1.34009E-01
5.2460,1.33666E-01
5.2470,1.33325E-01
5.2480,1.32983E-01
5.2490,1.32643E-01
5.2500,1.32303E-01
5.2510,1.31965E-01
5.2520,1.31627E-01
5.2530,1.31290E-01
5.2540,1.30953E-01
5.2550,1.30618E-01
5.2560,1.30283E-01
5.2570,1.29949E-01
5.2580,1.29616E-01
5.2590,1.29283E-01
5.2600,1.28952E-01
5.2610,1.28621E-01
5.2620,1.28291E-01
5.2630,1.27962E-01
5.2640,1.27633E-01
5.2650,1.27305E-01
5.2660,1.26979E-01
5.2670,1.26652E-01
5.2680,1.26327E-01
5.2690,1.26002E-01
5.2700,1.25679E-01
5.2710,1.25356E-01
5.2720,1.25033E-01
5.2730,1.24712E-01
5.2740,1.24391E-01
5.2750,1.24071E-01
5.2760,1.23752E-01
5.2770,1.23433E-01
5.2780,1.23116E-01
5.2790,1.22799E-01
5.2800,1.22482E-01
5.2810,1.22167E-01
5.2820,1.21852E-01
5.2830,1.21538E-01
5.2840,1.21225E-01
5.2850,1.20913E-01
5.2860,1.20601E-01
5.2870,1.20290E-01
5.2880,1.19980E-01
5.2890,1.19670E-01
5.2900,1.19361E-01
5.2910,1.19053E-01
5.2920,1.18746E-01
5.2930,1.18440E-01
5.2940,1.18134E-01
5.2950,1.17829E-01
5.2960,1.17525E-01
5.2970,1.17221E-01
5.2980,1.16918E-01
5.2990,1.16616E-01
5.3000,1.16314E-01
5.3010,1.16014E-01
5.3020,1.15714E-01
5.3030,1.15415E-01
5.3040,1.15116E-01
5.3050,1.14818E-01
5.3060,1.14521E-01
5.3070,1.14225E-01
5.3080,1.13929E-01
5.3090,1.13634E-01
5.3100,1.13340E-01
5.3110,1.13046E-01
5.3120,1.12753E-01
5.3130,1.12461E-01
5.3140,1.12170E-01
5.3150,1.11879E-01
5.3160,1.11589E-01
5.3170,1.11300E-01
5.3180,1.11011E-01
5.3190,1.10723E-01
5.3200,1.10436E-01
5.3210,1.10150E-01
5.3220,1.09864E-01
5.3230,1.09579E-01
5.3240,1.09294E-01
5.3250,1.09010E-01
5.3260,1.08727E-01
5.3270,1.08445E-01
5.3280,1.08163E-01
5.3290,1.07882E-01
5.3300,1.07602E-01
5.3310,1.07322E-01
5.3320,1.07043E-01
5.3330,1.06765E-01
5.3340,1.06487E-01
5.3350,1.06210E-01
5.3360,1.05934E-01
5.3370,1.05658E-01
5.3380,1.05383E-01
5.3390,1.05109E-01
5.3400,1.04835E-01
5.3410,1.04563E-01
5.3420,1.04290E-01
5.3430,1.04019E-01
5.3440,1.03748E-01
5.3450,1.03477E-01
5.3460,1.03208E-01
5.3470,1.02939E-01
5.3480,1.02670E-01
5.3490,1.02403E-01
5.3500,1.02136E-01
5.3510,1.01869E-01
5.3520,1.01604E-01
5.3530,1.01339E-01
5.3540,1.01074E-01
5.3550,1.00810E-01
5.3560,1.00547E-01
5.3570,1.00285E-01
5.3580,1.00023E-01
5.3590,9.97617E-02
5.3600,9.95011E-02
5.3610,9.92412E-02
5.3620,9.89819E-02
5.3630,9.87232E-02
5.3640,9.84652E-02
5.3650,9.82078E-02
5.3660,9.79511E-02
5.3670,9.76949E-02
5.3680,9.74394E-02
5.3690,9.71845E-02
5.3700,9.69303E-02
5.3710,9.66767E-02
5.3720,9.64237E-02
5.3730,9.61713E-02
5.3740,9.59195E-02
5.3750,9.56684E-02
5.3760,9.54178E-02
5.3770,9.51679E-02
5.3780,9.49186E-02
5.3790,9.46699E-02
5.3800,9.44219E-02
5.3810,9.41744E-02
5.3820,9.39276E-02
5.3830,9.36813E-02
5.3840,9.34357E-02
5.3850,9.31907E-02
5.3860,9.29462E-02
5.3870,9.27024E-02
5.3880,9.24592E-02
5.3890,9.22166E-02
5.3900,9.19745E-02
5.3910,9.17331E-02
5.3920,9.14923E-02
5.3930,9.12520E-02
5.3940,9.10124E-02
5.3950,9.07733E-02
5.3960,9.05349E-02
5.3970,9.02970E-02
5.3980,9.00597E-02
5.3990,8.98230E-02
5.4000,8.95869E-02
5.4010,8.93514E-02
5.4020,8.91165E-02
5.4030,8.88821E-02
5.4040,8.86483E-02
5.4050,8.84151E-02
5.4060,8.81825E-02
5.4070,8.79505E-02
5.4080,8.77190E-02
5.4090,8.74881E-02
5.4100,8.72578E-02
5.4110,8.70281E-02
5.4120,8.67989E-02
5.4130,8.65703E-02
5.4140,8.63422E-02
5.4150,8.61147E-02
5.4160,8.58878E-02
5.4170,8.56615E-02
5.4180,8.54357E-02
5.4190,8.52105E-02
5.4200,8.49858E-02
5.4210,8.47617E-02
5.4220,8.45382E-02
5.4230,8.43152E-02
5.4240,8.40928E-02
5.4250,8.38709E-02
5.4260,8.36496E-02
5.4270,8.34288E-02
5.4280,8.32086E-02
5.4290,8.29889E-02
5.4300,8.27698E-02
5.4310,8.25512E-02
5.4320,8.23332E-02
5.4330,8.21157E-02
5.4340,8.18988E-02
5.4350,8.16823E-02
5.4360,8.14665E-02
5.4370,8.12512E-02
5.4380,8.10364E-02
5.4390,8.08221E-02
5.4400,8.06084E-02
5.4410,8.03953E-02
5.4420,8.01826E-02
5.4430,7.99705E-02
5.4440,7.97589E-02
5.4450,7.95479E-02
5.4460,7.93373E-02
5.4470,7.91274E-02
5.4480,7.89179E-02
5.4490,7.87089E-02
5.4500,7.85005E-02
5.4510,7.82926E-02
5.4520,7.80853E-02
5.4530,7.78784E-02
5.4540,7.76721E-02
5.4550,7.74663E-02
5.4560,7.72610E-02
5.4570,7.70562E-02
5.4580,7.68519E-02
5.4590,7.66482E-02
5.4600,7.64449E-02
5.4610,7.62422E-02
5.4620,7.60400E-02
5.4630,7.58382E-02
5.4640,7.56370E-02
5.4650,7.54363E-02
5.4660,7.52361E-02
5.4670,7.50364E-02
5.4680,7.48373E-02
5.4690,7.46386E-02
5.4700,7.44404E-02
5.4710,7.42427E-02
5.4720,7.40455E-02
5.4730,7.38488E-02
5.4740,7.36526E-02
5.4750,7.34569E-02
5.4760,7.32617E-02
5.4770,7.30670E-02
5.4780,7.28728E-02
5.4790,7.26791E-02
5.4800,7.24858E-02
5.4810,7.22931E-02
5.4820,7.21008E-02
5.4830,7.19090E-02
5.4840,7.17177E-02
5.4850,7.15269E-02
5.4860,7.13366E-02
5.4870,7.11467E-02
5.4880,7.09574E-02
5.4890,7.07685E-02
5.4900,7.05801E-02
5.4910,7.03921E-02
5.4920,7.02047E-02
5.4930,7.00177E-02
5.4940,6.98312E-02
5.4950,6.96451E-02
5.4960,6.94596E-02
5.4970,6.92745E-02
5.4980,6.90899E-02
5.4990,6.89057E-02
5.5000,6.87220E-02
5.5010,6.85388E-02
5.5020,6.83560E-02
5.5030,6.81737E-02
5.5040,6.79919E-02
5.5050,6.78105E-02
5.5060,6.76296E-02
5.5070,6.74492E-02
5.5080,6.72692E-02
5.5090,6.70896E-02
5.5100,6.69106E-02
5.5110,6.67319E-02
5.5120,6.65538E-02
5.5130,6.63761E-02
5.5140,6.61988E-02
5.5150,6.60220E-02
5.5160,6.58456E-02
5.5170,6.56697E-02
5.5180,6.54943E-02
5.5190,6.53192E-02
5.5200,6.51447E-02
5.5210,6.49705E-02
5.5220,6.47969E-02
5.5230,6.46236E-02
5.5240,6.44508E-02
5.5250,6.42785E-02
5.5260,6.41066E-02
5.5270,6.39351E-02
5.5280,6.37640E-02
5.5290,6.35934E-02
5.5300,6.34233E-02
5.5310,6.32535E-02
5.5320,6.30842E-02
5.5330,6.29154E-02
5.5340,6.27469E-02
5.5350,6.25789E-02
5.5360,6.24114E-02
5.5370,6.22442E-02
5.5380,6.20775E-02
5.5390,6.19112E-02
5.5400,6.17453E-02
5.5410,6.15799E-02
5.5420,6.14149E-02
5.5430,6.12503E-02
5.5440,6.10861E-02
5.5450,6.09224E-02
5.5460,6.07590E-02
5.5470,6.05961E-02
5.5480,6.04336E-02
5.5490,6.02715E-02
5.5500,6.01099E-02
5.5510,5.99486E-02
5.5520,5.97878E-02
5.5530,5.96273E-02
5.5540,5.94673E-02
5.5550,5.93077E-02
5.5560,5.91485E-02
5.5570,5.89898E-02
5.5580,5.88314E-02
5.5590,5.86734E-02
5.5600,5.85158E-02
5.5610,5.83587E-02
5.5620,5.82019E-02
5.5630,5.80456E-02
5.5640,5.78896E-02
5.5650,5.77341E-02
5.5660,5.75789E-02
5.5670,5.74242E-02
5.5680,5.72698E-02
5.5690,5.71159E-02
5.5700,5.69623E-02
5.5710,5.68092E-02
5.5720,5.66564E-02
5.5730,5.65040E-02
5.5740,5.63520E-02
5.5750,5.62004E-02
5.5760,5.60492E-02
5.5770,5.58984E-02
5.5780,5.57480E-02
5.5790,5.55980E-02
5.5800,5.54483E-02
5.5810,5.52991E-02
5.5820,5.51502E-02
5.5830,5.50017E-02
5.5840,5.48536E-02
5.5850,5.47059E-02
5.5860,5.45585E-02
5.5870,5.44116E-02
5.5880,5.42650E-02
5.5890,5.41188E-02
5.5900,5.39729E-02
5.5910,5.38275E-02
5.5920,5.36824E-02
5.5930,5.35377E-02
5.5940,5.33934E-02
5.5950,5.32494E-02
5.5960,5.31059E-02
5.5970,5.29627E-02
5.5980,5.28198E-02
5.5990,5.26774E-02
5.6000,5.25353E-02
5.6010,5.23935E-02
5.6020,5.22522E-02
5.6030,5.21112E-02
5.6040,5.19705E-02
5.6050,5.18303E-02
5.6060,5.16904E-02
5.6070,5.15508E-02
5.6080,5.14116E-02
5.6090,5.12728E-02
5.6100,5.11344E-02
5.6110,5.09963E-02
5.6120,5.08585E-02
5.6130,5.07211E-02
5.6140,5.05841E-02
5.6150,5.04474E-02
5.6160,5.03111E-02
5.6170,5.01752E-02
5.6180,5.00395E-02
5.6190,4.99043E-02
5.6200,4.97694E-02
5.6210,4.96348E-02
5.6220,4.95006E-02
5.6230,4.93668E-02
5.6240,4.92333E-02
5.6250,4.91001E-02
5.6260,4.89673E-02
5.6270,4.88348E-02
5.6280,4.87027E-02
5.6290,4.85709E-02
5.6300,4.84395E-02
5.6310,4.83084E-02
5.6320,4.81776E-02
5.6330,4.80472E-02
5.6340,4.79171E-02
5.6350,4.77874E-02
5.6360,4.76580E-02
5.6370,4.75289E-02
5.6380,4.74002E-02
5.6390,4.72718E-02
5.6400,4.71438E-02
5.6410,4.70160E-02
5.6420,4.68887E-02
5.6430,4.67616E-02
5.6440,4.66349E-02
5.6450,4.65085E-02
5.6460,4.63824E-02
5.6470,4.62567E-02
5.6480,4.61313E-02
5.6490,4.60062E-02
5.6500,4.58815E-02
5.6510,4.57570E-02
5.6520,4.56329E-02
5.6530,4.55092E-02
5.6540,4.53857E-02
5.6550,4.52626E-02
5.6560,4.51398E-02
5.6570,4.50173E-02
5.6580,4.48951E-02
5.6590,4.47733E-02
5.6600,4.46517E-02
5.6610,4.45305E-02
5.6620,4.44096E-02
5.6630,4.42891E-02
5.6640,4.41688E-02
5.6650,4.40488E-02
5.6660,4.39292E-02
5.6670,4.38099E-02
5.6680,4.36909E-02
5.6690,4.35722E-02
5.6700,4.34538E-02
5.6710,4.33357E-02
5.6720,4.32180E-02
5.6730,4.31005E-02
5.6740,4.29834E-02
5.6750,4.28665E-02
5.6760,4.27500E-02
5.6770,4.26338E-02
5.6780,4.25178E-02
5.6790,4.24022E-02
5.6800,4.22869E-02
5.6810,4.21719E-02
5.6820,4.20572E-02
5.6830,4.19428E-02
5.6840,4.18287E-02
5.6850,4.17149E-02
5.6860,4.16014E-02
5.6870,4.14881E-02
5.6880,4.13752E-02
5.6890,4.12626E-02
5.6900,4.11503E-02
5.6910,4.10383E-02
5.6920,4.09265E-02
5.6930,4.08151E-02
5.6940,4.07039E-02
5.6950,4.05931E-02
5.6960,4.04825E-02
5.6970,4.03723E-02
5.6980,4.02623E-02
5.6990,4.01526E-02
5.7000,4.00432E-02
5.7010,3.99341E-02
5.7020,3.98252E-02
5.7030,3.97167E-02
5.7040,3.96084E-02
5.7050,3.95005E-02
5.7060,3.93928E-02
5.7070,3.92854E-02
5.7080,3.91783E-02
5.7090,3.90714E-02
5.7100,3.89649E-02
5.7110,3.88586E-02
5.7120,3.87526E-02
5.7130,3.86469E-02
5.7140,3.85415E-02
5.7150,3.84363E-02
5.7160,3.83314E-02
5.7170,3.82268E-02
5.7180,3.81225E-02
5.7190,3.80185E-02
5.7200,3.79147E-02
5.7210,3.78112E-02
5.7220,3.77080E-02
5.7230,3.76050E-02
5.7240,3.75023E-02
5.7250,3.73999E-02
5.7260,3.72978E-02
5.7270,3.71959E-02
5.7280,3.70943E-02
5.7290,3.69930E-02
5.7300,3.68919E-02
5.7310,3.67911E-02
5.7320,3.66906E-02
5.7330,3.65903E-02
5.7340,3.64903E-02
5.7350,3.63906E-02
5.7360,3.62911E-02
5.7370,3.61919E-02
5.7380,3.60929E-02
5.7390,3.59943E-02
5.7400,3.58958E-02
5.7410,3.57977E-02
5.7420,3.56998E-02
5.7430,3.56021E-02
5.7440,3.55047E-02
5.7450,3.54076E-02
5.7460,3.53107E-02
5.7470,3.52141E-02
5.7480,3.51178E-02
5.7490,3.50217E-02
5.7500,3.49258E-02
5.7510,3.48302E-02
5.7520,3.47349E-02
5.7530,3.46398E-02
5.7540,3.45450E-02
5.7550,3.44504E-02
5.7560,3.43561E-02
5.7570,3.42620E-02
5.7580,3.41682E-02
5.7590,3.40746E-02
5.7600,3.39813E-02
5.7610,3.38882E-02
5.7620,3.37953E-02
5.7630,3.37027E-02
5.7640,3.36104E-02
5.7650,3.35183E-02
5.7660,3.34264E-02
5.7670,3.33348E-02
5.7680,3.32435E-02
5.7690,3.31523E-02
5.7700,3.30615E-02
5.7710,3.29708E-02
5.7720,3.28804E-02
5.7730,3.27903E-02
5.7740,3.27003E-02
5.7750,3.26107E-02
5.7760,3.25212E-02
5.7770,3.24320E-02
5.7780,3.23431E-02
5.7790,3.22543E-02
5.7800,3.21658E-02
5.7810,3.20776E-02
5.7820,3.19896E-02
5.7830,3.19018E-02
5.7840,3.18142E-02
5.7850,3.17269E-02
5.7860,3.16398E-02
5.7870,3.15530E-02
5.7880,3.14663E-02
5.7890,3.13799E-02
5.7900,3.12938E-02
5.7910,3.12079E-02
5.7920,3.11221E-02
5.7930,3.10367E-02
5.7940,3.09514E-02
5.7950,3.08664E-02
5.7960,3.07816E-02
5.7970,3.06970E-02
5.7980,3.06127E-02
5.7990,3.05286E-02
5.8000,3.04447E-02
5.8010,3.03610E-02
5.8020,3.02776E-02
5.8030,3.01944E-02
5.8040,3.01114E-02
5.8050,3.00286E-02
5.8060,2.99460E-02
5.8070,2.98637E-02
5.8080,2.97816E-02
5.8090,2.96997E-02
5.8100,2.96180E-02
5.8110,2.95366E-02
5.8120,2.94553E-02
5.8130,2.93743E-02
5.8140,2.92935E-02
5.8150,2.92129E-02
5.8160,2.91325E-02
5.8170,2.90524E-02
5.8180,2.89724E-02
5.8190,2.88927E-02
5.8200,2.88132E-02
5.8210,2.87339E-02
5.8220,2.86548E-02
5.8230,2.85759E-02
5.8240,2.84972E-02
5.8250,2.84188E-02
5.8260,2.83405E-02
5.8270,2.82625E-02
5.8280,2.81846E-02
5.8290,2.81070E-02
5.8300,2.80296E-02
5.8310,2.79524E-02
5.8320,2.78754E-02
5.8330,2.77986E-02
5.8340,2.77220E-02
5.8350,2.76456E-02
5.8360,2.75694E-02
5.8370,2.74935E-02
5.8380,2.74177E-02
5.8390,2.73421E-02
5.8400,2.72668E-02
5.8410,2.71916E-02
5.8420,2.71166E-02
5.8430,2.70419E-02
5.8440,2.69673E-02
5.8450,2.68930E-02
5.8460,2.68188E-02
5.8470,2.67449E-02
5.8480,2.66711E-02
5.8490,2.65975E-02
5.8500,2.65242E-02
5.8510,2.64510E-02
5.8520,2.63780E-02
5.8530,2.63052E-02
5.8540,2.62327E-02
5.8550,2.61603E-02
5.8560,2.60881E-02
5.8570,2.60161E-02
5.8580,2.59443E-02
5.8590,2.58727E-02
5.8600,2.58013E-02
5.8610,2.57300E-02
5.8620,2.56590E-02
5.8630,2.55882E-02
5.8640,2.55175E-02
5.8650,2.54471E-02
5.8660,2.53768E-02
5.8670,2.53067E-02
5.8680,2.52368E-02
5.8690,2.51671E-02
5.8700,2.50976E-02
5.8710,2.50282E-02
5.8720,2.49591E-02
5.8730,2.48901E-02
5.8740,2.48214E-02
5.8750,2.47528E-02
5.8760,2.46844E-02
5.8770,2.46162E-02
5.8780,2.45481E-02
5.8790,2.44803E-02
5.8800,2.44126E-02
5.8810,2.43451E-02
5.8820,2.42778E-02
5.8830,2.42107E-02
5.8840,2.41437E-02
5.8850,2.40770E-02
5.8860,2.40104E-02
5.8870,2.39440E-02
5.8880,2.38778E-02
5.8890,2.38117E-02
5.8900,2.37459E-02
5.8910,2.36802E-02
5.8920,2.36147E-02
5.8930,2.35493E-02
5.8940,2.34842E-02
5.8950,2.34192E-02
5.8960,2.33544E-02
5.8970,2.32897E-02
5.8980,2.32253E-02
5.8990,2.31610E-02
5.9000,2.30969E-02
5.9010,2.30330E-02
5.9020,2.29692E-02
5.9030,2.29056E-02
5.9040,2.28422E-02
5.9050,2.27789E-02
5.9060,2.27159E-02
5.9070,2.26529E-02
5.9080,2.25902E-02
5.9090,2.25276E-02
5.9100,2.24652E-02
5.9110,2.24030E-02
5.9120,2.23410E-02
5.9130,2.22791E-02
5.9140,2.22173E-02
5.9150,2.21558E-02
5.9160,2.20944E-02
5.9170,2.20332E-02
5.9180,2.19721E-02
5.9190,2.19112E-02
5.9200,2.18505E-02
5.9210,2.17899E-02
5.9220,2.17295E-02
5.9230,2.16693E-02
5.9240,2.16092E-02
5.9250,2.15493E-02
5.9260,2.14895E-02
5.9270,2.14299E-02
5.9280,2.13705E-02
5.9290,2.13112E-02
5.9300,2.12521E-02
5.9310,2.11932E-02
5.9320,2.11344E-02
5.9330,2.10758E-02
5.9340,2.10173E-02
5.9350,2.09590E-02
5.9360,2.09008E-02
5.9370,2.08428E-02
5.9380,2.07850E-02
5.9390,2.07273E-02
5.9400,2.06698E-02
5.9410,2.06124E-02
5.9420,2.05552E-02
5.9430,2.04982E-02
5.9440,2.04413E-02
5.9450,2.03845E-02
5.9460,2.03279E-02
5.9470,2.02715E-02
5.9480,2.02152E-02
5.9490,2.01591E-02
5.9500,2.01031E-02
5.9510,2.00473E-02
5.9520,1.99916E-02
5.9530,1.99361E-02
5.9540,1.98807E-02
5.9550,1.98255E-02
5.9560,1.97704E-02
5.9570,1.97155E-02
5.9580,1.96607E-02
5.9590,1.96060E-02
5.9600,1.95516E-02
5.9610,1.94972E-02
5.9620,1.94431E-02
5.9630,1.93890E-02
5.9640,1.93351E-02
5.9650,1.92814E-02
5.9660,1.92278E-02
5.9670,1.91743E-02
5.9680,1.91210E-02
5.9690,1.90679E-02
5.9700,1.90149E-02
5.9710,1.89620E-02
5.9720,1.89093E-02
5.9730,1.88567E-02
5.9740,1.88042E-02
5.9750,1.87519E-02
5.9760,1.86998E-02
5.9770,1.86478E-02
5.9780,1.85959E-02
5.9790,1.85442E-02
5.9800,1.84926E-02
5.9810,1.84411E-02
5.9820,1.83898E-02
5.9830,1.83386E-02
5.9840,1.82876E-02
5.9850,1.82367E-02
5.9860,1.81859E-02
5.9870,1.81353E-02
5.9880,1.80849E-02
5.9890,1.80345E-02
5.9900,1.79843E-02
5.9910,1.79342E-02
5.9920,1.78843E-02
5.9930,1.78345E-02
5.9940,1.77849E-02
5.9950,1.77353E-02
5.9960,1.76860E-02
5.9970,1.76367E-02
5.9980,1.75876E-02
5.9990,1.75386E-02
6.0000,1.74897E-02
6.0010,1.74410E-02
6.0020,1.73924E-02
6.0030,1.73440E-02
6.0040,1.72957E-02
6.0050,1.72475E-02
6.0060,1.71994E-02
6.0070,1.71515E-02
6.0080,1.71037E-02
6.0090,1.70560E-02
6.0100,1.70085E-02
6.0110,1.69611E-02
6.0120,1.69138E-02
6.0130,1.68667E-02
6.0140,1.68197E-02
6.0150,1.67728E-02
6.0160,1.67260E-02
6.0170,1.66794E-02
6.0180,1.66329E-02
6.0190,1.65865E-02
6.0200,1.65403E-02
6.0210,1.64941E-02
6.0220,1.64481E-02
6.0230,1.64023E-02
6.0240,1.63565E-02
6.0250,1.63109E-02
6.0260,1.62654E-02
6.0270,1.62200E-02
6.0280,1.61748E-02
6.0290,1.61296E-02
6.0300,1.60846E-02
6.0310,1.60398E-02
6.0320,1.59950E-02
6.0330,1.59504E-02
6.0340,1.59058E-02
6.0350,1.58615E-02
6.0360,1.58172E-02
6.0370,1.57730E-02
6.0380,1.57290E-02
6.0390,1.56851E-02
6.0400,1.56413E-02
6.0410,1.55977E-02
6.0420,1.55541E-02
6.0430,1.55107E-02
6.0440,1.54674E-02
6.0450,1.54242E-02
6.0460,1.53811E-02
6.0470,1.53382E-02
6.0480,1.52953E-02
6.0490,1.52526E-02
6.0500,1.52100E-02
6.0510,1.51675E-02
6.0520,1.51251E-02
6.0530,1.50829E-02
6.0540,1.50407E-02
6.0550,1.49987E-02
6.0560,1.49568E-02
6.0570,1.49150E-02
6.0580,1.48734E-02
6.0590,1.48318E-02
6.0600,1.47903E-02
6.0610,1.47490E-02
6.0620,1.47078E-02
6.0630,1.46667E-02
6.0640,1.46257E-02
6.0650,1.45848E-02
6.0660,1.45440E-02
6.0670,1.45034E-02
6.0680,1.44628E-02
6.0690,1.44224E-02
6.0700,1.43821E-02
6.0710,1.43418E-02
6.0720,1.43017E-02
6.0730,1.42617E-02
6.0740,1.42219E-02
6.0750,1.41821E-02
6.0760,1.41424E-02
6.0770,1.41029E-02
6.0780,1.40634E-02
6.0790,1.40241E-02
6.0800,1.39848E-02
6.0810,1.39457E-02
6.0820,1.39067E-02
6.0830,1.38678E-02
6.0840,1.38290E-02
6.0850,1.37903E-02
6.0860,1.37517E-02
6.0870,1.37132E-02
6.0880,1.36748E-02
6.0890,1.36366E-02
6.0900,1.35984E-02
6.0910,1.35603E-02
6.0920,1.35224E-02
6.0930,1.34845E-02
6.0940,1.34468E-02
6.0950,1.34091E-02
6.0960,1.33716E-02
6.0970,1.33341E-02
6.0980,1.32968E-02
6.0990,1.32596E-02
6.1000,1.32224E-02
6.1010,1.31854E-02
6.1020,1.31485E-02
6.1030,1.31116E-02
6.1040,1.30749E-02
6.1050,1.30383E-02
6.1060,1.30018E-02
6.1070,1.29654E-02
6.1080,1.29290E-02
6.1090,1.28928E-02
6.1100,1.28567E-02
6.1110,1.28207E-02
6.1120,1.27847E-02
6.1130,1.27489E-02
6.1140,1.27132E-02
6.1150,1.26776E-02
6.1160,1.26420E-02
6.1170,1.26066E-02
6.1180,1.25713E-02
6.1190,1.25360E-02
6.1200,1.25009E-02
6.1210,1.24658E-02
6.1220,1.24309E-02
6.1230,1.23960E-02
6.1240,1.23613E-02
6.1250,1.23266E-02
6.1260,1.22921E-02
6.1270,1.22576E-02
6.1280,1.22232E-02
6.1290,1.21890E-02
6.1300,1.21548E-02
6.1310,1.21207E-02
6.1320,1.20867E-02
6.1330,1.20528E-02
6.1340,1.20190E-02
6.1350,1.19853E-02
6.1360,1.19516E-02
6.1370,1.19181E-02
6.1380,1.18847E-02
6.1390,1.18513E-02
6.1400,1.18181E-02
6.1410,1.17849E-02
6.1420,1.17518E-02
6.1430,1.17189E-02
6.1440,1.16860E-02
6.1450,1.16532E-02
6.1460,1.16205E-02
6.1470,1.15879E-02
6.1480,1.15553E-02
6.1490,1.15229E-02
6.1500,1.14906E-02
6.1510,1.14583E-02
6.1520,1.14261E-02
6.1530,1.13941E-02
6.1540,1.13621E-02
6.1550,1.13302E-02
6.1560,1.12984E-02
6.1570,1.12666E-02
6.1580,1.12350E-02
6.1590,1.12034E-02
6.1600,1.11720E-02
6.1610,1.11406E-02
6.1620,1.11093E-02
6.1630,1.10781E-02
6.1640,1.10470E-02
6.1650,1.10160E-02
6.1660,1.09850E-02
6.1670,1.09541E-02
6.1680,1.09234E-02
6.1690,1.08927E-02
6.1700,1.08621E-02
6.1710,1.08316E-02
6.1720,1.08011E-02
6.1730,1.07708E-02
6.1740,1.07405E-02
6.1750,1.07103E-02
6.1760,1.06802E-02
6.1770,1.06502E-02
6.1780,1.06203E-02
6.1790,1.05904E-02
6.1800,1.05606E-02
6.1810,1.05310E-02
6.1820,1.05014E-02
6.1830,1.04718E-02
6.1840,1.04424E-02
6.1850,1.04130E-02
6.1860,1.03838E-02
6.1870,1.03546E-02
6.1880,1.03254E-02
6.1890,1.02964E-02
6.1900,1.02674E-02
6.1910,1.02386E-02
6.1920,1.02098E-02
6.1930,1.01811E-02
6.1940,1.01524E-02
6.1950,1.01239E-02
6.1960,1.00954E-02
6.1970,1.00670E-02
6.1980,1.00387E-02
6.1990,1.00104E-02
6.2000,9.98227E-03
6.2010,9.95418E-03
6.2020,9.92618E-03
6.2030,9.89825E-03
6.2040,9.87039E-03
6.2050,9.84262E-03
6.2060,9.81492E-03
6.2070,9.78730E-03
6.2080,9.75975E-03
6.2090,9.73229E-03
6.2100,9.70489E-03
6.2110,9.67758E-03
6.2120,9.65034E-03
6.2130,9.62317E-03
6.2140,9.59608E-03
6.2150,9.56907E-03
6.2160,9.54213E-03
6.2170,9.51526E-03
6.2180,9.48847E-03
6.2190,9.46175E-03
6.2200,9.43511E-03
6.2210,9.40854E-03
6.2220,9.38205E-03
6.2230,9.35563E-03
6.2240,9.32928E-03
6.2250,9.30300E-03
6.2260,9.27680E-03
6.2270,9.25067E-03
6.2280,9.22461E-03
6.2290,9.19863E-03
6.2300,9.17272E-03
6.2310,9.14688E-03
6.2320,9.12111E-03
6.2330,9.09541E-03
6.2340,9.06979E-03
6.2350,9.04423E-03
6.2360,9.01875E-03
6.2370,8.99334E-03
6.2380,8.96799E-03
6.2390,8.94272E-03
6.2400,8.91752E-03
6.2410,8.89239E-03
6.2420,8.86733E-03
6.2430,8.84233E-03
6.2440,8.81741E-03
6.2450,8.79256E-03
6.2460,8.76777E-03
6.2470,8.74306E-03
6.2480,8.71841E-03
6.2490,8.69383E-03
6.2500,8.66932E-03
6.2510,8.64488E-03
6.2520,8.62050E-03
6.2530,8.59620E-03
6.2540,8.57196E-03
6.2550,8.54779E-03
6.2560,8.52368E-03
6.2570,8.49964E-03
6.2580,8.47567E-03
6.2590,8.45177E-03
6.2600,8.42793E-03
6.2610,8.40416E-03
6.2620,8.38046E-03
6.2630,8.35682E-03
6.2640,8.33324E-03
6.2650,8.30974E-03
6.2660,8.28629E-03
6.2670,8.26292E-03
6.2680,8.23961E-03
6.2690,8.21636E-03
6.2700,8.19318E-03
6.2710,8.17006E-03
6.2720,8.14700E-03
6.2730,8.12401E-03
6.2740,8.10109E-03
6.2750,8.07823E-03
6.2760,8.05543E-03
6.2770,8.03269E-03
6.2780,8.01002E-03
6.2790,7.98741E-03
6.2800,7.96487E-03
6.2810,7.94239E-03
6.2820,7.91997E-03
6.2830,7.89761E-03
6.2840,7.87531E-03
6.2850,7.85308E-03
6.2860,7.83091E-03
6.2870,7.80880E-03
6.2880,7.78675E-03
6.2890,7.76476E-03
6.2900,7.74284E-03
6.2910,7.72097E-03
6.2920,7.69917E-03
6.2930,7.67743E-03
6.2940,7.65575E-03
6.2950,7.63413E-03
6.2960,7.61256E-03
6.2970,7.59106E-03
6.2980,7.56962E-03
6.2990,7.54824E-03
6.3000,7.52692E-03
6.3010,7.50566E-03
6.3020,7.48445E-03
6.3030,7.46331E-03
6.3040,7.44222E-03
6.3050,7.42120E-03
6.3060,7.40023E-03
6.3070,7.37932E-03
6.3080,7.35847E-03
6.3090,7.33767E-03
6.3100,7.31694E-03
6.3110,7.29626E-03
6.3120,7.27564E-03
6.3130,7.25508E-03
6.3140,7.23458E-03
6.3150,7.21413E-03
6.3160,7.19374E-03
6.3170,7.17341E-03
6.3180,7.15313E-03
6.3190,7.13291E-03
6.3200,7.11275E-03
6.3210,7.09264E-03
6.3220,7.07259E-03
6.3230,7.05259E-03
6.3240,7.03265E-03
6.3250,7.01277E-03
6.3260,6.99294E-03
6.3270,6.97317E-03
6.3280,6.95345E-03
6.3290,6.93379E-03
6.3300,6.91418E-03
6.3310,6.89462E-03
6.3320,6.87513E-03
6.3330,6.85568E-03
6.3340,6.83629E-03
6.3350,6.81696E-03
6.3360,6.79767E-03
6.3370,6.77845E-03
6.3380,6.75927E-03
6.3390,6.74015E-03
6.3400,6.72108E-03
6.3410,6.70207E-03
6.3420,6.68311E-03
6.3430,6.66420E-03
6.3440,6.64535E-03
6.3450,6.62654E-03
6.3460,6.60779E-03
6.3470,6.58910E-03
6.3480,6.57045E-03
6.3490,6.55186E-03
6.3500,6.53332E-03
6.3510,6.51483E-03
6.3520,6.49639E-03
6.3530,6.47801E-03
6.3540,6.45967E-03
6.3550,6.44139E-03
6.3560,6.42316E-03
6.3570,6.40497E-03
6.3580,6.38684E-03
6.3590,6.36876E-03
6.3600,6.35073E-03
6.3610,6.33276E-03
6.3620,6.31483E-03
6.3630,6.29695E-03
6.3640,6.27912E-03
6.3650,6.26134E-03
6.3660,6.24361E-03
6.3670,6.22593E-03
6.3680,6.20830E-03
6.3690,6.19072E-03
6.3700,6.17319E-03
6.3710,6.15571E-03
6.3720,6.13828E-03
6.3730,6.12089E-03
6.3740,6.10356E-03
6.3750,6.08627E-03
6.3760,6.06903E-03
6.3770,6.05184E-03
6.3780,6.03470E-03
6.3790,6.01760E-03
6.3800,6.00056E-03
6.3810,5.98356E-03
6.3820,5.96661E-03
6.3830,5.94970E-03
6.3840,5.93285E-03
6.3850,5.91604E-03
6.3860,5.89927E-03
6.3870,5.88256E-03
6.3880,5.86589E-03
6.3890,5.84927E-03
6.3900,5.83269E-03
6.3910,5.81616E-03
6.3920,5.79968E-03
6.3930,5.78324E-03
6.3940,5.76685E-03
6.3950,5.75051E-03
6.3960,5.73421E-03
6.3970,5.71796E-03
6.3980,5.70175E-03
6.3990,5.68559E-03
6.4000,5.66947E-03
6.4010,5.65340E-03
6.4020,5.63737E-03
6.4030,5.62139E-03
6.4040,5.60545E-03
6.4050,5.58956E-03
6.4060,5.57371E-03
6.4070,5.55791E-03
6.4080,5.54215E-03
6.4090,5.52644E-03
6.4100,5.51076E-03
6.4110,5.49514E-03
6.4120,5.47955E-03
6.4130,5.46402E-03
6.4140,5.44852E-03
6.4150,5.43307E-03
6.4160,5.41766E-03
6.4170,5.40229E-03
6.4180,5.38697E-03
6.4190,5.37169E-03
6.4200,5.35645E-03
6.4210,5.34126E-03
6.4220,5.32611E-03
6.4230,5.31100E-03
6.4240,5.29593E-03
6.4250,5.28091E-03
6.4260,5.26592E-03
6.4270,5.25098E-03
6.4280,5.23609E-03
6.4290,5.22123E-03
6.4300,5.20641E-03
6.4310,5.19164E-03
6.4320,5.17691E-03
6.4330,5.16222E-03
6.4340,5.14757E-03
6.4350,5.13296E-03
6.4360,5.11840E-03
6.4370,5.10387E-03
6.4380,5.08938E-03
6.4390,5.07494E-03
6.4400,5.06053E-03
6.4410,5.04617E-03
6.4420,5.03185E-03
6.4430,5.01756E-03
6.4440,5.00332E-03
6.4450,4.98912E-03
6.4460,4.97495E-03
6.4470,4.96083E-03
6.4480,4.94675E-03
6.4490,4.93270E-03
6.4500,4.91870E-03
6.4510,4.90473E-03
6.4520,4.89081E-03
6.4530,4.87692E-03
6.4540,4.86307E-03
6.4550,4.84926E-03
6.4560,4.83549E-03
6.4570,4.82176E-03
6.4580,4.80807E-03
6.4590,4.79441E-03
6.4600,4.78080E-03
6.4610,4.76722E-03
6.4620,4.75368E-03
6.4630,4.74018E-03
6.4640,4.72671E-03
6.4650,4.71329E-03
6.4660,4.69990E-03
6.4670,4.68655E-03
6.4680,4.67323E-03
6.4690,4.65996E-03
6.4700,4.64672E-03
6.4710,4.63352E-03
6.4720,4.62035E-03
6.4730,4.60723E-03
6.4740,4.59414E-03
6.4750,4.58108E-03
6.4760,4.56807E-03
6.4770,4.55509E-03
6.4780,4.54214E-03
6.4790,4.52924E-03
6.4800,4.51636E-03
6.4810,4.50353E-03
6.4820,4.49073E-03
6.4830,4.47797E-03
6.4840,4.46524E-03
6.4850,4.45255E-03
6.4860,4.43990E-03
6.4870,4.42728E-03
6.4880,4.41469E-03
6.4890,4.40214E-03
6.4900,4.38963E-03
6.4910,4.37715E-03
6.4920,4.36471E-03
6.4930,4.35230E-03
6.4940,4.33993E-03
6.4950,4.32759E-03
6.4960,4.31529E-03
6.4970,4.30302E-03
6.4980,4.29078E-03
6.4990,4.27858E-03
6.5000,4.26642E-03
6.5010,4.25429E-03
6.5020,4.24219E-03
6.5030,4.23013E-03
6.5040,4.21810E-03
6.5050,4.20610E-03
6.5060,4.19414E-03
6.5070,4.18221E-03
6.5080,4.17032E-03
6.5090,4.15846E-03
6.5100,4.14663E-03
6.5110,4.13483E-03
6.5120,4.12307E-03
6.5130,4.11135E-03
6.5140,4.09965E-03
6.5150,4.08799E-03
6.5160,4.07636E-03
6.5170,4.06476E-03
6.5180,4.05320E-03
6.5190,4.04167E-03
6.5200,4.03017E-03
6.5210,4.01870E-03
6.5220,4.00727E-03
6.5230,3.99587E-03
6.5240,3.98450E-03
6.5250,3.97316E-03
6.5260,3.96186E-03
6.5270,3.95058E-03
6.5280,3.93934E-03
6.5290,3.92813E-03
6.5300,3.91695E-03
6.5310,3.90581E-03
6.5320,3.89469E-03
6.5330,3.88361E-03
6.5340,3.87255E-03
6.5350,3.86153E-03
6.5360,3.85054E-03
6.5370,3.83958E-03
6.5380,3.82865E-03
6.5390,3.81775E-03
6.5400,3.80689E-03
6.5410,3.79605E-03
6.5420,3.78524E-03
6.5430,3.77447E-03
6.5440,3.76372E-03
6.5450,3.75301E-03
6.5460,3.74232E-03
6.5470,3.73167E-03
6.5480,3.72104E-03
6.5490,3.71045E-03
6.5500,3.69988E-03
6.5510,3.68935E-03
6.5520,3.67884E-03
6.5530,3.66837E-03
6.5540,3.65792E-03
6.5550,3.64750E-03
6.5560,3.63712E-03
6.5570,3.62676E-03
6.5580,3.61643E-03
6.5590,3.60613E-03
6.5600,3.59586E-03
6.5610,3.58562E-03
6.5620,3.57541E-03
6.5630,3.56522E-03
6.5640,3.55507E-03
6.5650,3.54494E-03
6.5660,3.53484E-03
6.5670,3.52477E-03
6.5680,3.51473E-03
6.5690,3.50472E-03
6.5700,3.49474E-03
6.5710,3.48478E-03
6.5720,3.47485E-03
6.5730,3.46495E-03
6.5740,3.45508E-03
6.5750,3.44524E-03
6.5760,3.43542E-03
6.5770,3.42563E-03
6.5780,3.41587E-03
6.5790,3.40614E-03
6.5800,3.39643E-03
6.5810,3.38675E-03
6.5820,3.37710E-03
6.5830,3.36748E-03
6.5840,3.35788E-03
6.5850,3.34831E-03
6.5860,3.33877E-03
6.5870,3.32925E-03
6.5880,3.31976E-03
6.5890,3.31030E-03
6.5900,3.30086E-03
6.5910,3.29146E-03
6.5920,3.28207E-03
6.5930,3.27272E-03
6.5940,3.26339E-03
6.5950,3.25409E-03
6.5960,3.24481E-03
6.5970,3.23556E-03
6.5980,3.22634E-03
6.5990,3.21714E-03
6.6000,3.20797E-03
6.6010,3.19882E-03
6.6020,3.18970E-03
6.6030,3.18060E-03
6.6040,3.17154E-03
6.6050,3.16249E-03
6.6060,3.15347E-03
6.6070,3.14448E-03
6.6080,3.13552E-03
6.6090,3.12657E-03
6.6100,3.11766E-03
6.6110,3.10877E-03
6.6120,3.09990E-03
6.6130,3.09106E-03
6.6140,3.08225E-03
6.6150,3.07345E-03
6.6160,3.06469E-03
6.6170,3.05595E-03
6.6180,3.04723E-03
6.6190,3.03854E-03
6.6200,3.02987E-03
6.6210,3.02123E-03
6.6220,3.01261E-03
6.6230,3.00402E-03
6.6240,2.99545E-03
6.6250,2.98690E-03
6.6260,2.97838E-03
6.6270,2.96988E-03
6.6280,2.96141E-03
6.6290,2.95296E-03
6.6300,2.94454E-03
6.6310,2.93614E-03
6.6320,2.92776E-03
6.6330,2.91940E-03
6.6340,2.91107E-03
6.6350,2.90277E-03
6.6360,2.89448E-03
6.6370,2.88623E-03
6.6380,2.87799E-03
6.6390,2.86978E-03
6.6400,2.86159E-03
6.6410,2.85342E-03
6.6420,2.84528E-03
6.6430,2.83716E-03
6.6440,2.82906E-03
6.6450,2.82098E-03
6.6460,2.81293E-03
6.6470,2.80490E-03
6.6480,2.79690E-03
6.6490,2.78891E-03
6.6500,2.78095E-03
6.6510,2.77301E-03
6.6520,2.76510E-03
6.6530,2.75721E-03
6.6540,2.74933E-03
6.6550,2.74149E-03
6.6560,2.73366E-03
6.6570,2.72585E-03
6.6580,2.71807E-03
6.6590,2.71031E-03
6.6600,2.70257E-03
6.6610,2.69486E-03
6.6620,2.68716E-03
6.6630,2.67949E-03
6.6640,2.67184E-03
6.6650,2.66421E-03
6.6660,2.65660E-03
6.6670,2.64902E-03
6.6680,2.64145E-03
6.6690,2.63391E-03
6.6700,2.62639E-03
6.6710,2.61889E-03
6.6720,2.61141E-03
6.6730,2.60395E-03
6.6740,2.59651E-03
6.6750,2.58909E-03
6.6760,2.58170E-03
6.6770,2.57433E-03
6.6780,2.56697E-03
6.6790,2.55964E-03
6.6800,2.55233E-03
6.6810,2.54504E-03
6.6820,2.53777E-03
6.6830,2.53052E-03
6.6840,2.52329E-03
6.6850,2.51608E-03
6.6860,2.50889E-03
6.6870,2.50173E-03
6.6880,2.49458E-03
6.6890,2.48745E-03
6.6900,2.48034E-03
6.6910,2.47326E-03
6.6920,2.46619E-03
6.6930,2.45914E-03
6.6940,2.45212E-03
6.6950,2.44511E-03
6.6960,2.43812E-03
6.6970,2.43116E-03
6.6980,2.42421E-03
6.6990,2.41728E-03
6.7000,2.41038E-03
6.7010,2.40349E-03
6.7020,2.39662E-03
6.7030,2.38977E-03
6.7040,2.38294E-03
6.7050,2.37613E-03
6.7060,2.36934E-03
6.7070,2.36257E-03
6.7080,2.35581E-03
6.7090,2.34908E-03
6.7100,2.34236E-03
6.7110,2.33567E-03
6.7120,2.32899E-03
6.7130,2.32234E-03
6.7140,2.31570E-03
6.7150,2.30908E-03
6.7160,2.30248E-03
6.7170,2.29589E-03
6.7180,2.28933E-03
6.7190,2.28279E-03
6.7200,2.27626E-03
6.7210,2.26975E-03
6.7220,2.26326E-03
6.7230,2.25679E-03
6.7240,2.25034E-03
6.7250,2.24390E-03
6.7260,2.23749E-03
6.7270,2.23109E-03
6.7280,2.22471E-03
6.7290,2.21835E-03
6.7300,2.21200E-03
6.7310,2.20568E-03
6.7320,2.19937E-03
6.7330,2.19308E-03
6.7340,2.18681E-03
6.7350,2.18056E-03
6.7360,2.17432E-03
6.7370,2.16810E-03
6.7380,2.16190E-03
6.7390,2.15572E-03
6.7400,2.14955E-03
6.7410,2.14340E-03
6.7420,2.13727E-03
6.7430,2.13116E-03
6.7440,2.12506E-03
6.7450,2.11898E-03
6.7460,2.11292E-03
6.7470,2.10688E-03
6.7480,2.10085E-03
6.7490,2.09484E-03
6.7500,2.08885E-03
6.7510,2.08287E-03
6.7520,2.07691E-03
6.7530,2.07097E-03
6.7540,2.06505E-03
6.7550,2.05914E-03
6.7560,2.05325E-03
6.7570,2.04737E-03
6.7580,2.04152E-03
6.7590,2.03567E-03
6.7600,2.02985E-03
6.7610,2.02404E-03
6.7620,2.01825E-03
6.7630,2.01247E-03
6.7640,2.00672E-03
6.7650,2.00097E-03
6.7660,1.99525E-03
6.7670,1.98954E-03
6.7680,1.98384E-03
6.7690,1.97817E-03
6.7700,1.97250E-03
6.7710,1.96686E-03
6.7720,1.96123E-03
6.7730,1.95562E-03
6.7740,1.95002E-03
6.7750,1.94444E-03
6.7760,1.93887E-03
6.7770,1.93332E-03
6.7780,1.92779E-03
6.7790,1.92227E-03
6.7800,1.91677E-03
6.7810,1.91128E-03
6.7820,1.90581E-03
6.7830,1.90035E-03
6.7840,1.89491E-03
6.7850,1.88949E-03
6.7860,1.88408E-03
6.7870,1.87869E-03
6.7880,1.87331E-03
6.7890,1.86794E-03
6.7900,1.86260E-03
6.7910,1.85726E-03
6.7920,1.85195E-03
6.7930,1.84664E-03
6.7940,1.84136E-03
6.7950,1.83608E-03
6.7960,1.83083E-03
6.7970,1.82558E-03
6.7980,1.82036E-03
6.7990,1.81514E-03
6.8000,1.80995E-03
6.8010,1.80476E-03
6.8020,1.79959E-03
6.8030,1.79444E-03
6.8040,1.78930E-03
6.8050,1.78418E-03
6.8060,1.77907E-03
6.8070,1.77397E-03
6.8080,1.76889E-03
6.8090,1.76382E-03
6.8100,1.75877E-03
6.8110,1.75374E-03
6.8120,1.74871E-03
6.8130,1.74370E-03
6.8140,1.73871E-03
6.8150,1.73373E-03
6.8160,1.72876E-03
6.8170,1.72381E-03
6.8180,1.71887E-03
6.8190,1.71395E-03
6.8200,1.70904E-03
6.8210,1.70414E-03
6.8220,1.69926E-03
6.8230,1.69439E-03
6.8240,1.68954E-03
6.8250,1.68470E-03
6.8260,1.67987E-03
6.8270,1.67506E-03
6.8280,1.67026E-03
6.8290,1.66547E-03
6.8300,1.66070E-03
6.8310,1.65594E-03
6.8320,1.65120E-03
6.8330,1.64647E-03
6.8340,1.64175E-03
6.8350,1.63704E-03
6.8360,1.63235E-03
6.8370,1.62767E-03
6.8380,1.62301E-03
6.8390,1.61836E-03
6.8400,1.61372E-03
6.8410,1.60910E-03
6.8420,1.60448E-03
6.8430,1.59989E-03
6.8440,1.59530E-03
6.8450,1.59073E-03
6.8460,1.58617E-03
6.8470,1.58162E-03
6.8480,1.57709E-03
6.8490,1.57257E-03
6.8500,1.56806E-03
6.8510,1.56357E-03
6.8520,1.55909E-03
6.8530,1.55462E-03
6.8540,1.55016E-03
6.8550,1.54572E-03
6.8560,1.54129E-03
6.8570,1.53687E-03
6.8580,1.53246E-03
6.8590,1.52807E-03
6.8600,1.52369E-03
6.8610,1.51932E-03
6.8620,1.51496E-03
6.8630,1.51062E-03
6.8640,1.50629E-03
6.8650,1.50197E-03
6.8660,1.49766E-03
6.8670,1.49337E-03
6.8680,1.48909E-03
6.8690,1.48482E-03
6.8700,1.48056E-03
6.8710,1.47632E-03
6.8720,1.47208E-03
6.8730,1.46786E-03
6.8740,1.46365E-03
6.8750,1.45945E-03
6.8760,1.45527E-03
6.8770,1.45110E-03
6.8780,1.44694E-03
6.8790,1.44279E-03
6.8800,1.43865E-03
6.8810,1.43452E-03
6.8820,1.43041E-03
6.8830,1.42631E-03
6.8840,1.42221E-03
6.8850,1.41814E-03
6.8860,1.41407E-03
6.8870,1.41001E-03
6.8880,1.40597E-03
6.8890,1.40194E-03
6.8900,1.39791E-03
6.8910,1.39390E-03
6.8920,1.38991E-03
6.8930,1.38592E-03
6.8940,1.38194E-03
6.8950,1.37798E-03
6.8960,1.37403E-03
6.8970,1.37008E-03
6.8980,1.36615E-03
6.8990,1.36224E-03
6.9000,1.35833E-03
6.9010,1.35443E-03
6.9020,1.35054E-03
6.9030,1.34667E-03
6.9040,1.34281E-03
6.9050,1.33895E-03
6.9060,1.33511E-03
6.9070,1.33128E-03
6.9080,1.32746E-03
6.9090,1.32365E-03
6.9100,1.31985E-03
6.9110,1.31607E-03
6.9120,1.31229E-03
6.9130,1.30853E-03
6.9140,1.30477E-03
6.9150,1.30103E-03
6.9160,1.29729E-03
6.9170,1.29357E-03
6.9180,1.28986E-03
6.9190,1.28616E-03
6.9200,1.28247E-03
6.9210,1.27878E-03
6.9220,1.27511E-03
6.9230,1.27146E-03
6.9240,1.26781E-03
6.9250,1.26417E-03
6.9260,1.26054E-03
6.9270,1.25692E-03
6.9280,1.25331E-03
6.9290,1.24972E-03
6.9300,1.24613E-03
6.9310,1.24255E-03
6.9320,1.23899E-03
6.9330,1.23543E-03
6.9340,1.23188E-03
6.9350,1.22835E-03
6.9360,1.22482E-03
6.9370,1.22131E-03
6.9380,1.21780E-03
6.9390,1.21430E-03
6.9400,1.21082E-03
6.9410,1.20734E-03
6.9420,1.20388E-03
6.9430,1.20042E-03
6.9440,1.19697E-03
6.9450,1.19354E-03
6.9460,1.19011E-03
6.9470,1.18669E-03
6.9480,1.18329E-03
6.9490,1.17989E-03
6.9500,1.17650E-03
6.9510,1.17312E-03
6.9520,1.16975E-03
6.9530,1.16640E-03
6.9540,1.16305E-03
6.9550,1.15971E-03
6.9560,1.15638E-03
6.9570,1.15306E-03
6.9580,1.14974E-03
6.9590,1.14644E-03
6.9600,1.14315E-03
6.9610,1.13987E-03
6.9620,1.13659E-03
6.9630,1.13333E-03
6.9640,1.13008E-03
6.9650,1.12683E-03
6.9660,1.12359E-03
6.9670,1.12037E-03
6.9680,1.11715E-03
6.9690,1.11394E-03
6.9700,1.11074E-03
6.9710,1.10755E-03
6.9720,1.10437E-03
6.9730,1.10120E-03
6.9740,1.09803E-03
6.9750,1.09488E-03
6.9760,1.09174E-03
6.9770,1.08860E-03
6.9780,1.08547E-03
6.9790,1.08235E-03
6.9800,1.07925E-03
6.9810,1.07615E-03
6.9820,1.07305E-03
6.9830,1.06997E-03
6.9840,1.06690E-03
6.9850,1.06383E-03
6.9860,1.06078E-03
6.9870,1.05773E-03
6.9880,1.05469E-03
6.9890,1.05166E-03
6.9900,1.04864E-03
6.9910,1.04563E-03
6.9920,1.04262E-03
6.9930,1.03963E-03
6.9940,1.03664E-03
6.9950,1.03366E-03
6.9960,1.03069E-03
6.9970,1.02773E-03
6.9980,1.02478E-03
6.9990,1.02183E-03
7.0000,1.01890E-03
7.0010,1.01597E-03
7.0020,1.01305E-03
7.0030,1.01014E-03
7.0040,1.00723E-03
7.0050,1.00434E-03
7.0060,1.00145E-03
7.0070,9.98576E-04
7.0080,9.95706E-04
7.0090,9.92844E-04
7.0100,9.89991E-04
7.0110,9.87146E-04
7.0120,9.84309E-04
7.0130,9.81480E-04
7.0140,9.78659E-04
7.0150,9.75846E-04
7.0160,9.73042E-04
7.0170,9.70245E-04
7.0180,9.67456E-04
7.0190,9.64675E-04
7.0200,9.61903E-04
7.0210,9.59138E-04
7.0220,9.56381E-04
7.0230,9.53632E-04
7.0240,9.50891E-04
7.0250,9.48157E-04
7.0260,9.45432E-04
7.0270,9.42714E-04
7.0280,9.40004E-04
7.0290,9.37302E-04
7.0300,9.34607E-04
7.0310,9.31920E-04
7.0320,9.29241E-04
7.0330,9.26570E-04
7.0340,9.23906E-04
7.0350,9.21250E-04
7.0360,9.18601E-04
7.0370,9.15960E-04
7.0380,9.13327E-04
7.0390,9.10701E-04
7.0400,9.08082E-04
7.0410,9.05472E-04
7.0420,9.02868E-04
7.0430,9.00272E-04
7.0440,8.97684E-04
7.0450,8.95102E-04
7.0460,8.92529E-04
7.0470,8.89962E-04
7.0480,8.87403E-04
7.0490,8.84851E-04
7.0500,8.82307E-04
7.0510,8.79770E-04
7.0520,8.77240E-04
7.0530,8.74717E-04
7.0540,8.72202E-04
7.0550,8.69693E-04
7.0560,8.67192E-04
7.0570,8.64698E-04
7.0580,8.62212E-04
7.0590,8.59732E-04
7.0600,8.57259E-04
7.0610,8.54794E-04
7.0620,8.52336E-04
7.0630,8.49884E-04
7.0640,8.47440E-04
7.0650,8.45002E-04
7.0660,8.42572E-04
7.0670,8.40149E-04
7.0680,8.37732E-04
7.0690,8.35322E-04
7.0700,8.32920E-04
7.0710,8.30524E-04
7.0720,8.28135E-04
7.0730,8.25753E-04
7.0740,8.23377E-04
7.0750,8.21009E-04
7.0760,8.18647E-04
7.0770,8.16292E-04
7.0780,8.13944E-04
7.0790,8.11603E-04
7.0800,8.09268E-04
7.0810,8.06940E-04
7.0820,8.04618E-04
7.0830,8.02303E-04
7.0840,7.99995E-04
7.0850,7.97694E-04
7.0860,7.95399E-04
7.0870,7.93110E-04
7.0880,7.90828E-04
7.0890,7.88553E-04
7.0900,7.86284E-04
7.0910,7.84022E-04
7.0920,7.81766E-04
7.0930,7.79517E-04
7.0940,7.77274E-04
7.0950,7.75037E-04
7.0960,7.72807E-04
7.0970,7.70584E-04
7.0980,7.68366E-04
7.0990,7.66155E-04
7.1000,7.63951E-04
7.1010,7.61752E-04
7.1020,7.59560E-04
7.1030,7.57375E-04
7.1040,7.55195E-04
7.1050,7.53022E-04
7.1060,7.50855E-04
7.1070,7.48694E-04
7.1080,7.46539E-04
7.1090,7.44391E-04
7.1100,7.42248E-04
7.1110,7.40112E-04
7.1120,7.37982E-04
7.1130,7.35858E-04
7.1140,7.33740E-04
7.1150,7.31629E-04
7.1160,7.29523E-04
7.1170,7.27423E-04
7.1180,7.25329E-04
7.1190,7.23242E-04
7.1200,7.21160E-04
7.1210,7.19084E-04
7.1220,7.17015E-04
7.1230,7.14951E-04
7.1240,7.12893E-04
7.1250,7.10841E-04
7.1260,7.08794E-04
7.1270,7.06754E-04
7.1280,7.04720E-04
7.1290,7.02691E-04
7.1300,7.00668E-04
7.1310,6.98651E-04
7.1320,6.96640E-04
7.1330,6.94634E-04
7.1340,6.92635E-04
7.1350,6.90641E-04
7.1360,6.88652E-04
7.1370,6.86670E-04
7.1380,6.84693E-04
7.1390,6.82722E-04
7.1400,6.80756E-04
7.1410,6.78796E-04
7.1420,6.76842E-04
7.1430,6.74893E-04
7.1440,6.72950E-04
7.1450,6.71012E-04
7.1460,6.69080E-04
7.1470,6.67154E-04
7.1480,6.65233E-04
7.1490,6.63317E-04
7.1500,6.61407E-04
7.1510,6.59503E-04
7.1520,6.57604E-04
7.1530,6.55710E-04
7.1540,6.53822E-04
7.1550,6.51939E-04
7.1560,6.50062E-04
7.1570,6.48190E-04
7.1580,6.46323E-04
7.1590,6.44462E-04
7.1600,6.42606E-04
7.1610,6.40756E-04
7.1620,6.38910E-04
7.1630,6.37070E-04
7.1640,6.35236E-04
7.1650,6.33406E-04
7.1660,6.31582E-04
7.1670,6.29763E-04
7.1680,6.27949E-04
7.1690,6.26141E-04
7.1700,6.24337E-04
7.1710,6.22539E-04
7.1720,6.20746E-04
7.1730,6.18958E-04
7.1740,6.17175E-04
7.1750,6.15398E-04
7.1760,6.13625E-04
7.1770,6.11858E-04
7.1780,6.10095E-04
7.1790,6.08338E-04
7.1800,6.06586E-04
7.1810,6.04838E-04
7.1820,6.03096E-04
7.1830,6.01359E-04
7.1840,5.99626E-04
7.1850,5.97899E-04
7.1860,5.96177E-04
7.1870,5.94459E-04
7.1880,5.92747E-04
7.1890,5.91039E-04
7.1900,5.89336E-04
7.1910,5.87639E-04
7.1920,5.85946E-04
7.1930,5.84258E-04
7.1940,5.82574E-04
7.1950,5.80896E-04
7.1960,5.79222E-04
7.1970,5.77554E-04
7.1980,5.75890E-04
7.1990,5.74230E-04
7.2000,5.72576E-04
7.2010,5.70926E-04
7.2020,5.69281E-04
7.2030,5.67641E-04
7.2040,5.66005E-04
7.2050,5.64375E-04
7.2060,5.62748E-04
7.2070,5.61127E-04
7.2080,5.59510E-04
7.2090,5.57898E-04
7.2100,5.56290E-04
7.2110,5.54687E-04
7.2120,5.53089E-04
7.2130,5.51495E-04
7.2140,5.49906E-04
7.2150,5.48321E-04
7.2160,5.46741E-04
7.2170,5.45165E-04
7.2180,5.43594E-04
7.2190,5.42028E-04
7.2200,5.40466E-04
7.2210,5.38908E-04
7.2220,5.37355E-04
7.2230,5.35806E-04
7.2240,5.34262E-04
7.2250,5.32722E-04
7.2260,5.31187E-04
7.2270,5.29656E-04
7.2280,5.28130E-04
7.2290,5.26608E-04
7.2300,5.25090E-04
7.2310,5.23576E-04
7.2320,5.22067E-04
7.2330,5.20562E-04
7.2340,5.19062E-04
7.2350,5.17566E-04
7.2360,5.16074E-04
7.2370,5.14587E-04
7.2380,5.13103E-04
7.2390,5.11624E-04
7.2400,5.10149E-04
7.2410,5.08679E-04
7.2420,5.07213E-04
7.2430,5.05750E-04
7.2440,5.04293E-04
7.2450,5.02839E-04
7.2460,5.01389E-04
7.2470,4.99944E-04
7.2480,4.98503E-04
7.2490,4.97066E-04
7.2500,4.95633E-04
7.2510,4.94204E-04
7.2520,4.92779E-04
7.2530,4.91358E-04
7.2540,4.89942E-04
7.2550,4.88529E-04
7.2560,4.87121E-04
7.2570,4.85716E-04
7.2580,4.84316E-04
7.2590,4.82920E-04
7.2600,4.81527E-04
7.2610,4.80139E-04
7.2620,4.78755E-04
7.2630,4.77374E-04
7.2640,4.75998E-04
7.2650,4.74625E-04
7.2660,4.73257E-04
7.2670,4.71892E-04
7.2680,4.70532E-04
7.2690,4.69175E-04
7.2700,4.67822E-04
7.2710,4.66473E-04
7.2720,4.65128E-04
7.2730,4.63787E-04
7.2740,4.62449E-04
7.2750,4.61116E-04
7.2760,4.59786E-04
7.2770,4.58460E-04
7.2780,4.57138E-04
7.2790,4.55820E-04
7.2800,4.54505E-04
7.2810,4.53195E-04
7.2820,4.51888E-04
7.2830,4.50584E-04
7.2840,4.49285E-04
7.2850,4.47989E-04
7.2860,4.46697E-04
7.2870,4.45409E-04
7.2880,4.44124E-04
7.2890,4.42844E-04
7.2900,4.41566E-04
7.2910,4.40293E-04
7.2920,4.39023E-04
7.2930,4.37757E-04
7.2940,4.36494E-04
7.2950,4.35235E-04
7.2960,4.33980E-04
7.2970,4.32728E-04
7.2980,4.31480E-04
7.2990,4.30235E-04
7.3000,4.28994E-04
7.3010,4.27757E-04
7.3020,4.26523E-04
7.3030,4.25293E-04
7.3040,4.24066E-04
7.3050,4.22843E-04
7.3060,4.21623E-04
7.3070,4.20407E-04
7.3080,4.19194E-04
7.3090,4.17985E-04
7.3100,4.16779E-04
7.3110,4.15577E-04
7.3120,4.14378E-04
7.3130,4.13182E-04
7.3140,4.11990E-04
7.3150,4.10802E-04
7.3160,4.09617E-04
7.3170,4.08435E-04
7.3180,4.07257E-04
7.3190,4.06082E-04
7.3200,4.04910E-04
7.3210,4.03742E-04
7.3220,4.02577E-04
7.3230,4.01416E-04
7.3240,4.00258E-04
7.3250,3.99103E-04
7.3260,3.97951E-04
7.3270,3.96803E-04
7.3280,3.95658E-04
7.3290,3.94517E-04
7.3300,3.93378E-04
7.3310,3.92243E-04
7.3320,3.91112E-04
7.3330,3.89983E-04
7.3340,3.88858E-04
7.3350,3.87736E-04
7.3360,3.86617E-04
7.3370,3.85501E-04
7.3380,3.84389E-04
7.3390,3.83280E-04
7.3400,3.82174E-04
7.3410,3.81071E-04
7.3420,3.79971E-04
7.3430,3.78875E-04
7.3440,3.77781E-04
7.3450,3.76691E-04
7.3460,3.75604E-04
7.3470,3.74520E-04
7.3480,3.73439E-04
7.3490,3.72362E-04
7.3500,3.71287E-04
7.3510,3.70216E-04
7.3520,3.69147E-04
7.3530,3.68082E-04
7.3540,3.67020E-04
7.3550,3.65960E-04
7.3560,3.64904E-04
7.3570,3.63851E-04
7.3580,3.62801E-04
7.3590,3.61754E-04
7.3600,3.60710E-04
7.3610,3.59669E-04
7.3620,3.58630E-04
7.3630,3.57595E-04
7.3640,3.56563E-04
7.3650,3.55534E-04
7.3660,3.54508E-04
7.3670,3.53485E-04
7.3680,3.52464E-04
7.3690,3.51447E-04
7.3700,3.50433E-04
7.3710,3.49421E-04
7.3720,3.48412E-04
7.3730,3.47407E-04
7.3740,3.46404E-04
7.3750,3.45404E-04
7.3760,3.44407E-04
7.3770,3.43413E-04
7.3780,3.42421E-04
7.3790,3.41433E-04
7.3800,3.40447E-04
7.3810,3.39464E-04
7.3820,3.38484E-04
7.3830,3.37507E-04
7.3840,3.36533E-04
7.3850,3.35561E-04
7.3860,3.34593E-04
7.3870,3.33627E-04
7.3880,3.32664E-04
7.3890,3.31703E-04
7.3900,3.30746E-04
7.3910,3.29791E-04
7.3920,3.28838E-04
7.3930,3.27889E-04
7.3940,3.26942E-04
7.3950,3.25998E-04
7.3960,3.25057E-04
7.3970,3.24119E-04
7.3980,3.23183E-04
7.3990,3.22250E-04
7.4000,3.21319E-04
7.4010,3.20392E-04
7.4020,3.19467E-04
7.4030,3.18544E-04
7.4040,3.17624E-04
7.4050,3.16707E-04
7.4060,3.15793E-04
7.4070,3.14881E-04
7.4080,3.13972E-04
7.4090,3.13065E-04
7.4100,3.12161E-04
7.4110,3.11260E-04
7.4120,3.10361E-04
7.4130,3.09465E-04
7.4140,3.08571E-04
7.4150,3.07680E-04
7.4160,3.06791E-04
7.4170,3.05906E-04
7.4180,3.05022E-04
7.4190,3.04141E-04
7.4200,3.03263E-04
7.4210,3.02387E-04
7.4220,3.01514E-04
7.4230,3.00643E-04
7.4240,2.99775E-04
7.4250,2.98909E-04
7.4260,2.98046E-04
7.4270,2.97185E-04
7.4280,2.96327E-04
7.4290,2.95471E-04
7.4300,2.94618E-04
7.4310,2.93767E-04
7.4320,2.92918E-04
7.4330,2.92072E-04
7.4340,2.91229E-04
7.4350,2.90388E-04
7.4360,2.89549E-04
7.4370,2.88713E-04
7.4380,2.87879E-04
7.4390,2.87047E-04
7.4400,2.86218E-04
7.4410,2.85391E-04
7.4420,2.84567E-04
7.4430,2.83745E-04
7.4440,2.82926E-04
7.4450,2.82108E-04
7.4460,2.81293E-04
7.4470,2.80481E-04
7.4480,2.79671E-04
7.4490,2.78863E-04
7.4500,2.78057E-04
7.4510,2.77254E-04
7.4520,2.76453E-04
7.4530,2.75655E-04
7.4540,2.74858E-04
7.4550,2.74064E-04
7.4560,2.73273E-04
7.4570,2.72483E-04
7.4580,2.71696E-04
7.4590,2.70911E-04
7.4600,2.70128E-04
7.4610,2.69348E-04
7.4620,2.68570E-04
7.4630,2.67794E-04
7.4640,2.67020E-04
7.4650,2.66249E-04
7.4660,2.65480E-04
7.4670,2.64713E-04
7.4680,2.63948E-04
7.4690,2.63185E-04
7.4700,2.62425E-04
7.4710,2.61667E-04
7.4720,2.60911E-04
7.4730,2.60157E-04
7.4740,2.59405E-04
7.4750,2.58656E-04
7.4760,2.57909E-04
7.4770,2.57163E-04
7.4780,2.56420E-04
7.4790,2.55679E-04
7.4800,2.54941E-04
7.4810,2.54204E-04
7.4820,2.53470E-04
7.4830,2.52737E-04
7.4840,2.52007E-04
7.4850,2.51279E-04
7.4860,2.50553E-04
7.4870,2.49829E-04
7.4880,2.49107E-04
7.4890,2.48387E-04
7.4900,2.47669E-04
7.4910,2.46954E-04
7.4920,2.46240E-04
7.4930,2.45528E-04
7.4940,2.44819E-04
7.4950,2.44111E-04
7.4960,2.43406E-04
7.4970,2.42703E-04
7.4980,2.42001E-04
7.4990,2.41302E-04
7.5000,2.40604E-04
7.5010,2.39909E-04
7.5020,2.39216E-04
7.5030,2.38525E-04
7.5040,2.37835E-04
7.5050,2.37148E-04
7.5060,2.36462E-04
7.5070,2.35779E-04
7.5080,2.35098E-04
7.5090,2.34418E-04
7.5100,2.33741E-04
7.5110,2.33065E-04
7.5120,2.32392E-04
7.5130,2.31720E-04
7.5140,2.31050E-04
7.5150,2.30382E-04
7.5160,2.29717E-04
7.5170,2.29053E-04
7.5180,2.28391E-04
7.5190,2.27730E-04
7.5200,2.27072E-04
7.5210,2.26416E-04
7.5220,2.25761E-04
7.5230,2.25109E-04
7.5240,2.24458E-04
7.5250,2.23809E-04
7.5260,2.23163E-04
7.5270,2.22517E-04
7.5280,2.21874E-04
7.5290,2.21233E-04
7.5300,2.20593E-04
7.5310,2.19956E-04
7.5320,2.19320E-04
7.5330,2.18686E-04
7.5340,2.18054E-04
7.5350,2.17423E-04
7.5360,2.16795E-04
7.5370,2.16168E-04
7.5380,2.15543E-04
7.5390,2.14920E-04
7.5400,2.14299E-04
7.5410,2.13679E-04
7.5420,2.13062E-04
7.5430,2.12446E-04
7.5440,2.11832E-04
7.5450,2.11219E-04
7.5460,2.10609E-04
7.5470,2.10000E-04
7.5480,2.09393E-04
7.5490,2.08787E-04
7.5500,2.08184E-04
7.5510,2.07582E-04
7.5520,2.06982E-04
7.5530,2.06383E-04
7.5540,2.05787E-04
7.5550,2.05192E-04
7.5560,2.04598E-04
7.5570,2.04007E-04
7.5580,2.03417E-04
7.5590,2.02829E-04
7.5600,2.02242E-04
7.5610,2.01658E-04
7.5620,2.01075E-04
7.5630,2.00493E-04
7.5640,1.99913E-04
7.5650,1.99335E-04
7.5660,1.98759E-04
7.5670,1.98184E-04
7.5680,1.97611E-04
7.5690,1.97040E-04
7.5700,1.96470E-04
7.5710,1.95902E-04
7.5720,1.95336E-04
7.5730,1.94771E-04
7.5740,1.94208E-04
7.5750,1.93646E-04
7.5760,1.93086E-04
7.5770,1.92528E-04
7.5780,1.91971E-04
7.5790,1.91416E-04
7.5800,1.90862E-04
7.5810,1.90310E-04
7.5820,1.89760E-04
7.5830,1.89211E-04
7.5840,1.88664E-04
7.5850,1.88119E-04
7.5860,1.87575E-04
7.5870,1.87032E-04
7.5880,1.86491E-04
7.5890,1.85952E-04
7.5900,1.85414E-04
7.5910,1.84878E-04
7.5920,1.84343E-04
7.5930,1.83810E-04
7.5940,1.83279E-04
7.5950,1.82748E-04
7.5960,1.82220E-04
7.5970,1.81693E-04
7.5980,1.81167E-04
7.5990,1.80644E-04
7.6000,1.80121E-04
7.6010,1.79600E-04
7.6020,1.79081E-04
7.6030,1.78563E-04
7.6040,1.78046E-04
7.6050,1.77531E-04
7.6060,1.77018E-04
7.6070,1.76506E-04
7.6080,1.75995E-04
7.6090,1.75486E-04
7.6100,1.74979E-04
7.6110,1.74473E-04
7.6120,1.73968E-04
7.6130,1.73465E-04
7.6140,1.72963E-04
7.6150,1.72463E-04
7.6160,1.71964E-04
7.6170,1.71466E-04
7.6180,1.70970E-04
7.6190,1.70476E-04
7.6200,1.69983E-04
7.6210,1.69491E-04
7.6220,1.69001E-04
7.6230,1.68512E-04
7.6240,1.68024E-04
7.6250,1.67538E-04
7.6260,1.67054E-04
7.6270,1.66571E-04
7.6280,1.66089E-04
7.6290,1.65608E-04
7.6300,1.65129E-04
7.6310,1.64651E-04
7.6320,1.64175E-04
7.6330,1.63700E-04
7.6340,1.63227E-04
7.6350,1.62754E-04
7.6360,1.62284E-04
7.6370,1.61814E-04
7.6380,1.61346E-04
7.6390,1.60879E-04
7.6400,1.60414E-04
7.6410,1.59950E-04
7.6420,1.59487E-04
7.6430,1.59026E-04
7.6440,1.58565E-04
7.6450,1.58107E-04
7.6460,1.57649E-04
7.6470,1.57193E-04
7.6480,1.56738E-04
7.6490,1.56285E-04
7.6500,1.55833E-04
7.6510,1.55382E-04
7.6520,1.54932E-04
7.6530,1.54484E-04
7.6540,1.54037E-04
7.6550,1.53591E-04
7.6560,1.53147E-04
7.6570,1.52704E-04
7.6580,1.52262E-04
7.6590,1.51821E-04
7.6600,1.51382E-04
7.6610,1.50944E-04
7.6620,1.50507E-04
7.6630,1.50072E-04
7.6640,1.49638E-04
7.6650,1.49205E-04
7.6660,1.48773E-04
7.6670,1.48342E-04
7.6680,1.47913E-04
7.6690,1.47485E-04
7.6700,1.47058E-04
7.6710,1.46633E-04
7.6720,1.46209E-04
7.6730,1.45786E-04
7.6740,1.45364E-04
7.6750,1.44943E-04
7.6760,1.44524E-04
7.6770,1.44105E-04
7.6780,1.43688E-04
7.6790,1.43273E-04
7.6800,1.42858E-04
7.6810,1.42444E-04
7.6820,1.42032E-04
7.6830,1.41621E-04
7.6840,1.41211E-04
7.6850,1.40803E-04
7.6860,1.40395E-04
7.6870,1.39989E-04
7.6880,1.39584E-04
7.6890,1.39180E-04
7.6900,1.38777E-04
7.6910,1.38375E-04
7.6920,1.37975E-04
7.6930,1.37576E-04
7.6940,1.37178E-04
7.6950,1.36780E-04
7.6960,1.36385E-04
7.6970,1.35990E-04
7.6980,1.35596E-04
7.6990,1.35204E-04
7.7000,1.34813E-04
7.7010,1.34422E-04
7.7020,1.34033E-04
7.7030,1.33645E-04
7.7040,1.33259E-04
7.7050,1.32873E-04
7.7060,1.32488E-04
7.7070,1.32105E-04
7.7080,1.31722E-04
7.7090,1.31341E-04
7.7100,1.30961E-04
7.7110,1.30582E-04
7.7120,1.30204E-04
7.7130,1.29827E-04
7.7140,1.29451E-04
7.7150,1.29077E-04
7.7160,1.28703E-04
7.7170,1.28330E-04
7.7180,1.27959E-04
7.7190,1.27589E-04
7.7200,1.27219E-04
7.7210,1.26851E-04
7.7220,1.26484E-04
7.7230,1.26118E-04
7.7240,1.25753E-04
7.7250,1.25389E-04
7.7260,1.25026E-04
7.7270,1.24664E-04
7.7280,1.24303E-04
7.7290,1.23943E-04
7.7300,1.23584E-04
7.7310,1.23226E-04
7.7320,1.22870E-04
7.7330,1.22514E-04
7.7340,1.22159E-04
7.7350,1.21806E-04
7.7360,1.21453E-04
7.7370,1.21102E-04
7.7380,1.20751E-04
7.7390,1.20401E-04
7.7400,1.20053E-04
7.7410,1.19705E-04
7.7420,1.19359E-04
7.7430,1.19013E-04
7.7440,1.18669E-04
7.7450,1.18325E-04
7.7460,1.17982E-04
7.7470,1.17641E-04
7.7480,1.17300E-04
7.7490,1.16961E-04
7.7500,1.16622E-04
7.7510,1.16284E-04
7.7520,1.15948E-04
7.7530,1.15612E-04
7.7540,1.15277E-04
7.7550,1.14944E-04
7.7560,1.14611E-04
7.7570,1.14279E-04
7.7580,1.13948E-04
7.7590,1.13618E-04
7.7600,1.13289E-04
7.7610,1.12961E-04
7.7620,1.12634E-04
7.7630,1.12308E-04
7.7640,1.11983E-04
7.7650,1.11659E-04
7.7660,1.11335E-04
7.7670,1.11013E-04
7.7680,1.10691E-04
7.7690,1.10371E-04
7.7700,1.10051E-04
7.7710,1.09733E-04
7.7720,1.09415E-04
7.7730,1.09098E-04
7.7740,1.08782E-04
7.7750,1.08467E-04
7.7760,1.08153E-04
7.7770,1.07840E-04
7.7780,1.07528E-04
7.7790,1.07216E-04
7.7800,1.06906E-04
7.7810,1.06596E-04
7.7820,1.06288E-04
7.7830,1.05980E-04
7.7840,1.05673E-04
7.7850,1.05367E-04
7.7860,1.05062E-04
7.7870,1.04758E-04
7.7880,1.04454E-04
7.7890,1.04152E-04
7.7900,1.03850E-04
7.7910,1.03549E-04
7.7920,1.03249E-04
7.7930,1.02950E-04
7.7940,1.02652E-04
7.7950,1.02355E-04
7.7960,1.02059E-04
7.7970,1.01763E-04
7.7980,1.01468E-04
7.7990,1.01174E-04
7.8000,1.00881E-04
7.8010,1.00589E-04
7.8020,1.00298E-04
7.8030,1.00007E-04
7.8040,9.97178E-05
7.8050,9.94290E-05
7.8060,9.91411E-05
7.8070,9.88539E-05
7.8080,9.85676E-05
7.8090,9.82821E-05
7.8100,9.79975E-05
7.8110,9.77137E-05
7.8120,9.74307E-05
7.8130,9.71485E-05
7.8140,9.68671E-05
7.8150,9.65865E-05
7.8160,9.63068E-05
7.8170,9.60278E-05
7.8180,9.57497E-05
7.8190,9.54724E-05
7.8200,9.51958E-05
7.8210,9.49201E-05
7.8220,9.46452E-05
7.8230,9.43710E-05
7.8240,9.40977E-05
7.8250,9.38251E-05
7.8260,9.35534E-05
7.8270,9.32824E-05
7.8280,9.30122E-05
7.8290,9.27428E-05
7.8300,9.24741E-05
7.8310,9.22063E-05
7.8320,9.19392E-05
7.8330,9.16729E-05
7.8340,9.14073E-05
7.8350,9.11425E-05
7.8360,9.08785E-05
7.8370,9.06153E-05
7.8380,9.03528E-05
7.8390,9.00910E-05
7.8400,8.98301E-05
7.8410,8.95699E-05
7.8420,8.93104E-05
7.8430,8.90517E-05
7.8440,8.87937E-05
7.8450,8.85365E-05
7.8460,8.82800E-05
7.8470,8.80243E-05
7.8480,8.77693E-05
7.8490,8.75150E-05
7.8500,8.72615E-05
7.8510,8.70087E-05
7.8520,8.67566E-05
7.8530,8.65053E-05
7.8540,8.62547E-05
7.8550,8.60048E-05
7.8560,8.57556E-05
7.8570,8.55072E-05
7.8580,8.52595E-05
7.8590,8.50125E-05
7.8600,8.47662E-05
7.8610,8.45206E-05
7.8620,8.42757E-05
7.8630,8.40316E-05
7.8640,8.37881E-05
7.8650,8.35454E-05
7.8660,8.33033E-05
7.8670,8.30620E-05
7.8680,8.28213E-05
7.8690,8.25814E-05
7.8700,8.23421E-05
7.8710,8.21035E-05
7.8720,8.18656E-05
7.8730,8.16285E-05
7.8740,8.13920E-05
7.8750,8.11561E-05
7.8760,8.09210E-05
7.8770,8.06865E-05
7.8780,8.04528E-05
7.8790,8.02196E-05
7.8800,7.99872E-05
7.8810,7.97555E-05
7.8820,7.95244E-05
7.8830,7.92939E-05
7.8840,7.90642E-05
7.8850,7.88351E-05
7.8860,7.86067E-05
7.8870,7.83789E-05
7.8880,7.81518E-05
7.8890,7.79253E-05
7.8900,7.76995E-05
7.8910,7.74744E-05
7.8920,7.72499E-05
7.8930,7.70261E-05
7.8940,7.68029E-05
7.8950,7.65803E-05
7.8960,7.63584E-05
7.8970,7.61372E-05
7.8980,7.59165E-05
7.8990,7.56965E-05
7.9000,7.54772E-05
7.9010,7.52585E-05
7.9020,7.50404E-05
7.9030,7.48229E-05
7.9040,7.46061E-05
7.9050,7.43899E-05
7.9060,7.41744E-05
7.9070,7.39594E-05
7.9080,7.37451E-05
7.9090,7.35314E-05
7.9100,7.33183E-05
7.9110,7.31058E-05
7.9120,7.28940E-05
7.9130,7.26827E-05
7.9140,7.24721E-05
7.9150,7.22621E-05
7.9160,7.20526E-05
7.9170,7.18438E-05
7.9180,7.16356E-05
7.9190,7.14280E-05
7.9200,7.12210E-05
7.9210,7.10146E-05
7.9220,7.08088E-05
7.9230,7.06036E-05
7.9240,7.03990E-05
7.9250,7.01950E-05
7.9260,6.99915E-05
7.9270,6.97887E-05
7.9280,6.95864E-05
7.9290,6.93847E-05
7.9300,6.91836E-05
7.9310,6.89831E-05
7.9320,6.87832E-05
7.9330,6.85838E-05
7.9340,6.83851E-05
7.9350,6.81869E-05
7.9360,6.79892E-05
7.9370,6.77922E-05
7.9380,6.75957E-05
7.9390,6.73998E-05
7.9400,6.72044E-05
7.9410,6.70097E-05
7.9420,6.68154E-05
7.9430,6.66218E-05
7.9440,6.64287E-05
7.9450,6.62361E-05
7.9460,6.60441E-05
7.9470,6.58527E-05
7.9480,6.56618E-05
7.9490,6.54715E-05
7.9500,6.52818E-05
7.9510,6.50925E-05
7.9520,6.49039E-05
7.9530,6.47157E-05
7.9540,6.45281E-05
7.9550,6.43411E-05
7.9560,6.41546E-05
7.9570,6.39686E-05
7.9580,6.37832E-05
7.9590,6.35983E-05
7.9600,6.34140E-05
7.9610,6.32302E-05
7.9620,6.30469E-05
7.9630,6.28641E-05
7.9640,6.26819E-05
7.9650,6.25002E-05
7.9660,6.23190E-05
7.9670,6.21384E-05
7.9680,6.19583E-05
7.9690,6.17787E-05
7.9700,6.15996E-05
7.9710,6.14210E-05
7.9720,6.12430E-05
7.9730,6.10654E-05
7.9740,6.08884E-05
7.9750,6.07119E-05
7.9760,6.05359E-05
7.9770,6.03604E-05
7.9780,6.01854E-05
7.9790,6.00109E-05
7.9800,5.98370E-05
7.9810,5.96635E-05
7.9820,5.94905E-05
7.9830,5.93181E-05
7.9840,5.91461E-05
7.9850,5.89746E-05
7.9860,5.88037E-05
7.9870,5.86332E-05
7.9880,5.84632E-05
7.9890,5.82937E-05
7.9900,5.81247E-05
7.9910,5.79562E-05
7.9920,5.77882E-05
7.9930,5.76207E-05
7.9940,5.74536E-05
7.9950,5.72870E-05
7.9960,5.71210E-05
7.9970,5.69553E-05
7.9980,5.67902E-05
7.9990,5.66256E-05
8.0000,5.64614E-05
8.0010,5.62977E-05
8.0020,5.61345E-05
8.0030,5.59717E-05
8.0040,5.58095E-05
8.0050,5.56476E-05
8.0060,5.54863E-05
8.0070,5.53254E-05
8.0080,5.51650E-05
8.0090,5.50051E-05
8.0100,5.48456E-05
8.0110,5.46866E-05
8.0120,5.45280E-05
8.0130,5.43699E-05
8.0140,5.42123E-05
8.0150,5.40551E-05
8.0160,5.38984E-05
8.0170,5.37421E-05
8.0180,5.35862E-05
8.0190,5.34309E-05
8.0200,5.32760E-05
8.0210,5.31215E-05
8.0220,5.29674E-05
8.0230,5.28139E-05
8.0240,5.26607E-05
8.0250,5.25080E-05
8.0260,5.23558E-05
8.0270,5.22040E-05
8.0280,5.20526E-05
8.0290,5.19017E-05
8.0300,5.17512E-05
8.0310,5.16011E-05
8.0320,5.14515E-05
8.0330,5.13023E-05
8.0340,5.11535E-05
8.0350,5.10052E-05
8.0360,5.08573E-05
8.0370,5.07098E-05
8.0380,5.05628E-05
8.0390,5.04161E-05
8.0400,5.02699E-05
8.0410,5.01242E-05
8.0420,4.99788E-05
8.0430,4.98339E-05
8.0440,4.96894E-05
8.0450,4.95453E-05
8.0460,4.94016E-05
8.0470,4.92583E-05
8.0480,4.91155E-05
8.0490,4.89731E-05
8.0500,4.88310E-05
8.0510,4.86894E-05
8.0520,4.85482E-05
8.0530,4.84075E-05
8.0540,4.82671E-05
8.0550,4.81271E-05
8.0560,4.79875E-05
8.0570,4.78484E-05
8.0580,4.77096E-05
8.0590,4.75712E-05
8.0600,4.74333E-05
8.0610,4.72957E-05
8.0620,4.71586E-05
8.0630,4.70218E-05
8.0640,4.68854E-05
8.0650,4.67494E-05
8.0660,4.66139E-05
8.0670,4.64787E-05
8.0680,4.63439E-05
8.0690,4.62095E-05
8.0700,4.60755E-05
8.0710,4.59418E-05
8.0720,4.58086E-05
8.0730,4.56757E-05
8.0740,4.55433E-05
8.0750,4.54112E-05
8.0760,4.52795E-05
8.0770,4.51481E-05
8.0780,4.50172E-05
8.0790,4.48866E-05
8.0800,4.47564E-05
8.0810,4.46266E-05
8.0820,4.44972E-05
8.0830,4.43681E-05
8.0840,4.42395E-05
8.0850,4.41111E-05
8.0860,4.39832E-05
8.0870,4.38556E-05
8.0880,4.37284E-05
8.0890,4.36016E-05
8.0900,4.34751E-05
8.0910,4.33490E-05
8.0920,4.32233E-05
8.0930,4.30979E-05
8.0940,4.29729E-05
8.0950,4.28483E-05
8.0960,4.27240E-05
8.0970,4.26001E-05
8.0980,4.24765E-05
8.0990,4.23533E-05
8.1000,4.22305E-05
8.1010,4.21080E-05
8.1020,4.19858E-05
8.1030,4.18640E-05
8.1040,4.17426E-05
8.1050,4.16215E-05
8.1060,4.15008E-05
8.1070,4.13804E-05
8.1080,4.12604E-05
8.1090,4.11407E-05
8.1100,4.10214E-05
8.1110,4.09024E-05
8.1120,4.07837E-05
8.1130,4.06654E-05
8.1140,4.05475E-05
8.1150,4.04298E-05
8.1160,4.03126E-05
8.1170,4.01956E-05
8.1180,4.00790E-05
8.1190,3.99628E-05
8.1200,3.98468E-05
8.1210,3.97312E-05
8.1220,3.96160E-05
8.1230,3.95011E-05
8.1240,3.93865E-05
8.1250,3.92722E-05
8.1260,3.91583E-05
8.1270,3.90447E-05
8.1280,3.89314E-05
8.1290,3.88185E-05
8.1300,3.87059E-05
8.1310,3.85936E-05
8.1320,3.84816E-05
8.1330,3.83700E-05
8.1340,3.82587E-05
8.1350,3.81477E-05
8.1360,3.80370E-05
8.1370,3.79267E-05
8.1380,3.78166E-05
8.1390,3.77069E-05
8.1400,3.75975E-05
8.1410,3.74885E-05
8.1420,3.73797E-05
8.1430,3.72713E-05
8.1440,3.71631E-05
8.1450,3.70553E-05
8.1460,3.69478E-05
8.1470,3.68406E-05
8.1480,3.67337E-05
8.1490,3.66272E-05
8.1500,3.65209E-05
8.1510,3.64150E-05
8.1520,3.63093E-05
8.1530,3.62040E-05
8.1540,3.60989E-05
8.1550,3.59942E-05
8.1560,3.58898E-05
8.1570,3.57856E-05
8.1580,3.56818E-05
8.1590,3.55783E-05
8.1600,3.54751E-05
8.1610,3.53721E-05
8.1620,3.52695E-05
8.1630,3.51672E-05
8.1640,3.50651E-05
8.1650,3.49634E-05
8.1660,3.48620E-05
8.1670,3.47608E-05
8.1680,3.46600E-05
8.1690,3.45594E-05
8.1700,3.44591E-05
8.1710,3.43591E-05
8.1720,3.42594E-05
8.1730,3.41600E-05
8.1740,3.40609E-05
8.1750,3.39621E-05
8.1760,3.38636E-05
8.1770,3.37653E-05
8.1780,3.36673E-05
8.1790,3.35696E-05
8.1800,3.34722E-05
8.1810,3.33751E-05
8.1820,3.32783E-05
8.1830,3.31817E-05
8.1840,3.30854E-05
8.1850,3.29894E-05
8.1860,3.28937E-05
8.1870,3.27983E-05
8.1880,3.27031E-05
8.1890,3.26082E-05
8.1900,3.25136E-05
8.1910,3.24192E-05
8.1920,3.23252E-05
8.1930,3.22314E-05
8.1940,3.21378E-05
8.1950,3.20446E-05
8.1960,3.19516E-05
8.1970,3.18589E-05
8.1980,3.17664E-05
8.1990,3.16742E-05
8.2000,3.15823E-05
8.2010,3.14907E-05
8.2020,3.13993E-05
8.2030,3.13082E-05
8.2040,3.12173E-05
8.2050,3.11267E-05
8.2060,3.10364E-05
8.2070,3.09464E-05
8.2080,3.08566E-05
8.2090,3.07670E-05
8.2100,3.06777E-05
8.2110,3.05887E-05
8.2120,3.04999E-05
8.2130,3.04114E-05
8.2140,3.03232E-05
8.2150,3.02352E-05
8.2160,3.01474E-05
8.2170,3.00599E-05
8.2180,2.99727E-05
8.2190,2.98857E-05
8.2200,2.97990E-05
8.2210,2.97125E-05
8.2220,2.96263E-05
8.2230,2.95403E-05
8.2240,2.94546E-05
8.2250,2.93691E-05
8.2260,2.92839E-05
8.2270,2.91989E-05
8.2280,2.91142E-05
8.2290,2.90297E-05
8.2300,2.89454E-05
8.2310,2.88614E-05
8.2320,2.87776E-05
8.2330,2.86941E-05
8.2340,2.86108E-05
8.2350,2.85278E-05
8.2360,2.84450E-05
8.2370,2.83625E-05
8.2380,2.82802E-05
8.2390,2.81981E-05
8.2400,2.81162E-05
8.2410,2.80346E-05
8.2420,2.79533E-05
8.2430,2.78721E-05
8.2440,2.77913E-05
8.2450,2.77106E-05
8.2460,2.76302E-05
8.2470,2.75500E-05
8.2480,2.74700E-05
8.2490,2.73903E-05
8.2500,2.73108E-05
8.2510,2.72315E-05
8.2520,2.71525E-05
8.2530,2.70737E-05
8.2540,2.69951E-05
8.2550,2.69167E-05
8.2560,2.68386E-05
8.2570,2.67607E-05
8.2580,2.66831E-05
8.2590,2.66056E-05
8.2600,2.65284E-05
8.2610,2.64514E-05
8.2620,2.63746E-05
8.2630,2.62981E-05
8.2640,2.62217E-05
8.2650,2.61456E-05
8.2660,2.60697E-05
8.2670,2.59941E-05
8.2680,2.59186E-05
8.2690,2.58434E-05
8.2700,2.57684E-05
8.2710,2.56936E-05
8.2720,2.56190E-05
8.2730,2.55446E-05
8.2740,2.54705E-05
8.2750,2.53966E-05
8.2760,2.53228E-05
8.2770,2.52493E-05
8.2780,2.51760E-05
8.2790,2.51030E-05
8.2800,2.50301E-05
8.2810,2.49574E-05
8.2820,2.48850E-05
8.2830,2.48128E-05
8.2840,2.47407E-05
8.2850,2.46689E-05
8.2860,2.45973E-05
8.2870,2.45259E-05
8.2880,2.44547E-05
8.2890,2.43837E-05
8.2900,2.43129E-05
8.2910,2.42424E-05
8.2920,2.41720E-05
8.2930,2.41018E-05
8.2940,2.40319E-05
8.2950,2.39621E-05
8.2960,2.38926E-05
8.2970,2.38232E-05
8.2980,2.37540E-05
8.2990,2.36851E-05
8.3000,2.36163E-05
8.3010,2.35478E-05
8.3020,2.34794E-05
8.3030,2.34113E-05
8.3040,2.33433E-05
8.3050,2.32755E-05
8.3060,2.32080E-05
8.3070,2.31406E-05
8.3080,2.30734E-05
8.3090,2.30064E-05
8.3100,2.29396E-05
8.3110,2.28730E-05
8.3120,2.28066E-05
8.3130,2.27404E-05
8.3140,2.26744E-05
8.3150,2.26086E-05
8.3160,2.25430E-05
8.3170,2.24775E-05
8.3180,2.24123E-05
8.3190,2.23472E-05
8.3200,2.22823E-05
8.3210,2.22176E-05
8.3220,2.21531E-05
8.3230,2.20888E-05
8.3240,2.20247E-05
8.3250,2.19607E-05
8.3260,2.18970E-05
8.3270,2.18334E-05
8.3280,2.17700E-05
8.3290,2.17068E-05
8.3300,2.16438E-05
8.3310,2.15810E-05
8.3320,2.15183E-05
8.3330,2.14558E-05
8.3340,2.13936E-05
8.3350,2.13314E-05
8.3360,2.12695E-05
8.3370,2.12078E-05
8.3380,2.11462E-05
8.3390,2.10848E-05
8.3400,2.10236E-05
8.3410,2.09625E-05
8.3420,2.09017E-05
8.3430,2.08410E-05
8.3440,2.07805E-05
8.3450,2.07202E-05
8.3460,2.06600E-05
8.3470,2.06000E-05
8.3480,2.05402E-05
8.3490,2.04806E-05
8.3500,2.04211E-05
8.3510,2.03618E-05
8.3520,2.03027E-05
8.3530,2.02437E-05
8.3540,2.01850E-05
8.3550,2.01264E-05
8.3560,2.00679E-05
8.3570,2.00097E-05
8.3580,1.99516E-05
8.3590,1.98936E-05
8.3600,1.98359E-05
8.3610,1.97783E-05
8.3620,1.97208E-05
8.3630,1.96636E-05
8.3640,1.96065E-05
8.3650,1.95496E-05
8.3660,1.94928E-05
8.3670,1.94362E-05
8.3680,1.93798E-05
8.3690,1.93235E-05
8.3700,1.92674E-05
8.3710,1.92114E-05
8.3720,1.91557E-05
8.3730,1.91000E-05
8.3740,1.90446E-05
8.3750,1.89893E-05
8.3760,1.89341E-05
8.3770,1.88792E-05
8.3780,1.88243E-05
8.3790,1.87697E-05
8.3800,1.87152E-05
8.3810,1.86608E-05
8.3820,1.86066E-05
8.3830,1.85526E-05
8.3840,1.84987E-05
8.3850,1.84450E-05
8.3860,1.83915E-05
8.3870,1.83381E-05
8.3880,1.82848E-05
8.3890,1.82317E-05
8.3900,1.81788E-05
8.3910,1.81260E-05
8.3920,1.80734E-05
8.3930,1.80209E-05
8.3940,1.79685E-05
8.3950,1.79164E-05
8.3960,1.78643E-05
8.3970,1.78125E-05
8.3980,1.77607E-05
8.3990,1.77092E-05
8.4000,1.76577E-05
8.4010,1.76065E-05
8.4020,1.75553E-05
8.4030,1.75044E-05
8.4040,1.74535E-05
8.4050,1.74028E-05
8.4060,1.73523E-05
8.4070,1.73019E-05
8.4080,1.72517E-05
8.4090,1.72016E-05
8.4100,1.71516E-05
8.4110,1.71018E-05
8.4120,1.70521E-05
8.4130,1.70026E-05
8.4140,1.69532E-05
8.4150,1.69040E-05
8.4160,1.68549E-05
8.4170,1.68060E-05
8.4180,1.67572E-05
8.4190,1.67085E-05
8.4200,1.66600E-05
8.4210,1.66116E-05
8.4220,1.65634E-05
8.4230,1.65153E-05
8.4240,1.64673E-05
8.4250,1.64195E-05
8.4260,1.63718E-05
8.4270,1.63242E-05
8.4280,1.62768E-05
8.4290,1.62296E-05
8.4300,1.61824E-05
8.4310,1.61354E-05
8.4320,1.60886E-05
8.4330,1.60418E-05
8.4340,1.59953E-05
8.4350,1.59488E-05
8.4360,1.59025E-05
8.4370,1.58563E-05
8.4380,1.58102E-05
8.4390,1.57643E-05
8.4400,1.57185E-05
8.4410,1.56729E-05
8.4420,1.56274E-05
8.4430,1.55820E-05
8.4440,1.55367E-05
8.4450,1.54916E-05
8.4460,1.54466E-05
8.4470,1.54018E-05
8.4480,1.53570E-05
8.4490,1.53124E-05
8.4500,1.52679E-05
8.4510,1.52236E-05
8.4520,1.51794E-05
8.4530,1.51353E-05
8.4540,1.50913E-05
8.4550,1.50475E-05
8.4560,1.50038E-05
8.4570,1.49602E-05
8.4580,1.49168E-05
8.4590,1.48735E-05
8.4600,1.48303E-05
8.4610,1.47872E-05
8.4620,1.47442E-05
8.4630,1.47014E-05
8.4640,1.46587E-05
8.4650,1.46161E-05
8.4660,1.45737E-05
8.4670,1.45314E-05
8.4680,1.44891E-05
8.4690,1.44471E-05
8.4700,1.44051E-05
8.4710,1.43633E-05
8.4720,1.43215E-05
8.4730,1.42799E-05
8.4740,1.42385E-05
8.4750,1.41971E-05
8.4760,1.41559E-05
8.4770,1.41148E-05
8.4780,1.40738E-05
8.4790,1.40329E-05
8.4800,1.39921E-05
8.4810,1.39515E-05
8.4820,1.39109E-05
8.4830,1.38705E-05
8.4840,1.38303E-05
8.4850,1.37901E-05
8.4860,1.37500E-05
8.4870,1.37101E-05
8.4880,1.36703E-05
8.4890,1.36306E-05
8.4900,1.35910E-05
8.4910,1.35515E-05
8.4920,1.35121E-05
8.4930,1.34729E-05
8.4940,1.34337E-05
8.4950,1.33947E-05
8.4960,1.33558E-05
8.4970,1.33170E-05
8.4980,1.32783E-05
8.4990,1.32398E-05
8.5000,1.32013E-05
8.5010,1.31629E-05
8.5020,1.31247E-05
8.5030,1.30866E-05
8.5040,1.30486E-05
8.5050,1.30107E-05
8.5060,1.29729E-05
8.5070,1.29352E-05
8.5080,1.28976E-05
8.5090,1.28602E-05
8.5100,1.28228E-05
8.5110,1.27855E-05
8.5120,1.27484E-05
8.5130,1.27114E-05
8.5140,1.26744E-05
8.5150,1.26376E-05
8.5160,1.26009E-05
8.5170,1.25643E-05
8.5180,1.25278E-05
8.5190,1.24914E-05
8.5200,1.24551E-05
8.5210,1.24190E-05
8.5220,1.23829E-05
8.5230,1.23469E-05
8.5240,1.23110E-05
8.5250,1.22753E-05
8.5260,1.22396E-05
8.5270,1.22041E-05
8.5280,1.21686E-05
8.5290,1.21332E-05
8.5300,1.20980E-05
8.5310,1.20629E-05
8.5320,1.20278E-05
8.5330,1.19929E-05
8.5340,1.19580E-05
8.5350,1.19233E-05
8.5360,1.18887E-05
8.5370,1.18541E-05
8.5380,1.18197E-05
8.5390,1.17853E-05
8.5400,1.17511E-05
8.5410,1.17170E-05
8.5420,1.16829E-05
8.5430,1.16490E-05
8.5440,1.16151E-05
8.5450,1.15814E-05
8.5460,1.15478E-05
8.5470,1.15142E-05
8.5480,1.14808E-05
8.5490,1.14474E-05
8.5500,1.14141E-05
8.5510,1.13810E-05
8.5520,1.13479E-05
8.5530,1.13149E-05
8.5540,1.12821E-05
8.5550,1.12493E-05
8.5560,1.12166E-05
8.5570,1.11840E-05
8.5580,1.11515E-05
8.5590,1.11191E-05
8.5600,1.10868E-05
8.5610,1.10546E-05
8.5620,1.10225E-05
8.5630,1.09905E-05
8.5640,1.09585E-05
8.5650,1.09267E-05
8.5660,1.08950E-05
8.5670,1.08633E-05
8.5680,1.08317E-05
8.5690,1.08003E-05
8.5700,1.07689E-05
8.5710,1.07376E-05
8.5720,1.07064E-05
8.5730,1.06753E-05
8.5740,1.06443E-05
8.5750,1.06134E-05
8.5760,1.05825E-05
8.5770,1.05518E-05
8.5780,1.05211E-05
8.5790,1.04906E-05
8.5800,1.04601E-05
8.5810,1.04297E-05
8.5820,1.03994E-05
8.5830,1.03692E-05
8.5840,1.03390E-05
8.5850,1.03090E-05
8.5860,1.02790E-05
8.5870,1.02492E-05
8.5880,1.02194E-05
8.5890,1.01897E-05
8.5900,1.01601E-05
8.5910,1.01306E-05
8.5920,1.01011E-05
8.5930,1.00718E-05
8.5940,1.00425E-05
8.5950,1.00134E-05
8.5960,9.98426E-06
8.5970,9.95525E-06
8.5980,9.92632E-06
8.5990,9.89748E-06
8.6000,9.86872E-06
8.6010,9.84005E-06
8.6020,9.81146E-06
8.6030,9.78295E-06
8.6040,9.75452E-06
8.6050,9.72618E-06
8.6060,9.69792E-06
8.6070,9.66974E-06
8.6080,9.64164E-06
8.6090,9.61362E-06
8.6100,9.58569E-06
8.6110,9.55784E-06
8.6120,9.53007E-06
8.6130,9.50237E-06
8.6140,9.47476E-06
8.6150,9.44723E-06
8.6160,9.41978E-06
8.6170,9.39241E-06
8.6180,9.36512E-06
8.6190,9.33790E-06
8.6200,9.31077E-06
8.6210,9.28371E-06
8.6220,9.25674E-06
8.6230,9.22984E-06
8.6240,9.20302E-06
8.6250,9.17628E-06
8.6260,9.14961E-06
8.6270,9.12303E-06
8.6280,9.09652E-06
8.6290,9.07008E-06
8.6300,9.04373E-06
8.6310,9.01745E-06
8.6320,8.99124E-06
8.6330,8.96512E-06
8.6340,8.93906E-06
8.6350,8.91309E-06
8.6360,8.88719E-06
8.6370,8.86136E-06
8.6380,8.83561E-06
8.6390,8.80994E-06
8.6400,8.78434E-06
8.6410,8.75881E-06
8.6420,8.73336E-06
8.6430,8.70798E-06
8.6440,8.68267E-06
8.6450,8.65744E-06
8.6460,8.63228E-06
8.6470,8.60720E-06
8.6480,8.58219E-06
8.6490,8.55725E-06
8.6500,8.53238E-06
8.6510,8.50758E-06
8.6520,8.48286E-06
8.6530,8.45821E-06
8.6540,8.43363E-06
8.6550,8.40912E-06
8.6560,8.38468E-06
8.6570,8.36032E-06
8.6580,8.33602E-06
8.6590,8.31180E-06
8.6600,8.28764E-06
8.6610,8.26356E-06
8.6620,8.23954E-06
8.6630,8.21560E-06
8.6640,8.19172E-06
8.6650,8.16792E-06
8.6660,8.14418E-06
8.6670,8.12051E-06
8.6680,8.09691E-06
8.6690,8.07338E-06
8.6700,8.04992E-06
8.6710,8.02653E-06
8.6720,8.00320E-06
8.6730,7.97994E-06
8.6740,7.95675E-06
8.6750,7.93363E-06
8.6760,7.91057E-06
8.6770,7.88758E-06
8.6780,7.86466E-06
8.6790,7.84180E-06
8.6800,7.81901E-06
8.6810,7.79629E-06
8.6820,7.77363E-06
8.6830,7.75104E-06
8.6840,7.72851E-06
8.6850,7.70605E-06
8.6860,7.68365E-06
8.6870,7.66132E-06
8.6880,7.63906E-06
8.6890,7.61686E-06
8.6900,7.59472E-06
8.6910,7.57265E-06
8.6920,7.55064E-06
8.6930,7.52869E-06
8.6940,7.50681E-06
8.6950,7.48500E-06
8.6960,7.46324E-06
8.6970,7.44155E-06
8.6980,7.41992E-06
8.6990,7.39836E-06
8.7000,7.37686E-06
8.7010,7.35542E-06
8.7020,7.33404E-06
8.7030,7.31272E-06
8.7040,7.29147E-06
8.7050,7.27028E-06
8.7060,7.24915E-06
8.7070,7.22808E-06
8.7080,7.20707E-06
8.7090,7.18612E-06
8.7100,7.16524E-06
8.7110,7.14441E-06
8.7120,7.12365E-06
8.7130,7.10294E-06
8.7140,7.08230E-06
8.7150,7.06171E-06
8.7160,7.04119E-06
8.7170,7.02073E-06
8.7180,7.00032E-06
8.7190,6.97997E-06
8.7200,6.95969E-06
8.7210,6.93946E-06
8.7220,6.91929E-06
8.7230,6.89918E-06
8.7240,6.87912E-06
8.7250,6.85913E-06
8.7260,6.83919E-06
8.7270,6.81932E-06
8.7280,6.79949E-06
8.7290,6.77973E-06
8.7300,6.76003E-06
8.7310,6.74038E-06
8.7320,6.72079E-06
8.7330,6.70125E-06
8.7340,6.68177E-06
8.7350,6.66235E-06
8.7360,6.64299E-06
8.7370,6.62368E-06
8.7380,6.60443E-06
8.7390,6.58523E-06
8.7400,6.56609E-06
8.7410,6.54700E-06
8.7420,6.52797E-06
8.7430,6.50900E-06
8.7440,6.49008E-06
8.7450,6.47122E-06
8.7460,6.45241E-06
8.7470,6.43365E-06
8.7480,6.41495E-06
8.7490,6.39630E-06
8.7500,6.37771E-06
8.7510,6.35917E-06
8.7520,6.34069E-06
8.7530,6.32226E-06
8.7540,6.30388E-06
8.7550,6.28556E-06
8.7560,6.26729E-06
8.7570,6.24907E-06
8.7580,6.23091E-06
8.7590,6.21279E-06
8.7600,6.19473E-06
8.7610,6.17673E-06
8.7620,6.15877E-06
8.7630,6.14087E-06
8.7640,6.12302E-06
8.7650,6.10522E-06
8.7660,6.08748E-06
8.7670,6.06978E-06
8.7680,6.05214E-06
8.7690,6.03454E-06
8.7700,6.01700E-06
8.7710,5.99951E-06
8.7720,5.98207E-06
8.7730,5.96468E-06
8.7740,5.94734E-06
8.7750,5.93006E-06
8.7760,5.91282E-06
8.7770,5.89563E-06
8.7780,5.87849E-06
8.7790,5.86140E-06
8.7800,5.84437E-06
8.7810,5.82738E-06
8.7820,5.81044E-06
8.7830,5.79355E-06
8.7840,5.77671E-06
8.7850,5.75991E-06
8.7860,5.74317E-06
8.7870,5.72647E-06
8.7880,5.70983E-06
8.7890,5.69323E-06
8.7900,5.67668E-06
8.7910,5.66018E-06
8.7920,5.64372E-06
8.7930,5.62732E-06
8.7940,5.61096E-06
8.7950,5.59465E-06
8.7960,5.57838E-06
8.7970,5.56217E-06
8.7980,5.54600E-06
8.7990,5.52988E-06
8.8000,5.51380E-06
8.8010,5.49777E-06
8.8020,5.48179E-06
8.8030,5.46585E-06
8.8040,5.44996E-06
8.8050,5.43412E-06
8.8060,5.41832E-06
8.8070,5.40257E-06
8.8080,5.38687E-06
8.8090,5.37121E-06
8.8100,5.35559E-06
8.8110,5.34002E-06
8.8120,5.32450E-06
8.8130,5.30902E-06
8.8140,5.29359E-06
8.8150,5.27820E-06
8.8160,5.26285E-06
8.8170,5.24755E-06
8.8180,5.23230E-06
8.8190,5.21709E-06
8.8200,5.20192E-06
8.8210,5.18680E-06
8.8220,5.17172E-06
8.8230,5.15668E-06
8.8240,5.14169E-06
8.8250,5.12674E-06
8.8260,5.11184E-06
8.8270,5.09698E-06
8.8280,5.08216E-06
8.8290,5.06738E-06
8.8300,5.05265E-06
8.8310,5.03796E-06
8.8320,5.02332E-06
8.8330,5.00871E-06
8.8340,4.99415E-06
8.8350,4.97963E-06
8.8360,4.96515E-06
8.8370,4.95072E-06
8.8380,4.93633E-06
8.8390,4.92198E-06
8.8400,4.90767E-06
8.8410,4.89340E-06
8.8420,4.87917E-06
8.8430,4.86499E-06
8.8440,4.85084E-06
8.8450,4.83674E-06
8.8460,4.82268E-06
8.8470,4.80866E-06
8.8480,4.79468E-06
8.8490,4.78074E-06
8.8500,4.76684E-06
8.8510,4.75298E-06
8.8520,4.73916E-06
8.8530,4.72538E-06
8.8540,4.71164E-06
8.8550,4.69794E-06
8.8560,4.68429E-06
8.8570,4.67067E-06
8.8580,4.65709E-06
8.8590,4.64355E-06
8.8600,4.63005E-06
8.8610,4.61658E-06
8.8620,4.60316E-06
8.8630,4.58978E-06
8.8640,4.57643E-06
8.8650,4.56313E-06
8.8660,4.54986E-06
8.8670,4.53663E-06
8.8680,4.52344E-06
8.8690,4.51029E-06
8.8700,4.49718E-06
8.8710,4.48410E-06
8.8720,4.47107E-06
8.8730,4.45807E-06
8.8740,4.44510E-06
8.8750,4.43218E-06
8.8760,4.41929E-06
8.8770,4.40644E-06
8.8780,4.39363E-06
8.8790,4.38086E-06
8.8800,4.36812E-06
8.8810,4.35542E-06
8.8820,4.34276E-06
8.8830,4.33013E-06
8.8840,4.31754E-06
8.8850,4.30499E-06
8.8860,4.29247E-06
8.8870,4.27999E-06
8.8880,4.26754E-06
8.8890,4.25514E-06
8.8900,4.24276E-06
8.8910,4.23043E-06
8.8920,4.21813E-06
8.8930,4.20586E-06
8.8940,4.19363E-06
8.8950,4.18144E-06
8.8960,4.16928E-06
8.8970,4.15716E-06
8.8980,4.14507E-06
8.8990,4.13302E-06
8.9000,4.12100E-06
8.9010,4.10902E-06
8.9020,4.09707E-06
8.9030,4.08516E-06
8.9040,4.07328E-06
8.9050,4.06144E-06
8.9060,4.04963E-06
8.9070,4.03785E-06
8.9080,4.02611E-06
8.9090,4.01441E-06
8.9100,4.00273E-06
8.9110,3.99109E-06
8.9120,3.97949E-06
8.9130,3.96792E-06
8.9140,3.95638E-06
8.9150,3.94488E-06
8.9160,3.93341E-06
8.9170,3.92197E-06
8.9180,3.91056E-06
8.9190,3.89919E-06
8.9200,3.88785E-06
8.9210,3.87655E-06
8.9220,3.86528E-06
8.9230,3.85404E-06
8.9240,3.84283E-06
8.9250,3.83166E-06
8.9260,3.82052E-06
8.9270,3.80941E-06
8.9280,3.79833E-06
8.9290,3.78728E-06
8.9300,3.77627E-06
8.9310,3.76529E-06
8.9320,3.75434E-06
8.9330,3.74343E-06
8.9340,3.73254E-06
8.9350,3.72169E-06
8.9360,3.71086E-06
8.9370,3.70007E-06
8.9380,3.68931E-06
8.9390,3.67859E-06
8.9400,3.66789E-06
8.9410,3.65722E-06
8.9420,3.64659E-06
8.9430,3.63599E-06
8.9440,3.62541E-06
8.9450,3.61487E-06
8.9460,3.60436E-06
8.9470,3.59388E-06
8.9480,3.58343E-06
8.9490,3.57301E-06
8.9500,3.56262E-06
8.9510,3.55226E-06
8.9520,3.54193E-06
8.9530,3.53163E-06
8.9540,3.52136E-06
8.9550,3.51112E-06
8.9560,3.50091E-06
8.9570,3.49073E-06
8.9580,3.48058E-06
8.9590,3.47045E-06
8.9600,3.46036E-06
8.9610,3.45030E-06
8.9620,3.44027E-06
8.9630,3.43026E-06
8.9640,3.42029E-06
8.9650,3.41034E-06
8.9660,3.40042E-06
8.9670,3.39053E-06
8.9680,3.38067E-06
8.9690,3.37084E-06
8.9700,3.36104E-06
8.9710,3.35127E-06
8.9720,3.34152E-06
8.9730,3.33180E-06
8.9740,3.32211E-06
8.9750,3.31245E-06
8.9760,3.30282E-06
8.9770,3.29322E-06
8.9780,3.28364E-06
8.9790,3.27409E-06
8.9800,3.26457E-06
8.9810,3.25507E-06
8.9820,3.24561E-06
8.9830,3.23617E-06
8.9840,3.22676E-06
8.9850,3.21738E-06
8.9860,3.20802E-06
8.9870,3.19869E-06
8.9880,3.18939E-06
8.9890,3.18011E-06
8.9900,3.17086E-06
8.9910,3.16164E-06
8.9920,3.15245E-06
8.9930,3.14328E-06
8.9940,3.13414E-06
8.9950,3.12502E-06
8.9960,3.11594E-06
8.9970,3.10687E-06
8.9980,3.09784E-06
8.9990,3.08883E-06
9.0000,3.07985E-06
9.0010,3.07089E-06
9.0020,3.06196E-06
9.0030,3.05305E-06
9.0040,3.04418E-06
9.0050,3.03532E-06
9.0060,3.02649E-06
9.0070,3.01769E-06
9.0080,3.00892E-06
9.0090,3.00017E-06
9.0100,2.99144E-06
9.0110,2.98274E-06
9.0120,2.97407E-06
9.0130,2.96542E-06
9.0140,2.95679E-06
9.0150,2.94819E-06
9.0160,2.93962E-06
9.0170,2.93107E-06
9.0180,2.92255E-06
9.0190,2.91405E-06
9.0200,2.90557E-06
9.0210,2.89712E-06
9.0220,2.88870E-06
9.0230,2.88029E-06
9.0240,2.87192E-06
9.0250,2.86356E-06
9.0260,2.85524E-06
9.0270,2.84693E-06
9.0280,2.83865E-06
9.0290,2.83040E-06
9.0300,2.82217E-06
9.0310,2.81396E-06
9.0320,2.80577E-06
9.0330,2.79761E-06
9.0340,2.78948E-06
9.0350,2.78136E-06
9.0360,2.77327E-06
9.0370,2.76521E-06
9.0380,2.75717E-06
9.0390,2.74915E-06
9.0400,2.74115E-06
9.0410,2.73318E-06
9.0420,2.72523E-06
9.0430,2.71730E-06
9.0440,2.70940E-06
9.0450,2.70152E-06
9.0460,2.69366E-06
9.0470,2.68583E-06
9.0480,2.67802E-06
9.0490,2.67023E-06
9.0500,2.66246E-06
9.0510,2.65472E-06
9.0520,2.64700E-06
9.0530,2.63930E-06
9.0540,2.63162E-06
9.0550,2.62397E-06
9.0560,2.61634E-06
9.0570,2.60873E-06
9.0580,2.60114E-06
9.0590,2.59357E-06
9.0600,2.58603E-06
9.0610,2.57851E-06
9.0620,2.57101E-06
9.0630,2.56353E-06
9.0640,2.55608E-06
9.0650,2.54864E-06
9.0660,2.54123E-06
9.0670,2.53384E-06
9.0680,2.52647E-06
9.0690,2.51912E-06
9.0700,2.51179E-06
9.0710,2.50449E-06
9.0720,2.49720E-06
9.0730,2.48994E-06
9.0740,2.48270E-06
9.0750,2.47547E-06
9.0760,2.46827E-06
9.0770,2.46110E-06
9.0780,2.45394E-06
9.0790,2.44680E-06
9.0800,2.43968E-06
9.0810,2.43259E-06
9.0820,2.42551E-06
9.0830,2.41846E-06
9.0840,2.41142E-06
9.0850,2.40441E-06
9.0860,2.39741E-06
9.0870,2.39044E-06
9.0880,2.38349E-06
9.0890,2.37656E-06
9.0900,2.36964E-06
9.0910,2.36275E-06
9.0920,2.35588E-06
9.0930,2.34903E-06
9.0940,2.34219E-06
9.0950,2.33538E-06
9.0960,2.32859E-06
9.0970,2.32181E-06
9.0980,2.31506E-06
9.0990,2.30833E-06
9.1000,2.30161E-06
9.1010,2.29492E-06
9.1020,2.28824E-06
9.1030,2.28159E-06
9.1040,2.27495E-06
9.1050,2.26833E-06
9.1060,2.26174E-06
9.1070,2.25516E-06
9.1080,2.24860E-06
9.1090,2.24206E-06
9.1100,2.23553E-06
9.1110,2.22903E-06
9.1120,2.22255E-06
9.1130,2.21608E-06
9.1140,2.20964E-06
9.1150,2.20321E-06
9.1160,2.19680E-06
9.1170,2.19041E-06
9.1180,2.18404E-06
9.1190,2.17769E-06
9.1200,2.17135E-06
9.1210,2.16504E-06
9.1220,2.15874E-06
9.1230,2.15246E-06
9.1240,2.14620E-06
9.1250,2.13995E-06
9.1260,2.13373E-06
9.1270,2.12752E-06
9.1280,2.12133E-06
9.1290,2.11516E-06
9.1300,2.10901E-06
9.1310,2.10288E-06
9.1320,2.09676E-06
9.1330,2.09066E-06
9.1340,2.08458E-06
9.1350,2.07852E-06
9.1360,2.07247E-06
9.1370,2.06644E-06
9.1380,2.06043E-06
9.1390,2.05444E-06
9.1400,2.04846E-06
9.1410,2.04250E-06
9.1420,2.03656E-06
9.1430,2.03064E-06
9.1440,2.02473E-06
9.1450,2.01884E-06
9.1460,2.01297E-06
9.1470,2.00711E-06
9.1480,2.00127E-06
9.1490,1.99545E-06
9.1500,1.98965E-06
9.1510,1.98386E-06
9.1520,1.97809E-06
9.1530,1.97233E-06
9.1540,1.96660E-06
9.1550,1.96087E-06
9.1560,1.95517E-06
9.1570,1.94948E-06
9.1580,1.94381E-06
9.1590,1.93816E-06
9.1600,1.93252E-06
9.1610,1.92690E-06
9.1620,1.92129E-06
9.1630,1.91570E-06
9.1640,1.91013E-06
9.1650,1.90457E-06
9.1660,1.89903E-06
9.1670,1.89351E-06
9.1680,1.88800E-06
9.1690,1.88251E-06
9.1700,1.87703E-06
9.1710,1.87157E-06
9.1720,1.86613E-06
9.1730,1.86070E-06
9.1740,1.85529E-06
9.1750,1.84989E-06
9.1760,1.84451E-06
9.1770,1.83914E-06
9.1780,1.83379E-06
9.1790,1.82846E-06
9.1800,1.82314E-06
9.1810,1.81783E-06
9.1820,1.81255E-06
9.1830,1.80727E-06
9.1840,1.80202E-06
9.1850,1.79677E-06
9.1860,1.79155E-06
9.1870,1.78633E-06
9.1880,1.78114E-06
9.1890,1.77596E-06
9.1900,1.77079E-06
9.1910,1.76564E-06
9.1920,1.76050E-06
9.1930,1.75538E-06
9.1940,1.75027E-06
9.1950,1.74518E-06
9.1960,1.74010E-06
9.1970,1.73504E-06
9.1980,1.72999E-06
9.1990,1.72496E-06
9.2000,1.71994E-06
9.2010,1.71494E-06
9.2020,1.70995E-06
9.2030,1.70498E-06
9.2040,1.70002E-06
9.2050,1.69507E-06
9.2060,1.69014E-06
9.2070,1.68522E-06
9.2080,1.68032E-06
9.2090,1.67543E-06
9.2100,1.67056E-06
9.2110,1.66570E-06
9.2120,1.66085E-06
9.2130,1.65602E-06
9.2140,1.65120E-06
9.2150,1.64640E-06
9.2160,1.64161E-06
9.2170,1.63683E-06
9.2180,1.63207E-06
9.2190,1.62732E-06
9.2200,1.62259E-06
9.2210,1.61787E-06
9.2220,1.61316E-06
9.2230,1.60847E-06
9.2240,1.60379E-06
9.2250,1.59912E-06
9.2260,1.59447E-06
9.2270,1.58983E-06
9.2280,1.58521E-06
9.2290,1.58059E-06
9.2300,1.57600E-06
9.2310,1.57141E-06
9.2320,1.56684E-06
9.2330,1.56228E-06
9.2340,1.55773E-06
9.2350,1.55320E-06
9.2360,1.54868E-06
9.2370,1.54418E-06
9.2380,1.53969E-06
9.2390,1.53521E-06
9.2400,1.53074E-06
9.2410,1.52629E-06
9.2420,1.52185E-06
9.2430,1.51742E-06
9.2440,1.51300E-06
9.2450,1.50860E-06
9.2460,1.50421E-06
9.2470,1.49984E-06
9.2480,1.49547E-06
9.2490,1.49112E-06
9.2500,1.48678E-06
9.2510,1.48246E-06
9.2520,1.47814E-06
9.2530,1.47384E-06
9.2540,1.46956E-06
9.2550,1.46528E-06
9.2560,1.46102E-06
9.2570,1.45677E-06
9.2580,1.45253E-06
9.2590,1.44830E-06
9.2600,1.44409E-06
9.2610,1.43989E-06
9.2620,1.43570E-06
9.2630,1.43152E-06
9.2640,1.42736E-06
9.2650,1.42320E-06
9.2660,1.41906E-06
9.2670,1.41493E-06
9.2680,1.41082E-06
9.2690,1.40671E-06
9.2700,1.40262E-06
9.2710,1.39854E-06
9.2720,1.39447E-06
9.2730,1.39041E-06
9.2740,1.38637E-06
9.2750,1.38233E-06
9.2760,1.37831E-06
9.2770,1.37430E-06
9.2780,1.37030E-06
9.2790,1.36632E-06
9.2800,1.36234E-06
9.2810,1.35838E-06
9.2820,1.35442E-06
9.2830,1.35048E-06
9.2840,1.34655E-06
9.2850,1.34264E-06
9.2860,1.33873E-06
9.2870,1.33484E-06
9.2880,1.33095E-06
9.2890,1.32708E-06
9.2900,1.32322E-06
9.2910,1.31937E-06
9.2920,1.31553E-06
9.2930,1.31170E-06
9.2940,1.30788E-06
9.2950,1.30408E-06
9.2960,1.30029E-06
9.2970,1.29650E-06
9.2980,1.29273E-06
9.2990,1.28897E-06
9.3000,1.28522E-06
9.3010,1.28148E-06
9.3020,1.27775E-06
9.3030,1.27403E-06
9.3040,1.27033E-06
9.3050,1.26663E-06
9.3060,1.26294E-06
9.3070,1.25927E-06
9.3080,1.25560E-06
9.3090,1.25195E-06
9.3100,1.24831E-06
9.3110,1.24468E-06
9.3120,1.24106E-06
9.3130,1.23744E-06
9.3140,1.23384E-06
9.3150,1.23025E-06
9.3160,1.22667E-06
9.3170,1.22310E-06
9.3180,1.21955E-06
9.3190,1.21600E-06
9.3200,1.21246E-06
9.3210,1.20893E-06
9.3220,1.20541E-06
9.3230,1.20191E-06
9.3240,1.19841E-06
9.3250,1.19492E-06
9.3260,1.19145E-06
9.3270,1.18798E-06
9.3280,1.18452E-06
9.3290,1.18108E-06
9.3300,1.17764E-06
9.3310,1.17421E-06
9.3320,1.17080E-06
9.3330,1.16739E-06
9.3340,1.16399E-06
9.3350,1.16060E-06
9.3360,1.15723E-06
9.3370,1.15386E-06
9.3380,1.15050E-06
9.3390,1.14716E-06
9.3400,1.14382E-06
9.3410,1.14049E-06
9.3420,1.13717E-06
9.3430,1.13386E-06
9.3440,1.13056E-06
9.3450,1.12727E-06
9.3460,1.12399E-06
9.3470,1.12072E-06
9.3480,1.11746E-06
9.3490,1.11421E-06
9.3500,1.11097E-06
9.3510,1.10773E-06
9.3520,1.10451E-06
9.3530,1.10130E-06
9.3540,1.09809E-06
9.3550,1.09490E-06
9.3560,1.09171E-06
9.3570,1.08854E-06
9.3580,1.08537E-06
9.3590,1.08221E-06
9.3600,1.07906E-06
9.3610,1.07592E-06
9.3620,1.07279E-06
9.3630,1.06967E-06
9.3640,1.06656E-06
9.3650,1.06345E-06
9.3660,1.06036E-06
9.3670,1.05727E-06
9.3680,1.05420E-06
9.3690,1.05113E-06
9.3700,1.04807E-06
9.3710,1.04502E-06
9.3720,1.04198E-06
9.3730,1.03895E-06
9.3740,1.03592E-06
9.3750,1.03291E-06
9.3760,1.02990E-06
9.3770,1.02691E-06
9.3780,1.02392E-06
9.3790,1.02094E-06
9.3800,1.01797E-06
9.3810,1.01501E-06
9.3820,1.01205E-06
9.3830,1.00911E-06
9.3840,1.00617E-06
9.3850,1.00324E-06
9.3860,1.00032E-06
9.3870,9.97412E-07
9.3880,9.94510E-07
9.3890,9.91616E-07
9.3900,9.88730E-07
9.3910,9.85853E-07
9.3920,9.82984E-07
9.3930,9.80124E-07
9.3940,9.77272E-07
9.3950,9.74428E-07
9.3960,9.71593E-07
9.3970,9.68765E-07
9.3980,9.65946E-07
9.3990,9.63135E-07
9.4000,9.60333E-07
9.4010,9.57538E-07
9.4020,9.54752E-07
9.4030,9.51973E-07
9.4040,9.49203E-07
9.4050,9.46441E-07
9.4060,9.43687E-07
9.4070,9.40940E-07
9.4080,9.38202E-07
9.4090,9.35472E-07
9.4100,9.32750E-07
9.4110,9.30036E-07
9.4120,9.27329E-07
9.4130,9.24631E-07
9.4140,9.21940E-07
9.4150,9.19257E-07
9.4160,9.16582E-07
9.4170,9.13915E-07
9.4180,9.11255E-07
9.4190,9.08603E-07
9.4200,9.05959E-07
9.4210,9.03323E-07
9.4220,9.00694E-07
9.4230,8.98073E-07
9.4240,8.95460E-07
9.4250,8.92854E-07
9.4260,8.90255E-07
9.4270,8.87665E-07
9.4280,8.85081E-07
9.4290,8.82506E-07
9.4300,8.79938E-07
9.4310,8.77377E-07
9.4320,8.74824E-07
9.4330,8.72278E-07
9.4340,8.69739E-07
9.4350,8.67208E-07
9.4360,8.64685E-07
9.4370,8.62168E-07
9.4380,8.59659E-07
9.4390,8.57158E-07
9.4400,8.54663E-07
9.4410,8.52176E-07
9.4420,8.49696E-07
9.4430,8.47223E-07
9.4440,8.44758E-07
9.4450,8.42299E-07
9.4460,8.39848E-07
9.4470,8.37404E-07
9.4480,8.34967E-07
9.4490,8.32537E-07
9.4500,8.30114E-07
9.4510,8.27699E-07
9.4520,8.25290E-07
9.4530,8.22888E-07
9.4540,8.20493E-07
9.4550,8.18106E-07
9.4560,8.15725E-07
9.4570,8.13351E-07
9.4580,8.10984E-07
9.4590,8.08624E-07
9.4600,8.06270E-07
9.4610,8.03924E-07
9.4620,8.01584E-07
9.4630,7.99252E-07
9.4640,7.96926E-07
9.4650,7.94606E-07
9.4660,7.92294E-07
9.4670,7.89988E-07
9.4680,7.87689E-07
9.4690,7.85397E-07
9.4700,7.83111E-07
9.4710,7.80832E-07
9.4720,7.78560E-07
9.4730,7.76294E-07
9.4740,7.74035E-07
9.4750,7.71782E-07
9.4760,7.69536E-07
9.4770,7.67296E-07
9.4780,7.65063E-07
9.4790,7.62837E-07
9.4800,7.60617E-07
9.4810,7.58403E-07
9.4820,7.56196E-07
9.4830,7.53995E-07
9.4840,7.51801E-07
9.4850,7.49613E-07
9.4860,7.47431E-07
9.4870,7.45256E-07
9.4880,7.43087E-07
9.4890,7.40924E-07
9.4900,7.38768E-07
9.4910,7.36618E-07
9.4920,7.34474E-07
9.4930,7.32337E-07
9.4940,7.30205E-07
9.4950,7.28080E-07
9.4960,7.25961E-07
9.4970,7.23849E-07
9.4980,7.21742E-07
9.4990,7.19641E-07
9.5000,7.17547E-07
9.5010,7.15459E-07
9.5020,7.13376E-07
9.5030,7.11300E-07
9.5040,7.09230E-07
9.5050,7.07166E-07
9.5060,7.05108E-07
9.5070,7.03056E-07
9.5080,7.01010E-07
9.5090,6.98969E-07
9.5100,6.96935E-07
9.5110,6.94907E-07
9.5120,6.92884E-07
9.5130,6.90868E-07
9.5140,6.88857E-07
9.5150,6.86852E-07
9.5160,6.84853E-07
9.5170,6.82860E-07
9.5180,6.80873E-07
9.5190,6.78891E-07
9.5200,6.76915E-07
9.5210,6.74945E-07
9.5220,6.72981E-07
9.5230,6.71022E-07
9.5240,6.69069E-07
9.5250,6.67122E-07
9.5260,6.65180E-07
9.5270,6.63244E-07
9.5280,6.61314E-07
9.5290,6.59389E-07
9.5300,6.57470E-07
9.5310,6.55557E-07
9.5320,6.53649E-07
9.5330,6.51746E-07
9.5340,6.49849E-07
9.5350,6.47958E-07
9.5360,6.46072E-07
9.5370,6.44192E-07
9.5380,6.42317E-07
9.5390,6.40447E-07
9.5400,6.38583E-07
9.5410,6.36725E-07
9.5420,6.34872E-07
9.5430,6.33024E-07
9.5440,6.31181E-07
9.5450,6.29344E-07
9.5460,6.27513E-07
9.5470,6.25686E-07
9.5480,6.23865E-07
9.5490,6.22049E-07
9.5500,6.20239E-07
9.5510,6.18434E-07
9.5520,6.16634E-07
9.5530,6.14839E-07
9.5540,6.13050E-07
9.5550,6.11265E-07
9.5560,6.09486E-07
9.5570,6.07712E-07
9.5580,6.05943E-07
9.5590,6.04180E-07
9.5600,6.02421E-07
9.5610,6.00668E-07
9.5620,5.98920E-07
9.5630,5.97176E-07
9.5640,5.95438E-07
9.5650,5.93705E-07
9.5660,5.91977E-07
9.5670,5.90254E-07
9.5680,5.88536E-07
9.5690,5.86823E-07
9.5700,5.85115E-07
9.5710,5.83412E-07
9.5720,5.81714E-07
9.5730,5.80021E-07
9.5740,5.78333E-07
9.5750,5.76650E-07
9.5760,5.74971E-07
9.5770,5.73298E-07
9.5780,5.71629E-07
9.5790,5.69965E-07
9.5800,5.68306E-07
9.5810,5.66652E-07
9.5820,5.65003E-07
9.5830,5.63358E-07
9.5840,5.61719E-07
9.5850,5.60084E-07
9.5860,5.58454E-07
9.5870,5.56828E-07
9.5880,5.55207E-07
9.5890,5.53591E-07
9.5900,5.51980E-07
9.5910,5.50373E-07
9.5920,5.48772E-07
9.5930,5.47174E-07
9.5940,5.45582E-07
9.5950,5.43994E-07
9.5960,5.42410E-07
9.5970,5.40831E-07
9.5980,5.39257E-07
9.5990,5.37688E-07
9.6000,5.36123E-07
9.6010,5.34562E-07
9.6020,5.33006E-07
9.6030,5.31455E-07
9.6040,5.29908E-07
9.6050,5.28366E-07
9.6060,5.26828E-07
9.6070,5.25294E-07
9.6080,5.23765E-07
9.6090,5.22241E-07
9.6100,5.20721E-07
9.6110,5.19205E-07
9.6120,5.17694E-07
9.6130,5.16187E-07
9.6140,5.14684E-07
9.6150,5.13186E-07
9.6160,5.11693E-07
9.6170,5.10203E-07
9.6180,5.08718E-07
9.6190,5.07237E-07
9.6200,5.05761E-07
9.6210,5.04289E-07
9.6220,5.02821E-07
9.6230,5.01357E-07
9.6240,4.99898E-07
9.6250,4.98443E-07
9.6260,4.96992E-07
9.6270,4.95545E-07
9.6280,4.94103E-07
9.6290,4.92665E-07
9.6300,4.91231E-07
9.6310,4.89801E-07
9.6320,4.88375E-07
9.6330,4.86954E-07
9.6340,4.85536E-07
9.6350,4.84123E-07
9.6360,4.82714E-07
9.6370,4.81309E-07
9.6380,4.79908E-07
9.6390,4.78511E-07
9.6400,4.77118E-07
9.6410,4.75729E-07
9.6420,4.74344E-07
9.6430,4.72964E-07
9.6440,4.71587E-07
9.6450,4.70214E-07
9.6460,4.68846E-07
9.6470,4.67481E-07
9.6480,4.66120E-07
9.6490,4.64763E-07
9.6500,4.63411E-07
9.6510,4.62062E-07
9.6520,4.60717E-07
9.6530,4.59376E-07
9.6540,4.58038E-07
9.6550,4.56705E-07
9.6560,4.55376E-07
9.6570,4.54050E-07
9.6580,4.52729E-07
9.6590,4.51411E-07
9.6600,4.50097E-07
9.6610,4.48787E-07
9.6620,4.47480E-07
9.6630,4.46178E-07
9.6640,4.44879E-07
9.6650,4.43584E-07
9.6660,4.42293E-07
9.6670,4.41005E-07
9.6680,4.39722E-07
9.6690,4.38442E-07
9.6700,4.37165E-07
9.6710,4.35893E-07
9.6720,4.34624E-07
9.6730,4.33359E-07
9.6740,4.32097E-07
9.6750,4.30840E-07
9.6760,4.29585E-07
9.6770,4.28335E-07
9.6780,4.27088E-07
9.6790,4.25845E-07
9.6800,4.24605E-07
9.6810,4.23369E-07
9.6820,4.22137E-07
9.6830,4.20908E-07
9.6840,4.19683E-07
9.6850,4.18461E-07
9.6860,4.17243E-07
9.6870,4.16029E-07
9.6880,4.14817E-07
9.6890,4.13610E-07
9.6900,4.12406E-07
9.6910,4.11205E-07
9.6920,4.10008E-07
9.6930,4.08815E-07
9.6940,4.07625E-07
9.6950,4.06438E-07
9.6960,4.05255E-07
9.6970,4.04076E-07
9.6980,4.02899E-07
9.6990,4.01726E-07
9.7000,4.00557E-07
9.7010,3.99391E-07
9.7020,3.98228E-07
9.7030,3.97069E-07
9.7040,3.95913E-07
9.7050,3.94761E-07
9.7060,3.93612E-07
9.7070,3.92466E-07
9.7080,3.91323E-07
9.7090,3.90184E-07
9.7100,3.89048E-07
9.7110,3.87916E-07
9.7120,3.86787E-07
9.7130,3.85661E-07
9.7140,3.84538E-07
9.7150,3.83419E-07
9.7160,3.82303E-07
9.7170,3.81190E-07
9.7180,3.80080E-07
9.7190,3.78974E-07
9.7200,3.77870E-07
9.7210,3.76770E-07
9.7220,3.75674E-07
9.7230,3.74580E-07
9.7240,3.73490E-07
9.7250,3.72402E-07
9.7260,3.71318E-07
9.7270,3.70237E-07
9.7280,3.69160E-07
9.7290,3.68085E-07
9.7300,3.67013E-07
9.7310,3.65945E-07
9.7320,3.64880E-07
9.7330,3.63818E-07
9.7340,3.62758E-07
9.7350,3.61702E-07
9.7360,3.60650E-07
9.7370,3.59600E-07
9.7380,3.58553E-07
9.7390,3.57509E-07
9.7400,3.56468E-07
9.7410,3.55431E-07
9.7420,3.54396E-07
9.7430,3.53364E-07
9.7440,3.52336E-07
9.7450,3.51310E-07
9.7460,3.50287E-07
9.7470,3.49267E-07
9.7480,3.48251E-07
9.7490,3.47237E-07
9.7500,3.46226E-07
9.7510,3.45218E-07
9.7520,3.44213E-07
9.7530,3.43211E-07
9.7540,3.42212E-07
9.7550,3.41216E-07
9.7560,3.40222E-07
9.7570,3.39232E-07
9.7580,3.38244E-07
9.7590,3.37260E-07
9.7600,3.36278E-07
9.7610,3.35299E-07
9.7620,3.34323E-07
9.7630,3.33350E-07
9.7640,3.32379E-07
9.7650,3.31412E-07
9.7660,3.30447E-07
9.7670,3.29485E-07
9.7680,3.28526E-07
9.7690,3.27569E-07
9.7700,3.26616E-07
9.7710,3.25665E-07
9.7720,3.24717E-07
9.7730,3.23771E-07
9.7740,3.22829E-07
9.7750,3.21889E-07
9.7760,3.20952E-07
9.7770,3.20018E-07
9.7780,3.19086E-07
9.7790,3.18157E-07
9.7800,3.17231E-07
9.7810,3.16307E-07
9.7820,3.15387E-07
9.7830,3.14468E-07
9.7840,3.13553E-07
9.7850,3.12640E-07
9.7860,3.11730E-07
9.7870,3.10822E-07
9.7880,3.09918E-07
9.7890,3.09015E-07
9.7900,3.08116E-07
9.7910,3.07219E-07
9.7920,3.06324E-07
9.7930,3.05433E-07
9.7940,3.04543E-07
9.7950,3.03657E-07
9.7960,3.02773E-07
9.7970,3.01891E-07
9.7980,3.01012E-07
9.7990,3.00136E-07
9.8000,2.99262E-07
9.8010,2.98391E-07
9.8020,2.97522E-07
9.8030,2.96656E-07
9.8040,2.95793E-07
9.8050,2.94932E-07
9.8060,2.94073E-07
9.8070,2.93217E-07
9.8080,2.92363E-07
9.8090,2.91512E-07
9.8100,2.90663E-07
9.8110,2.89817E-07
9.8120,2.88973E-07
9.8130,2.88132E-07
9.8140,2.87293E-07
9.8150,2.86457E-07
9.8160,2.85623E-07
9.8170,2.84791E-07
9.8180,2.83962E-07
9.8190,2.83136E-07
9.8200,2.82311E-07
9.8210,2.81489E-07
9.8220,2.80670E-07
9.8230,2.79853E-07
9.8240,2.79038E-07
9.8250,2.78226E-07
9.8260,2.77416E-07
9.8270,2.76608E-07
9.8280,2.75803E-07
9.8290,2.75000E-07
9.8300,2.74199E-07
9.8310,2.73401E-07
9.8320,2.72605E-07
9.8330,2.71811E-07
9.8340,2.71020E-07
9.8350,2.70231E-07
9.8360,2.69444E-07
9.8370,2.68660E-07
9.8380,2.67878E-07
9.8390,2.67098E-07
9.8400,2.66320E-07
9.8410,2.65545E-07
9.8420,2.64772E-07
9.8430,2.64001E-07
9.8440,2.63232E-07
9.8450,2.62466E-07
9.8460,2.61702E-07
9.8470,2.60940E-07
9.8480,2.60180E-07
9.8490,2.59423E-07
9.8500,2.58667E-07
9.8510,2.57914E-07
9.8520,2.57163E-07
9.8530,2.56415E-07
9.8540,2.55668E-07
9.8550,2.54924E-07
9.8560,2.54182E-07
9.8570,2.53442E-07
9.8580,2.52704E-07
9.8590,2.51968E-07
9.8600,2.51234E-07
9.8610,2.50503E-07
9.8620,2.49774E-07
9.8630,2.49046E-07
9.8640,2.48321E-07
9.8650,2.47598E-07
9.8660,2.46878E-07
9.8670,2.46159E-07
9.8680,2.45442E-07
9.8690,2.44728E-07
9.8700,2.44015E-07
9.8710,2.43305E-07
9.8720,2.42596E-07
9.8730,2.41890E-07
9.8740,2.41186E-07
9.8750,2.40484E-07
9.8760,2.39783E-07
9.8770,2.39085E-07
9.8780,2.38389E-07
9.8790,2.37695E-07
9.8800,2.37003E-07
9.8810,2.36313E-07
9.8820,2.35625E-07
9.8830,2.34939E-07
9.8840,2.34255E-07
9.8850,2.33573E-07
9.8860,2.32893E-07
9.8870,2.32215E-07
9.8880,2.31539E-07
9.8890,2.30865E-07
9.8900,2.30193E-07
9.8910,2.29522E-07
9.8920,2.28854E-07
9.8930,2.28188E-07
9.8940,2.27523E-07
9.8950,2.26861E-07
9.8960,2.26200E-07
9.8970,2.25542E-07
9.8980,2.24885E-07
9.8990,2.24230E-07
9.9000,2.23578E-07
9.9010,2.22927E-07
9.9020,2.22278E-07
9.9030,2.21630E-07
9.9040,2.20985E-07
9.9050,2.20342E-07
9.9060,2.19700E-07
9.9070,2.19061E-07
9.9080,2.18423E-07
9.9090,2.17787E-07
9.9100,2.17153E-07
9.9110,2.16521E-07
9.9120,2.15890E-07
9.9130,2.15262E-07
9.9140,2.14635E-07
9.9150,2.14010E-07
9.9160,2.13387E-07
9.9170,2.12766E-07
9.9180,2.12146E-07
9.9190,2.11528E-07
9.9200,2.10912E-07
9.9210,2.10298E-07
9.9220,2.09686E-07
9.9230,2.09076E-07
9.9240,2.08467E-07
9.9250,2.07860E-07
9.9260,2.07255E-07
9.9270,2.06651E-07
9.9280,2.06050E-07
9.9290,2.05450E-07
9.9300,2.04851E-07
9.9310,2.04255E-07
9.9320,2.03660E-07
9.9330,2.03067E-07
9.9340,2.02476E-07
9.9350,2.01887E-07
9.9360,2.01299E-07
9.9370,2.00713E-07
9.9380,2.00128E-07
9.9390,1.99546E-07
9.9400,1.98965E-07
9.9410,1.98385E-07
9.9420,1.97808E-07
9.9430,1.97232E-07
9.9440,1.96657E-07
9.9450,1.96085E-07
9.9460,1.95514E-07
9.9470,1.94945E-07
9.9480,1.94377E-07
9.9490,1.93811E-07
9.9500,1.93247E-07
9.9510,1.92684E-07
9.9520,1.92123E-07
9.9530,1.91564E-07
9.9540,1.91006E-07
9.9550,1.90450E-07
9.9560,1.89895E-07
9.9570,1.89342E-07
9.9580,1.88791E-07
9.9590,1.88241E-07
9.9600,1.87693E-07
9.9610,1.87147E-07
9.9620,1.86602E-07
9.9630,1.86059E-07
9.9640,1.85517E-07
9.9650,1.84977E-07
9.9660,1.84438E-07
9.9670,1.83901E-07
9.9680,1.83366E-07
9.9690,1.82832E-07
9.9700,1.82299E-07
9.9710,1.81769E-07
9.9720,1.81239E-07
9.9730,1.80712E-07
9.9740,1.80186E-07
9.9750,1.79661E-07
9.9760,1.79138E-07
9.9770,1.78616E-07
9.9780,1.78096E-07
9.9790,1.77578E-07
9.9800,1.77060E-07
9.9810,1.76545E-07
9.9820,1.76031E-07
9.9830,1.75518E-07
9.9840,1.75007E-07
9.9850,1.74498E-07
9.9860,1.73990E-07
9.9870,1.73483E-07
9.9880,1.72978E-07
9.9890,1.72474E-07
9.9900,1.71972E-07
9.9910,1.71471E-07
9.9920,1.70972E-07
9.9930,1.70474E-07
9.9940,1.69978E-07
9.9950,1.69483E-07
9.9960,1.68989E-07
9.9970,1.68497E-07
9.9980,1.68007E-07
9.9990,1.67518E-07
10.0000,1.67030E-07
10.0010,1.66543E-07
10.0020,1.66059E-07
10.0030,1.65575E-07
10.0040,1.65093E-07
10.0050,1.64612E-07
10.0060,1.64133E-07
10.0070,1.63655E-07
10.0080,1.63178E-07
10.0090,1.62703E-07
10.0100,1.62230E-07
10.0110,1.61757E-07
10.0120,1.61286E-07
10.0130,1.60817E-07
10.0140,1.60348E-07
10.0150,1.59881E-07
10.0160,1.59416E-07
10.0170,1.58952E-07
10.0180,1.58489E-07
10.0190,1.58027E-07
10.0200,1.57567E-07
10.0210,1.57108E-07
10.0220,1.56651E-07
10.0230,1.56195E-07
10.0240,1.55740E-07
10.0250,1.55287E-07
10.0260,1.54834E-07
10.0270,1.54384E-07
10.0280,1.53934E-07
10.0290,1.53486E-07
10.0300,1.53039E-07
10.0310,1.52593E-07
10.0320,1.52149E-07
10.0330,1.51706E-07
10.0340,1.51264E-07
10.0350,1.50824E-07
10.0360,1.50385E-07
10.0370,1.49947E-07
10.0380,1.49510E-07
10.0390,1.49075E-07
10.0400,1.48641E-07
10.0410,1.48208E-07
10.0420,1.47776E-07
10.0430,1.47346E-07
10.0440,1.46917E-07
10.0450,1.46489E-07
10.0460,1.46063E-07
10.0470,1.45637E-07
10.0480,1.45213E-07
10.0490,1.44790E-07
10.0500,1.44369E-07
10.0510,1.43948E-07
10.0520,1.43529E-07
10.0530,1.43111E-07
10.0540,1.42695E-07
10.0550,1.42279E-07
10.0560,1.41865E-07
10.0570,1.41452E-07
10.0580,1.41040E-07
10.0590,1.40629E-07
10.0600,1.40220E-07
10.0610,1.39811E-07
10.0620,1.39404E-07
10.0630,1.38998E-07
10.0640,1.38594E-07
10.0650,1.38190E-07
10.0660,1.37788E-07
10.0670,1.37386E-07
10.0680,1.36986E-07
10.0690,1.36587E-07
10.0700,1.36190E-07
10.0710,1.35793E-07
10.0720,1.35398E-07
10.0730,1.35003E-07
10.0740,1.34610E-07
10.0750,1.34218E-07
10.0760,1.33827E-07
10.0770,1.33438E-07
10.0780,1.33049E-07
10.0790,1.32662E-07
10.0800,1.32276E-07
10.0810,1.31890E-07
10.0820,1.31506E-07
10.0830,1.31123E-07
10.0840,1.30742E-07
10.0850,1.30361E-07
10.0860,1.29981E-07
10.0870,1.29603E-07
10.0880,1.29225E-07
10.0890,1.28849E-07
10.0900,1.28474E-07
10.0910,1.28100E-07
10.0920,1.27727E-07
10.0930,1.27355E-07
10.0940,1.26984E-07
10.0950,1.26614E-07
10.0960,1.26245E-07
10.0970,1.25878E-07
10.0980,1.25511E-07
10.0990,1.25146E-07
10.1000,1.24781E-07
10.1010,1.24418E-07
10.1020,1.24056E-07
10.1030,1.23695E-07
10.1040,1.23334E-07
10.1050,1.22975E-07
10.1060,1.22617E-07
10.1070,1.22260E-07
10.1080,1.21904E-07
10.1090,1.21549E-07
10.1100,1.21195E-07
10.1110,1.20842E-07
10.1120,1.20490E-07
10.1130,1.20139E-07
10.1140,1.19790E-07
10.1150,1.19441E-07
10.1160,1.19093E-07
10.1170,1.18746E-07
10.1180,1.18400E-07
10.1190,1.18056E-07
10.1200,1.17712E-07
10.1210,1.17369E-07
10.1220,1.17027E-07
10.1230,1.16686E-07
10.1240,1.16347E-07
10.1250,1.16008E-07
10.1260,1.15670E-07
10.1270,1.15333E-07
10.1280,1.14997E-07
10.1290,1.14663E-07
10.1300,1.14329E-07
10.1310,1.13996E-07
10.1320,1.13664E-07
10.1330,1.13333E-07
10.1340,1.13003E-07
10.1350,1.12674E-07
10.1360,1.12346E-07
10.1370,1.12018E-07
10.1380,1.11692E-07
10.1390,1.11367E-07
10.1400,1.11043E-07
10.1410,1.10719E-07
10.1420,1.10397E-07
10.1430,1.10075E-07
10.1440,1.09755E-07
10.1450,1.09435E-07
10.1460,1.09117E-07
10.1470,1.08799E-07
10.1480,1.08482E-07
10.1490,1.08166E-07
10.1500,1.07851E-07
10.1510,1.07537E-07
10.1520,1.07224E-07
10.1530,1.06912E-07
10.1540,1.06600E-07
10.1550,1.06290E-07
10.1560,1.05980E-07
10.1570,1.05672E-07
10.1580,1.05364E-07
10.1590,1.05057E-07
10.1600,1.04751E-07
10.1610,1.04446E-07
10.1620,1.04142E-07
10.1630,1.03839E-07
10.1640,1.03536E-07
10.1650,1.03235E-07
10.1660,1.02934E-07
10.1670,1.02634E-07
10.1680,1.02336E-07
10.1690,1.02038E-07
10.1700,1.01740E-07
10.1710,1.01444E-07
10.1720,1.01149E-07
10.1730,1.00854E-07
10.1740,1.00561E-07
10.1750,1.00268E-07
10.1760,9.99757E-08
10.1770,9.96846E-08
10.1780,9.93943E-08
10.1790,9.91048E-08
10.1800,9.88162E-08
10.1810,9.85284E-08
10.1820,9.82415E-08
10.1830,9.79554E-08
10.1840,9.76702E-08
10.1850,9.73857E-08
10.1860,9.71021E-08
10.1870,9.68194E-08
10.1880,9.65374E-08
10.1890,9.62563E-08
10.1900,9.59760E-08
10.1910,9.56965E-08
10.1920,9.54178E-08
10.1930,9.51399E-08
10.1940,9.48629E-08
10.1950,9.45866E-08
10.1960,9.43112E-08
10.1970,9.40365E-08
10.1980,9.37627E-08
10.1990,9.34896E-08
10.2000,9.32174E-08
10.2010,9.29459E-08
10.2020,9.26752E-08
10.2030,9.24054E-08
10.2040,9.21363E-08
10.2050,9.18680E-08
10.2060,9.16004E-08
10.2070,9.13337E-08
10.2080,9.10677E-08
10.2090,9.08025E-08
10.2100,9.05380E-08
10.2110,9.02744E-08
10.2120,9.00115E-08
10.2130,8.97494E-08
10.2140,8.94880E-08
10.2150,8.92274E-08
10.2160,8.89675E-08
10.2170,8.87085E-08
10.2180,8.84501E-08
10.2190,8.81925E-08
10.2200,8.79357E-08
10.2210,8.76796E-08
10.2220,8.74243E-08
10.2230,8.71697E-08
10.2240,8.69158E-08
10.2250,8.66627E-08
10.2260,8.64103E-08
10.2270,8.61587E-08
10.2280,8.59078E-08
10.2290,8.56576E-08
10.2300,8.54082E-08
10.2310,8.51594E-08
10.2320,8.49114E-08
10.2330,8.46641E-08
10.2340,8.44176E-08
10.2350,8.41717E-08
10.2360,8.39266E-08
10.2370,8.36822E-08
10.2380,8.34385E-08
10.2390,8.31955E-08
10.2400,8.29532E-08
10.2410,8.27117E-08
10.2420,8.24708E-08
10.2430,8.22306E-08
10.2440,8.19911E-08
10.2450,8.17524E-08
10.2460,8.15143E-08
10.2470,8.12769E-08
10.2480,8.10402E-08
10.2490,8.08042E-08
10.2500,8.05689E-08
10.2510,8.03342E-08
10.2520,8.01003E-08
10.2530,7.98670E-08
10.2540,7.96344E-08
10.2550,7.94025E-08
10.2560,7.91713E-08
10.2570,7.89407E-08
10.2580,7.87108E-08
10.2590,7.84816E-08
10.2600,7.82530E-08
10.2610,7.80251E-08
10.2620,7.77979E-08
10.2630,7.75713E-08
10.2640,7.73454E-08
10.2650,7.71202E-08
10.2660,7.68956E-08
10.2670,7.66716E-08
10.2680,7.64483E-08
10.2690,7.62257E-08
10.2700,7.60037E-08
10.2710,7.57824E-08
10.2720,7.55617E-08
10.2730,7.53416E-08
10.2740,7.51222E-08
10.2750,7.49034E-08
10.2760,7.46853E-08
10.2770,7.44678E-08
10.2780,7.42509E-08
10.2790,7.40347E-08
10.2800,7.38191E-08
10.2810,7.36041E-08
10.2820,7.33897E-08
10.2830,7.31760E-08
10.2840,7.29629E-08
10.2850,7.27504E-08
10.2860,7.25385E-08
10.2870,7.23273E-08
10.2880,7.21166E-08
10.2890,7.19066E-08
10.2900,7.16972E-08
10.2910,7.14884E-08
10.2920,7.12802E-08
10.2930,7.10726E-08
10.2940,7.08656E-08
10.2950,7.06592E-08
10.2960,7.04534E-08
10.2970,7.02483E-08
10.2980,7.00437E-08
10.2990,6.98397E-08
10.3000,6.96363E-08
10.3010,6.94335E-08
10.3020,6.92313E-08
10.3030,6.90296E-08
10.3040,6.88286E-08
10.3050,6.86282E-08
10.3060,6.84283E-08
10.3070,6.82290E-08
10.3080,6.80303E-08
10.3090,6.78322E-08
10.3100,6.76346E-08
10.3110,6.74376E-08
10.3120,6.72412E-08
10.3130,6.70454E-08
10.3140,6.68502E-08
10.3150,6.66555E-08
10.3160,6.64613E-08
10.3170,6.62678E-08
10.3180,6.60748E-08
10.3190,6.58823E-08
10.3200,6.56905E-08
10.3210,6.54992E-08
10.3220,6.53084E-08
10.3230,6.51182E-08
10.3240,6.49286E-08
10.3250,6.47395E-08
10.3260,6.45509E-08
10.3270,6.43629E-08
10.3280,6.41755E-08
10.3290,6.39886E-08
10.3300,6.38022E-08
10.3310,6.36164E-08
10.3320,6.34311E-08
10.3330,6.32464E-08
10.3340,6.30622E-08
10.3350,6.28785E-08
10.3360,6.26954E-08
10.3370,6.25128E-08
10.3380,6.23307E-08
10.3390,6.21492E-08
10.3400,6.19682E-08
10.3410,6.17877E-08
10.3420,6.16078E-08
10.3430,6.14283E-08
10.3440,6.12494E-08
10.3450,6.10711E-08
10.3460,6.08932E-08
10.3470,6.07159E-08
10.3480,6.05390E-08
10.3490,6.03627E-08
10.3500,6.01869E-08
10.3510,6.00116E-08
10.3520,5.98368E-08
10.3530,5.96626E-08
10.3540,5.94888E-08
10.3550,5.93156E-08
10.3560,5.91428E-08
10.3570,5.89706E-08
10.3580,5.87988E-08
10.3590,5.86276E-08
10.3600,5.84568E-08
10.3610,5.82866E-08
10.3620,5.81168E-08
10.3630,5.79475E-08
10.3640,5.77788E-08
10.3650,5.76105E-08
10.3660,5.74427E-08
10.3670,5.72754E-08
10.3680,5.71086E-08
10.3690,5.69423E-08
10.3700,5.67764E-08
10.3710,5.66111E-08
10.3720,5.64462E-08
10.3730,5.62818E-08
10.3740,5.61179E-08
10.3750,5.59544E-08
10.3760,5.57915E-08
10.3770,5.56290E-08
10.3780,5.54670E-08
10.3790,5.53054E-08
10.3800,5.51444E-08
10.3810,5.49837E-08
10.3820,5.48236E-08
10.3830,5.46639E-08
10.3840,5.45047E-08
10.3850,5.43460E-08
10.3860,5.41877E-08
10.3870,5.40299E-08
10.3880,5.38725E-08
10.3890,5.37156E-08
10.3900,5.35592E-08
10.3910,5.34032E-08
10.3920,5.32476E-08
10.3930,5.30926E-08
10.3940,5.29379E-08
10.3950,5.27838E-08
10.3960,5.26300E-08
10.3970,5.24767E-08
10.3980,5.23239E-08
10.3990,5.21715E-08
10.4000,5.20196E-08
10.4010,5.18681E-08
10.4020,5.17170E-08
10.4030,5.15664E-08
10.4040,5.14162E-08
10.4050,5.12664E-08
10.4060,5.11171E-08
10.4070,5.09682E-08
10.4080,5.08198E-08
10.4090,5.06718E-08
10.4100,5.05242E-08
10.4110,5.03770E-08
10.4120,5.02303E-08
10.4130,5.00840E-08
10.4140,4.99381E-08
10.4150,4.97927E-08
10.4160,4.96477E-08
10.4170,4.95031E-08
10.4180,4.93589E-08
10.4190,4.92151E-08
10.4200,4.90718E-08
10.4210,4.89289E-08
10.4220,4.87864E-08
10.4230,4.86443E-08
10.4240,4.85026E-08
10.4250,4.83613E-08
10.4260,4.82205E-08
10.4270,4.80800E-08
10.4280,4.79400E-08
10.4290,4.78004E-08
10.4300,4.76612E-08
10.4310,4.75223E-08
10.4320,4.73839E-08
10.4330,4.72459E-08
10.4340,4.71083E-08
10.4350,4.69711E-08
10.4360,4.68343E-08
10.4370,4.66979E-08
10.4380,4.65619E-08
10.4390,4.64263E-08
10.4400,4.62911E-08
10.4410,4.61562E-08
10.4420,4.60218E-08
10.4430,4.58878E-08
10.4440,4.57541E-08
10.4450,4.56208E-08
10.4460,4.54880E-08
10.4470,4.53555E-08
10.4480,4.52234E-08
10.4490,4.50917E-08
10.4500,4.49603E-08
10.4510,4.48294E-08
10.4520,4.46988E-08
10.4530,4.45686E-08
10.4540,4.44388E-08
10.4550,4.43094E-08
10.4560,4.41803E-08
10.4570,4.40516E-08
10.4580,4.39233E-08
10.4590,4.37954E-08
10.4600,4.36679E-08
10.4610,4.35407E-08
10.4620,4.34139E-08
10.4630,4.32874E-08
10.4640,4.31613E-08
10.4650,4.30356E-08
10.4660,4.29103E-08
10.4670,4.27853E-08
10.4680,4.26607E-08
10.4690,4.25364E-08
10.4700,4.24125E-08
10.4710,4.22890E-08
10.4720,4.21658E-08
10.4730,4.20430E-08
10.4740,4.19206E-08
10.4750,4.17985E-08
10.4760,4.16767E-08
10.4770,4.15553E-08
10.4780,4.14343E-08
10.4790,4.13136E-08
10.4800,4.11933E-08
10.4810,4.10733E-08
10.4820,4.09537E-08
10.4830,4.08344E-08
10.4840,4.07155E-08
10.4850,4.05969E-08
10.4860,4.04786E-08
10.4870,4.03607E-08
10.4880,4.02432E-08
10.4890,4.01260E-08
10.4900,4.00091E-08
10.4910,3.98925E-08
10.4920,3.97764E-08
10.4930,3.96605E-08
10.4940,3.95450E-08
10.4950,3.94298E-08
10.4960,3.93150E-08
10.4970,3.92004E-08
10.4980,3.90863E-08
10.4990,3.89724E-08
10.5000,3.88589E-08
10.5010,3.87457E-08
10.5020,3.86329E-08
10.5030,3.85204E-08
10.5040,3.84082E-08
10.5050,3.82963E-08
10.5060,3.81847E-08
10.5070,3.80735E-08
10.5080,3.79626E-08
10.5090,3.78521E-08
10.5100,3.77418E-08
10.5110,3.76319E-08
10.5120,3.75223E-08
10.5130,3.74130E-08
10.5140,3.73040E-08
10.5150,3.71954E-08
10.5160,3.70870E-08
10.5170,3.69790E-08
10.5180,3.68713E-08
10.5190,3.67639E-08
10.5200,3.66568E-08
10.5210,3.65500E-08
10.5220,3.64436E-08
10.5230,3.63374E-08
10.5240,3.62316E-08
10.5250,3.61261E-08
10.5260,3.60208E-08
10.5270,3.59159E-08
10.5280,3.58113E-08
10.5290,3.57070E-08
10.5300,3.56030E-08
10.5310,3.54993E-08
10.5320,3.53959E-08
10.5330,3.52928E-08
10.5340,3.51900E-08
10.5350,3.50875E-08
10.5360,3.49853E-08
10.5370,3.48834E-08
10.5380,3.47818E-08
10.5390,3.46805E-08
10.5400,3.45795E-08
10.5410,3.44788E-08
10.5420,3.43783E-08
10.5430,3.42782E-08
10.5440,3.41784E-08
10.5450,3.40788E-08
10.5460,3.39795E-08
10.5470,3.38806E-08
10.5480,3.37819E-08
10.5490,3.36835E-08
10.5500,3.35854E-08
10.5510,3.34875E-08
10.5520,3.33900E-08
10.5530,3.32928E-08
10.5540,3.31958E-08
10.5550,3.30991E-08
10.5560,3.30027E-08
10.5570,3.29066E-08
10.5580,3.28107E-08
10.5590,3.27151E-08
10.5600,3.26198E-08
10.5610,3.25248E-08
10.5620,3.24301E-08
10.5630,3.23356E-08
10.5640,3.22414E-08
10.5650,3.21475E-08
10.5660,3.20539E-08
10.5670,3.19605E-08
10.5680,3.18674E-08
10.5690,3.17746E-08
10.5700,3.16821E-08
10.5710,3.15898E-08
10.5720,3.14978E-08
10.5730,3.14060E-08
10.5740,3.13146E-08
10.5750,3.12233E-08
10.5760,3.11324E-08
10.5770,3.10417E-08
10.5780,3.09513E-08
10.5790,3.08611E-08
10.5800,3.07712E-08
10.5810,3.06816E-08
10.5820,3.05923E-08
10.5830,3.05031E-08
10.5840,3.04143E-08
10.5850,3.03257E-08
10.5860,3.02374E-08
10.5870,3.01493E-08
10.5880,3.00615E-08
10.5890,2.99739E-08
10.5900,2.98866E-08
10.5910,2.97996E-08
10.5920,2.97128E-08
10.5930,2.96262E-08
10.5940,2.95399E-08
10.5950,2.94539E-08
10.5960,2.93681E-08
10.5970,2.92825E-08
10.5980,2.91972E-08
10.5990,2.91122E-08
10.6000,2.90274E-08
10.6010,2.89428E-08
10.6020,2.88585E-08
10.6030,2.87745E-08
10.6040,2.86907E-08
10.6050,2.86071E-08
10.6060,2.85238E-08
10.6070,2.84407E-08
10.6080,2.83578E-08
10.6090,2.82752E-08
10.6100,2.81929E-08
10.6110,2.81108E-08
10.6120,2.80289E-08
10.6130,2.79472E-08
10.6140,2.78658E-08
10.6150,2.77847E-08
10.6160,2.77037E-08
10.6170,2.76230E-08
10.6180,2.75426E-08
10.6190,2.74624E-08
10.6200,2.73824E-08
10.6210,2.73026E-08
10.6220,2.72231E-08
10.6230,2.71438E-08
10.6240,2.70647E-08
10.6250,2.69859E-08
10.6260,2.69073E-08
10.6270,2.68289E-08
10.6280,2.67507E-08
10.6290,2.66728E-08
10.6300,2.65951E-08
10.6310,2.65177E-08
10.6320,2.64404E-08
10.6330,2.63634E-08
10.6340,2.62866E-08
10.6350,2.62100E-08
10.6360,2.61337E-08
10.6370,2.60576E-08
10.6380,2.59817E-08
10.6390,2.59060E-08
10.6400,2.58305E-08
10.6410,2.57553E-08
10.6420,2.56803E-08
10.6430,2.56055E-08
10.6440,2.55309E-08
10.6450,2.54565E-08
10.6460,2.53824E-08
10.6470,2.53084E-08
10.6480,2.52347E-08
10.6490,2.51612E-08
10.6500,2.50879E-08
10.6510,2.50148E-08
10.6520,2.49420E-08
10.6530,2.48693E-08
10.6540,2.47969E-08
10.6550,2.47246E-08
10.6560,2.46526E-08
10.6570,2.45808E-08
10.6580,2.45092E-08
10.6590,2.44378E-08
10.6600,2.43666E-08
10.6610,2.42957E-08
10.6620,2.42249E-08
10.6630,2.41543E-08
10.6640,2.40840E-08
10.6650,2.40138E-08
10.6660,2.39439E-08
10.6670,2.38741E-08
10.6680,2.38046E-08
10.6690,2.37352E-08
10.6700,2.36661E-08
10.6710,2.35972E-08
10.6720,2.35284E-08
10.6730,2.34599E-08
10.6740,2.33916E-08
10.6750,2.33234E-08
10.6760,2.32555E-08
10.6770,2.31877E-08
10.6780,2.31202E-08
10.6790,2.30529E-08
10.6800,2.29857E-08
10.6810,2.29187E-08
10.6820,2.28520E-08
10.6830,2.27854E-08
10.6840,2.27190E-08
10.6850,2.26529E-08
10.6860,2.25869E-08
10.6870,2.25211E-08
10.6880,2.24555E-08
10.6890,2.23901E-08
10.6900,2.23249E-08
10.6910,2.22598E-08
10.6920,2.21950E-08
10.6930,2.21303E-08
10.6940,2.20659E-08
10.6950,2.20016E-08
10.6960,2.19375E-08
10.6970,2.18736E-08
10.6980,2.18099E-08
10.6990,2.17464E-08
10.7000,2.16830E-08
10.7010,2.16198E-08
10.7020,2.15569E-08
10.7030,2.14941E-08
10.7040,2.14315E-08
10.7050,2.13690E-08
10.7060,2.13068E-08
10.7070,2.12447E-08
10.7080,2.11828E-08
10.7090,2.11211E-08
10.7100,2.10596E-08
10.7110,2.09983E-08
10.7120,2.09371E-08
10.7130,2.08761E-08
10.7140,2.08153E-08
10.7150,2.07547E-08
10.7160,2.06942E-08
10.7170,2.06339E-08
10.7180,2.05738E-08
10.7190,2.05139E-08
10.7200,2.04541E-08
10.7210,2.03946E-08
10.7220,2.03351E-08
10.7230,2.02759E-08
10.7240,2.02168E-08
10.7250,2.01580E-08
10.7260,2.00992E-08
10.7270,2.00407E-08
10.7280,1.99823E-08
10.7290,1.99241E-08
10.7300,1.98661E-08
10.7310,1.98082E-08
10.7320,1.97505E-08
10.7330,1.96930E-08
10.7340,1.96356E-08
10.7350,1.95784E-08
10.7360,1.95214E-08
10.7370,1.94645E-08
10.7380,1.94078E-08
10.7390,1.93513E-08
10.7400,1.92949E-08
10.7410,1.92387E-08
10.7420,1.91827E-08
10.7430,1.91268E-08
10.7440,1.90711E-08
10.7450,1.90155E-08
10.7460,1.89601E-08
10.7470,1.89049E-08
10.7480,1.88498E-08
10.7490,1.87949E-08
10.7500,1.87402E-08
10.7510,1.86856E-08
10.7520,1.86311E-08
10.7530,1.85769E-08
10.7540,1.85227E-08
10.7550,1.84688E-08
10.7560,1.84150E-08
10.7570,1.83613E-08
10.7580,1.83079E-08
10.7590,1.82545E-08
10.7600,1.82014E-08
10.7610,1.81483E-08
10.7620,1.80955E-08
10.7630,1.80428E-08
10.7640,1.79902E-08
10.7650,1.79378E-08
10.7660,1.78855E-08
10.7670,1.78334E-08
10.7680,1.77815E-08
10.7690,1.77297E-08
10.7700,1.76780E-08
10.7710,1.76265E-08
10.7720,1.75752E-08
10.7730,1.75240E-08
10.7740,1.74730E-08
10.7750,1.74221E-08
10.7760,1.73713E-08
10.7770,1.73207E-08
10.7780,1.72702E-08
10.7790,1.72199E-08
10.7800,1.71698E-08
10.7810,1.71198E-08
10.7820,1.70699E-08
10.7830,1.70202E-08
10.7840,1.69706E-08
10.7850,1.69212E-08
10.7860,1.68719E-08
10.7870,1.68227E-08
10.7880,1.67737E-08
10.7890,1.67248E-08
10.7900,1.66761E-08
10.7910,1.66275E-08
10.7920,1.65791E-08
10.7930,1.65308E-08
10.7940,1.64827E-08
10.7950,1.64346E-08
10.7960,1.63868E-08
10.7970,1.63390E-08
10.7980,1.62914E-08
10.7990,1.62440E-08
10.8000,1.61967E-08
10.8010,1.61495E-08
10.8020,1.61024E-08
10.8030,1.60555E-08
10.8040,1.60088E-08
10.8050,1.59621E-08
10.8060,1.59156E-08
10.8070,1.58693E-08
10.8080,1.58230E-08
10.8090,1.57769E-08
10.8100,1.57310E-08
10.8110,1.56852E-08
10.8120,1.56395E-08
10.8130,1.55939E-08
10.8140,1.55485E-08
10.8150,1.55032E-08
10.8160,1.54580E-08
10.8170,1.54130E-08
10.8180,1.53681E-08
10.8190,1.53233E-08
10.8200,1.52787E-08
10.8210,1.52342E-08
10.8220,1.51898E-08
10.8230,1.51455E-08
10.8240,1.51014E-08
10.8250,1.50574E-08
10.8260,1.50136E-08
10.8270,1.49698E-08
10.8280,1.49262E-08
10.8290,1.48827E-08
10.8300,1.48394E-08
10.8310,1.47962E-08
10.8320,1.47531E-08
10.8330,1.47101E-08
10.8340,1.46672E-08
10.8350,1.46245E-08
10.8360,1.45819E-08
10.8370,1.45394E-08
10.8380,1.44971E-08
10.8390,1.44548E-08
10.8400,1.44127E-08
10.8410,1.43707E-08
10.8420,1.43289E-08
10.8430,1.42871E-08
10.8440,1.42455E-08
10.8450,1.42040E-08
10.8460,1.41626E-08
10.8470,1.41214E-08
10.8480,1.40803E-08
10.8490,1.40392E-08
10.8500,1.39983E-08
10.8510,1.39576E-08
10.8520,1.39169E-08
10.8530,1.38764E-08
10.8540,1.38359E-08
10.8550,1.37956E-08
10.8560,1.37554E-08
10.8570,1.37154E-08
10.8580,1.36754E-08
10.8590,1.36356E-08
10.8600,1.35959E-08
10.8610,1.35562E-08
10.8620,1.35168E-08
10.8630,1.34774E-08
10.8640,1.34381E-08
10.8650,1.33990E-08
10.8660,1.33599E-08
10.8670,1.33210E-08
10.8680,1.32822E-08
10.8690,1.32435E-08
10.8700,1.32049E-08
10.8710,1.31665E-08
10.8720,1.31281E-08
10.8730,1.30899E-08
10.8740,1.30517E-08
10.8750,1.30137E-08
10.8760,1.29758E-08
10.8770,1.29380E-08
10.8780,1.29003E-08
10.8790,1.28627E-08
10.8800,1.28253E-08
10.8810,1.27879E-08
10.8820,1.27507E-08
10.8830,1.27135E-08
10.8840,1.26765E-08
10.8850,1.26395E-08
10.8860,1.26027E-08
10.8870,1.25660E-08
10.8880,1.25294E-08
10.8890,1.24929E-08
10.8900,1.24565E-08
10.8910,1.24202E-08
10.8920,1.23840E-08
10.8930,1.23480E-08
10.8940,1.23120E-08
10.8950,1.22761E-08
10.8960,1.22404E-08
10.8970,1.22047E-08
10.8980,1.21691E-08
10.8990,1.21337E-08
10.9000,1.20983E-08
10.9010,1.20631E-08
10.9020,1.20280E-08
10.9030,1.19929E-08
10.9040,1.19580E-08
10.9050,1.19231E-08
10.9060,1.18884E-08
10.9070,1.18538E-08
10.9080,1.18193E-08
10.9090,1.17848E-08
10.9100,1.17505E-08
10.9110,1.17163E-08
10.9120,1.16821E-08
10.9130,1.16481E-08
10.9140,1.16142E-08
10.9150,1.15803E-08
10.9160,1.15466E-08
10.9170,1.15130E-08
10.9180,1.14794E-08
10.9190,1.14460E-08
10.9200,1.14126E-08
10.9210,1.13794E-08
10.9220,1.13462E-08
10.9230,1.13132E-08
10.9240,1.12802E-08
10.9250,1.12474E-08
10.9260,1.12146E-08
10.9270,1.11819E-08
10.9280,1.11493E-08
10.9290,1.11169E-08
10.9300,1.10845E-08
10.9310,1.10522E-08
10.9320,1.10200E-08
10.9330,1.09879E-08
10.9340,1.09559E-08
10.9350,1.09240E-08
10.9360,1.08921E-08
10.9370,1.08604E-08
10.9380,1.08288E-08
10.9390,1.07972E-08
10.9400,1.07658E-08
10.9410,1.07344E-08
10.9420,1.07031E-08
10.9430,1.06720E-08
10.9440,1.06409E-08
10.9450,1.06099E-08
10.9460,1.05790E-08
10.9470,1.05481E-08
10.9480,1.05174E-08
10.9490,1.04868E-08
10.9500,1.04562E-08
10.9510,1.04258E-08
10.9520,1.03954E-08
10.9530,1.03651E-08
10.9540,1.03349E-08
10.9550,1.03048E-08
10.9560,1.02748E-08
10.9570,1.02448E-08
10.9580,1.02150E-08
10.9590,1.01852E-08
10.9600,1.01556E-08
10.9610,1.01260E-08
10.9620,1.00965E-08
10.9630,1.00671E-08
10.9640,1.00377E-08
10.9650,1.00085E-08
10.9660,9.97934E-09
10.9670,9.95027E-09
10.9680,9.92128E-09
10.9690,9.89238E-09
10.9700,9.86356E-09
10.9710,9.83482E-09
10.9720,9.80617E-09
10.9730,9.77761E-09
10.9740,9.74912E-09
10.9750,9.72072E-09
10.9760,9.69240E-09
10.9770,9.66416E-09
10.9780,9.63601E-09
10.9790,9.60794E-09
10.9800,9.57995E-09
10.9810,9.55204E-09
10.9820,9.52421E-09
10.9830,9.49647E-09
10.9840,9.46880E-09
10.9850,9.44121E-09
10.9860,9.41371E-09
10.9870,9.38629E-09
10.9880,9.35894E-09
10.9890,9.33168E-09
10.9900,9.30449E-09
10.9910,9.27738E-09
10.9920,9.25036E-09
10.9930,9.22341E-09
10.9940,9.19654E-09
10.9950,9.16975E-09
10.9960,9.14303E-09
10.9970,9.11640E-09
10.9980,9.08984E-09
10.9990,9.06336E-09
11.0000,9.03695E-09
11.0010,9.01062E-09
11.0020,8.98437E-09
11.0030,8.95820E-09
11.0040,8.93210E-09
11.0050,8.90608E-09
11.0060,8.88013E-09
11.0070,8.85426E-09
11.0080,8.82847E-09
11.0090,8.80275E-09
11.0100,8.77710E-09
11.0110,8.75153E-09
11.0120,8.72604E-09
11.0130,8.70062E-09
11.0140,8.67527E-09
11.0150,8.65000E-09
11.0160,8.62480E-09
11.0170,8.59967E-09
11.0180,8.57462E-09
11.0190,8.54964E-09
11.0200,8.52473E-09
11.0210,8.49989E-09
11.0220,8.47513E-09
11.0230,8.45044E-09
11.0240,8.42582E-09
11.0250,8.40128E-09
11.0260,8.37680E-09
11.0270,8.35240E-09
11.0280,8.32806E-09
11.0290,8.30380E-09
11.0300,8.27961E-09
11.0310,8.25549E-09
11.0320,8.23144E-09
11.0330,8.20746E-09
11.0340,8.18355E-09
11.0350,8.15970E-09
11.0360,8.13593E-09
11.0370,8.11223E-09
11.0380,8.08860E-09
11.0390,8.06503E-09
11.0400,8.04154E-09
11.0410,8.01811E-09
11.0420,7.99475E-09
11.0430,7.97146E-09
11.0440,7.94823E-09
11.0450,7.92508E-09
11.0460,7.90199E-09
11.0470,7.87897E-09
11.0480,7.85602E-09
11.0490,7.83313E-09
11.0500,7.81031E-09
11.0510,7.78755E-09
11.0520,7.76487E-09
11.0530,7.74225E-09
11.0540,7.71969E-09
11.0550,7.69720E-09
11.0560,7.67478E-09
11.0570,7.65242E-09
11.0580,7.63012E-09
11.0590,7.60789E-09
11.0600,7.58573E-09
11.0610,7.56363E-09
11.0620,7.54159E-09
11.0630,7.51962E-09
11.0640,7.49772E-09
11.0650,7.47587E-09
11.0660,7.45409E-09
11.0670,7.43238E-09
11.0680,7.41072E-09
11.0690,7.38913E-09
11.0700,7.36761E-09
11.0710,7.34614E-09
11.0720,7.32474E-09
11.0730,7.30340E-09
11.0740,7.28212E-09
11.0750,7.26091E-09
11.0760,7.23975E-09
11.0770,7.21866E-09
11.0780,7.19763E-09
11.0790,7.17666E-09
11.0800,7.15575E-09
11.0810,7.13491E-09
11.0820,7.11412E-09
11.0830,7.09339E-09
11.0840,7.07273E-09
11.0850,7.05212E-09
11.0860,7.03158E-09
11.0870,7.01109E-09
11.0880,6.99067E-09
11.0890,6.97030E-09
11.0900,6.94999E-09
11.0910,6.92975E-09
11.0920,6.90956E-09
11.0930,6.88943E-09
11.0940,6.86936E-09
11.0950,6.84934E-09
11.0960,6.82939E-09
11.0970,6.80949E-09
11.0980,6.78965E-09
11.0990,6.76987E-09
11.1000,6.75015E-09
11.1010,6.73048E-09
11.1020,6.71087E-09
11.1030,6.69132E-09
11.1040,6.67183E-09
11.1050,6.65239E-09
11.1060,6.63301E-09
11.1070,6.61369E-09
11.1080,6.59442E-09
11.1090,6.57521E-09
11.1100,6.55605E-09
11.1110,6.53695E-09
11.1120,6.51790E-09
11.1130,6.49892E-09
11.1140,6.47998E-09
11.1150,6.46110E-09
11.1160,6.44228E-09
11.1170,6.42351E-09
11.1180,6.40480E-09
11.1190,6.38614E-09
11.1200,6.36753E-09
11.1210,6.34898E-09
11.1220,6.33048E-09
11.1230,6.31204E-09
11.1240,6.29365E-09
11.1250,6.27532E-09
11.1260,6.25703E-09
11.1270,6.23880E-09
11.1280,6.22063E-09
11.1290,6.20250E-09
11.1300,6.18443E-09
11.1310,6.16642E-09
11.1320,6.14845E-09
11.1330,6.13054E-09
11.1340,6.11268E-09
11.1350,6.09487E-09
11.1360,6.07711E-09
11.1370,6.05941E-09
11.1380,6.04175E-09
11.1390,6.02415E-09
11.1400,6.00660E-09
11.1410,5.98910E-09
11.1420,5.97165E-09
11.1430,5.95425E-09
11.1440,5.93691E-09
11.1450,5.91961E-09
11.1460,5.90236E-09
11.1470,5.88517E-09
11.1480,5.86802E-09
11.1490,5.85093E-09
11.1500,5.83388E-09
11.1510,5.81688E-09
11.1520,5.79994E-09
11.1530,5.78304E-09
11.1540,5.76619E-09
11.1550,5.74939E-09
11.1560,5.73264E-09
11.1570,5.71594E-09
11.1580,5.69929E-09
11.1590,5.68268E-09
11.1600,5.66613E-09
11.1610,5.64962E-09
11.1620,5.63316E-09
11.1630,5.61675E-09
11.1640,5.60038E-09
11.1650,5.58407E-09
11.1660,5.56780E-09
11.1670,5.55158E-09
11.1680,5.53540E-09
11.1690,5.51927E-09
11.1700,5.50319E-09
11.1710,5.48716E-09
11.1720,5.47117E-09
11.1730,5.45523E-09
11.1740,5.43934E-09
11.1750,5.42349E-09
11.1760,5.40769E-09
11.1770,5.39194E-09
11.1780,5.37623E-09
11.1790,5.36057E-09
11.1800,5.34495E-09
11.1810,5.32938E-09
11.1820,5.31385E-09
11.1830,5.29837E-09
11.1840,5.28293E-09
11.1850,5.26754E-09
11.1860,5.25219E-09
11.1870,5.23689E-09
11.1880,5.22163E-09
11.1890,5.20642E-09
11.1900,5.19125E-09
11.1910,5.17613E-09
11.1920,5.16105E-09
11.1930,5.14601E-09
11.1940,5.13102E-09
11.1950,5.11607E-09
11.1960,5.10116E-09
11.1970,5.08630E-09
11.1980,5.07148E-09
11.1990,5.05671E-09
11.2000,5.04197E-09
11.2010,5.02728E-09
11.2020,5.01264E-09
11.2030,4.99803E-09
11.2040,4.98347E-09
11.2050,4.96895E-09
11.2060,4.95448E-09
11.2070,4.94004E-09
11.2080,4.92565E-09
11.2090,4.91130E-09
11.2100,4.89699E-09
11.2110,4.88272E-09
11.2120,4.86850E-09
11.2130,4.85431E-09
11.2140,4.84017E-09
11.2150,4.82607E-09
11.2160,4.81201E-09
11.2170,4.79799E-09
11.2180,4.78401E-09
11.2190,4.77007E-09
11.2200,4.75617E-09
11.2210,4.74232E-09
11.2220,4.72850E-09
11.2230,4.71472E-09
11.2240,4.70099E-09
11.2250,4.68729E-09
11.2260,4.67363E-09
11.2270,4.66002E-09
11.2280,4.64644E-09
11.2290,4.63290E-09
11.2300,4.61940E-09
11.2310,4.60595E-09
11.2320,4.59253E-09
11.2330,4.57915E-09
11.2340,4.56581E-09
11.2350,4.55250E-09
11.2360,4.53924E-09
11.2370,4.52601E-09
11.2380,4.51283E-09
11.2390,4.49968E-09
11.2400,4.48657E-09
11.2410,4.47350E-09
11.2420,4.46046E-09
11.2430,4.44747E-09
11.2440,4.43451E-09
11.2450,4.42159E-09
11.2460,4.40871E-09
11.2470,4.39586E-09
11.2480,4.38306E-09
11.2490,4.37029E-09
11.2500,4.35755E-09
11.2510,4.34486E-09
11.2520,4.33220E-09
11.2530,4.31958E-09
11.2540,4.30699E-09
11.2550,4.29444E-09
11.2560,4.28193E-09
11.2570,4.26946E-09
11.2580,4.25702E-09
11.2590,4.24461E-09
11.2600,4.23225E-09
11.2610,4.21992E-09
11.2620,4.20762E-09
11.2630,4.19536E-09
11.2640,4.18314E-09
11.2650,4.17095E-09
11.2660,4.15880E-09
11.2670,4.14668E-09
11.2680,4.13460E-09
11.2690,4.12256E-09
11.2700,4.11054E-09
11.2710,4.09857E-09
11.2720,4.08663E-09
11.2730,4.07472E-09
11.2740,4.06285E-09
11.2750,4.05101E-09
11.2760,4.03921E-09
11.2770,4.02744E-09
11.2780,4.01571E-09
11.2790,4.00401E-09
11.2800,3.99234E-09
11.2810,3.98071E-09
11.2820,3.96911E-09
11.2830,3.95755E-09
11.2840,3.94602E-09
11.2850,3.93452E-09
11.2860,3.92306E-09
11.2870,3.91163E-09
11.2880,3.90023E-09
11.2890,3.88887E-09
11.2900,3.87754E-09
11.2910,3.86624E-09
11.2920,3.85497E-09
11.2930,3.84374E-09
11.2940,3.83254E-09
11.2950,3.82138E-09
11.2960,3.81024E-09
11.2970,3.79914E-09
11.2980,3.78807E-09
11.2990,3.77704E-09
11.3000,3.76603E-09
11.3010,3.75506E-09
11.3020,3.74412E-09
11.3030,3.73321E-09
11.3040,3.72233E-09
11.3050,3.71149E-09
11.3060,3.70067E-09
11.3070,3.68989E-09
11.3080,3.67914E-09
11.3090,3.66842E-09
11.3100,3.65773E-09
11.3110,3.64708E-09
11.3120,3.63645E-09
11.3130,3.62586E-09
11.3140,3.61529E-09
11.3150,3.60476E-09
11.3160,3.59426E-09
11.3170,3.58378E-09
11.3180,3.57334E-09
11.3190,3.56293E-09
11.3200,3.55255E-09
11.3210,3.54220E-09
11.3220,3.53188E-09
11.3230,3.52159E-09
11.3240,3.51133E-09
11.3250,3.50110E-09
11.3260,3.49090E-09
11.3270,3.48073E-09
11.3280,3.47058E-09
11.3290,3.46047E-09
11.3300,3.45039E-09
11.3310,3.44034E-09
11.3320,3.43031E-09
11.3330,3.42032E-09
11.3340,3.41035E-09
11.3350,3.40042E-09
11.3360,3.39051E-09
11.3370,3.38063E-09
11.3380,3.37078E-09
11.3390,3.36096E-09
11.3400,3.35117E-09
11.3410,3.34141E-09
11.3420,3.33167E-09
11.3430,3.32196E-09
11.3440,3.31228E-09
11.3450,3.30263E-09
11.3460,3.29301E-09
11.3470,3.28342E-09
11.3480,3.27385E-09
11.3490,3.26431E-09
11.3500,3.25480E-09
11.3510,3.24532E-09
11.3520,3.23586E-09
11.3530,3.22643E-09
11.3540,3.21703E-09
11.3550,3.20766E-09
11.3560,3.19831E-09
11.3570,3.18900E-09
11.3580,3.17970E-09
11.3590,3.17044E-09
11.3600,3.16120E-09
11.3610,3.15199E-09
11.3620,3.14281E-09
11.3630,3.13365E-09
11.3640,3.12452E-09
11.3650,3.11542E-09
11.3660,3.10634E-09
11.3670,3.09729E-09
11.3680,3.08827E-09
11.3690,3.07927E-09
11.3700,3.07030E-09
11.3710,3.06135E-09
11.3720,3.05243E-09
11.3730,3.04354E-09
11.3740,3.03467E-09
11.3750,3.02583E-09
11.3760,3.01701E-09
11.3770,3.00822E-09
11.3780,2.99946E-09
11.3790,2.99072E-09
11.3800,2.98200E-09
11.3810,2.97331E-09
11.3820,2.96465E-09
11.3830,2.95601E-09
11.3840,2.94740E-09
11.3850,2.93881E-09
11.3860,2.93025E-09
11.3870,2.92171E-09
11.3880,2.91320E-09
11.3890,2.90471E-09
11.3900,2.89625E-09
11.3910,2.88781E-09
11.3920,2.87940E-09
11.3930,2.87101E-09
11.3940,2.86264E-09
11.3950,2.85430E-09
11.3960,2.84599E-09
11.3970,2.83769E-09
11.3980,2.82943E-09
11.3990,2.82118E-09
11.4000,2.81296E-09
11.4010,2.80477E-09
11.4020,2.79659E-09
11.4030,2.78845E-09
11.4040,2.78032E-09
11.4050,2.77222E-09
11.4060,2.76414E-09
11.4070,2.75609E-09
11.4080,2.74806E-09
11.4090,2.74005E-09
11.4100,2.73207E-09
11.4110,2.72411E-09
11.4120,2.71617E-09
11.4130,2.70826E-09
11.4140,2.70037E-09
11.4150,2.69250E-09
11.4160,2.68465E-09
11.4170,2.67683E-09
11.4180,2.66903E-09
11.4190,2.66126E-09
11.4200,2.65350E-09
11.4210,2.64577E-09
11.4220,2.63806E-09
11.4230,2.63038E-09
11.4240,2.62271E-09
11.4250,2.61507E-09
11.4260,2.60745E-09
11.4270,2.59985E-09
11.4280,2.59228E-09
11.4290,2.58472E-09
11.4300,2.57719E-09
11.4310,2.56968E-09
11.4320,2.56220E-09
11.4330,2.55473E-09
11.4340,2.54729E-09
11.4350,2.53987E-09
11.4360,2.53247E-09
11.4370,2.52509E-09
11.4380,2.51773E-09
11.4390,2.51039E-09
11.4400,2.50308E-09
11.4410,2.49579E-09
11.4420,2.48852E-09
11.4430,2.48126E-09
11.4440,2.47404E-09
11.4450,2.46683E-09
11.4460,2.45964E-09
11.4470,2.45247E-09
11.4480,2.44533E-09
11.4490,2.43820E-09
11.4500,2.43110E-09
11.4510,2.42401E-09
11.4520,2.41695E-09
11.4530,2.40991E-09
11.4540,2.40289E-09
11.4550,2.39589E-09
11.4560,2.38891E-09
11.4570,2.38195E-09
11.4580,2.37501E-09
11.4590,2.36809E-09
11.4600,2.36119E-09
11.4610,2.35431E-09
11.4620,2.34745E-09
11.4630,2.34061E-09
11.4640,2.33379E-09
11.4650,2.32699E-09
11.4660,2.32021E-09
11.4670,2.31345E-09
11.4680,2.30671E-09
11.4690,2.29998E-09
11.4700,2.29328E-09
11.4710,2.28660E-09
11.4720,2.27994E-09
11.4730,2.27330E-09
11.4740,2.26667E-09
11.4750,2.26007E-09
11.4760,2.25348E-09
11.4770,2.24692E-09
11.4780,2.24037E-09
11.4790,2.23384E-09
11.4800,2.22733E-09
11.4810,2.22084E-09
11.4820,2.21437E-09
11.4830,2.20792E-09
11.4840,2.20149E-09
11.4850,2.19507E-09
11.4860,2.18868E-09
11.4870,2.18230E-09
11.4880,2.17594E-09
11.4890,2.16960E-09
11.4900,2.16328E-09
11.4910,2.15698E-09
11.4920,2.15069E-09
11.4930,2.14443E-09
11.4940,2.13818E-09
11.4950,2.13195E-09
11.4960,2.12574E-09
11.4970,2.11954E-09
11.4980,2.11337E-09
11.4990,2.10721E-09
11.5000,2.10107E-09
11.5010,2.09495E-09
11.5020,2.08884E-09
11.5030,2.08276E-09
11.5040,2.07669E-09
11.5050,2.07064E-09
11.5060,2.06460E-09
11.5070,2.05859E-09
11.5080,2.05259E-09
11.5090,2.04661E-09
11.5100,2.04065E-09
11.5110,2.03470E-09
11.5120,2.02877E-09
11.5130,2.02286E-09
11.5140,2.01697E-09
11.5150,2.01109E-09
11.5160,2.00523E-09
11.5170,1.99939E-09
11.5180,1.99356E-09
11.5190,1.98775E-09
11.5200,1.98196E-09
11.5210,1.97619E-09
11.5220,1.97043E-09
11.5230,1.96469E-09
11.5240,1.95896E-09
11.5250,1.95325E-09
11.5260,1.94756E-09
11.5270,1.94189E-09
11.5280,1.93623E-09
11.5290,1.93059E-09
11.5300,1.92496E-09
11.5310,1.91936E-09
11.5320,1.91376E-09
11.5330,1.90819E-09
11.5340,1.90263E-09
11.5350,1.89708E-09
11.5360,1.89156E-09
11.5370,1.88604E-09
11.5380,1.88055E-09
11.5390,1.87507E-09
11.5400,1.86961E-09
11.5410,1.86416E-09
11.5420,1.85873E-09
11.5430,1.85331E-09
11.5440,1.84791E-09
11.5450,1.84253E-09
11.5460,1.83716E-09
11.5470,1.83180E-09
11.5480,1.82647E-09
11.5490,1.82115E-09
11.5500,1.81584E-09
11.5510,1.81055E-09
11.5520,1.80527E-09
11.5530,1.80001E-09
11.5540,1.79477E-09
11.5550,1.78954E-09
11.5560,1.78432E-09
11.5570,1.77912E-09
11.5580,1.77394E-09
11.5590,1.76877E-09
11.5600,1.76362E-09
11.5610,1.75848E-09
11.5620,1.75336E-09
11.5630,1.74825E-09
11.5640,1.74315E-09
11.5650,1.73807E-09
11.5660,1.73301E-09
11.5670,1.72796E-09
11.5680,1.72293E-09
11.5690,1.71791E-09
11.5700,1.71290E-09
11.5710,1.70791E-09
11.5720,1.70293E-09
11.5730,1.69797E-09
11.5740,1.69302E-09
11.5750,1.68809E-09
11.5760,1.68317E-09
11.5770,1.67827E-09
11.5780,1.67338E-09
11.5790,1.66850E-09
11.5800,1.66364E-09
11.5810,1.65879E-09
11.5820,1.65396E-09
11.5830,1.64914E-09
11.5840,1.64433E-09
11.5850,1.63954E-09
11.5860,1.63477E-09
11.5870,1.63000E-09
11.5880,1.62525E-09
11.5890,1.62052E-09
11.5900,1.61580E-09
11.5910,1.61109E-09
11.5920,1.60639E-09
11.5930,1.60171E-09
11.5940,1.59705E-09
11.5950,1.59239E-09
11.5960,1.58775E-09
11.5970,1.58313E-09
11.5980,1.57851E-09
11.5990,1.57391E-09
11.6000,1.56933E-09
11.6010,1.56475E-09
11.6020,1.56020E-09
11.6030,1.55565E-09
11.6040,1.55112E-09
11.6050,1.54660E-09
11.6060,1.54209E-09
11.6070,1.53760E-09
11.6080,1.53312E-09
11.6090,1.52865E-09
11.6100,1.52420E-09
11.6110,1.51975E-09
11.6120,1.51533E-09
11.6130,1.51091E-09
11.6140,1.50651E-09
11.6150,1.50212E-09
11.6160,1.49774E-09
11.6170,1.49338E-09
11.6180,1.48903E-09
11.6190,1.48469E-09
11.6200,1.48036E-09
11.6210,1.47605E-09
11.6220,1.47175E-09
11.6230,1.46746E-09
11.6240,1.46318E-09
11.6250,1.45892E-09
11.6260,1.45467E-09
11.6270,1.45043E-09
11.6280,1.44620E-09
11.6290,1.44199E-09
11.6300,1.43779E-09
11.6310,1.43360E-09
11.6320,1.42942E-09
11.6330,1.42526E-09
11.6340,1.42110E-09
11.6350,1.41696E-09
11.6360,1.41283E-09
11.6370,1.40872E-09
11.6380,1.40461E-09
11.6390,1.40052E-09
11.6400,1.39644E-09
11.6410,1.39237E-09
11.6420,1.38831E-09
11.6430,1.38427E-09
11.6440,1.38023E-09
11.6450,1.37621E-09
11.6460,1.37220E-09
11.6470,1.36820E-09
11.6480,1.36422E-09
11.6490,1.36024E-09
11.6500,1.35628E-09
11.6510,1.35233E-09
11.6520,1.34839E-09
11.6530,1.34446E-09
11.6540,1.34054E-09
11.6550,1.33663E-09
11.6560,1.33274E-09
11.6570,1.32886E-09
11.6580,1.32498E-09
11.6590,1.32112E-09
11.6600,1.31727E-09
11.6610,1.31344E-09
11.6620,1.30961E-09
11.6630,1.30579E-09
11.6640,1.30199E-09
11.6650,1.29819E-09
11.6660,1.29441E-09
11.6670,1.29064E-09
11.6680,1.28688E-09
11.6690,1.28313E-09
11.6700,1.27939E-09
11.6710,1.27566E-09
11.6720,1.27195E-09
11.6730,1.26824E-09
11.6740,1.26454E-09
11.6750,1.26086E-09
11.6760,1.25719E-09
11.6770,1.25352E-09
11.6780,1.24987E-09
11.6790,1.24623E-09
11.6800,1.24260E-09
11.6810,1.23898E-09
11.6820,1.23537E-09
11.6830,1.23177E-09
11.6840,1.22818E-09
11.6850,1.22460E-09
11.6860,1.22103E-09
11.6870,1.21747E-09
11.6880,1.21392E-09
11.6890,1.21039E-09
11.6900,1.20686E-09
11.6910,1.20334E-09
11.6920,1.19984E-09
11.6930,1.19634E-09
11.6940,1.19286E-09
11.6950,1.18938E-09
11.6960,1.18591E-09
11.6970,1.18246E-09
11.6980,1.17901E-09
11.6990,1.17558E-09
11.7000,1.17215E-09
11.7010,1.16874E-09
11.7020,1.16533E-09
11.7030,1.16194E-09
11.7040,1.15855E-09
11.7050,1.15517E-09
11.7060,1.15181E-09
11.7070,1.14845E-09
11.7080,1.14511E-09
11.7090,1.14177E-09
11.7100,1.13844E-09
11.7110,1.13512E-09
11.7120,1.13182E-09
11.7130,1.12852E-09
11.7140,1.12523E-09
11.7150,1.12195E-09
11.7160,1.11868E-09
11.7170,1.11542E-09
11.7180,1.11217E-09
11.7190,1.10893E-09
11.7200,1.10570E-09
11.7210,1.10248E-09
11.7220,1.09927E-09
11.7230,1.09606E-09
11.7240,1.09287E-09
11.7250,1.08969E-09
11.7260,1.08651E-09
11.7270,1.08334E-09
11.7280,1.08019E-09
11.7290,1.07704E-09
11.7300,1.07390E-09
11.7310,1.07077E-09
11.7320,1.06765E-09
11.7330,1.06454E-09
11.7340,1.06144E-09
11.7350,1.05835E-09
11.7360,1.05526E-09
11.7370,1.05219E-09
11.7380,1.04912E-09
11.7390,1.04607E-09
11.7400,1.04302E-09
11.7410,1.03998E-09
11.7420,1.03695E-09
11.7430,1.03393E-09
11.7440,1.03091E-09
11.7450,1.02791E-09
11.7460,1.02491E-09
11.7470,1.02193E-09
11.7480,1.01895E-09
11.7490,1.01598E-09
11.7500,1.01302E-09
11.7510,1.01007E-09
11.7520,1.00713E-09
11.7530,1.00419E-09
11.7540,1.00126E-09
11.7550,9.98347E-10



==> anc/A_state_wvfncts/v3.csv <==
Level v=3

0.9740,-9.66103E-10
0.9750,-1.08463E-09
0.9760,-1.21737E-09
0.9770,-1.36596E-09
0.9780,-1.53227E-09
0.9790,-1.71835E-09
0.9800,-1.92648E-09
0.9810,-2.15923E-09
0.9820,-2.41941E-09
0.9830,-2.71020E-09
0.9840,-3.03509E-09
0.9850,-3.39798E-09
0.9860,-3.80320E-09
0.9870,-4.25555E-09
0.9880,-4.76039E-09
0.9890,-5.32362E-09
0.9900,-5.95184E-09
0.9910,-6.65234E-09
0.9920,-7.43321E-09
0.9930,-8.30343E-09
0.9940,-9.27295E-09
0.9950,-1.03528E-08
0.9960,-1.15551E-08
0.9970,-1.28935E-08
0.9980,-1.43829E-08
0.9990,-1.60399E-08
1.0000,-1.78828E-08
1.0010,-1.99319E-08
1.0020,-2.22096E-08
1.0030,-2.47406E-08
1.0040,-2.75524E-08
1.0050,-3.06753E-08
1.0060,-3.41425E-08
1.0070,-3.79911E-08
1.0080,-4.22616E-08
1.0090,-4.69991E-08
1.0100,-5.22531E-08
1.0110,-5.80782E-08
1.0120,-6.45347E-08
1.0130,-7.16889E-08
1.0140,-7.96139E-08
1.0150,-8.83904E-08
1.0160,-9.81070E-08
1.0170,-1.08861E-07
1.0180,-1.20761E-07
1.0190,-1.33923E-07
1.0200,-1.48479E-07
1.0210,-1.64571E-07
1.0220,-1.82356E-07
1.0230,-2.02006E-07
1.0240,-2.23711E-07
1.0250,-2.47679E-07
1.0260,-2.74138E-07
1.0270,-3.03338E-07
1.0280,-3.35555E-07
1.0290,-3.71090E-07
1.0300,-4.10272E-07
1.0310,-4.53465E-07
1.0320,-5.01064E-07
1.0330,-5.53505E-07
1.0340,-6.11262E-07
1.0350,-6.74857E-07
1.0360,-7.44858E-07
1.0370,-8.21890E-07
1.0380,-9.06634E-07
1.0390,-9.99834E-07
1.0400,-1.10230E-06
1.0410,-1.21494E-06
1.0420,-1.33870E-06
1.0430,-1.47465E-06
1.0440,-1.62396E-06
1.0450,-1.78787E-06
1.0460,-1.96778E-06
1.0470,-2.16518E-06
1.0480,-2.38171E-06
1.0490,-2.61916E-06
1.0500,-2.87946E-06
1.0510,-3.16474E-06
1.0520,-3.47730E-06
1.0530,-3.81965E-06
1.0540,-4.19452E-06
1.0550,-4.60488E-06
1.0560,-5.05394E-06
1.0570,-5.54523E-06
1.0580,-6.08255E-06
1.0590,-6.67005E-06
1.0600,-7.31221E-06
1.0610,-8.01392E-06
1.0620,-8.78047E-06
1.0630,-9.61761E-06
1.0640,-1.05316E-05
1.0650,-1.15291E-05
1.0660,-1.26175E-05
1.0670,-1.38047E-05
1.0680,-1.50994E-05
1.0690,-1.65107E-05
1.0700,-1.80488E-05
1.0710,-1.97245E-05
1.0720,-2.15497E-05
1.0730,-2.35370E-05
1.0740,-2.57002E-05
1.0750,-2.80542E-05
1.0760,-3.06150E-05
1.0770,-3.33999E-05
1.0780,-3.64278E-05
1.0790,-3.97187E-05
1.0800,-4.32944E-05
1.0810,-4.71785E-05
1.0820,-5.13962E-05
1.0830,-5.59748E-05
1.0840,-6.09437E-05
1.0850,-6.63345E-05
1.0860,-7.21813E-05
1.0870,-7.85207E-05
1.0880,-8.53921E-05
1.0890,-9.28379E-05
1.0900,-1.00904E-04
1.0910,-1.09638E-04
1.0920,-1.19094E-04
1.0930,-1.29328E-04
1.0940,-1.40401E-04
1.0950,-1.52377E-04
1.0960,-1.65327E-04
1.0970,-1.79324E-04
1.0980,-1.94450E-04
1.0990,-2.10789E-04
1.1000,-2.28435E-04
1.1010,-2.47486E-04
1.1020,-2.68046E-04
1.1030,-2.90229E-04
1.1040,-3.14155E-04
1.1050,-3.39954E-04
1.1060,-3.67762E-04
1.1070,-3.97728E-04
1.1080,-4.30008E-04
1.1090,-4.64771E-04
1.1100,-5.02195E-04
1.1110,-5.42471E-04
1.1120,-5.85803E-04
1.1130,-6.32408E-04
1.1140,-6.82517E-04
1.1150,-7.36377E-04
1.1160,-7.94251E-04
1.1170,-8.56416E-04
1.1180,-9.23170E-04
1.1190,-9.94828E-04
1.1200,-1.07173E-03
1.1210,-1.15422E-03
1.1220,-1.24269E-03
1.1230,-1.33754E-03
1.1240,-1.43920E-03
1.1250,-1.54811E-03
1.1260,-1.66475E-03
1.1270,-1.78965E-03
1.1280,-1.92332E-03
1.1290,-2.06636E-03
1.1300,-2.21935E-03
1.1310,-2.38294E-03
1.1320,-2.55781E-03
1.1330,-2.74467E-03
1.1340,-2.94427E-03
1.1350,-3.15742E-03
1.1360,-3.38496E-03
1.1370,-3.62777E-03
1.1380,-3.88680E-03
1.1390,-4.16304E-03
1.1400,-4.45752E-03
1.1410,-4.77135E-03
1.1420,-5.10569E-03
1.1430,-5.46175E-03
1.1440,-5.84081E-03
1.1450,-6.24422E-03
1.1460,-6.67340E-03
1.1470,-7.12983E-03
1.1480,-7.61509E-03
1.1490,-8.13080E-03
1.1500,-8.67868E-03
1.1510,-9.26055E-03
1.1520,-9.87829E-03
1.1530,-1.05339E-02
1.1540,-1.12294E-02
1.1550,-1.19670E-02
1.1560,-1.27490E-02
1.1570,-1.35776E-02
1.1580,-1.44555E-02
1.1590,-1.53852E-02
1.1600,-1.63694E-02
1.1610,-1.74109E-02
1.1620,-1.85126E-02
1.1630,-1.96777E-02
1.1640,-2.09092E-02
1.1650,-2.22105E-02
1.1660,-2.35850E-02
1.1670,-2.50363E-02
1.1680,-2.65682E-02
1.1690,-2.81845E-02
1.1700,-2.98891E-02
1.1710,-3.16863E-02
1.1720,-3.35804E-02
1.1730,-3.55757E-02
1.1740,-3.76769E-02
1.1750,-3.98888E-02
1.1760,-4.22163E-02
1.1770,-4.46645E-02
1.1780,-4.72385E-02
1.1790,-4.99439E-02
1.1800,-5.27861E-02
1.1810,-5.57710E-02
1.1820,-5.89043E-02
1.1830,-6.21922E-02
1.1840,-6.56408E-02
1.1850,-6.92566E-02
1.1860,-7.30461E-02
1.1870,-7.70159E-02
1.1880,-8.11730E-02
1.1890,-8.55242E-02
1.1900,-9.00769E-02
1.1910,-9.48381E-02
1.1920,-9.98155E-02
1.1930,-1.05016E-01
1.1940,-1.10449E-01
1.1950,-1.16120E-01
1.1960,-1.22039E-01
1.1970,-1.28212E-01
1.1980,-1.34649E-01
1.1990,-1.41357E-01
1.2000,-1.48344E-01
1.2010,-1.55619E-01
1.2020,-1.63191E-01
1.2030,-1.71067E-01
1.2040,-1.79256E-01
1.2050,-1.87767E-01
1.2060,-1.96607E-01
1.2070,-2.05785E-01
1.2080,-2.15310E-01
1.2090,-2.25189E-01
1.2100,-2.35431E-01
1.2110,-2.46043E-01
1.2120,-2.57033E-01
1.2130,-2.68410E-01
1.2140,-2.80180E-01
1.2150,-2.92350E-01
1.2160,-3.04928E-01
1.2170,-3.17920E-01
1.2180,-3.31333E-01
1.2190,-3.45172E-01
1.2200,-3.59443E-01
1.2210,-3.74152E-01
1.2220,-3.89302E-01
1.2230,-4.04898E-01
1.2240,-4.20945E-01
1.2250,-4.37443E-01
1.2260,-4.54397E-01
1.2270,-4.71807E-01
1.2280,-4.89675E-01
1.2290,-5.08001E-01
1.2300,-5.26784E-01
1.2310,-5.46023E-01
1.2320,-5.65715E-01
1.2330,-5.85859E-01
1.2340,-6.06449E-01
1.2350,-6.27482E-01
1.2360,-6.48953E-01
1.2370,-6.70856E-01
1.2380,-6.93183E-01
1.2390,-7.15928E-01
1.2400,-7.39081E-01
1.2410,-7.62635E-01
1.2420,-7.86580E-01
1.2430,-8.10904E-01
1.2440,-8.35596E-01
1.2450,-8.60645E-01
1.2460,-8.86037E-01
1.2470,-9.11758E-01
1.2480,-9.37795E-01
1.2490,-9.64130E-01
1.2500,-9.90748E-01
1.2510,-1.01763E+00
1.2520,-1.04476E+00
1.2530,-1.07212E+00
1.2540,-1.09968E+00
1.2550,-1.12743E+00
1.2560,-1.15534E+00
1.2570,-1.18340E+00
1.2580,-1.21157E+00
1.2590,-1.23983E+00
1.2600,-1.26815E+00
1.2610,-1.29652E+00
1.2620,-1.32489E+00
1.2630,-1.35325E+00
1.2640,-1.38156E+00
1.2650,-1.40979E+00
1.2660,-1.43791E+00
1.2670,-1.46588E+00
1.2680,-1.49369E+00
1.2690,-1.52129E+00
1.2700,-1.54864E+00
1.2710,-1.57572E+00
1.2720,-1.60249E+00
1.2730,-1.62890E+00
1.2740,-1.65493E+00
1.2750,-1.68054E+00
1.2760,-1.70568E+00
1.2770,-1.73032E+00
1.2780,-1.75443E+00
1.2790,-1.77795E+00
1.2800,-1.80085E+00
1.2810,-1.82310E+00
1.2820,-1.84464E+00
1.2830,-1.86544E+00
1.2840,-1.88546E+00
1.2850,-1.90466E+00
1.2860,-1.92300E+00
1.2870,-1.94043E+00
1.2880,-1.95692E+00
1.2890,-1.97242E+00
1.2900,-1.98690E+00
1.2910,-2.00032E+00
1.2920,-2.01263E+00
1.2930,-2.02380E+00
1.2940,-2.03380E+00
1.2950,-2.04258E+00
1.2960,-2.05010E+00
1.2970,-2.05634E+00
1.2980,-2.06126E+00
1.2990,-2.06482E+00
1.3000,-2.06699E+00
1.3010,-2.06775E+00
1.3020,-2.06706E+00
1.3030,-2.06489E+00
1.3040,-2.06121E+00
1.3050,-2.05601E+00
1.3060,-2.04926E+00
1.3070,-2.04093E+00
1.3080,-2.03100E+00
1.3090,-2.01946E+00
1.3100,-2.00629E+00
1.3110,-1.99147E+00
1.3120,-1.97499E+00
1.3130,-1.95684E+00
1.3140,-1.93701E+00
1.3150,-1.91549E+00
1.3160,-1.89227E+00
1.3170,-1.86736E+00
1.3180,-1.84075E+00
1.3190,-1.81245E+00
1.3200,-1.78246E+00
1.3210,-1.75079E+00
1.3220,-1.71744E+00
1.3230,-1.68243E+00
1.3240,-1.64578E+00
1.3250,-1.60750E+00
1.3260,-1.56761E+00
1.3270,-1.52613E+00
1.3280,-1.48309E+00
1.3290,-1.43852E+00
1.3300,-1.39245E+00
1.3310,-1.34491E+00
1.3320,-1.29594E+00
1.3330,-1.24557E+00
1.3340,-1.19385E+00
1.3350,-1.14083E+00
1.3360,-1.08654E+00
1.3370,-1.03105E+00
1.3380,-9.74391E-01
1.3390,-9.16630E-01
1.3400,-8.57822E-01
1.3410,-7.98024E-01
1.3420,-7.37300E-01
1.3430,-6.75713E-01
1.3440,-6.13329E-01
1.3450,-5.50217E-01
1.3460,-4.86446E-01
1.3470,-4.22090E-01
1.3480,-3.57221E-01
1.3490,-2.91917E-01
1.3500,-2.26253E-01
1.3510,-1.60311E-01
1.3520,-9.41691E-02
1.3530,-2.79095E-02
1.3540,3.83850E-02
1.3550,1.04631E-01
1.3560,1.70744E-01
1.3570,2.36638E-01
1.3580,3.02229E-01
1.3590,3.67430E-01
1.3600,4.32154E-01
1.3610,4.96315E-01
1.3620,5.59827E-01
1.3630,6.22603E-01
1.3640,6.84558E-01
1.3650,7.45606E-01
1.3660,8.05663E-01
1.3670,8.64644E-01
1.3680,9.22468E-01
1.3690,9.79051E-01
1.3700,1.03431E+00
1.3710,1.08818E+00
1.3720,1.14057E+00
1.3730,1.19140E+00
1.3740,1.24061E+00
1.3750,1.28812E+00
1.3760,1.33386E+00
1.3770,1.37777E+00
1.3780,1.41978E+00
1.3790,1.45983E+00
1.3800,1.49786E+00
1.3810,1.53381E+00
1.3820,1.56763E+00
1.3830,1.59926E+00
1.3840,1.62867E+00
1.3850,1.65580E+00
1.3860,1.68061E+00
1.3870,1.70307E+00
1.3880,1.72314E+00
1.3890,1.74079E+00
1.3900,1.75600E+00
1.3910,1.76873E+00
1.3920,1.77898E+00
1.3930,1.78671E+00
1.3940,1.79193E+00
1.3950,1.79463E+00
1.3960,1.79478E+00
1.3970,1.79241E+00
1.3980,1.78750E+00
1.3990,1.78007E+00
1.4000,1.77012E+00
1.4010,1.75768E+00
1.4020,1.74274E+00
1.4030,1.72535E+00
1.4040,1.70552E+00
1.4050,1.68329E+00
1.4060,1.65867E+00
1.4070,1.63171E+00
1.4080,1.60246E+00
1.4090,1.57093E+00
1.4100,1.53720E+00
1.4110,1.50129E+00
1.4120,1.46327E+00
1.4130,1.42319E+00
1.4140,1.38110E+00
1.4150,1.33707E+00
1.4160,1.29116E+00
1.4170,1.24344E+00
1.4180,1.19397E+00
1.4190,1.14282E+00
1.4200,1.09008E+00
1.4210,1.03580E+00
1.4220,9.80078E-01
1.4230,9.22986E-01
1.4240,8.64605E-01
1.4250,8.05019E-01
1.4260,7.44311E-01
1.4270,6.82569E-01
1.4280,6.19878E-01
1.4290,5.56327E-01
1.4300,4.92006E-01
1.4310,4.27005E-01
1.4320,3.61413E-01
1.4330,2.95323E-01
1.4340,2.28827E-01
1.4350,1.62016E-01
1.4360,9.49829E-02
1.4370,2.78195E-02
1.4380,-3.93819E-02
1.4390,-1.06530E-01
1.4400,-1.73532E-01
1.4410,-2.40299E-01
1.4420,-3.06740E-01
1.4430,-3.72765E-01
1.4440,-4.38286E-01
1.4450,-5.03217E-01
1.4460,-5.67470E-01
1.4470,-6.30961E-01
1.4480,-6.93607E-01
1.4490,-7.55325E-01
1.4500,-8.16036E-01
1.4510,-8.75661E-01
1.4520,-9.34124E-01
1.4530,-9.91349E-01
1.4540,-1.04727E+00
1.4550,-1.10180E+00
1.4560,-1.15489E+00
1.4570,-1.20646E+00
1.4580,-1.25646E+00
1.4590,-1.30482E+00
1.4600,-1.35148E+00
1.4610,-1.39638E+00
1.4620,-1.43949E+00
1.4630,-1.48073E+00
1.4640,-1.52007E+00
1.4650,-1.55746E+00
1.4660,-1.59286E+00
1.4670,-1.62624E+00
1.4680,-1.65754E+00
1.4690,-1.68675E+00
1.4700,-1.71382E+00
1.4710,-1.73874E+00
1.4720,-1.76148E+00
1.4730,-1.78201E+00
1.4740,-1.80032E+00
1.4750,-1.81640E+00
1.4760,-1.83023E+00
1.4770,-1.84180E+00
1.4780,-1.85111E+00
1.4790,-1.85815E+00
1.4800,-1.86292E+00
1.4810,-1.86543E+00
1.4820,-1.86568E+00
1.4830,-1.86368E+00
1.4840,-1.85944E+00
1.4850,-1.85297E+00
1.4860,-1.84429E+00
1.4870,-1.83342E+00
1.4880,-1.82038E+00
1.4890,-1.80519E+00
1.4900,-1.78789E+00
1.4910,-1.76851E+00
1.4920,-1.74706E+00
1.4930,-1.72359E+00
1.4940,-1.69814E+00
1.4950,-1.67074E+00
1.4960,-1.64143E+00
1.4970,-1.61025E+00
1.4980,-1.57726E+00
1.4990,-1.54248E+00
1.5000,-1.50598E+00
1.5010,-1.46780E+00
1.5020,-1.42799E+00
1.5030,-1.38660E+00
1.5040,-1.34369E+00
1.5050,-1.29931E+00
1.5060,-1.25351E+00
1.5070,-1.20637E+00
1.5080,-1.15792E+00
1.5090,-1.10823E+00
1.5100,-1.05737E+00
1.5110,-1.00539E+00
1.5120,-9.52343E-01
1.5130,-8.98305E-01
1.5140,-8.43331E-01
1.5150,-7.87486E-01
1.5160,-7.30831E-01
1.5170,-6.73428E-01
1.5180,-6.15342E-01
1.5190,-5.56634E-01
1.5200,-4.97367E-01
1.5210,-4.37604E-01
1.5220,-3.77408E-01
1.5230,-3.16840E-01
1.5240,-2.55963E-01
1.5250,-1.94836E-01
1.5260,-1.33521E-01
1.5270,-7.20789E-02
1.5280,-1.05676E-02
1.5290,5.09538E-02
1.5300,1.12427E-01
1.5310,1.73796E-01
1.5320,2.35004E-01
1.5330,2.95997E-01
1.5340,3.56720E-01
1.5350,4.17120E-01
1.5360,4.77146E-01
1.5370,5.36747E-01
1.5380,5.95874E-01
1.5390,6.54479E-01
1.5400,7.12514E-01
1.5410,7.69936E-01
1.5420,8.26699E-01
1.5430,8.82761E-01
1.5440,9.38081E-01
1.5450,9.92620E-01
1.5460,1.04634E+00
1.5470,1.09920E+00
1.5480,1.15117E+00
1.5490,1.20222E+00
1.5500,1.25230E+00
1.5510,1.30140E+00
1.5520,1.34949E+00
1.5530,1.39653E+00
1.5540,1.44250E+00
1.5550,1.48737E+00
1.5560,1.53113E+00
1.5570,1.57376E+00
1.5580,1.61522E+00
1.5590,1.65551E+00
1.5600,1.69461E+00
1.5610,1.73251E+00
1.5620,1.76918E+00
1.5630,1.80463E+00
1.5640,1.83883E+00
1.5650,1.87179E+00
1.5660,1.90348E+00
1.5670,1.93392E+00
1.5680,1.96309E+00
1.5690,1.99098E+00
1.5700,2.01761E+00
1.5710,2.04296E+00
1.5720,2.06704E+00
1.5730,2.08985E+00
1.5740,2.11140E+00
1.5750,2.13168E+00
1.5760,2.15071E+00
1.5770,2.16849E+00
1.5780,2.18503E+00
1.5790,2.20033E+00
1.5800,2.21442E+00
1.5810,2.22729E+00
1.5820,2.23896E+00
1.5830,2.24945E+00
1.5840,2.25877E+00
1.5850,2.26693E+00
1.5860,2.27395E+00
1.5870,2.27984E+00
1.5880,2.28462E+00
1.5890,2.28831E+00
1.5900,2.29093E+00
1.5910,2.29250E+00
1.5920,2.29303E+00
1.5930,2.29254E+00
1.5940,2.29107E+00
1.5950,2.28861E+00
1.5960,2.28521E+00
1.5970,2.28087E+00
1.5980,2.27563E+00
1.5990,2.26950E+00
1.6000,2.26251E+00
1.6010,2.25468E+00
1.6020,2.24603E+00
1.6030,2.23659E+00
1.6040,2.22638E+00
1.6050,2.21542E+00
1.6060,2.20374E+00
1.6070,2.19137E+00
1.6080,2.17831E+00
1.6090,2.16461E+00
1.6100,2.15027E+00
1.6110,2.13534E+00
1.6120,2.11982E+00
1.6130,2.10375E+00
1.6140,2.08714E+00
1.6150,2.07003E+00
1.6160,2.05243E+00
1.6170,2.03436E+00
1.6180,2.01586E+00
1.6190,1.99693E+00
1.6200,1.97761E+00
1.6210,1.95791E+00
1.6220,1.93787E+00
1.6230,1.91749E+00
1.6240,1.89680E+00
1.6250,1.87582E+00
1.6260,1.85457E+00
1.6270,1.83307E+00
1.6280,1.81134E+00
1.6290,1.78941E+00
1.6300,1.76728E+00
1.6310,1.74498E+00
1.6320,1.72252E+00
1.6330,1.69993E+00
1.6340,1.67722E+00
1.6350,1.65441E+00
1.6360,1.63151E+00
1.6370,1.60854E+00
1.6380,1.58552E+00
1.6390,1.56246E+00
1.6400,1.53938E+00
1.6410,1.51629E+00
1.6420,1.49320E+00
1.6430,1.47013E+00
1.6440,1.44709E+00
1.6450,1.42409E+00
1.6460,1.40115E+00
1.6470,1.37828E+00
1.6480,1.35549E+00
1.6490,1.33279E+00
1.6500,1.31018E+00
1.6510,1.28769E+00
1.6520,1.26533E+00
1.6530,1.24309E+00
1.6540,1.22099E+00
1.6550,1.19903E+00
1.6560,1.17724E+00
1.6570,1.15560E+00
1.6580,1.13414E+00
1.6590,1.11286E+00
1.6600,1.09176E+00
1.6610,1.07085E+00
1.6620,1.05014E+00
1.6630,1.02963E+00
1.6640,1.00933E+00
1.6650,9.89237E-01
1.6660,9.69366E-01
1.6670,9.49716E-01
1.6680,9.30291E-01
1.6690,9.11096E-01
1.6700,8.92134E-01
1.6710,8.73407E-01
1.6720,8.54919E-01
1.6730,8.36672E-01
1.6740,8.18669E-01
1.6750,8.00911E-01
1.6760,7.83401E-01
1.6770,7.66139E-01
1.6780,7.49127E-01
1.6790,7.32367E-01
1.6800,7.15858E-01
1.6810,6.99603E-01
1.6820,6.83600E-01
1.6830,6.67851E-01
1.6840,6.52355E-01
1.6850,6.37113E-01
1.6860,6.22124E-01
1.6870,6.07387E-01
1.6880,5.92902E-01
1.6890,5.78669E-01
1.6900,5.64686E-01
1.6910,5.50951E-01
1.6920,5.37465E-01
1.6930,5.24225E-01
1.6940,5.11231E-01
1.6950,4.98480E-01
1.6960,4.85970E-01
1.6970,4.73701E-01
1.6980,4.61670E-01
1.6990,4.49875E-01
1.7000,4.38314E-01
1.7010,4.26985E-01
1.7020,4.15885E-01
1.7030,4.05013E-01
1.7040,3.94365E-01
1.7050,3.83940E-01
1.7060,3.73735E-01
1.7070,3.63746E-01
1.7080,3.53973E-01
1.7090,3.44411E-01
1.7100,3.35059E-01
1.7110,3.25913E-01
1.7120,3.16971E-01
1.7130,3.08230E-01
1.7140,2.99686E-01
1.7150,2.91338E-01
1.7160,2.83182E-01
1.7170,2.75215E-01
1.7180,2.67435E-01
1.7190,2.59838E-01
1.7200,2.52422E-01
1.7210,2.45182E-01
1.7220,2.38118E-01
1.7230,2.31225E-01
1.7240,2.24501E-01
1.7250,2.17942E-01
1.7260,2.11546E-01
1.7270,2.05310E-01
1.7280,1.99231E-01
1.7290,1.93306E-01
1.7300,1.87532E-01
1.7310,1.81905E-01
1.7320,1.76425E-01
1.7330,1.71086E-01
1.7340,1.65887E-01
1.7350,1.60825E-01
1.7360,1.55897E-01
1.7370,1.51101E-01
1.7380,1.46432E-01
1.7390,1.41890E-01
1.7400,1.37471E-01
1.7410,1.33172E-01
1.7420,1.28991E-01
1.7430,1.24925E-01
1.7440,1.20973E-01
1.7450,1.17130E-01
1.7460,1.13395E-01
1.7470,1.09765E-01
1.7480,1.06239E-01
1.7490,1.02812E-01
1.7500,9.94843E-02
1.7510,9.62519E-02
1.7520,9.31130E-02
1.7530,9.00654E-02
1.7540,8.71069E-02
1.7550,8.42352E-02
1.7560,8.14483E-02
1.7570,7.87441E-02
1.7580,7.61204E-02
1.7590,7.35752E-02
1.7600,7.11067E-02
1.7610,6.87127E-02
1.7620,6.63914E-02
1.7630,6.41409E-02
1.7640,6.19593E-02
1.7650,5.98449E-02
1.7660,5.77958E-02
1.7670,5.58103E-02
1.7680,5.38868E-02
1.7690,5.20235E-02
1.7700,5.02188E-02
1.7710,4.84711E-02
1.7720,4.67788E-02
1.7730,4.51404E-02
1.7740,4.35545E-02
1.7750,4.20194E-02
1.7760,4.05339E-02
1.7770,3.90964E-02
1.7780,3.77057E-02
1.7790,3.63603E-02
1.7800,3.50591E-02
1.7810,3.38006E-02
1.7820,3.25837E-02
1.7830,3.14071E-02
1.7840,3.02696E-02
1.7850,2.91701E-02
1.7860,2.81075E-02
1.7870,2.70806E-02
1.7880,2.60884E-02
1.7890,2.51298E-02
1.7900,2.42038E-02
1.7910,2.33094E-02
1.7920,2.24457E-02
1.7930,2.16116E-02
1.7940,2.08064E-02
1.7950,2.00289E-02
1.7960,1.92785E-02
1.7970,1.85543E-02
1.7980,1.78553E-02
1.7990,1.71809E-02
1.8000,1.65303E-02
1.8010,1.59026E-02
1.8020,1.52971E-02
1.8030,1.47132E-02
1.8040,1.41501E-02
1.8050,1.36072E-02
1.8060,1.30837E-02
1.8070,1.25791E-02
1.8080,1.20928E-02
1.8090,1.16240E-02
1.8100,1.11723E-02
1.8110,1.07370E-02
1.8120,1.03177E-02
1.8130,9.91377E-03
1.8140,9.52468E-03
1.8150,9.14995E-03
1.8160,8.78909E-03
1.8170,8.44162E-03
1.8180,8.10708E-03
1.8190,7.78504E-03
1.8200,7.47505E-03
1.8210,7.17670E-03
1.8220,6.88959E-03
1.8230,6.61331E-03
1.8240,6.34750E-03
1.8250,6.09178E-03
1.8260,5.84580E-03
1.8270,5.60921E-03
1.8280,5.38168E-03
1.8290,5.16288E-03
1.8300,4.95251E-03
1.8310,4.75025E-03
1.8320,4.55582E-03
1.8330,4.36894E-03
1.8340,4.18932E-03
1.8350,4.01672E-03
1.8360,3.85086E-03
1.8370,3.69150E-03
1.8380,3.53841E-03
1.8390,3.39136E-03
1.8400,3.25011E-03
1.8410,3.11446E-03
1.8420,2.98419E-03
1.8430,2.85911E-03
1.8440,2.73902E-03
1.8450,2.62373E-03
1.8460,2.51307E-03
1.8470,2.40686E-03
1.8480,2.30492E-03
1.8490,2.20711E-03
1.8500,2.11325E-03
1.8510,2.02321E-03
1.8520,1.93683E-03
1.8530,1.85397E-03
1.8540,1.77450E-03
1.8550,1.69829E-03
1.8560,1.62520E-03
1.8570,1.55513E-03
1.8580,1.48794E-03
1.8590,1.42354E-03
1.8600,1.36180E-03
1.8610,1.30263E-03
1.8620,1.24592E-03
1.8630,1.19158E-03
1.8640,1.13951E-03
1.8650,1.08963E-03
1.8660,1.04183E-03
1.8670,9.96056E-04
1.8680,9.52209E-04
1.8690,9.10215E-04
1.8700,8.70001E-04
1.8710,8.31494E-04
1.8720,7.94626E-04
1.8730,7.59329E-04
1.8740,7.25541E-04
1.8750,6.93200E-04
1.8760,6.62246E-04
1.8770,6.32623E-04
1.8780,6.04276E-04
1.8790,5.77152E-04
1.8800,5.51202E-04
1.8810,5.26376E-04
1.8820,5.02629E-04
1.8830,4.79915E-04
1.8840,4.58191E-04
1.8850,4.37416E-04
1.8860,4.17550E-04
1.8870,3.98555E-04
1.8880,3.80395E-04
1.8890,3.63033E-04
1.8900,3.46438E-04
1.8910,3.30575E-04
1.8920,3.15415E-04
1.8930,3.00926E-04
1.8940,2.87082E-04
1.8950,2.73853E-04
1.8960,2.61214E-04
1.8970,2.49139E-04
1.8980,2.37605E-04
1.8990,2.26587E-04
1.9000,2.16065E-04
1.9010,2.06015E-04
1.9020,1.96418E-04
1.9030,1.87254E-04
1.9040,1.78505E-04
1.9050,1.70152E-04
1.9060,1.62177E-04
1.9070,1.54565E-04
1.9080,1.47299E-04
1.9090,1.40365E-04
1.9100,1.33747E-04
1.9110,1.27432E-04
1.9120,1.21406E-04
1.9130,1.15657E-04
1.9140,1.10172E-04
1.9150,1.04940E-04
1.9160,9.99484E-05
1.9170,9.51877E-05
1.9180,9.06472E-05
1.9190,8.63171E-05
1.9200,8.21879E-05
1.9210,7.82507E-05
1.9220,7.44967E-05
1.9230,7.09177E-05
1.9240,6.75059E-05
1.9250,6.42536E-05
1.9260,6.11537E-05
1.9270,5.81992E-05
1.9280,5.53835E-05
1.9290,5.27003E-05
1.9300,5.01436E-05
1.9310,4.77075E-05
1.9320,4.53866E-05
1.9330,4.31756E-05
1.9340,4.10694E-05
1.9350,3.90632E-05
1.9360,3.71525E-05
1.9370,3.53327E-05
1.9380,3.35997E-05
1.9390,3.19496E-05
1.9400,3.03783E-05
1.9410,2.88823E-05
1.9420,2.74581E-05
1.9430,2.61024E-05
1.9440,2.48118E-05
1.9450,2.35835E-05
1.9460,2.24144E-05
1.9470,2.13019E-05
1.9480,2.02432E-05
1.9490,1.92357E-05
1.9500,1.82772E-05
1.9510,1.73653E-05
1.9520,1.64977E-05
1.9530,1.56725E-05
1.9540,1.48875E-05
1.9550,1.41409E-05
1.9560,1.34308E-05
1.9570,1.27556E-05
1.9580,1.21134E-05
1.9590,1.15029E-05
1.9600,1.09224E-05
1.9610,1.03705E-05
1.9620,9.84579E-06
1.9630,9.34705E-06
1.9640,8.87300E-06
1.9650,8.42243E-06
1.9660,7.99423E-06
1.9670,7.58730E-06
1.9680,7.20061E-06
1.9690,6.83320E-06
1.9700,6.48411E-06
1.9710,6.15246E-06
1.9720,5.83740E-06
1.9730,5.53811E-06
1.9740,5.25384E-06
1.9750,4.98384E-06
1.9760,4.72742E-06
1.9770,4.48391E-06
1.9780,4.25268E-06
1.9790,4.03311E-06
1.9800,3.82465E-06
1.9810,3.62673E-06
1.9820,3.43884E-06
1.9830,3.26049E-06
1.9840,3.09119E-06
1.9850,2.93051E-06
1.9860,2.77801E-06
1.9870,2.63328E-06
1.9880,2.49594E-06
1.9890,2.36563E-06
1.9900,2.24198E-06
1.9910,2.12466E-06
1.9920,2.01337E-06
1.9930,1.90779E-06
1.9940,1.80764E-06
1.9950,1.71265E-06
1.9960,1.62256E-06
1.9970,1.53711E-06
1.9980,1.45608E-06
1.9990,1.37924E-06
2.0000,1.30638E-06
2.0010,1.23730E-06
2.0020,1.17180E-06
2.0030,1.10971E-06
2.0040,1.05085E-06
2.0050,9.95057E-07
2.0060,9.42172E-07
2.0070,8.92047E-07
2.0080,8.44542E-07
2.0090,7.99523E-07
2.0100,7.56861E-07
2.0110,7.16437E-07
2.0120,6.78135E-07
2.0130,6.41845E-07
2.0140,6.07464E-07
2.0150,5.74894E-07
2.0160,5.44041E-07
2.0170,5.14816E-07
2.0180,4.87135E-07
2.0190,4.60917E-07
2.0200,4.36088E-07
2.0210,4.12574E-07
2.0220,3.90308E-07
2.0230,3.69224E-07
2.0240,3.49261E-07
2.0250,3.30359E-07
2.0260,3.12465E-07
2.0270,2.95525E-07
2.0280,2.79488E-07
2.0290,2.64308E-07
2.0300,2.49940E-07
2.0310,2.36341E-07
2.0320,2.23471E-07
2.0330,2.11290E-07
2.0340,1.99764E-07
2.0350,1.88856E-07
2.0360,1.78536E-07
2.0370,1.68771E-07
2.0380,1.59532E-07
2.0390,1.50791E-07
2.0400,1.42522E-07
2.0410,1.34700E-07
2.0420,1.27301E-07
2.0430,1.20303E-07
2.0440,1.13683E-07
2.0450,1.07423E-07
2.0460,1.01502E-07
2.0470,9.59036E-08
2.0480,9.06091E-08
2.0490,8.56027E-08
2.0500,8.08691E-08
2.0510,7.63935E-08
2.0520,7.21621E-08
2.0530,6.81619E-08
2.0540,6.43803E-08
2.0550,6.08056E-08
2.0560,5.74267E-08
2.0570,5.42330E-08
2.0580,5.12144E-08
2.0590,4.83616E-08
2.0600,4.56656E-08
2.0610,4.31178E-08
2.0620,4.07103E-08
2.0630,3.84354E-08
2.0640,3.62859E-08
2.0650,3.42550E-08
2.0660,3.23364E-08
2.0670,3.05237E-08
2.0680,2.88114E-08
2.0690,2.71939E-08
2.0700,2.56660E-08
2.0710,2.42228E-08
2.0720,2.28598E-08
2.0730,2.15725E-08
2.0740,2.03567E-08
2.0750,1.92086E-08
2.0760,1.81245E-08
2.0770,1.71007E-08
2.0780,1.61341E-08
2.0790,1.52214E-08
2.0800,1.43598E-08
2.0810,1.35463E-08
2.0820,1.27783E-08
2.0830,1.20533E-08
2.0840,1.13690E-08
2.0850,1.07230E-08
2.0860,1.01133E-08
2.0870,9.53789E-09
2.0880,8.99480E-09
2.0890,8.48227E-09
2.0900,7.99860E-09
2.0910,7.54219E-09
2.0920,7.11152E-09
2.0930,6.70515E-09
2.0940,6.32174E-09
2.0950,5.96000E-09
2.0960,5.61872E-09
2.0970,5.29676E-09
2.0980,4.99304E-09
2.0990,4.70654E-09
2.1000,4.43630E-09
2.1010,4.18140E-09
2.1020,3.94099E-09
2.1030,3.71424E-09
2.1040,3.50040E-09
2.1050,3.29874E-09
2.1060,3.10856E-09
2.1070,2.92923E-09
2.1080,2.76014E-09
2.1090,2.60070E-09
2.1100,2.45038E-09
2.1110,2.30865E-09
2.1120,2.17503E-09
2.1130,2.04907E-09
2.1140,1.93032E-09
2.1150,1.81838E-09
2.1160,1.71287E-09
2.1170,1.61342E-09
2.1180,1.51968E-09
2.1190,1.43133E-09
2.1200,1.34807E-09
2.1210,1.26960E-09
2.1220,1.19565E-09
2.1230,1.12597E-09
2.1240,1.06030E-09
2.1250,9.98431E-10



==> anc/A_state_wvfncts/v30.csv <==
Level v=30

0.8840,9.69197E-10
0.8850,1.09411E-09
0.8860,1.23471E-09
0.8870,1.39292E-09
0.8880,1.57088E-09
0.8890,1.77098E-09
0.8900,1.99592E-09
0.8910,2.24868E-09
0.8920,2.53261E-09
0.8930,2.85143E-09
0.8940,3.20934E-09
0.8950,3.61096E-09
0.8960,4.06149E-09
0.8970,4.56672E-09
0.8980,5.13309E-09
0.8990,5.76778E-09
0.9000,6.47879E-09
0.9010,7.27502E-09
0.9020,8.16640E-09
0.9030,9.16393E-09
0.9040,1.02799E-08
0.9050,1.15279E-08
0.9060,1.29231E-08
0.9070,1.44823E-08
0.9080,1.62243E-08
0.9090,1.81697E-08
0.9100,2.03416E-08
0.9110,2.27654E-08
0.9120,2.54696E-08
0.9130,2.84854E-08
0.9140,3.18477E-08
0.9150,3.55950E-08
0.9160,3.97698E-08
0.9170,4.44193E-08
0.9180,4.95958E-08
0.9190,5.53570E-08
0.9200,6.17666E-08
0.9210,6.88952E-08
0.9220,7.68208E-08
0.9230,8.56292E-08
0.9240,9.54156E-08
0.9250,1.06285E-07
0.9260,1.18352E-07
0.9270,1.31745E-07
0.9280,1.46603E-07
0.9290,1.63083E-07
0.9300,1.81354E-07
0.9310,2.01604E-07
0.9320,2.24038E-07
0.9330,2.48885E-07
0.9340,2.76395E-07
0.9350,3.06840E-07
0.9360,3.40524E-07
0.9370,3.77777E-07
0.9380,4.18963E-07
0.9390,4.64482E-07
0.9400,5.14770E-07
0.9410,5.70309E-07
0.9420,6.31624E-07
0.9430,6.99293E-07
0.9440,7.73948E-07
0.9450,8.56280E-07
0.9460,9.47046E-07
0.9470,1.04707E-06
0.9480,1.15727E-06
0.9490,1.27863E-06
0.9500,1.41223E-06
0.9510,1.55925E-06
0.9520,1.72098E-06
0.9530,1.89884E-06
0.9540,2.09435E-06
0.9550,2.30920E-06
0.9560,2.54522E-06
0.9570,2.80438E-06
0.9580,3.08887E-06
0.9590,3.40103E-06
0.9600,3.74345E-06
0.9610,4.11891E-06
0.9620,4.53045E-06
0.9630,4.98139E-06
0.9640,5.47530E-06
0.9650,6.01608E-06
0.9660,6.60797E-06
0.9670,7.25555E-06
0.9680,7.96382E-06
0.9690,8.73816E-06
0.9700,9.58443E-06
0.9710,1.05090E-05
0.9720,1.15186E-05
0.9730,1.26209E-05
0.9740,1.38237E-05
0.9750,1.51359E-05
0.9760,1.65667E-05
0.9770,1.81264E-05
0.9780,1.98259E-05
0.9790,2.16770E-05
0.9800,2.36926E-05
0.9810,2.58864E-05
0.9820,2.82732E-05
0.9830,3.08691E-05
0.9840,3.36912E-05
0.9850,3.67583E-05
0.9860,4.00902E-05
0.9870,4.37084E-05
0.9880,4.76360E-05
0.9890,5.18978E-05
0.9900,5.65206E-05
0.9910,6.15329E-05
0.9920,6.69655E-05
0.9930,7.28514E-05
0.9940,7.92257E-05
0.9950,8.61265E-05
0.9960,9.35943E-05
0.9970,1.01673E-04
0.9980,1.10408E-04
0.9990,1.19849E-04
1.0000,1.30051E-04
1.0010,1.41068E-04
1.0020,1.52963E-04
1.0030,1.65800E-04
1.0040,1.79648E-04
1.0050,1.94580E-04
1.0060,2.10675E-04
1.0070,2.28016E-04
1.0080,2.46693E-04
1.0090,2.66800E-04
1.0100,2.88439E-04
1.0110,3.11715E-04
1.0120,3.36743E-04
1.0130,3.63644E-04
1.0140,3.92545E-04
1.0150,4.23584E-04
1.0160,4.56903E-04
1.0170,4.92656E-04
1.0180,5.31004E-04
1.0190,5.72120E-04
1.0200,6.16182E-04
1.0210,6.63385E-04
1.0220,7.13928E-04
1.0230,7.68026E-04
1.0240,8.25905E-04
1.0250,8.87801E-04
1.0260,9.53965E-04
1.0270,1.02466E-03
1.0280,1.10017E-03
1.0290,1.18077E-03
1.0300,1.26679E-03
1.0310,1.35854E-03
1.0320,1.45635E-03
1.0330,1.56060E-03
1.0340,1.67164E-03
1.0350,1.78987E-03
1.0360,1.91569E-03
1.0370,2.04954E-03
1.0380,2.19186E-03
1.0390,2.34312E-03
1.0400,2.50380E-03
1.0410,2.67442E-03
1.0420,2.85550E-03
1.0430,3.04760E-03
1.0440,3.25129E-03
1.0450,3.46717E-03
1.0460,3.69586E-03
1.0470,3.93801E-03
1.0480,4.19428E-03
1.0490,4.46536E-03
1.0500,4.75198E-03
1.0510,5.05487E-03
1.0520,5.37480E-03
1.0530,5.71256E-03
1.0540,6.06898E-03
1.0550,6.44488E-03
1.0560,6.84114E-03
1.0570,7.25864E-03
1.0580,7.69830E-03
1.0590,8.16106E-03
1.0600,8.64787E-03
1.0610,9.15971E-03
1.0620,9.69760E-03
1.0630,1.02626E-02
1.0640,1.08556E-02
1.0650,1.14778E-02
1.0660,1.21303E-02
1.0670,1.28141E-02
1.0680,1.35304E-02
1.0690,1.42802E-02
1.0700,1.50647E-02
1.0710,1.58850E-02
1.0720,1.67423E-02
1.0730,1.76377E-02
1.0740,1.85724E-02
1.0750,1.95475E-02
1.0760,2.05641E-02
1.0770,2.16233E-02
1.0780,2.27263E-02
1.0790,2.38742E-02
1.0800,2.50680E-02
1.0810,2.63088E-02
1.0820,2.75975E-02
1.0830,2.89353E-02
1.0840,3.03229E-02
1.0850,3.17614E-02
1.0860,3.32515E-02
1.0870,3.47941E-02
1.0880,3.63898E-02
1.0890,3.80394E-02
1.0900,3.97434E-02
1.0910,4.15023E-02
1.0920,4.33166E-02
1.0930,4.51865E-02
1.0940,4.71123E-02
1.0950,4.90941E-02
1.0960,5.11318E-02
1.0970,5.32255E-02
1.0980,5.53747E-02
1.0990,5.75791E-02
1.1000,5.98382E-02
1.1010,6.21513E-02
1.1020,6.45174E-02
1.1030,6.69356E-02
1.1040,6.94048E-02
1.1050,7.19234E-02
1.1060,7.44899E-02
1.1070,7.71025E-02
1.1080,7.97593E-02
1.1090,8.24581E-02
1.1100,8.51964E-02
1.1110,8.79717E-02
1.1120,9.07810E-02
1.1130,9.36213E-02
1.1140,9.64892E-02
1.1150,9.93811E-02
1.1160,1.02293E-01
1.1170,1.05222E-01
1.1180,1.08162E-01
1.1190,1.11109E-01
1.1200,1.14059E-01
1.1210,1.17006E-01
1.1220,1.19945E-01
1.1230,1.22870E-01
1.1240,1.25776E-01
1.1250,1.28656E-01
1.1260,1.31505E-01
1.1270,1.34315E-01
1.1280,1.37079E-01
1.1290,1.39792E-01
1.1300,1.42445E-01
1.1310,1.45031E-01
1.1320,1.47542E-01
1.1330,1.49972E-01
1.1340,1.52311E-01
1.1350,1.54552E-01
1.1360,1.56686E-01
1.1370,1.58706E-01
1.1380,1.60603E-01
1.1390,1.62368E-01
1.1400,1.63993E-01
1.1410,1.65470E-01
1.1420,1.66790E-01
1.1430,1.67945E-01
1.1440,1.68927E-01
1.1450,1.69727E-01
1.1460,1.70337E-01
1.1470,1.70749E-01
1.1480,1.70956E-01
1.1490,1.70950E-01
1.1500,1.70724E-01
1.1510,1.70271E-01
1.1520,1.69584E-01
1.1530,1.68658E-01
1.1540,1.67487E-01
1.1550,1.66065E-01
1.1560,1.64388E-01
1.1570,1.62451E-01
1.1580,1.60251E-01
1.1590,1.57785E-01
1.1600,1.55050E-01
1.1610,1.52044E-01
1.1620,1.48768E-01
1.1630,1.45220E-01
1.1640,1.41401E-01
1.1650,1.37312E-01
1.1660,1.32957E-01
1.1670,1.28337E-01
1.1680,1.23456E-01
1.1690,1.18321E-01
1.1700,1.12936E-01
1.1710,1.07309E-01
1.1720,1.01447E-01
1.1730,9.53590E-02
1.1740,8.90550E-02
1.1750,8.25455E-02
1.1760,7.58424E-02
1.1770,6.89585E-02
1.1780,6.19073E-02
1.1790,5.47037E-02
1.1800,4.73632E-02
1.1810,3.99023E-02
1.1820,3.23385E-02
1.1830,2.46900E-02
1.1840,1.69759E-02
1.1850,9.21606E-03
1.1860,1.43107E-03
1.1870,-6.35784E-03
1.1880,-1.41288E-02
1.1890,-2.18595E-02
1.1900,-2.95269E-02
1.1910,-3.71079E-02
1.1920,-4.45788E-02
1.1930,-5.19158E-02
1.1940,-5.90949E-02
1.1950,-6.60920E-02
1.1960,-7.28832E-02
1.1970,-7.94444E-02
1.1980,-8.57522E-02
1.1990,-9.17830E-02
1.2000,-9.75142E-02
1.2010,-1.02923E-01
1.2020,-1.07989E-01
1.2030,-1.12689E-01
1.2040,-1.17005E-01
1.2050,-1.20917E-01
1.2060,-1.24408E-01
1.2070,-1.27460E-01
1.2080,-1.30059E-01
1.2090,-1.32189E-01
1.2100,-1.33840E-01
1.2110,-1.34999E-01
1.2120,-1.35659E-01
1.2130,-1.35810E-01
1.2140,-1.35449E-01
1.2150,-1.34571E-01
1.2160,-1.33176E-01
1.2170,-1.31263E-01
1.2180,-1.28835E-01
1.2190,-1.25898E-01
1.2200,-1.22459E-01
1.2210,-1.18526E-01
1.2220,-1.14112E-01
1.2230,-1.09231E-01
1.2240,-1.03899E-01
1.2250,-9.81332E-02
1.2260,-9.19554E-02
1.2270,-8.53879E-02
1.2280,-7.84557E-02
1.2290,-7.11855E-02
1.2300,-6.36064E-02
1.2310,-5.57488E-02
1.2320,-4.76454E-02
1.2330,-3.93302E-02
1.2340,-3.08390E-02
1.2350,-2.22086E-02
1.2360,-1.34774E-02
1.2370,-4.68446E-03
1.2380,4.12998E-03
1.2390,1.29252E-02
1.2400,2.16600E-02
1.2410,3.02930E-02
1.2420,3.87826E-02
1.2430,4.70876E-02
1.2440,5.51672E-02
1.2450,6.29810E-02
1.2460,7.04898E-02
1.2470,7.76553E-02
1.2480,8.44405E-02
1.2490,9.08100E-02
1.2500,9.67300E-02
1.2510,1.02169E-01
1.2520,1.07097E-01
1.2530,1.11487E-01
1.2540,1.15314E-01
1.2550,1.18556E-01
1.2560,1.21194E-01
1.2570,1.23211E-01
1.2580,1.24595E-01
1.2590,1.25335E-01
1.2600,1.25424E-01
1.2610,1.24860E-01
1.2620,1.23642E-01
1.2630,1.21775E-01
1.2640,1.19265E-01
1.2650,1.16123E-01
1.2660,1.12363E-01
1.2670,1.08003E-01
1.2680,1.03065E-01
1.2690,9.75720E-02
1.2700,9.15520E-02
1.2710,8.50359E-02
1.2720,7.80571E-02
1.2730,7.06522E-02
1.2740,6.28603E-02
1.2750,5.47229E-02
1.2760,4.62835E-02
1.2770,3.75881E-02
1.2780,2.86839E-02
1.2790,1.96199E-02
1.2800,1.04462E-02
1.2810,1.21405E-03
1.2820,-8.02493E-03
1.2830,-1.72186E-02
1.2840,-2.63148E-02
1.2850,-3.52616E-02
1.2860,-4.40075E-02
1.2870,-5.25021E-02
1.2880,-6.06959E-02
1.2890,-6.85411E-02
1.2900,-7.59915E-02
1.2910,-8.30028E-02
1.2920,-8.95334E-02
1.2930,-9.55439E-02
1.2940,-1.00998E-01
1.2950,-1.05862E-01
1.2960,-1.10107E-01
1.2970,-1.13705E-01
1.2980,-1.16635E-01
1.2990,-1.18876E-01
1.3000,-1.20415E-01
1.3010,-1.21239E-01
1.3020,-1.21344E-01
1.3030,-1.20725E-01
1.3040,-1.19386E-01
1.3050,-1.17333E-01
1.3060,-1.14576E-01
1.3070,-1.11131E-01
1.3080,-1.07016E-01
1.3090,-1.02256E-01
1.3100,-9.68767E-02
1.3110,-9.09103E-02
1.3120,-8.43917E-02
1.3130,-7.73593E-02
1.3140,-6.98551E-02
1.3150,-6.19239E-02
1.3160,-5.36134E-02
1.3170,-4.49739E-02
1.3180,-3.60578E-02
1.3190,-2.69197E-02
1.3200,-1.76153E-02
1.3210,-8.20202E-03
1.3220,1.26207E-03
1.3230,1.07183E-02
1.3240,2.01079E-02
1.3250,2.93721E-02
1.3260,3.84530E-02
1.3270,4.72935E-02
1.3280,5.58377E-02
1.3290,6.40316E-02
1.3300,7.18230E-02
1.3310,7.91623E-02
1.3320,8.60024E-02
1.3330,9.22993E-02
1.3340,9.80123E-02
1.3350,1.03104E-01
1.3360,1.07542E-01
1.3370,1.11296E-01
1.3380,1.14342E-01
1.3390,1.16659E-01
1.3400,1.18231E-01
1.3410,1.19047E-01
1.3420,1.19101E-01
1.3430,1.18392E-01
1.3440,1.16922E-01
1.3450,1.14701E-01
1.3460,1.11742E-01
1.3470,1.08062E-01
1.3480,1.03685E-01
1.3490,9.86375E-02
1.3500,9.29523E-02
1.3510,8.66651E-02
1.3520,7.98160E-02
1.3530,7.24489E-02
1.3540,6.46109E-02
1.3550,5.63526E-02
1.3560,4.77274E-02
1.3570,3.87912E-02
1.3580,2.96018E-02
1.3590,2.02191E-02
1.3600,1.07042E-02
1.3610,1.11931E-03
1.3620,-8.47290E-03
1.3630,-1.80096E-02
1.3640,-2.74281E-02
1.3650,-3.66665E-02
1.3660,-4.56641E-02
1.3670,-5.43614E-02
1.3680,-6.27009E-02
1.3690,-7.06277E-02
1.3700,-7.80890E-02
1.3710,-8.50355E-02
1.3720,-9.14210E-02
1.3730,-9.72029E-02
1.3740,-1.02343E-01
1.3750,-1.06806E-01
1.3760,-1.10564E-01
1.3770,-1.13589E-01
1.3780,-1.15863E-01
1.3790,-1.17370E-01
1.3800,-1.18099E-01
1.3810,-1.18045E-01
1.3820,-1.17209E-01
1.3830,-1.15595E-01
1.3840,-1.13215E-01
1.3850,-1.10083E-01
1.3860,-1.06220E-01
1.3870,-1.01651E-01
1.3880,-9.64074E-02
1.3890,-9.05231E-02
1.3900,-8.40373E-02
1.3910,-7.69928E-02
1.3920,-6.94365E-02
1.3930,-6.14184E-02
1.3940,-5.29919E-02
1.3950,-4.42129E-02
1.3960,-3.51399E-02
1.3970,-2.58331E-02
1.3980,-1.63544E-02
1.3990,-6.76688E-03
1.4000,2.86563E-03
1.4010,1.24791E-02
1.4020,2.20095E-02
1.4030,3.13935E-02
1.4040,4.05686E-02
1.4050,4.94739E-02
1.4060,5.80500E-02
1.4070,6.62400E-02
1.4080,7.39893E-02
1.4090,8.12465E-02
1.4100,8.79633E-02
1.4110,9.40951E-02
1.4120,9.96011E-02
1.4130,1.04445E-01
1.4140,1.08594E-01
1.4150,1.12022E-01
1.4160,1.14705E-01
1.4170,1.16625E-01
1.4180,1.17771E-01
1.4190,1.18134E-01
1.4200,1.17713E-01
1.4210,1.16510E-01
1.4220,1.14533E-01
1.4230,1.11796E-01
1.4240,1.08317E-01
1.4250,1.04120E-01
1.4260,9.92318E-02
1.4270,9.36857E-02
1.4280,8.75185E-02
1.4290,8.07712E-02
1.4300,7.34888E-02
1.4310,6.57196E-02
1.4320,5.75153E-02
1.4330,4.89302E-02
1.4340,4.00214E-02
1.4350,3.08478E-02
1.4360,2.14702E-02
1.4370,1.19507E-02
1.4380,2.35227E-03
1.4390,-7.26174E-03
1.4400,-1.68278E-02
1.4410,-2.62828E-02
1.4420,-3.55644E-02
1.4430,-4.46115E-02
1.4440,-5.33645E-02
1.4450,-6.17659E-02
1.4460,-6.97604E-02
1.4470,-7.72957E-02
1.4480,-8.43224E-02
1.4490,-9.07945E-02
1.4500,-9.66696E-02
1.4510,-1.01909E-01
1.4520,-1.06480E-01
1.4530,-1.10352E-01
1.4540,-1.13499E-01
1.4550,-1.15902E-01
1.4560,-1.17545E-01
1.4570,-1.18419E-01
1.4580,-1.18516E-01
1.4590,-1.17839E-01
1.4600,-1.16390E-01
1.4610,-1.14180E-01
1.4620,-1.11225E-01
1.4630,-1.07543E-01
1.4640,-1.03159E-01
1.4650,-9.81024E-02
1.4660,-9.24061E-02
1.4670,-8.61079E-02
1.4680,-7.92490E-02
1.4690,-7.18744E-02
1.4700,-6.40323E-02
1.4710,-5.57741E-02
1.4720,-4.71537E-02
1.4730,-3.82271E-02
1.4740,-2.90526E-02
1.4750,-1.96897E-02
1.4760,-1.01993E-02
1.4770,-6.42810E-04
1.4780,8.91783E-03
1.4790,1.84208E-02
1.4800,2.78048E-02
1.4810,3.70093E-02
1.4820,4.59750E-02
1.4830,5.46443E-02
1.4840,6.29615E-02
1.4850,7.08734E-02
1.4860,7.83293E-02
1.4870,8.52818E-02
1.4880,9.16864E-02
1.4890,9.75025E-02
1.4900,1.02693E-01
1.4910,1.07226E-01
1.4920,1.11072E-01
1.4930,1.14208E-01
1.4940,1.16613E-01
1.4950,1.18273E-01
1.4960,1.19179E-01
1.4970,1.19324E-01
1.4980,1.18709E-01
1.4990,1.17338E-01
1.5000,1.15221E-01
1.5010,1.12372E-01
1.5020,1.08808E-01
1.5030,1.04555E-01
1.5040,9.96385E-02
1.5050,9.40911E-02
1.5060,8.79482E-02
1.5070,8.12493E-02
1.5080,7.40372E-02
1.5090,6.63579E-02
1.5100,5.82601E-02
1.5110,4.97954E-02
1.5120,4.10173E-02
1.5130,3.19813E-02
1.5140,2.27444E-02
1.5150,1.33648E-02
1.5160,3.90139E-03
1.5170,-5.58647E-03
1.5180,-1.50394E-02
1.5190,-2.43983E-02
1.5200,-3.36049E-02
1.5210,-4.26019E-02
1.5220,-5.13334E-02
1.5230,-5.97453E-02
1.5240,-6.77857E-02
1.5250,-7.54050E-02
1.5260,-8.25564E-02
1.5270,-8.91960E-02
1.5280,-9.52832E-02
1.5290,-1.00781E-01
1.5300,-1.05656E-01
1.5310,-1.09879E-01
1.5320,-1.13424E-01
1.5330,-1.16271E-01
1.5340,-1.18403E-01
1.5350,-1.19806E-01
1.5360,-1.20475E-01
1.5370,-1.20405E-01
1.5380,-1.19597E-01
1.5390,-1.18058E-01
1.5400,-1.15797E-01
1.5410,-1.12829E-01
1.5420,-1.09174E-01
1.5430,-1.04854E-01
1.5440,-9.98966E-02
1.5450,-9.43321E-02
1.5460,-8.81953E-02
1.5470,-8.15240E-02
1.5480,-7.43594E-02
1.5490,-6.67452E-02
1.5500,-5.87281E-02
1.5510,-5.03569E-02
1.5520,-4.16824E-02
1.5530,-3.27571E-02
1.5540,-2.36351E-02
1.5550,-1.43713E-02
1.5560,-5.02135E-03
1.5570,4.35865E-03
1.5580,1.37126E-02
1.5590,2.29847E-02
1.5600,3.21199E-02
1.5610,4.10639E-02
1.5620,4.97637E-02
1.5630,5.81682E-02
1.5640,6.62277E-02
1.5650,7.38952E-02
1.5660,8.11258E-02
1.5670,8.78774E-02
1.5680,9.41108E-02
1.5690,9.97901E-02
1.5700,1.04883E-01
1.5710,1.09359E-01
1.5720,1.13195E-01
1.5730,1.16367E-01
1.5740,1.18860E-01
1.5750,1.20658E-01
1.5760,1.21753E-01
1.5770,1.22139E-01
1.5780,1.21815E-01
1.5790,1.20783E-01
1.5800,1.19052E-01
1.5810,1.16632E-01
1.5820,1.13537E-01
1.5830,1.09788E-01
1.5840,1.05405E-01
1.5850,1.00417E-01
1.5860,9.48508E-02
1.5870,8.87410E-02
1.5880,8.21230E-02
1.5890,7.50353E-02
1.5900,6.75191E-02
1.5910,5.96179E-02
1.5920,5.13773E-02
1.5930,4.28447E-02
1.5940,3.40690E-02
1.5950,2.51002E-02
1.5960,1.59894E-02
1.5970,6.78822E-03
1.5980,-2.45122E-03
1.5990,-1.16769E-02
1.6000,-2.08369E-02
1.6010,-2.98800E-02
1.6020,-3.87556E-02
1.6030,-4.74145E-02
1.6040,-5.58085E-02
1.6050,-6.38913E-02
1.6060,-7.16184E-02
1.6070,-7.89475E-02
1.6080,-8.58384E-02
1.6090,-9.22538E-02
1.6100,-9.81589E-02
1.6110,-1.03522E-01
1.6120,-1.08314E-01
1.6130,-1.12510E-01
1.6140,-1.16088E-01
1.6150,-1.19030E-01
1.6160,-1.21319E-01
1.6170,-1.22945E-01
1.6180,-1.23900E-01
1.6190,-1.24180E-01
1.6200,-1.23784E-01
1.6210,-1.22716E-01
1.6220,-1.20983E-01
1.6230,-1.18594E-01
1.6240,-1.15566E-01
1.6250,-1.11913E-01
1.6260,-1.07658E-01
1.6270,-1.02824E-01
1.6280,-9.74389E-02
1.6290,-9.15313E-02
1.6300,-8.51342E-02
1.6310,-7.82824E-02
1.6320,-7.10135E-02
1.6330,-6.33666E-02
1.6340,-5.53832E-02
1.6350,-4.71061E-02
1.6360,-3.85796E-02
1.6370,-2.98492E-02
1.6380,-2.09614E-02
1.6390,-1.19632E-02
1.6400,-2.90205E-03
1.6410,6.17432E-03
1.6420,1.52184E-02
1.6430,2.41828E-02
1.6440,3.30211E-02
1.6450,4.16872E-02
1.6460,5.01366E-02
1.6470,5.83255E-02
1.6480,6.62121E-02
1.6490,7.37561E-02
1.6500,8.09190E-02
1.6510,8.76647E-02
1.6520,9.39590E-02
1.6530,9.97706E-02
1.6540,1.05070E-01
1.6550,1.09832E-01
1.6560,1.14032E-01
1.6570,1.17651E-01
1.6580,1.20670E-01
1.6590,1.23075E-01
1.6600,1.24856E-01
1.6610,1.26004E-01
1.6620,1.26515E-01
1.6630,1.26387E-01
1.6640,1.25622E-01
1.6650,1.24225E-01
1.6660,1.22204E-01
1.6670,1.19571E-01
1.6680,1.16339E-01
1.6690,1.12526E-01
1.6700,1.08151E-01
1.6710,1.03239E-01
1.6720,9.78135E-02
1.6730,9.19029E-02
1.6740,8.55373E-02
1.6750,7.87489E-02
1.6760,7.15721E-02
1.6770,6.40428E-02
1.6780,5.61987E-02
1.6790,4.80788E-02
1.6800,3.97234E-02
1.6810,3.11738E-02
1.6820,2.24721E-02
1.6830,1.36609E-02
1.6840,4.78324E-03
1.6850,-4.11764E-03
1.6860,-1.29986E-02
1.6870,-2.18167E-02
1.6880,-3.05295E-02
1.6890,-3.90952E-02
1.6900,-4.74729E-02
1.6910,-5.56226E-02
1.6920,-6.35059E-02
1.6930,-7.10854E-02
1.6940,-7.83255E-02
1.6950,-8.51923E-02
1.6960,-9.16539E-02
1.6970,-9.76803E-02
1.6980,-1.03244E-01
1.6990,-1.08319E-01
1.7000,-1.12882E-01
1.7010,-1.16914E-01
1.7020,-1.20396E-01
1.7030,-1.23312E-01
1.7040,-1.25650E-01
1.7050,-1.27400E-01
1.7060,-1.28556E-01
1.7070,-1.29112E-01
1.7080,-1.29068E-01
1.7090,-1.28424E-01
1.7100,-1.27186E-01
1.7110,-1.25358E-01
1.7120,-1.22952E-01
1.7130,-1.19980E-01
1.7140,-1.16455E-01
1.7150,-1.12396E-01
1.7160,-1.07822E-01
1.7170,-1.02754E-01
1.7180,-9.72178E-02
1.7190,-9.12383E-02
1.7200,-8.48439E-02
1.7210,-7.80644E-02
1.7220,-7.09312E-02
1.7230,-6.34772E-02
1.7240,-5.57368E-02
1.7250,-4.77453E-02
1.7260,-3.95391E-02
1.7270,-3.11555E-02
1.7280,-2.26324E-02
1.7290,-1.40081E-02
1.7300,-5.32128E-03
1.7310,3.38923E-03
1.7320,1.20847E-02
1.7330,2.07266E-02
1.7340,2.92767E-02
1.7350,3.76975E-02
1.7360,4.59521E-02
1.7370,5.40046E-02
1.7380,6.18198E-02
1.7390,6.93641E-02
1.7400,7.66050E-02
1.7410,8.35115E-02
1.7420,9.00540E-02
1.7430,9.62050E-02
1.7440,1.01938E-01
1.7450,1.07230E-01
1.7460,1.12059E-01
1.7470,1.16404E-01
1.7480,1.20248E-01
1.7490,1.23575E-01
1.7500,1.26372E-01
1.7510,1.28629E-01
1.7520,1.30336E-01
1.7530,1.31487E-01
1.7540,1.32080E-01
1.7550,1.32111E-01
1.7560,1.31583E-01
1.7570,1.30499E-01
1.7580,1.28864E-01
1.7590,1.26686E-01
1.7600,1.23976E-01
1.7610,1.20746E-01
1.7620,1.17011E-01
1.7630,1.12787E-01
1.7640,1.08093E-01
1.7650,1.02950E-01
1.7660,9.73789E-02
1.7670,9.14048E-02
1.7680,8.50528E-02
1.7690,7.83501E-02
1.7700,7.13248E-02
1.7710,6.40066E-02
1.7720,5.64259E-02
1.7730,4.86145E-02
1.7740,4.06046E-02
1.7750,3.24293E-02
1.7760,2.41222E-02
1.7770,1.57172E-02
1.7780,7.24861E-03
1.7790,-1.24929E-03
1.7800,-9.74216E-03
1.7810,-1.81959E-02
1.7820,-2.65766E-02
1.7830,-3.48508E-02
1.7840,-4.29858E-02
1.7850,-5.09494E-02
1.7860,-5.87102E-02
1.7870,-6.62379E-02
1.7880,-7.35032E-02
1.7890,-8.04778E-02
1.7900,-8.71350E-02
1.7910,-9.34491E-02
1.7920,-9.93960E-02
1.7930,-1.04953E-01
1.7940,-1.10100E-01
1.7950,-1.14817E-01
1.7960,-1.19087E-01
1.7970,-1.22894E-01
1.7980,-1.26225E-01
1.7990,-1.29067E-01
1.8000,-1.31411E-01
1.8010,-1.33249E-01
1.8020,-1.34574E-01
1.8030,-1.35383E-01
1.8040,-1.35674E-01
1.8050,-1.35447E-01
1.8060,-1.34704E-01
1.8070,-1.33448E-01
1.8080,-1.31687E-01
1.8090,-1.29426E-01
1.8100,-1.26677E-01
1.8110,-1.23451E-01
1.8120,-1.19760E-01
1.8130,-1.15620E-01
1.8140,-1.11047E-01
1.8150,-1.06059E-01
1.8160,-1.00676E-01
1.8170,-9.49181E-02
1.8180,-8.88083E-02
1.8190,-8.23696E-02
1.8200,-7.56267E-02
1.8210,-6.86050E-02
1.8220,-6.13309E-02
1.8230,-5.38318E-02
1.8240,-4.61357E-02
1.8250,-3.82709E-02
1.8260,-3.02667E-02
1.8270,-2.21524E-02
1.8280,-1.39578E-02
1.8290,-5.71255E-03
1.8300,2.55330E-03
1.8310,1.08100E-02
1.8320,1.90278E-02
1.8330,2.71773E-02
1.8340,3.52297E-02
1.8350,4.31562E-02
1.8360,5.09290E-02
1.8370,5.85208E-02
1.8380,6.59050E-02
1.8390,7.30561E-02
1.8400,7.99493E-02
1.8410,8.65610E-02
1.8420,9.28685E-02
1.8430,9.88505E-02
1.8440,1.04487E-01
1.8450,1.09758E-01
1.8460,1.14648E-01
1.8470,1.19140E-01
1.8480,1.23218E-01
1.8490,1.26871E-01
1.8500,1.30086E-01
1.8510,1.32854E-01
1.8520,1.35166E-01
1.8530,1.37015E-01
1.8540,1.38395E-01
1.8550,1.39305E-01
1.8560,1.39740E-01
1.8570,1.39702E-01
1.8580,1.39190E-01
1.8590,1.38209E-01
1.8600,1.36763E-01
1.8610,1.34856E-01
1.8620,1.32498E-01
1.8630,1.29697E-01
1.8640,1.26463E-01
1.8650,1.22808E-01
1.8660,1.18746E-01
1.8670,1.14290E-01
1.8680,1.09456E-01
1.8690,1.04262E-01
1.8700,9.87246E-02
1.8710,9.28635E-02
1.8720,8.66984E-02
1.8730,8.02503E-02
1.8740,7.35407E-02
1.8750,6.65922E-02
1.8760,5.94278E-02
1.8770,5.20711E-02
1.8780,4.45465E-02
1.8790,3.68786E-02
1.8800,2.90922E-02
1.8810,2.12126E-02
1.8820,1.32652E-02
1.8830,5.27551E-03
1.8840,-2.73095E-03
1.8850,-1.07288E-02
1.8860,-1.86926E-02
1.8870,-2.65975E-02
1.8880,-3.44186E-02
1.8890,-4.21315E-02
1.8900,-4.97124E-02
1.8910,-5.71378E-02
1.8920,-6.43850E-02
1.8930,-7.14318E-02
1.8940,-7.82568E-02
1.8950,-8.48394E-02
1.8960,-9.11599E-02
1.8970,-9.71993E-02
1.8980,-1.02940E-01
1.8990,-1.08365E-01
1.9000,-1.13458E-01
1.9010,-1.18204E-01
1.9020,-1.22591E-01
1.9030,-1.26605E-01
1.9040,-1.30235E-01
1.9050,-1.33472E-01
1.9060,-1.36306E-01
1.9070,-1.38729E-01
1.9080,-1.40737E-01
1.9090,-1.42322E-01
1.9100,-1.43483E-01
1.9110,-1.44216E-01
1.9120,-1.44520E-01
1.9130,-1.44395E-01
1.9140,-1.43843E-01
1.9150,-1.42867E-01
1.9160,-1.41470E-01
1.9170,-1.39657E-01
1.9180,-1.37435E-01
1.9190,-1.34812E-01
1.9200,-1.31795E-01
1.9210,-1.28395E-01
1.9220,-1.24622E-01
1.9230,-1.20489E-01
1.9240,-1.16008E-01
1.9250,-1.11193E-01
1.9260,-1.06058E-01
1.9270,-1.00620E-01
1.9280,-9.48935E-02
1.9290,-8.88967E-02
1.9300,-8.26471E-02
1.9310,-7.61630E-02
1.9320,-6.94633E-02
1.9330,-6.25676E-02
1.9340,-5.54957E-02
1.9350,-4.82679E-02
1.9360,-4.09049E-02
1.9370,-3.34275E-02
1.9380,-2.58570E-02
1.9390,-1.82146E-02
1.9400,-1.05217E-02
1.9410,-2.79969E-03
1.9420,4.93007E-03
1.9430,1.26463E-02
1.9440,2.03278E-02
1.9450,2.79536E-02
1.9460,3.55032E-02
1.9470,4.29561E-02
1.9480,5.02923E-02
1.9490,5.74922E-02
1.9500,6.45369E-02
1.9510,7.14076E-02
1.9520,7.80864E-02
1.9530,8.45558E-02
1.9540,9.07992E-02
1.9550,9.68005E-02
1.9560,1.02544E-01
1.9570,1.08016E-01
1.9580,1.13202E-01
1.9590,1.18090E-01
1.9600,1.22666E-01
1.9610,1.26921E-01
1.9620,1.30843E-01
1.9630,1.34424E-01
1.9640,1.37655E-01
1.9650,1.40529E-01
1.9660,1.43039E-01
1.9670,1.45179E-01
1.9680,1.46945E-01
1.9690,1.48334E-01
1.9700,1.49343E-01
1.9710,1.49971E-01
1.9720,1.50216E-01
1.9730,1.50080E-01
1.9740,1.49564E-01
1.9750,1.48669E-01
1.9760,1.47400E-01
1.9770,1.45760E-01
1.9780,1.43756E-01
1.9790,1.41391E-01
1.9800,1.38675E-01
1.9810,1.35614E-01
1.9820,1.32216E-01
1.9830,1.28492E-01
1.9840,1.24451E-01
1.9850,1.20104E-01
1.9860,1.15462E-01
1.9870,1.10538E-01
1.9880,1.05345E-01
1.9890,9.98955E-02
1.9900,9.42037E-02
1.9910,8.82841E-02
1.9920,8.21517E-02
1.9930,7.58216E-02
1.9940,6.93098E-02
1.9950,6.26321E-02
1.9960,5.58051E-02
1.9970,4.88453E-02
1.9980,4.17697E-02
1.9990,3.45952E-02
2.0000,2.73392E-02
2.0010,2.00188E-02
2.0020,1.26515E-02
2.0030,5.25455E-03
2.0040,-2.15466E-03
2.0050,-9.55887E-03
2.0060,-1.69409E-02
2.0070,-2.42837E-02
2.0080,-3.15706E-02
2.0090,-3.87847E-02
2.0100,-4.59099E-02
2.0110,-5.29300E-02
2.0120,-5.98293E-02
2.0130,-6.65925E-02
2.0140,-7.32044E-02
2.0150,-7.96507E-02
2.0160,-8.59172E-02
2.0170,-9.19902E-02
2.0180,-9.78567E-02
2.0190,-1.03504E-01
2.0200,-1.08920E-01
2.0210,-1.14094E-01
2.0220,-1.19014E-01
2.0230,-1.23671E-01
2.0240,-1.28054E-01
2.0250,-1.32156E-01
2.0260,-1.35967E-01
2.0270,-1.39480E-01
2.0280,-1.42688E-01
2.0290,-1.45585E-01
2.0300,-1.48166E-01
2.0310,-1.50426E-01
2.0320,-1.52360E-01
2.0330,-1.53967E-01
2.0340,-1.55242E-01
2.0350,-1.56184E-01
2.0360,-1.56792E-01
2.0370,-1.57066E-01
2.0380,-1.57006E-01
2.0390,-1.56613E-01
2.0400,-1.55889E-01
2.0410,-1.54835E-01
2.0420,-1.53456E-01
2.0430,-1.51755E-01
2.0440,-1.49737E-01
2.0450,-1.47405E-01
2.0460,-1.44768E-01
2.0470,-1.41829E-01
2.0480,-1.38597E-01
2.0490,-1.35079E-01
2.0500,-1.31283E-01
2.0510,-1.27217E-01
2.0520,-1.22891E-01
2.0530,-1.18314E-01
2.0540,-1.13496E-01
2.0550,-1.08448E-01
2.0560,-1.03180E-01
2.0570,-9.77030E-02
2.0580,-9.20297E-02
2.0590,-8.61715E-02
2.0600,-8.01407E-02
2.0610,-7.39499E-02
2.0620,-6.76117E-02
2.0630,-6.11392E-02
2.0640,-5.45456E-02
2.0650,-4.78443E-02
2.0660,-4.10486E-02
2.0670,-3.41724E-02
2.0680,-2.72291E-02
2.0690,-2.02327E-02
2.0700,-1.31969E-02
2.0710,-6.13535E-03
2.0720,9.38049E-04
2.0730,8.00964E-03
2.0740,1.50658E-02
2.0750,2.20930E-02
2.0760,2.90779E-02
2.0770,3.60073E-02
2.0780,4.28680E-02
2.0790,4.96473E-02
2.0800,5.63326E-02
2.0810,6.29114E-02
2.0820,6.93717E-02
2.0830,7.57017E-02
2.0840,8.18898E-02
2.0850,8.79250E-02
2.0860,9.37964E-02
2.0870,9.94935E-02
2.0880,1.05006E-01
2.0890,1.10325E-01
2.0900,1.15441E-01
2.0910,1.20344E-01
2.0920,1.25027E-01
2.0930,1.29482E-01
2.0940,1.33701E-01
2.0950,1.37677E-01
2.0960,1.41403E-01
2.0970,1.44875E-01
2.0980,1.48085E-01
2.0990,1.51029E-01
2.1000,1.53703E-01
2.1010,1.56103E-01
2.1020,1.58224E-01
2.1030,1.60065E-01
2.1040,1.61622E-01
2.1050,1.62893E-01
2.1060,1.63878E-01
2.1070,1.64575E-01
2.1080,1.64984E-01
2.1090,1.65104E-01
2.1100,1.64938E-01
2.1110,1.64485E-01
2.1120,1.63747E-01
2.1130,1.62726E-01
2.1140,1.61425E-01
2.1150,1.59847E-01
2.1160,1.57996E-01
2.1170,1.55875E-01
2.1180,1.53488E-01
2.1190,1.50841E-01
2.1200,1.47938E-01
2.1210,1.44786E-01
2.1220,1.41390E-01
2.1230,1.37756E-01
2.1240,1.33892E-01
2.1250,1.29805E-01
2.1260,1.25502E-01
2.1270,1.20990E-01
2.1280,1.16278E-01
2.1290,1.11374E-01
2.1300,1.06287E-01
2.1310,1.01025E-01
2.1320,9.55979E-02
2.1330,9.00148E-02
2.1340,8.42853E-02
2.1350,7.84190E-02
2.1360,7.24258E-02
2.1370,6.63157E-02
2.1380,6.00990E-02
2.1390,5.37857E-02
2.1400,4.73864E-02
2.1410,4.09115E-02
2.1420,3.43715E-02
2.1430,2.77770E-02
2.1440,2.11385E-02
2.1450,1.44667E-02
2.1460,7.77205E-03
2.1470,1.06525E-03
2.1480,-5.64323E-03
2.1490,-1.23429E-02
2.1500,-1.90234E-02
2.1510,-2.56744E-02
2.1520,-3.22856E-02
2.1530,-3.88471E-02
2.1540,-4.53489E-02
2.1550,-5.17810E-02
2.1560,-5.81340E-02
2.1570,-6.43983E-02
2.1580,-7.05647E-02
2.1590,-7.66241E-02
2.1600,-8.25677E-02
2.1610,-8.83867E-02
2.1620,-9.40728E-02
2.1630,-9.96178E-02
2.1640,-1.05014E-01
2.1650,-1.10253E-01
2.1660,-1.15329E-01
2.1670,-1.20234E-01
2.1680,-1.24961E-01
2.1690,-1.29503E-01
2.1700,-1.33855E-01
2.1710,-1.38012E-01
2.1720,-1.41966E-01
2.1730,-1.45713E-01
2.1740,-1.49249E-01
2.1750,-1.52568E-01
2.1760,-1.55667E-01
2.1770,-1.58541E-01
2.1780,-1.61188E-01
2.1790,-1.63603E-01
2.1800,-1.65785E-01
2.1810,-1.67731E-01
2.1820,-1.69438E-01
2.1830,-1.70905E-01
2.1840,-1.72130E-01
2.1850,-1.73113E-01
2.1860,-1.73853E-01
2.1870,-1.74350E-01
2.1880,-1.74602E-01
2.1890,-1.74612E-01
2.1900,-1.74379E-01
2.1910,-1.73904E-01
2.1920,-1.73189E-01
2.1930,-1.72236E-01
2.1940,-1.71046E-01
2.1950,-1.69622E-01
2.1960,-1.67966E-01
2.1970,-1.66081E-01
2.1980,-1.63971E-01
2.1990,-1.61639E-01
2.2000,-1.59088E-01
2.2010,-1.56323E-01
2.2020,-1.53349E-01
2.2030,-1.50169E-01
2.2040,-1.46788E-01
2.2050,-1.43212E-01
2.2060,-1.39446E-01
2.2070,-1.35496E-01
2.2080,-1.31366E-01
2.2090,-1.27064E-01
2.2100,-1.22595E-01
2.2110,-1.17965E-01
2.2120,-1.13181E-01
2.2130,-1.08250E-01
2.2140,-1.03179E-01
2.2150,-9.79738E-02
2.2160,-9.26424E-02
2.2170,-8.71917E-02
2.2180,-8.16292E-02
2.2190,-7.59622E-02
2.2200,-7.01982E-02
2.2210,-6.43449E-02
2.2220,-5.84100E-02
2.2230,-5.24012E-02
2.2240,-4.63263E-02
2.2250,-4.01931E-02
2.2260,-3.40095E-02
2.2270,-2.77833E-02
2.2280,-2.15224E-02
2.2290,-1.52348E-02
2.2300,-8.92830E-03
2.2310,-2.61073E-03
2.2320,3.71006E-03
2.2330,1.00263E-02
2.2340,1.63302E-02
2.2350,2.26142E-02
2.2360,2.88706E-02
2.2370,3.50919E-02
2.2380,4.12706E-02
2.2390,4.73995E-02
2.2400,5.34712E-02
2.2410,5.94786E-02
2.2420,6.54147E-02
2.2430,7.12726E-02
2.2440,7.70455E-02
2.2450,8.27269E-02
2.2460,8.83101E-02
2.2470,9.37890E-02
2.2480,9.91574E-02
2.2490,1.04409E-01
2.2500,1.09539E-01
2.2510,1.14540E-01
2.2520,1.19408E-01
2.2530,1.24137E-01
2.2540,1.28722E-01
2.2550,1.33159E-01
2.2560,1.37442E-01
2.2570,1.41567E-01
2.2580,1.45530E-01
2.2590,1.49327E-01
2.2600,1.52953E-01
2.2610,1.56406E-01
2.2620,1.59681E-01
2.2630,1.62776E-01
2.2640,1.65688E-01
2.2650,1.68414E-01
2.2660,1.70951E-01
2.2670,1.73297E-01
2.2680,1.75450E-01
2.2690,1.77408E-01
2.2700,1.79169E-01
2.2710,1.80733E-01
2.2720,1.82097E-01
2.2730,1.83262E-01
2.2740,1.84226E-01
2.2750,1.84988E-01
2.2760,1.85550E-01
2.2770,1.85909E-01
2.2780,1.86068E-01
2.2790,1.86025E-01
2.2800,1.85782E-01
2.2810,1.85340E-01
2.2820,1.84699E-01
2.2830,1.83861E-01
2.2840,1.82827E-01
2.2850,1.81600E-01
2.2860,1.80179E-01
2.2870,1.78569E-01
2.2880,1.76771E-01
2.2890,1.74787E-01
2.2900,1.72620E-01
2.2910,1.70273E-01
2.2920,1.67749E-01
2.2930,1.65050E-01
2.2940,1.62181E-01
2.2950,1.59144E-01
2.2960,1.55944E-01
2.2970,1.52583E-01
2.2980,1.49066E-01
2.2990,1.45397E-01
2.3000,1.41581E-01
2.3010,1.37620E-01
2.3020,1.33520E-01
2.3030,1.29286E-01
2.3040,1.24921E-01
2.3050,1.20431E-01
2.3060,1.15820E-01
2.3070,1.11094E-01
2.3080,1.06258E-01
2.3090,1.01316E-01
2.3100,9.62733E-02
2.3110,9.11359E-02
2.3120,8.59089E-02
2.3130,8.05976E-02
2.3140,7.52075E-02
2.3150,6.97440E-02
2.3160,6.42126E-02
2.3170,5.86189E-02
2.3180,5.29685E-02
2.3190,4.72670E-02
2.3200,4.15200E-02
2.3210,3.57332E-02
2.3220,2.99123E-02
2.3230,2.40627E-02
2.3240,1.81903E-02
2.3250,1.23006E-02
2.3260,6.39934E-03
2.3270,4.91989E-04
2.3280,-5.41583E-03
2.3290,-1.13186E-02
2.3300,-1.72107E-02
2.3310,-2.30868E-02
2.3320,-2.89415E-02
2.3330,-3.47692E-02
2.3340,-4.05649E-02
2.3350,-4.63231E-02
2.3360,-5.20387E-02
2.3370,-5.77066E-02
2.3380,-6.33218E-02
2.3390,-6.88791E-02
2.3400,-7.43739E-02
2.3410,-7.98012E-02
2.3420,-8.51563E-02
2.3430,-9.04347E-02
2.3440,-9.56317E-02
2.3450,-1.00743E-01
2.3460,-1.05764E-01
2.3470,-1.10691E-01
2.3480,-1.15519E-01
2.3490,-1.20245E-01
2.3500,-1.24865E-01
2.3510,-1.29375E-01
2.3520,-1.33770E-01
2.3530,-1.38049E-01
2.3540,-1.42207E-01
2.3550,-1.46240E-01
2.3560,-1.50147E-01
2.3570,-1.53923E-01
2.3580,-1.57567E-01
2.3590,-1.61074E-01
2.3600,-1.64443E-01
2.3610,-1.67671E-01
2.3620,-1.70756E-01
2.3630,-1.73695E-01
2.3640,-1.76486E-01
2.3650,-1.79128E-01
2.3660,-1.81618E-01
2.3670,-1.83955E-01
2.3680,-1.86137E-01
2.3690,-1.88164E-01
2.3700,-1.90033E-01
2.3710,-1.91743E-01
2.3720,-1.93294E-01
2.3730,-1.94685E-01
2.3740,-1.95915E-01
2.3750,-1.96983E-01
2.3760,-1.97890E-01
2.3770,-1.98634E-01
2.3780,-1.99215E-01
2.3790,-1.99635E-01
2.3800,-1.99891E-01
2.3810,-1.99986E-01
2.3820,-1.99919E-01
2.3830,-1.99691E-01
2.3840,-1.99303E-01
2.3850,-1.98754E-01
2.3860,-1.98047E-01
2.3870,-1.97181E-01
2.3880,-1.96159E-01
2.3890,-1.94982E-01
2.3900,-1.93650E-01
2.3910,-1.92165E-01
2.3920,-1.90529E-01
2.3930,-1.88744E-01
2.3940,-1.86812E-01
2.3950,-1.84733E-01
2.3960,-1.82511E-01
2.3970,-1.80148E-01
2.3980,-1.77645E-01
2.3990,-1.75005E-01
2.4000,-1.72231E-01
2.4010,-1.69324E-01
2.4020,-1.66288E-01
2.4030,-1.63125E-01
2.4040,-1.59838E-01
2.4050,-1.56430E-01
2.4060,-1.52903E-01
2.4070,-1.49262E-01
2.4080,-1.45508E-01
2.4090,-1.41644E-01
2.4100,-1.37675E-01
2.4110,-1.33603E-01
2.4120,-1.29432E-01
2.4130,-1.25165E-01
2.4140,-1.20805E-01
2.4150,-1.16356E-01
2.4160,-1.11822E-01
2.4170,-1.07205E-01
2.4180,-1.02510E-01
2.4190,-9.77405E-02
2.4200,-9.28996E-02
2.4210,-8.79913E-02
2.4220,-8.30194E-02
2.4230,-7.79876E-02
2.4240,-7.28997E-02
2.4250,-6.77594E-02
2.4260,-6.25707E-02
2.4270,-5.73373E-02
2.4280,-5.20632E-02
2.4290,-4.67521E-02
2.4300,-4.14079E-02
2.4310,-3.60345E-02
2.4320,-3.06357E-02
2.4330,-2.52154E-02
2.4340,-1.97775E-02
2.4350,-1.43258E-02
2.4360,-8.86405E-03
2.4370,-3.39620E-03
2.4380,2.07401E-03
2.4390,7.54278E-03
2.4400,1.30064E-02
2.4410,1.84610E-02
2.4420,2.39031E-02
2.4430,2.93288E-02
2.4440,3.47345E-02
2.4450,4.01167E-02
2.4460,4.54717E-02
2.4470,5.07960E-02
2.4480,5.60861E-02
2.4490,6.13386E-02
2.4500,6.65500E-02
2.4510,7.17169E-02
2.4520,7.68361E-02
2.4530,8.19043E-02
2.4540,8.69183E-02
2.4550,9.18748E-02
2.4560,9.67708E-02
2.4570,1.01603E-01
2.4580,1.06369E-01
2.4590,1.11066E-01
2.4600,1.15690E-01
2.4610,1.20239E-01
2.4620,1.24710E-01
2.4630,1.29100E-01
2.4640,1.33408E-01
2.4650,1.37629E-01
2.4660,1.41763E-01
2.4670,1.45806E-01
2.4680,1.49756E-01
2.4690,1.53611E-01
2.4700,1.57368E-01
2.4710,1.61026E-01
2.4720,1.64583E-01
2.4730,1.68036E-01
2.4740,1.71384E-01
2.4750,1.74624E-01
2.4760,1.77756E-01
2.4770,1.80778E-01
2.4780,1.83687E-01
2.4790,1.86483E-01
2.4800,1.89163E-01
2.4810,1.91728E-01
2.4820,1.94175E-01
2.4830,1.96503E-01
2.4840,1.98711E-01
2.4850,2.00799E-01
2.4860,2.02765E-01
2.4870,2.04608E-01
2.4880,2.06327E-01
2.4890,2.07923E-01
2.4900,2.09394E-01
2.4910,2.10739E-01
2.4920,2.11959E-01
2.4930,2.13053E-01
2.4940,2.14020E-01
2.4950,2.14861E-01
2.4960,2.15575E-01
2.4970,2.16162E-01
2.4980,2.16622E-01
2.4990,2.16956E-01
2.5000,2.17162E-01
2.5010,2.17243E-01
2.5020,2.17197E-01
2.5030,2.17026E-01
2.5040,2.16729E-01
2.5050,2.16307E-01
2.5060,2.15762E-01
2.5070,2.15092E-01
2.5080,2.14300E-01
2.5090,2.13386E-01
2.5100,2.12351E-01
2.5110,2.11195E-01
2.5120,2.09920E-01
2.5130,2.08527E-01
2.5140,2.07017E-01
2.5150,2.05390E-01
2.5160,2.03649E-01
2.5170,2.01795E-01
2.5180,1.99828E-01
2.5190,1.97751E-01
2.5200,1.95564E-01
2.5210,1.93269E-01
2.5220,1.90869E-01
2.5230,1.88363E-01
2.5240,1.85755E-01
2.5250,1.83045E-01
2.5260,1.80236E-01
2.5270,1.77329E-01
2.5280,1.74326E-01
2.5290,1.71229E-01
2.5300,1.68040E-01
2.5310,1.64761E-01
2.5320,1.61394E-01
2.5330,1.57941E-01
2.5340,1.54403E-01
2.5350,1.50784E-01
2.5360,1.47085E-01
2.5370,1.43308E-01
2.5380,1.39456E-01
2.5390,1.35531E-01
2.5400,1.31535E-01
2.5410,1.27470E-01
2.5420,1.23338E-01
2.5430,1.19143E-01
2.5440,1.14886E-01
2.5450,1.10570E-01
2.5460,1.06196E-01
2.5470,1.01768E-01
2.5480,9.72884E-02
2.5490,9.27587E-02
2.5500,8.81817E-02
2.5510,8.35599E-02
2.5520,7.88958E-02
2.5530,7.41918E-02
2.5540,6.94504E-02
2.5550,6.46741E-02
2.5560,5.98654E-02
2.5570,5.50268E-02
2.5580,5.01607E-02
2.5590,4.52696E-02
2.5600,4.03562E-02
2.5610,3.54227E-02
2.5620,3.04718E-02
2.5630,2.55059E-02
2.5640,2.05275E-02
2.5650,1.55390E-02
2.5660,1.05430E-02
2.5670,5.54182E-03
2.5680,5.37952E-04
2.5690,-4.46618E-03
2.5700,-9.46815E-03
2.5710,-1.44656E-02
2.5720,-1.94560E-02
2.5730,-2.44372E-02
2.5740,-2.94067E-02
2.5750,-3.43622E-02
2.5760,-3.93013E-02
2.5770,-4.42219E-02
2.5780,-4.91215E-02
2.5790,-5.39980E-02
2.5800,-5.88492E-02
2.5810,-6.36728E-02
2.5820,-6.84666E-02
2.5830,-7.32285E-02
2.5840,-7.79563E-02
2.5850,-8.26480E-02
2.5860,-8.73015E-02
2.5870,-9.19147E-02
2.5880,-9.64857E-02
2.5890,-1.01012E-01
2.5900,-1.05493E-01
2.5910,-1.09925E-01
2.5920,-1.14308E-01
2.5930,-1.18638E-01
2.5940,-1.22915E-01
2.5950,-1.27136E-01
2.5960,-1.31300E-01
2.5970,-1.35406E-01
2.5980,-1.39450E-01
2.5990,-1.43432E-01
2.6000,-1.47351E-01
2.6010,-1.51204E-01
2.6020,-1.54990E-01
2.6030,-1.58707E-01
2.6040,-1.62355E-01
2.6050,-1.65931E-01
2.6060,-1.69434E-01
2.6070,-1.72864E-01
2.6080,-1.76218E-01
2.6090,-1.79495E-01
2.6100,-1.82695E-01
2.6110,-1.85815E-01
2.6120,-1.88856E-01
2.6130,-1.91815E-01
2.6140,-1.94692E-01
2.6150,-1.97486E-01
2.6160,-2.00195E-01
2.6170,-2.02819E-01
2.6180,-2.05357E-01
2.6190,-2.07808E-01
2.6200,-2.10172E-01
2.6210,-2.12447E-01
2.6220,-2.14632E-01
2.6230,-2.16728E-01
2.6240,-2.18733E-01
2.6250,-2.20648E-01
2.6260,-2.22470E-01
2.6270,-2.24200E-01
2.6280,-2.25838E-01
2.6290,-2.27382E-01
2.6300,-2.28833E-01
2.6310,-2.30191E-01
2.6320,-2.31454E-01
2.6330,-2.32622E-01
2.6340,-2.33696E-01
2.6350,-2.34676E-01
2.6360,-2.35560E-01
2.6370,-2.36349E-01
2.6380,-2.37043E-01
2.6390,-2.37642E-01
2.6400,-2.38146E-01
2.6410,-2.38555E-01
2.6420,-2.38869E-01
2.6430,-2.39087E-01
2.6440,-2.39212E-01
2.6450,-2.39241E-01
2.6460,-2.39177E-01
2.6470,-2.39018E-01
2.6480,-2.38766E-01
2.6490,-2.38420E-01
2.6500,-2.37981E-01
2.6510,-2.37450E-01
2.6520,-2.36827E-01
2.6530,-2.36112E-01
2.6540,-2.35306E-01
2.6550,-2.34410E-01
2.6560,-2.33424E-01
2.6570,-2.32348E-01
2.6580,-2.31183E-01
2.6590,-2.29931E-01
2.6600,-2.28591E-01
2.6610,-2.27165E-01
2.6620,-2.25653E-01
2.6630,-2.24056E-01
2.6640,-2.22374E-01
2.6650,-2.20610E-01
2.6660,-2.18763E-01
2.6670,-2.16834E-01
2.6680,-2.14825E-01
2.6690,-2.12736E-01
2.6700,-2.10568E-01
2.6710,-2.08323E-01
2.6720,-2.06001E-01
2.6730,-2.03604E-01
2.6740,-2.01132E-01
2.6750,-1.98586E-01
2.6760,-1.95969E-01
2.6770,-1.93280E-01
2.6780,-1.90521E-01
2.6790,-1.87693E-01
2.6800,-1.84798E-01
2.6810,-1.81836E-01
2.6820,-1.78810E-01
2.6830,-1.75719E-01
2.6840,-1.72566E-01
2.6850,-1.69351E-01
2.6860,-1.66076E-01
2.6870,-1.62743E-01
2.6880,-1.59352E-01
2.6890,-1.55905E-01
2.6900,-1.52403E-01
2.6910,-1.48848E-01
2.6920,-1.45241E-01
2.6930,-1.41584E-01
2.6940,-1.37877E-01
2.6950,-1.34123E-01
2.6960,-1.30322E-01
2.6970,-1.26476E-01
2.6980,-1.22587E-01
2.6990,-1.18656E-01
2.7000,-1.14684E-01
2.7010,-1.10673E-01
2.7020,-1.06625E-01
2.7030,-1.02540E-01
2.7040,-9.84211E-02
2.7050,-9.42686E-02
2.7060,-9.00844E-02
2.7070,-8.58700E-02
2.7080,-8.16268E-02
2.7090,-7.73564E-02
2.7100,-7.30602E-02
2.7110,-6.87397E-02
2.7120,-6.43965E-02
2.7130,-6.00319E-02
2.7140,-5.56476E-02
2.7150,-5.12450E-02
2.7160,-4.68256E-02
2.7170,-4.23909E-02
2.7180,-3.79424E-02
2.7190,-3.34815E-02
2.7200,-2.90098E-02
2.7210,-2.45287E-02
2.7220,-2.00396E-02
2.7230,-1.55441E-02
2.7240,-1.10437E-02
2.7250,-6.53963E-03
2.7260,-2.03352E-03
2.7270,2.47324E-03
2.7280,6.97922E-03
2.7290,1.14830E-02
2.7300,1.59831E-02
2.7310,2.04782E-02
2.7320,2.49669E-02
2.7330,2.94477E-02
2.7340,3.39193E-02
2.7350,3.83803E-02
2.7360,4.28294E-02
2.7370,4.72652E-02
2.7380,5.16864E-02
2.7390,5.60916E-02
2.7400,6.04795E-02
2.7410,6.48488E-02
2.7420,6.91983E-02
2.7430,7.35266E-02
2.7440,7.78325E-02
2.7450,8.21148E-02
2.7460,8.63721E-02
2.7470,9.06033E-02
2.7480,9.48072E-02
2.7490,9.89826E-02
2.7500,1.03128E-01
2.7510,1.07243E-01
2.7520,1.11326E-01
2.7530,1.15375E-01
2.7540,1.19391E-01
2.7550,1.23371E-01
2.7560,1.27314E-01
2.7570,1.31220E-01
2.7580,1.35087E-01
2.7590,1.38915E-01
2.7600,1.42702E-01
2.7610,1.46448E-01
2.7620,1.50151E-01
2.7630,1.53810E-01
2.7640,1.57425E-01
2.7650,1.60994E-01
2.7660,1.64517E-01
2.7670,1.67993E-01
2.7680,1.71420E-01
2.7690,1.74799E-01
2.7700,1.78128E-01
2.7710,1.81406E-01
2.7720,1.84632E-01
2.7730,1.87807E-01
2.7740,1.90928E-01
2.7750,1.93996E-01
2.7760,1.97009E-01
2.7770,1.99967E-01
2.7780,2.02869E-01
2.7790,2.05715E-01
2.7800,2.08504E-01
2.7810,2.11235E-01
2.7820,2.13907E-01
2.7830,2.16521E-01
2.7840,2.19074E-01
2.7850,2.21568E-01
2.7860,2.24001E-01
2.7870,2.26374E-01
2.7880,2.28684E-01
2.7890,2.30932E-01
2.7900,2.33118E-01
2.7910,2.35241E-01
2.7920,2.37301E-01
2.7930,2.39296E-01
2.7940,2.41228E-01
2.7950,2.43095E-01
2.7960,2.44897E-01
2.7970,2.46634E-01
2.7980,2.48306E-01
2.7990,2.49912E-01
2.8000,2.51452E-01
2.8010,2.52926E-01
2.8020,2.54333E-01
2.8030,2.55674E-01
2.8040,2.56948E-01
2.8050,2.58155E-01
2.8060,2.59295E-01
2.8070,2.60368E-01
2.8080,2.61373E-01
2.8090,2.62311E-01
2.8100,2.63181E-01
2.8110,2.63984E-01
2.8120,2.64719E-01
2.8130,2.65387E-01
2.8140,2.65987E-01
2.8150,2.66520E-01
2.8160,2.66985E-01
2.8170,2.67382E-01
2.8180,2.67712E-01
2.8190,2.67975E-01
2.8200,2.68171E-01
2.8210,2.68299E-01
2.8220,2.68360E-01
2.8230,2.68355E-01
2.8240,2.68283E-01
2.8250,2.68145E-01
2.8260,2.67940E-01
2.8270,2.67669E-01
2.8280,2.67333E-01
2.8290,2.66931E-01
2.8300,2.66464E-01
2.8310,2.65931E-01
2.8320,2.65334E-01
2.8330,2.64673E-01
2.8340,2.63947E-01
2.8350,2.63158E-01
2.8360,2.62306E-01
2.8370,2.61390E-01
2.8380,2.60412E-01
2.8390,2.59371E-01
2.8400,2.58269E-01
2.8410,2.57105E-01
2.8420,2.55880E-01
2.8430,2.54595E-01
2.8440,2.53250E-01
2.8450,2.51844E-01
2.8460,2.50380E-01
2.8470,2.48857E-01
2.8480,2.47276E-01
2.8490,2.45638E-01
2.8500,2.43942E-01
2.8510,2.42190E-01
2.8520,2.40381E-01
2.8530,2.38518E-01
2.8540,2.36599E-01
2.8550,2.34626E-01
2.8560,2.32599E-01
2.8570,2.30519E-01
2.8580,2.28387E-01
2.8590,2.26202E-01
2.8600,2.23967E-01
2.8610,2.21681E-01
2.8620,2.19344E-01
2.8630,2.16959E-01
2.8640,2.14525E-01
2.8650,2.12042E-01
2.8660,2.09513E-01
2.8670,2.06936E-01
2.8680,2.04314E-01
2.8690,2.01646E-01
2.8700,1.98934E-01
2.8710,1.96178E-01
2.8720,1.93379E-01
2.8730,1.90537E-01
2.8740,1.87654E-01
2.8750,1.84730E-01
2.8760,1.81765E-01
2.8770,1.78761E-01
2.8780,1.75718E-01
2.8790,1.72638E-01
2.8800,1.69520E-01
2.8810,1.66365E-01
2.8820,1.63175E-01
2.8830,1.59950E-01
2.8840,1.56691E-01
2.8850,1.53399E-01
2.8860,1.50073E-01
2.8870,1.46717E-01
2.8880,1.43329E-01
2.8890,1.39911E-01
2.8900,1.36463E-01
2.8910,1.32987E-01
2.8920,1.29483E-01
2.8930,1.25952E-01
2.8940,1.22395E-01
2.8950,1.18812E-01
2.8960,1.15205E-01
2.8970,1.11574E-01
2.8980,1.07920E-01
2.8990,1.04244E-01
2.9000,1.00546E-01
2.9010,9.68277E-02
2.9020,9.30898E-02
2.9030,8.93329E-02
2.9040,8.55579E-02
2.9050,8.17655E-02
2.9060,7.79566E-02
2.9070,7.41320E-02
2.9080,7.02925E-02
2.9090,6.64390E-02
2.9100,6.25721E-02
2.9110,5.86927E-02
2.9120,5.48017E-02
2.9130,5.08997E-02
2.9140,4.69877E-02
2.9150,4.30664E-02
2.9160,3.91366E-02
2.9170,3.51991E-02
2.9180,3.12548E-02
2.9190,2.73043E-02
2.9200,2.33484E-02
2.9210,1.93881E-02
2.9220,1.54239E-02
2.9230,1.14568E-02
2.9240,7.48745E-03
2.9250,3.51667E-03
2.9260,-4.54786E-04
2.9270,-4.42616E-03
2.9280,-8.39668E-03
2.9290,-1.23656E-02
2.9300,-1.63322E-02
2.9310,-2.02956E-02
2.9320,-2.42553E-02
2.9330,-2.82103E-02
2.9340,-3.21600E-02
2.9350,-3.61037E-02
2.9360,-4.00406E-02
2.9370,-4.39700E-02
2.9380,-4.78912E-02
2.9390,-5.18035E-02
2.9400,-5.57062E-02
2.9410,-5.95986E-02
2.9420,-6.34799E-02
2.9430,-6.73496E-02
2.9440,-7.12068E-02
2.9450,-7.50510E-02
2.9460,-7.88815E-02
2.9470,-8.26975E-02
2.9480,-8.64985E-02
2.9490,-9.02838E-02
2.9500,-9.40528E-02
2.9510,-9.78047E-02
2.9520,-1.01539E-01
2.9530,-1.05255E-01
2.9540,-1.08952E-01
2.9550,-1.12630E-01
2.9560,-1.16287E-01
2.9570,-1.19924E-01
2.9580,-1.23540E-01
2.9590,-1.27133E-01
2.9600,-1.30705E-01
2.9610,-1.34253E-01
2.9620,-1.37777E-01
2.9630,-1.41278E-01
2.9640,-1.44753E-01
2.9650,-1.48204E-01
2.9660,-1.51628E-01
2.9670,-1.55026E-01
2.9680,-1.58397E-01
2.9690,-1.61741E-01
2.9700,-1.65057E-01
2.9710,-1.68345E-01
2.9720,-1.71604E-01
2.9730,-1.74833E-01
2.9740,-1.78032E-01
2.9750,-1.81202E-01
2.9760,-1.84340E-01
2.9770,-1.87447E-01
2.9780,-1.90522E-01
2.9790,-1.93565E-01
2.9800,-1.96576E-01
2.9810,-1.99554E-01
2.9820,-2.02498E-01
2.9830,-2.05408E-01
2.9840,-2.08284E-01
2.9850,-2.11126E-01
2.9860,-2.13932E-01
2.9870,-2.16703E-01
2.9880,-2.19439E-01
2.9890,-2.22138E-01
2.9900,-2.24800E-01
2.9910,-2.27426E-01
2.9920,-2.30015E-01
2.9930,-2.32566E-01
2.9940,-2.35079E-01
2.9950,-2.37555E-01
2.9960,-2.39991E-01
2.9970,-2.42389E-01
2.9980,-2.44748E-01
2.9990,-2.47068E-01
3.0000,-2.49348E-01
3.0010,-2.51588E-01
3.0020,-2.53788E-01
3.0030,-2.55947E-01
3.0040,-2.58066E-01
3.0050,-2.60144E-01
3.0060,-2.62181E-01
3.0070,-2.64177E-01
3.0080,-2.66131E-01
3.0090,-2.68044E-01
3.0100,-2.69914E-01
3.0110,-2.71742E-01
3.0120,-2.73528E-01
3.0130,-2.75272E-01
3.0140,-2.76973E-01
3.0150,-2.78631E-01
3.0160,-2.80246E-01
3.0170,-2.81818E-01
3.0180,-2.83347E-01
3.0190,-2.84832E-01
3.0200,-2.86274E-01
3.0210,-2.87672E-01
3.0220,-2.89027E-01
3.0230,-2.90337E-01
3.0240,-2.91604E-01
3.0250,-2.92827E-01
3.0260,-2.94006E-01
3.0270,-2.95140E-01
3.0280,-2.96231E-01
3.0290,-2.97277E-01
3.0300,-2.98279E-01
3.0310,-2.99236E-01
3.0320,-3.00149E-01
3.0330,-3.01018E-01
3.0340,-3.01842E-01
3.0350,-3.02622E-01
3.0360,-3.03357E-01
3.0370,-3.04048E-01
3.0380,-3.04694E-01
3.0390,-3.05296E-01
3.0400,-3.05854E-01
3.0410,-3.06367E-01
3.0420,-3.06836E-01
3.0430,-3.07260E-01
3.0440,-3.07640E-01
3.0450,-3.07976E-01
3.0460,-3.08268E-01
3.0470,-3.08516E-01
3.0480,-3.08719E-01
3.0490,-3.08879E-01
3.0500,-3.08995E-01
3.0510,-3.09067E-01
3.0520,-3.09095E-01
3.0530,-3.09080E-01
3.0540,-3.09021E-01
3.0550,-3.08919E-01
3.0560,-3.08774E-01
3.0570,-3.08585E-01
3.0580,-3.08354E-01
3.0590,-3.08079E-01
3.0600,-3.07762E-01
3.0610,-3.07402E-01
3.0620,-3.07000E-01
3.0630,-3.06556E-01
3.0640,-3.06070E-01
3.0650,-3.05541E-01
3.0660,-3.04971E-01
3.0670,-3.04359E-01
3.0680,-3.03706E-01
3.0690,-3.03012E-01
3.0700,-3.02276E-01
3.0710,-3.01500E-01
3.0720,-3.00683E-01
3.0730,-2.99826E-01
3.0740,-2.98928E-01
3.0750,-2.97991E-01
3.0760,-2.97014E-01
3.0770,-2.95997E-01
3.0780,-2.94941E-01
3.0790,-2.93846E-01
3.0800,-2.92711E-01
3.0810,-2.91539E-01
3.0820,-2.90328E-01
3.0830,-2.89079E-01
3.0840,-2.87792E-01
3.0850,-2.86467E-01
3.0860,-2.85105E-01
3.0870,-2.83706E-01
3.0880,-2.82271E-01
3.0890,-2.80798E-01
3.0900,-2.79290E-01
3.0910,-2.77745E-01
3.0920,-2.76165E-01
3.0930,-2.74550E-01
3.0940,-2.72899E-01
3.0950,-2.71214E-01
3.0960,-2.69494E-01
3.0970,-2.67740E-01
3.0980,-2.65951E-01
3.0990,-2.64130E-01
3.1000,-2.62275E-01
3.1010,-2.60387E-01
3.1020,-2.58466E-01
3.1030,-2.56513E-01
3.1040,-2.54528E-01
3.1050,-2.52512E-01
3.1060,-2.50463E-01
3.1070,-2.48384E-01
3.1080,-2.46275E-01
3.1090,-2.44134E-01
3.1100,-2.41964E-01
3.1110,-2.39764E-01
3.1120,-2.37535E-01
3.1130,-2.35276E-01
3.1140,-2.32989E-01
3.1150,-2.30674E-01
3.1160,-2.28330E-01
3.1170,-2.25959E-01
3.1180,-2.23561E-01
3.1190,-2.21136E-01
3.1200,-2.18684E-01
3.1210,-2.16206E-01
3.1220,-2.13702E-01
3.1230,-2.11172E-01
3.1240,-2.08618E-01
3.1250,-2.06038E-01
3.1260,-2.03435E-01
3.1270,-2.00807E-01
3.1280,-1.98155E-01
3.1290,-1.95480E-01
3.1300,-1.92782E-01
3.1310,-1.90062E-01
3.1320,-1.87319E-01
3.1330,-1.84555E-01
3.1340,-1.81769E-01
3.1350,-1.78962E-01
3.1360,-1.76134E-01
3.1370,-1.73286E-01
3.1380,-1.70418E-01
3.1390,-1.67531E-01
3.1400,-1.64624E-01
3.1410,-1.61698E-01
3.1420,-1.58754E-01
3.1430,-1.55792E-01
3.1440,-1.52812E-01
3.1450,-1.49815E-01
3.1460,-1.46801E-01
3.1470,-1.43770E-01
3.1480,-1.40723E-01
3.1490,-1.37661E-01
3.1500,-1.34582E-01
3.1510,-1.31489E-01
3.1520,-1.28382E-01
3.1530,-1.25260E-01
3.1540,-1.22124E-01
3.1550,-1.18974E-01
3.1560,-1.15811E-01
3.1570,-1.12636E-01
3.1580,-1.09448E-01
3.1590,-1.06249E-01
3.1600,-1.03037E-01
3.1610,-9.98146E-02
3.1620,-9.65811E-02
3.1630,-9.33371E-02
3.1640,-9.00830E-02
3.1650,-8.68192E-02
3.1660,-8.35460E-02
3.1670,-8.02638E-02
3.1680,-7.69730E-02
3.1690,-7.36739E-02
3.1700,-7.03669E-02
3.1710,-6.70525E-02
3.1720,-6.37309E-02
3.1730,-6.04026E-02
3.1740,-5.70678E-02
3.1750,-5.37271E-02
3.1760,-5.03807E-02
3.1770,-4.70289E-02
3.1780,-4.36723E-02
3.1790,-4.03110E-02
3.1800,-3.69456E-02
3.1810,-3.35763E-02
3.1820,-3.02036E-02
3.1830,-2.68276E-02
3.1840,-2.34490E-02
3.1850,-2.00679E-02
3.1860,-1.66847E-02
3.1870,-1.32998E-02
3.1880,-9.91357E-03
3.1890,-6.52631E-03
3.1900,-3.13838E-03
3.1910,2.49859E-04
3.1920,3.63808E-03
3.1930,7.02593E-03
3.1940,1.04131E-02
3.1950,1.37992E-02
3.1960,1.71839E-02
3.1970,2.05668E-02
3.1980,2.39478E-02
3.1990,2.73263E-02
3.2000,3.07021E-02
3.2010,3.40748E-02
3.2020,3.74442E-02
3.2030,4.08099E-02
3.2040,4.41715E-02
3.2050,4.75288E-02
3.2060,5.08814E-02
3.2070,5.42290E-02
3.2080,5.75714E-02
3.2090,6.09081E-02
3.2100,6.42388E-02
3.2110,6.75634E-02
3.2120,7.08813E-02
3.2130,7.41925E-02
3.2140,7.74964E-02
3.2150,8.07929E-02
3.2160,8.40817E-02
3.2170,8.73624E-02
3.2180,9.06347E-02
3.2190,9.38984E-02
3.2200,9.71532E-02
3.2210,1.00399E-01
3.2220,1.03635E-01
3.2230,1.06861E-01
3.2240,1.10077E-01
3.2250,1.13283E-01
3.2260,1.16478E-01
3.2270,1.19662E-01
3.2280,1.22836E-01
3.2290,1.25997E-01
3.2300,1.29147E-01
3.2310,1.32285E-01
3.2320,1.35411E-01
3.2330,1.38524E-01
3.2340,1.41624E-01
3.2350,1.44712E-01
3.2360,1.47786E-01
3.2370,1.50847E-01
3.2380,1.53894E-01
3.2390,1.56926E-01
3.2400,1.59945E-01
3.2410,1.62949E-01
3.2420,1.65939E-01
3.2430,1.68913E-01
3.2440,1.71872E-01
3.2450,1.74816E-01
3.2460,1.77744E-01
3.2470,1.80656E-01
3.2480,1.83552E-01
3.2490,1.86432E-01
3.2500,1.89295E-01
3.2510,1.92142E-01
3.2520,1.94971E-01
3.2530,1.97783E-01
3.2540,2.00578E-01
3.2550,2.03355E-01
3.2560,2.06115E-01
3.2570,2.08856E-01
3.2580,2.11579E-01
3.2590,2.14284E-01
3.2600,2.16970E-01
3.2610,2.19638E-01
3.2620,2.22286E-01
3.2630,2.24915E-01
3.2640,2.27525E-01
3.2650,2.30116E-01
3.2660,2.32686E-01
3.2670,2.35237E-01
3.2680,2.37768E-01
3.2690,2.40279E-01
3.2700,2.42769E-01
3.2710,2.45238E-01
3.2720,2.47687E-01
3.2730,2.50115E-01
3.2740,2.52522E-01
3.2750,2.54908E-01
3.2760,2.57273E-01
3.2770,2.59616E-01
3.2780,2.61937E-01
3.2790,2.64237E-01
3.2800,2.66515E-01
3.2810,2.68771E-01
3.2820,2.71004E-01
3.2830,2.73215E-01
3.2840,2.75404E-01
3.2850,2.77570E-01
3.2860,2.79714E-01
3.2870,2.81835E-01
3.2880,2.83932E-01
3.2890,2.86007E-01
3.2900,2.88059E-01
3.2910,2.90087E-01
3.2920,2.92092E-01
3.2930,2.94073E-01
3.2940,2.96031E-01
3.2950,2.97965E-01
3.2960,2.99875E-01
3.2970,3.01761E-01
3.2980,3.03623E-01
3.2990,3.05461E-01
3.3000,3.07275E-01
3.3010,3.09065E-01
3.3020,3.10830E-01
3.3030,3.12571E-01
3.3040,3.14287E-01
3.3050,3.15979E-01
3.3060,3.17646E-01
3.3070,3.19288E-01
3.3080,3.20905E-01
3.3090,3.22497E-01
3.3100,3.24065E-01
3.3110,3.25607E-01
3.3120,3.27125E-01
3.3130,3.28617E-01
3.3140,3.30084E-01
3.3150,3.31525E-01
3.3160,3.32942E-01
3.3170,3.34333E-01
3.3180,3.35698E-01
3.3190,3.37038E-01
3.3200,3.38353E-01
3.3210,3.39642E-01
3.3220,3.40905E-01
3.3230,3.42143E-01
3.3240,3.43355E-01
3.3250,3.44541E-01
3.3260,3.45702E-01
3.3270,3.46836E-01
3.3280,3.47945E-01
3.3290,3.49029E-01
3.3300,3.50086E-01
3.3310,3.51118E-01
3.3320,3.52123E-01
3.3330,3.53103E-01
3.3340,3.54057E-01
3.3350,3.54985E-01
3.3360,3.55887E-01
3.3370,3.56763E-01
3.3380,3.57613E-01
3.3390,3.58437E-01
3.3400,3.59236E-01
3.3410,3.60008E-01
3.3420,3.60754E-01
3.3430,3.61475E-01
3.3440,3.62169E-01
3.3450,3.62838E-01
3.3460,3.63481E-01
3.3470,3.64098E-01
3.3480,3.64689E-01
3.3490,3.65254E-01
3.3500,3.65793E-01
3.3510,3.66306E-01
3.3520,3.66794E-01
3.3530,3.67256E-01
3.3540,3.67692E-01
3.3550,3.68102E-01
3.3560,3.68487E-01
3.3570,3.68846E-01
3.3580,3.69179E-01
3.3590,3.69487E-01
3.3600,3.69769E-01
3.3610,3.70025E-01
3.3620,3.70256E-01
3.3630,3.70462E-01
3.3640,3.70642E-01
3.3650,3.70797E-01
3.3660,3.70927E-01
3.3670,3.71031E-01
3.3680,3.71110E-01
3.3690,3.71164E-01
3.3700,3.71193E-01
3.3710,3.71197E-01
3.3720,3.71175E-01
3.3730,3.71129E-01
3.3740,3.71058E-01
3.3750,3.70962E-01
3.3760,3.70842E-01
3.3770,3.70696E-01
3.3780,3.70526E-01
3.3790,3.70332E-01
3.3800,3.70112E-01
3.3810,3.69869E-01
3.3820,3.69601E-01
3.3830,3.69309E-01
3.3840,3.68992E-01
3.3850,3.68652E-01
3.3860,3.68287E-01
3.3870,3.67898E-01
3.3880,3.67486E-01
3.3890,3.67050E-01
3.3900,3.66589E-01
3.3910,3.66106E-01
3.3920,3.65598E-01
3.3930,3.65067E-01
3.3940,3.64513E-01
3.3950,3.63935E-01
3.3960,3.63334E-01
3.3970,3.62710E-01
3.3980,3.62063E-01
3.3990,3.61393E-01
3.4000,3.60700E-01
3.4010,3.59985E-01
3.4020,3.59246E-01
3.4030,3.58485E-01
3.4040,3.57702E-01
3.4050,3.56896E-01
3.4060,3.56068E-01
3.4070,3.55217E-01
3.4080,3.54345E-01
3.4090,3.53451E-01
3.4100,3.52534E-01
3.4110,3.51596E-01
3.4120,3.50636E-01
3.4130,3.49655E-01
3.4140,3.48652E-01
3.4150,3.47628E-01
3.4160,3.46583E-01
3.4170,3.45517E-01
3.4180,3.44429E-01
3.4190,3.43321E-01
3.4200,3.42192E-01
3.4210,3.41042E-01
3.4220,3.39871E-01
3.4230,3.38680E-01
3.4240,3.37469E-01
3.4250,3.36238E-01
3.4260,3.34987E-01
3.4270,3.33715E-01
3.4280,3.32424E-01
3.4290,3.31113E-01
3.4300,3.29782E-01
3.4310,3.28432E-01
3.4320,3.27063E-01
3.4330,3.25674E-01
3.4340,3.24266E-01
3.4350,3.22839E-01
3.4360,3.21394E-01
3.4370,3.19929E-01
3.4380,3.18446E-01
3.4390,3.16945E-01
3.4400,3.15425E-01
3.4410,3.13887E-01
3.4420,3.12330E-01
3.4430,3.10756E-01
3.4440,3.09164E-01
3.4450,3.07554E-01
3.4460,3.05927E-01
3.4470,3.04282E-01
3.4480,3.02620E-01
3.4490,3.00941E-01
3.4500,2.99244E-01
3.4510,2.97531E-01
3.4520,2.95801E-01
3.4530,2.94054E-01
3.4540,2.92291E-01
3.4550,2.90511E-01
3.4560,2.88715E-01
3.4570,2.86903E-01
3.4580,2.85075E-01
3.4590,2.83232E-01
3.4600,2.81372E-01
3.4610,2.79497E-01
3.4620,2.77606E-01
3.4630,2.75701E-01
3.4640,2.73780E-01
3.4650,2.71844E-01
3.4660,2.69893E-01
3.4670,2.67927E-01
3.4680,2.65947E-01
3.4690,2.63953E-01
3.4700,2.61944E-01
3.4710,2.59920E-01
3.4720,2.57883E-01
3.4730,2.55832E-01
3.4740,2.53767E-01
3.4750,2.51689E-01
3.4760,2.49597E-01
3.4770,2.47492E-01
3.4780,2.45373E-01
3.4790,2.43242E-01
3.4800,2.41098E-01
3.4810,2.38940E-01
3.4820,2.36771E-01
3.4830,2.34588E-01
3.4840,2.32394E-01
3.4850,2.30187E-01
3.4860,2.27968E-01
3.4870,2.25737E-01
3.4880,2.23495E-01
3.4890,2.21241E-01
3.4900,2.18975E-01
3.4910,2.16698E-01
3.4920,2.14410E-01
3.4930,2.12111E-01
3.4940,2.09800E-01
3.4950,2.07480E-01
3.4960,2.05148E-01
3.4970,2.02806E-01
3.4980,2.00453E-01
3.4990,1.98091E-01
3.5000,1.95718E-01
3.5010,1.93336E-01
3.5020,1.90943E-01
3.5030,1.88541E-01
3.5040,1.86130E-01
3.5050,1.83709E-01
3.5060,1.81279E-01
3.5070,1.78839E-01
3.5080,1.76391E-01
3.5090,1.73934E-01
3.5100,1.71469E-01
3.5110,1.68995E-01
3.5120,1.66513E-01
3.5130,1.64022E-01
3.5140,1.61523E-01
3.5150,1.59017E-01
3.5160,1.56502E-01
3.5170,1.53980E-01
3.5180,1.51450E-01
3.5190,1.48913E-01
3.5200,1.46369E-01
3.5210,1.43818E-01
3.5220,1.41259E-01
3.5230,1.38694E-01
3.5240,1.36122E-01
3.5250,1.33544E-01
3.5260,1.30959E-01
3.5270,1.28368E-01
3.5280,1.25771E-01
3.5290,1.23168E-01
3.5300,1.20559E-01
3.5310,1.17944E-01
3.5320,1.15324E-01
3.5330,1.12698E-01
3.5340,1.10066E-01
3.5350,1.07430E-01
3.5360,1.04789E-01
3.5370,1.02142E-01
3.5380,9.94913E-02
3.5390,9.68356E-02
3.5400,9.41754E-02
3.5410,9.15107E-02
3.5420,8.88419E-02
3.5430,8.61689E-02
3.5440,8.34919E-02
3.5450,8.08111E-02
3.5460,7.81266E-02
3.5470,7.54385E-02
3.5480,7.27470E-02
3.5490,7.00521E-02
3.5500,6.73540E-02
3.5510,6.46529E-02
3.5520,6.19488E-02
3.5530,5.92419E-02
3.5540,5.65323E-02
3.5550,5.38202E-02
3.5560,5.11057E-02
3.5570,4.83889E-02
3.5580,4.56699E-02
3.5590,4.29488E-02
3.5600,4.02259E-02
3.5610,3.75011E-02
3.5620,3.47747E-02
3.5630,3.20468E-02
3.5640,2.93174E-02
3.5650,2.65867E-02
3.5660,2.38549E-02
3.5670,2.11220E-02
3.5680,1.83882E-02
3.5690,1.56536E-02
3.5700,1.29183E-02
3.5710,1.01824E-02
3.5720,7.44614E-03
3.5730,4.70951E-03
3.5740,1.97268E-03
3.5750,-7.64238E-04
3.5760,-3.50112E-03
3.5770,-6.23785E-03
3.5780,-8.97432E-03
3.5790,-1.17104E-02
3.5800,-1.44460E-02
3.5810,-1.71809E-02
3.5820,-1.99152E-02
3.5830,-2.26486E-02
3.5840,-2.53810E-02
3.5850,-2.81123E-02
3.5860,-3.08425E-02
3.5870,-3.35714E-02
3.5880,-3.62988E-02
3.5890,-3.90248E-02
3.5900,-4.17491E-02
3.5910,-4.44716E-02
3.5920,-4.71924E-02
3.5930,-4.99111E-02
3.5940,-5.26278E-02
3.5950,-5.53423E-02
3.5960,-5.80545E-02
3.5970,-6.07643E-02
3.5980,-6.34716E-02
3.5990,-6.61763E-02
3.6000,-6.88784E-02
3.6010,-7.15775E-02
3.6020,-7.42738E-02
3.6030,-7.69671E-02
3.6040,-7.96572E-02
3.6050,-8.23441E-02
3.6060,-8.50277E-02
3.6070,-8.77078E-02
3.6080,-9.03844E-02
3.6090,-9.30574E-02
3.6100,-9.57266E-02
3.6110,-9.83920E-02
3.6120,-1.01054E-01
3.6130,-1.03711E-01
3.6140,-1.06364E-01
3.6150,-1.09013E-01
3.6160,-1.11658E-01
3.6170,-1.14299E-01
3.6180,-1.16935E-01
3.6190,-1.19566E-01
3.6200,-1.22192E-01
3.6210,-1.24814E-01
3.6220,-1.27431E-01
3.6230,-1.30043E-01
3.6240,-1.32650E-01
3.6250,-1.35252E-01
3.6260,-1.37848E-01
3.6270,-1.40440E-01
3.6280,-1.43025E-01
3.6290,-1.45606E-01
3.6300,-1.48180E-01
3.6310,-1.50749E-01
3.6320,-1.53313E-01
3.6330,-1.55870E-01
3.6340,-1.58421E-01
3.6350,-1.60967E-01
3.6360,-1.63506E-01
3.6370,-1.66039E-01
3.6380,-1.68566E-01
3.6390,-1.71086E-01
3.6400,-1.73601E-01
3.6410,-1.76108E-01
3.6420,-1.78609E-01
3.6430,-1.81103E-01
3.6440,-1.83591E-01
3.6450,-1.86072E-01
3.6460,-1.88545E-01
3.6470,-1.91012E-01
3.6480,-1.93472E-01
3.6490,-1.95924E-01
3.6500,-1.98370E-01
3.6510,-2.00808E-01
3.6520,-2.03239E-01
3.6530,-2.05662E-01
3.6540,-2.08078E-01
3.6550,-2.10486E-01
3.6560,-2.12886E-01
3.6570,-2.15279E-01
3.6580,-2.17664E-01
3.6590,-2.20041E-01
3.6600,-2.22411E-01
3.6610,-2.24772E-01
3.6620,-2.27125E-01
3.6630,-2.29470E-01
3.6640,-2.31807E-01
3.6650,-2.34135E-01
3.6660,-2.36456E-01
3.6670,-2.38767E-01
3.6680,-2.41071E-01
3.6690,-2.43365E-01
3.6700,-2.45652E-01
3.6710,-2.47929E-01
3.6720,-2.50198E-01
3.6730,-2.52458E-01
3.6740,-2.54709E-01
3.6750,-2.56952E-01
3.6760,-2.59185E-01
3.6770,-2.61410E-01
3.6780,-2.63625E-01
3.6790,-2.65831E-01
3.6800,-2.68028E-01
3.6810,-2.70216E-01
3.6820,-2.72394E-01
3.6830,-2.74563E-01
3.6840,-2.76723E-01
3.6850,-2.78873E-01
3.6860,-2.81014E-01
3.6870,-2.83145E-01
3.6880,-2.85266E-01
3.6890,-2.87378E-01
3.6900,-2.89480E-01
3.6910,-2.91573E-01
3.6920,-2.93655E-01
3.6930,-2.95728E-01
3.6940,-2.97790E-01
3.6950,-2.99843E-01
3.6960,-3.01886E-01
3.6970,-3.03919E-01
3.6980,-3.05941E-01
3.6990,-3.07953E-01
3.7000,-3.09956E-01
3.7010,-3.11947E-01
3.7020,-3.13929E-01
3.7030,-3.15900E-01
3.7040,-3.17861E-01
3.7050,-3.19812E-01
3.7060,-3.21752E-01
3.7070,-3.23681E-01
3.7080,-3.25600E-01
3.7090,-3.27508E-01
3.7100,-3.29406E-01
3.7110,-3.31293E-01
3.7120,-3.33169E-01
3.7130,-3.35035E-01
3.7140,-3.36890E-01
3.7150,-3.38734E-01
3.7160,-3.40567E-01
3.7170,-3.42389E-01
3.7180,-3.44201E-01
3.7190,-3.46001E-01
3.7200,-3.47790E-01
3.7210,-3.49569E-01
3.7220,-3.51336E-01
3.7230,-3.53092E-01
3.7240,-3.54837E-01
3.7250,-3.56571E-01
3.7260,-3.58294E-01
3.7270,-3.60005E-01
3.7280,-3.61705E-01
3.7290,-3.63394E-01
3.7300,-3.65072E-01
3.7310,-3.66738E-01
3.7320,-3.68393E-01
3.7330,-3.70037E-01
3.7340,-3.71669E-01
3.7350,-3.73289E-01
3.7360,-3.74899E-01
3.7370,-3.76496E-01
3.7380,-3.78082E-01
3.7390,-3.79657E-01
3.7400,-3.81220E-01
3.7410,-3.82771E-01
3.7420,-3.84311E-01
3.7430,-3.85839E-01
3.7440,-3.87356E-01
3.7450,-3.88861E-01
3.7460,-3.90354E-01
3.7470,-3.91835E-01
3.7480,-3.93305E-01
3.7490,-3.94763E-01
3.7500,-3.96209E-01
3.7510,-3.97643E-01
3.7520,-3.99066E-01
3.7530,-4.00476E-01
3.7540,-4.01875E-01
3.7550,-4.03262E-01
3.7560,-4.04637E-01
3.7570,-4.06000E-01
3.7580,-4.07351E-01
3.7590,-4.08691E-01
3.7600,-4.10018E-01
3.7610,-4.11333E-01
3.7620,-4.12637E-01
3.7630,-4.13928E-01
3.7640,-4.15207E-01
3.7650,-4.16475E-01
3.7660,-4.17730E-01
3.7670,-4.18973E-01
3.7680,-4.20205E-01
3.7690,-4.21424E-01
3.7700,-4.22631E-01
3.7710,-4.23826E-01
3.7720,-4.25009E-01
3.7730,-4.26180E-01
3.7740,-4.27339E-01
3.7750,-4.28485E-01
3.7760,-4.29620E-01
3.7770,-4.30742E-01
3.7780,-4.31852E-01
3.7790,-4.32951E-01
3.7800,-4.34037E-01
3.7810,-4.35110E-01
3.7820,-4.36172E-01
3.7830,-4.37222E-01
3.7840,-4.38259E-01
3.7850,-4.39284E-01
3.7860,-4.40297E-01
3.7870,-4.41298E-01
3.7880,-4.42287E-01
3.7890,-4.43263E-01
3.7900,-4.44228E-01
3.7910,-4.45180E-01
3.7920,-4.46120E-01
3.7930,-4.47047E-01
3.7940,-4.47963E-01
3.7950,-4.48866E-01
3.7960,-4.49758E-01
3.7970,-4.50637E-01
3.7980,-4.51504E-01
3.7990,-4.52358E-01
3.8000,-4.53201E-01
3.8010,-4.54031E-01
3.8020,-4.54849E-01
3.8030,-4.55655E-01
3.8040,-4.56449E-01
3.8050,-4.57231E-01
3.8060,-4.58000E-01
3.8070,-4.58758E-01
3.8080,-4.59503E-01
3.8090,-4.60236E-01
3.8100,-4.60957E-01
3.8110,-4.61666E-01
3.8120,-4.62363E-01
3.8130,-4.63047E-01
3.8140,-4.63720E-01
3.8150,-4.64380E-01
3.8160,-4.65028E-01
3.8170,-4.65665E-01
3.8180,-4.66289E-01
3.8190,-4.66901E-01
3.8200,-4.67501E-01
3.8210,-4.68089E-01
3.8220,-4.68665E-01
3.8230,-4.69229E-01
3.8240,-4.69781E-01
3.8250,-4.70320E-01
3.8260,-4.70848E-01
3.8270,-4.71364E-01
3.8280,-4.71868E-01
3.8290,-4.72360E-01
3.8300,-4.72840E-01
3.8310,-4.73308E-01
3.8320,-4.73764E-01
3.8330,-4.74209E-01
3.8340,-4.74641E-01
3.8350,-4.75061E-01
3.8360,-4.75470E-01
3.8370,-4.75867E-01
3.8380,-4.76251E-01
3.8390,-4.76625E-01
3.8400,-4.76986E-01
3.8410,-4.77335E-01
3.8420,-4.77673E-01
3.8430,-4.77999E-01
3.8440,-4.78313E-01
3.8450,-4.78615E-01
3.8460,-4.78906E-01
3.8470,-4.79185E-01
3.8480,-4.79452E-01
3.8490,-4.79708E-01
3.8500,-4.79952E-01
3.8510,-4.80184E-01
3.8520,-4.80405E-01
3.8530,-4.80614E-01
3.8540,-4.80812E-01
3.8550,-4.80998E-01
3.8560,-4.81172E-01
3.8570,-4.81335E-01
3.8580,-4.81487E-01
3.8590,-4.81627E-01
3.8600,-4.81755E-01
3.8610,-4.81872E-01
3.8620,-4.81978E-01
3.8630,-4.82072E-01
3.8640,-4.82155E-01
3.8650,-4.82227E-01
3.8660,-4.82287E-01
3.8670,-4.82336E-01
3.8680,-4.82373E-01
3.8690,-4.82400E-01
3.8700,-4.82415E-01
3.8710,-4.82419E-01
3.8720,-4.82411E-01
3.8730,-4.82393E-01
3.8740,-4.82363E-01
3.8750,-4.82323E-01
3.8760,-4.82271E-01
3.8770,-4.82208E-01
3.8780,-4.82134E-01
3.8790,-4.82049E-01
3.8800,-4.81953E-01
3.8810,-4.81846E-01
3.8820,-4.81728E-01
3.8830,-4.81599E-01
3.8840,-4.81459E-01
3.8850,-4.81308E-01
3.8860,-4.81147E-01
3.8870,-4.80974E-01
3.8880,-4.80791E-01
3.8890,-4.80597E-01
3.8900,-4.80392E-01
3.8910,-4.80177E-01
3.8920,-4.79951E-01
3.8930,-4.79714E-01
3.8940,-4.79466E-01
3.8950,-4.79208E-01
3.8960,-4.78940E-01
3.8970,-4.78660E-01
3.8980,-4.78371E-01
3.8990,-4.78070E-01
3.9000,-4.77759E-01
3.9010,-4.77438E-01
3.9020,-4.77107E-01
3.9030,-4.76765E-01
3.9040,-4.76412E-01
3.9050,-4.76049E-01
3.9060,-4.75676E-01
3.9070,-4.75293E-01
3.9080,-4.74899E-01
3.9090,-4.74496E-01
3.9100,-4.74081E-01
3.9110,-4.73657E-01
3.9120,-4.73223E-01
3.9130,-4.72779E-01
3.9140,-4.72324E-01
3.9150,-4.71860E-01
3.9160,-4.71385E-01
3.9170,-4.70901E-01
3.9180,-4.70406E-01
3.9190,-4.69902E-01
3.9200,-4.69387E-01
3.9210,-4.68863E-01
3.9220,-4.68329E-01
3.9230,-4.67785E-01
3.9240,-4.67232E-01
3.9250,-4.66669E-01
3.9260,-4.66096E-01
3.9270,-4.65513E-01
3.9280,-4.64921E-01
3.9290,-4.64319E-01
3.9300,-4.63707E-01
3.9310,-4.63086E-01
3.9320,-4.62456E-01
3.9330,-4.61816E-01
3.9340,-4.61166E-01
3.9350,-4.60507E-01
3.9360,-4.59839E-01
3.9370,-4.59162E-01
3.9380,-4.58475E-01
3.9390,-4.57778E-01
3.9400,-4.57073E-01
3.9410,-4.56358E-01
3.9420,-4.55634E-01
3.9430,-4.54901E-01
3.9440,-4.54159E-01
3.9450,-4.53408E-01
3.9460,-4.52648E-01
3.9470,-4.51878E-01
3.9480,-4.51100E-01
3.9490,-4.50313E-01
3.9500,-4.49517E-01
3.9510,-4.48712E-01
3.9520,-4.47898E-01
3.9530,-4.47075E-01
3.9540,-4.46244E-01
3.9550,-4.45403E-01
3.9560,-4.44554E-01
3.9570,-4.43697E-01
3.9580,-4.42830E-01
3.9590,-4.41956E-01
3.9600,-4.41072E-01
3.9610,-4.40180E-01
3.9620,-4.39280E-01
3.9630,-4.38371E-01
3.9640,-4.37453E-01
3.9650,-4.36527E-01
3.9660,-4.35593E-01
3.9670,-4.34650E-01
3.9680,-4.33700E-01
3.9690,-4.32741E-01
3.9700,-4.31773E-01
3.9710,-4.30798E-01
3.9720,-4.29814E-01
3.9730,-4.28822E-01
3.9740,-4.27822E-01
3.9750,-4.26814E-01
3.9760,-4.25798E-01
3.9770,-4.24774E-01
3.9780,-4.23742E-01
3.9790,-4.22702E-01
3.9800,-4.21655E-01
3.9810,-4.20599E-01
3.9820,-4.19536E-01
3.9830,-4.18465E-01
3.9840,-4.17386E-01
3.9850,-4.16299E-01
3.9860,-4.15205E-01
3.9870,-4.14103E-01
3.9880,-4.12994E-01
3.9890,-4.11876E-01
3.9900,-4.10752E-01
3.9910,-4.09620E-01
3.9920,-4.08480E-01
3.9930,-4.07333E-01
3.9940,-4.06179E-01
3.9950,-4.05018E-01
3.9960,-4.03849E-01
3.9970,-4.02672E-01
3.9980,-4.01489E-01
3.9990,-4.00298E-01
4.0000,-3.99100E-01
4.0010,-3.97895E-01
4.0020,-3.96683E-01
4.0030,-3.95464E-01
4.0040,-3.94238E-01
4.0050,-3.93005E-01
4.0060,-3.91765E-01
4.0070,-3.90518E-01
4.0080,-3.89264E-01
4.0090,-3.88003E-01
4.0100,-3.86736E-01
4.0110,-3.85461E-01
4.0120,-3.84180E-01
4.0130,-3.82893E-01
4.0140,-3.81598E-01
4.0150,-3.80297E-01
4.0160,-3.78990E-01
4.0170,-3.77675E-01
4.0180,-3.76355E-01
4.0190,-3.75028E-01
4.0200,-3.73694E-01
4.0210,-3.72354E-01
4.0220,-3.71007E-01
4.0230,-3.69655E-01
4.0240,-3.68296E-01
4.0250,-3.66930E-01
4.0260,-3.65559E-01
4.0270,-3.64181E-01
4.0280,-3.62797E-01
4.0290,-3.61407E-01
4.0300,-3.60011E-01
4.0310,-3.58609E-01
4.0320,-3.57200E-01
4.0330,-3.55786E-01
4.0340,-3.54366E-01
4.0350,-3.52940E-01
4.0360,-3.51508E-01
4.0370,-3.50070E-01
4.0380,-3.48627E-01
4.0390,-3.47177E-01
4.0400,-3.45722E-01
4.0410,-3.44261E-01
4.0420,-3.42795E-01
4.0430,-3.41323E-01
4.0440,-3.39845E-01
4.0450,-3.38362E-01
4.0460,-3.36873E-01
4.0470,-3.35379E-01
4.0480,-3.33879E-01
4.0490,-3.32374E-01
4.0500,-3.30864E-01
4.0510,-3.29348E-01
4.0520,-3.27827E-01
4.0530,-3.26300E-01
4.0540,-3.24768E-01
4.0550,-3.23232E-01
4.0560,-3.21690E-01
4.0570,-3.20142E-01
4.0580,-3.18590E-01
4.0590,-3.17033E-01
4.0600,-3.15470E-01
4.0610,-3.13903E-01
4.0620,-3.12331E-01
4.0630,-3.10753E-01
4.0640,-3.09171E-01
4.0650,-3.07584E-01
4.0660,-3.05992E-01
4.0670,-3.04396E-01
4.0680,-3.02794E-01
4.0690,-3.01188E-01
4.0700,-2.99577E-01
4.0710,-2.97962E-01
4.0720,-2.96342E-01
4.0730,-2.94717E-01
4.0740,-2.93088E-01
4.0750,-2.91454E-01
4.0760,-2.89816E-01
4.0770,-2.88174E-01
4.0780,-2.86527E-01
4.0790,-2.84875E-01
4.0800,-2.83219E-01
4.0810,-2.81559E-01
4.0820,-2.79895E-01
4.0830,-2.78226E-01
4.0840,-2.76554E-01
4.0850,-2.74877E-01
4.0860,-2.73196E-01
4.0870,-2.71510E-01
4.0880,-2.69821E-01
4.0890,-2.68128E-01
4.0900,-2.66431E-01
4.0910,-2.64729E-01
4.0920,-2.63024E-01
4.0930,-2.61315E-01
4.0940,-2.59602E-01
4.0950,-2.57885E-01
4.0960,-2.56164E-01
4.0970,-2.54440E-01
4.0980,-2.52712E-01
4.0990,-2.50980E-01
4.1000,-2.49244E-01
4.1010,-2.47505E-01
4.1020,-2.45762E-01
4.1030,-2.44016E-01
4.1040,-2.42266E-01
4.1050,-2.40512E-01
4.1060,-2.38755E-01
4.1070,-2.36995E-01
4.1080,-2.35231E-01
4.1090,-2.33464E-01
4.1100,-2.31693E-01
4.1110,-2.29920E-01
4.1120,-2.28142E-01
4.1130,-2.26362E-01
4.1140,-2.24578E-01
4.1150,-2.22792E-01
4.1160,-2.21002E-01
4.1170,-2.19208E-01
4.1180,-2.17412E-01
4.1190,-2.15613E-01
4.1200,-2.13811E-01
4.1210,-2.12005E-01
4.1220,-2.10197E-01
4.1230,-2.08386E-01
4.1240,-2.06572E-01
4.1250,-2.04755E-01
4.1260,-2.02935E-01
4.1270,-2.01112E-01
4.1280,-1.99287E-01
4.1290,-1.97458E-01
4.1300,-1.95627E-01
4.1310,-1.93794E-01
4.1320,-1.91958E-01
4.1330,-1.90119E-01
4.1340,-1.88277E-01
4.1350,-1.86433E-01
4.1360,-1.84586E-01
4.1370,-1.82737E-01
4.1380,-1.80886E-01
4.1390,-1.79031E-01
4.1400,-1.77175E-01
4.1410,-1.75316E-01
4.1420,-1.73455E-01
4.1430,-1.71591E-01
4.1440,-1.69725E-01
4.1450,-1.67857E-01
4.1460,-1.65987E-01
4.1470,-1.64114E-01
4.1480,-1.62239E-01
4.1490,-1.60362E-01
4.1500,-1.58483E-01
4.1510,-1.56602E-01
4.1520,-1.54719E-01
4.1530,-1.52833E-01
4.1540,-1.50946E-01
4.1550,-1.49057E-01
4.1560,-1.47166E-01
4.1570,-1.45272E-01
4.1580,-1.43377E-01
4.1590,-1.41480E-01
4.1600,-1.39582E-01
4.1610,-1.37681E-01
4.1620,-1.35779E-01
4.1630,-1.33875E-01
4.1640,-1.31969E-01
4.1650,-1.30061E-01
4.1660,-1.28152E-01
4.1670,-1.26241E-01
4.1680,-1.24329E-01
4.1690,-1.22415E-01
4.1700,-1.20499E-01
4.1710,-1.18582E-01
4.1720,-1.16663E-01
4.1730,-1.14743E-01
4.1740,-1.12822E-01
4.1750,-1.10899E-01
4.1760,-1.08974E-01
4.1770,-1.07048E-01
4.1780,-1.05121E-01
4.1790,-1.03193E-01
4.1800,-1.01263E-01
4.1810,-9.93322E-02
4.1820,-9.74000E-02
4.1830,-9.54666E-02
4.1840,-9.35320E-02
4.1850,-9.15962E-02
4.1860,-8.96593E-02
4.1870,-8.77213E-02
4.1880,-8.57823E-02
4.1890,-8.38421E-02
4.1900,-8.19010E-02
4.1910,-7.99589E-02
4.1920,-7.80157E-02
4.1930,-7.60717E-02
4.1940,-7.41267E-02
4.1950,-7.21808E-02
4.1960,-7.02340E-02
4.1970,-6.82864E-02
4.1980,-6.63380E-02
4.1990,-6.43887E-02
4.2000,-6.24387E-02
4.2010,-6.04880E-02
4.2020,-5.85365E-02
4.2030,-5.65843E-02
4.2040,-5.46315E-02
4.2050,-5.26780E-02
4.2060,-5.07238E-02
4.2070,-4.87691E-02
4.2080,-4.68138E-02
4.2090,-4.48580E-02
4.2100,-4.29016E-02
4.2110,-4.09447E-02
4.2120,-3.89874E-02
4.2130,-3.70295E-02
4.2140,-3.50713E-02
4.2150,-3.31126E-02
4.2160,-3.11536E-02
4.2170,-2.91942E-02
4.2180,-2.72344E-02
4.2190,-2.52744E-02
4.2200,-2.33140E-02
4.2210,-2.13534E-02
4.2220,-1.93925E-02
4.2230,-1.74315E-02
4.2240,-1.54702E-02
4.2250,-1.35087E-02
4.2260,-1.15471E-02
4.2270,-9.58535E-03
4.2280,-7.62350E-03
4.2290,-5.66156E-03
4.2300,-3.69955E-03
4.2310,-1.73750E-03
4.2320,2.24563E-04
4.2330,2.18663E-03
4.2340,4.14867E-03
4.2350,6.11066E-03
4.2360,8.07259E-03
4.2370,1.00344E-02
4.2380,1.19961E-02
4.2390,1.39577E-02
4.2400,1.59192E-02
4.2410,1.78804E-02
4.2420,1.98415E-02
4.2430,2.18023E-02
4.2440,2.37629E-02
4.2450,2.57233E-02
4.2460,2.76833E-02
4.2470,2.96431E-02
4.2480,3.16025E-02
4.2490,3.35616E-02
4.2500,3.55204E-02
4.2510,3.74787E-02
4.2520,3.94366E-02
4.2530,4.13941E-02
4.2540,4.33512E-02
4.2550,4.53078E-02
4.2560,4.72639E-02
4.2570,4.92195E-02
4.2580,5.11746E-02
4.2590,5.31291E-02
4.2600,5.50831E-02
4.2610,5.70365E-02
4.2620,5.89893E-02
4.2630,6.09414E-02
4.2640,6.28929E-02
4.2650,6.48438E-02
4.2660,6.67939E-02
4.2670,6.87434E-02
4.2680,7.06921E-02
4.2690,7.26401E-02
4.2700,7.45874E-02
4.2710,7.65338E-02
4.2720,7.84795E-02
4.2730,8.04244E-02
4.2740,8.23684E-02
4.2750,8.43115E-02
4.2760,8.62538E-02
4.2770,8.81953E-02
4.2780,9.01358E-02
4.2790,9.20753E-02
4.2800,9.40140E-02
4.2810,9.59517E-02
4.2820,9.78884E-02
4.2830,9.98241E-02
4.2840,1.01759E-01
4.2850,1.03692E-01
4.2860,1.05625E-01
4.2870,1.07557E-01
4.2880,1.09487E-01
4.2890,1.11416E-01
4.2900,1.13345E-01
4.2910,1.15272E-01
4.2920,1.17198E-01
4.2930,1.19122E-01
4.2940,1.21046E-01
4.2950,1.22968E-01
4.2960,1.24890E-01
4.2970,1.26810E-01
4.2980,1.28728E-01
4.2990,1.30646E-01
4.3000,1.32562E-01
4.3010,1.34477E-01
4.3020,1.36390E-01
4.3030,1.38302E-01
4.3040,1.40213E-01
4.3050,1.42123E-01
4.3060,1.44031E-01
4.3070,1.45937E-01
4.3080,1.47843E-01
4.3090,1.49747E-01
4.3100,1.51649E-01
4.3110,1.53550E-01
4.3120,1.55449E-01
4.3130,1.57347E-01
4.3140,1.59244E-01
4.3150,1.61139E-01
4.3160,1.63032E-01
4.3170,1.64924E-01
4.3180,1.66814E-01
4.3190,1.68703E-01
4.3200,1.70590E-01
4.3210,1.72476E-01
4.3220,1.74360E-01
4.3230,1.76242E-01
4.3240,1.78122E-01
4.3250,1.80001E-01
4.3260,1.81879E-01
4.3270,1.83754E-01
4.3280,1.85628E-01
4.3290,1.87500E-01
4.3300,1.89371E-01
4.3310,1.91239E-01
4.3320,1.93106E-01
4.3330,1.94971E-01
4.3340,1.96834E-01
4.3350,1.98696E-01
4.3360,2.00556E-01
4.3370,2.02413E-01
4.3380,2.04269E-01
4.3390,2.06124E-01
4.3400,2.07976E-01
4.3410,2.09826E-01
4.3420,2.11675E-01
4.3430,2.13521E-01
4.3440,2.15366E-01
4.3450,2.17209E-01
4.3460,2.19049E-01
4.3470,2.20888E-01
4.3480,2.22725E-01
4.3490,2.24560E-01
4.3500,2.26393E-01
4.3510,2.28223E-01
4.3520,2.30052E-01
4.3530,2.31879E-01
4.3540,2.33704E-01
4.3550,2.35526E-01
4.3560,2.37347E-01
4.3570,2.39165E-01
4.3580,2.40982E-01
4.3590,2.42796E-01
4.3600,2.44608E-01
4.3610,2.46418E-01
4.3620,2.48226E-01
4.3630,2.50032E-01
4.3640,2.51835E-01
4.3650,2.53637E-01
4.3660,2.55436E-01
4.3670,2.57233E-01
4.3680,2.59028E-01
4.3690,2.60820E-01
4.3700,2.62611E-01
4.3710,2.64399E-01
4.3720,2.66185E-01
4.3730,2.67968E-01
4.3740,2.69749E-01
4.3750,2.71528E-01
4.3760,2.73305E-01
4.3770,2.75080E-01
4.3780,2.76852E-01
4.3790,2.78621E-01
4.3800,2.80389E-01
4.3810,2.82154E-01
4.3820,2.83917E-01
4.3830,2.85677E-01
4.3840,2.87435E-01
4.3850,2.89191E-01
4.3860,2.90944E-01
4.3870,2.92695E-01
4.3880,2.94443E-01
4.3890,2.96189E-01
4.3900,2.97932E-01
4.3910,2.99673E-01
4.3920,3.01412E-01
4.3930,3.03148E-01
4.3940,3.04882E-01
4.3950,3.06613E-01
4.3960,3.08342E-01
4.3970,3.10068E-01
4.3980,3.11792E-01
4.3990,3.13513E-01
4.4000,3.15231E-01
4.4010,3.16948E-01
4.4020,3.18661E-01
4.4030,3.20372E-01
4.4040,3.22081E-01
4.4050,3.23786E-01
4.4060,3.25490E-01
4.4070,3.27190E-01
4.4080,3.28889E-01
4.4090,3.30584E-01
4.4100,3.32277E-01
4.4110,3.33967E-01
4.4120,3.35655E-01
4.4130,3.37340E-01
4.4140,3.39022E-01
4.4150,3.40702E-01
4.4160,3.42379E-01
4.4170,3.44053E-01
4.4180,3.45725E-01
4.4190,3.47394E-01
4.4200,3.49060E-01
4.4210,3.50724E-01
4.4220,3.52385E-01
4.4230,3.54043E-01
4.4240,3.55699E-01
4.4250,3.57351E-01
4.4260,3.59002E-01
4.4270,3.60649E-01
4.4280,3.62293E-01
4.4290,3.63935E-01
4.4300,3.65574E-01
4.4310,3.67210E-01
4.4320,3.68844E-01
4.4330,3.70475E-01
4.4340,3.72102E-01
4.4350,3.73728E-01
4.4360,3.75350E-01
4.4370,3.76969E-01
4.4380,3.78586E-01
4.4390,3.80200E-01
4.4400,3.81811E-01
4.4410,3.83419E-01
4.4420,3.85024E-01
4.4430,3.86627E-01
4.4440,3.88226E-01
4.4450,3.89823E-01
4.4460,3.91417E-01
4.4470,3.93008E-01
4.4480,3.94596E-01
4.4490,3.96182E-01
4.4500,3.97764E-01
4.4510,3.99343E-01
4.4520,4.00920E-01
4.4530,4.02494E-01
4.4540,4.04065E-01
4.4550,4.05632E-01
4.4560,4.07197E-01
4.4570,4.08759E-01
4.4580,4.10318E-01
4.4590,4.11874E-01
4.4600,4.13428E-01
4.4610,4.14978E-01
4.4620,4.16525E-01
4.4630,4.18069E-01
4.4640,4.19611E-01
4.4650,4.21149E-01
4.4660,4.22685E-01
4.4670,4.24217E-01
4.4680,4.25746E-01
4.4690,4.27273E-01
4.4700,4.28796E-01
4.4710,4.30317E-01
4.4720,4.31834E-01
4.4730,4.33349E-01
4.4740,4.34860E-01
4.4750,4.36368E-01
4.4760,4.37874E-01
4.4770,4.39376E-01
4.4780,4.40875E-01
4.4790,4.42372E-01
4.4800,4.43865E-01
4.4810,4.45355E-01
4.4820,4.46842E-01
4.4830,4.48326E-01
4.4840,4.49808E-01
4.4850,4.51286E-01
4.4860,4.52760E-01
4.4870,4.54232E-01
4.4880,4.55701E-01
4.4890,4.57167E-01
4.4900,4.58629E-01
4.4910,4.60089E-01
4.4920,4.61546E-01
4.4930,4.62999E-01
4.4940,4.64449E-01
4.4950,4.65896E-01
4.4960,4.67340E-01
4.4970,4.68781E-01
4.4980,4.70219E-01
4.4990,4.71654E-01
4.5000,4.73086E-01
4.5010,4.74514E-01
4.5020,4.75940E-01
4.5030,4.77362E-01
4.5040,4.78781E-01
4.5050,4.80197E-01
4.5060,4.81610E-01
4.5070,4.83020E-01
4.5080,4.84427E-01
4.5090,4.85830E-01
4.5100,4.87231E-01
4.5110,4.88628E-01
4.5120,4.90022E-01
4.5130,4.91413E-01
4.5140,4.92801E-01
4.5150,4.94185E-01
4.5160,4.95567E-01
4.5170,4.96945E-01
4.5180,4.98320E-01
4.5190,4.99692E-01
4.5200,5.01061E-01
4.5210,5.02427E-01
4.5220,5.03789E-01
4.5230,5.05149E-01
4.5240,5.06505E-01
4.5250,5.07858E-01
4.5260,5.09207E-01
4.5270,5.10554E-01
4.5280,5.11897E-01
4.5290,5.13238E-01
4.5300,5.14575E-01
4.5310,5.15909E-01
4.5320,5.17239E-01
4.5330,5.18567E-01
4.5340,5.19891E-01
4.5350,5.21212E-01
4.5360,5.22530E-01
4.5370,5.23845E-01
4.5380,5.25156E-01
4.5390,5.26464E-01
4.5400,5.27769E-01
4.5410,5.29071E-01
4.5420,5.30370E-01
4.5430,5.31665E-01
4.5440,5.32957E-01
4.5450,5.34247E-01
4.5460,5.35532E-01
4.5470,5.36815E-01
4.5480,5.38094E-01
4.5490,5.39370E-01
4.5500,5.40643E-01
4.5510,5.41913E-01
4.5520,5.43180E-01
4.5530,5.44443E-01
4.5540,5.45703E-01
4.5550,5.46960E-01
4.5560,5.48213E-01
4.5570,5.49464E-01
4.5580,5.50711E-01
4.5590,5.51955E-01
4.5600,5.53196E-01
4.5610,5.54433E-01
4.5620,5.55667E-01
4.5630,5.56898E-01
4.5640,5.58126E-01
4.5650,5.59351E-01
4.5660,5.60572E-01
4.5670,5.61790E-01
4.5680,5.63005E-01
4.5690,5.64217E-01
4.5700,5.65425E-01
4.5710,5.66630E-01
4.5720,5.67832E-01
4.5730,5.69031E-01
4.5740,5.70226E-01
4.5750,5.71419E-01
4.5760,5.72608E-01
4.5770,5.73793E-01
4.5780,5.74976E-01
4.5790,5.76155E-01
4.5800,5.77331E-01
4.5810,5.78504E-01
4.5820,5.79674E-01
4.5830,5.80840E-01
4.5840,5.82003E-01
4.5850,5.83163E-01
4.5860,5.84320E-01
4.5870,5.85473E-01
4.5880,5.86624E-01
4.5890,5.87771E-01
4.5900,5.88914E-01
4.5910,5.90055E-01
4.5920,5.91192E-01
4.5930,5.92326E-01
4.5940,5.93457E-01
4.5950,5.94585E-01
4.5960,5.95709E-01
4.5970,5.96830E-01
4.5980,5.97948E-01
4.5990,5.99063E-01
4.6000,6.00174E-01
4.6010,6.01282E-01
4.6020,6.02387E-01
4.6030,6.03489E-01
4.6040,6.04588E-01
4.6050,6.05683E-01
4.6060,6.06775E-01
4.6070,6.07864E-01
4.6080,6.08950E-01
4.6090,6.10032E-01
4.6100,6.11111E-01
4.6110,6.12187E-01
4.6120,6.13260E-01
4.6130,6.14330E-01
4.6140,6.15396E-01
4.6150,6.16459E-01
4.6160,6.17519E-01
4.6170,6.18576E-01
4.6180,6.19629E-01
4.6190,6.20679E-01
4.6200,6.21726E-01
4.6210,6.22770E-01
4.6220,6.23811E-01
4.6230,6.24848E-01
4.6240,6.25882E-01
4.6250,6.26913E-01
4.6260,6.27941E-01
4.6270,6.28966E-01
4.6280,6.29987E-01
4.6290,6.31006E-01
4.6300,6.32021E-01
4.6310,6.33032E-01
4.6320,6.34041E-01
4.6330,6.35046E-01
4.6340,6.36049E-01
4.6350,6.37048E-01
4.6360,6.38044E-01
4.6370,6.39036E-01
4.6380,6.40026E-01
4.6390,6.41012E-01
4.6400,6.41995E-01
4.6410,6.42975E-01
4.6420,6.43952E-01
4.6430,6.44925E-01
4.6440,6.45896E-01
4.6450,6.46863E-01
4.6460,6.47827E-01
4.6470,6.48788E-01
4.6480,6.49746E-01
4.6490,6.50700E-01
4.6500,6.51652E-01
4.6510,6.52600E-01
4.6520,6.53545E-01
4.6530,6.54487E-01
4.6540,6.55426E-01
4.6550,6.56361E-01
4.6560,6.57294E-01
4.6570,6.58223E-01
4.6580,6.59149E-01
4.6590,6.60072E-01
4.6600,6.60992E-01
4.6610,6.61909E-01
4.6620,6.62822E-01
4.6630,6.63733E-01
4.6640,6.64640E-01
4.6650,6.65544E-01
4.6660,6.66445E-01
4.6670,6.67343E-01
4.6680,6.68238E-01
4.6690,6.69130E-01
4.6700,6.70018E-01
4.6710,6.70904E-01
4.6720,6.71786E-01
4.6730,6.72665E-01
4.6740,6.73541E-01
4.6750,6.74414E-01
4.6760,6.75284E-01
4.6770,6.76151E-01
4.6780,6.77015E-01
4.6790,6.77875E-01
4.6800,6.78733E-01
4.6810,6.79587E-01
4.6820,6.80438E-01
4.6830,6.81286E-01
4.6840,6.82132E-01
4.6850,6.82974E-01
4.6860,6.83812E-01
4.6870,6.84648E-01
4.6880,6.85481E-01
4.6890,6.86311E-01
4.6900,6.87137E-01
4.6910,6.87961E-01
4.6920,6.88781E-01
4.6930,6.89599E-01
4.6940,6.90413E-01
4.6950,6.91224E-01
4.6960,6.92033E-01
4.6970,6.92838E-01
4.6980,6.93640E-01
4.6990,6.94439E-01
4.7000,6.95235E-01
4.7010,6.96028E-01
4.7020,6.96818E-01
4.7030,6.97605E-01
4.7040,6.98389E-01
4.7050,6.99170E-01
4.7060,6.99948E-01
4.7070,7.00723E-01
4.7080,7.01494E-01
4.7090,7.02263E-01
4.7100,7.03029E-01
4.7110,7.03792E-01
4.7120,7.04551E-01
4.7130,7.05308E-01
4.7140,7.06062E-01
4.7150,7.06813E-01
4.7160,7.07560E-01
4.7170,7.08305E-01
4.7180,7.09047E-01
4.7190,7.09786E-01
4.7200,7.10522E-01
4.7210,7.11254E-01
4.7220,7.11984E-01
4.7230,7.12711E-01
4.7240,7.13435E-01
4.7250,7.14156E-01
4.7260,7.14874E-01
4.7270,7.15589E-01
4.7280,7.16301E-01
4.7290,7.17010E-01
4.7300,7.17716E-01
4.7310,7.18419E-01
4.7320,7.19120E-01
4.7330,7.19817E-01
4.7340,7.20511E-01
4.7350,7.21203E-01
4.7360,7.21891E-01
4.7370,7.22577E-01
4.7380,7.23260E-01
4.7390,7.23939E-01
4.7400,7.24616E-01
4.7410,7.25290E-01
4.7420,7.25961E-01
4.7430,7.26629E-01
4.7440,7.27294E-01
4.7450,7.27957E-01
4.7460,7.28616E-01
4.7470,7.29272E-01
4.7480,7.29926E-01
4.7490,7.30577E-01
4.7500,7.31225E-01
4.7510,7.31870E-01
4.7520,7.32512E-01
4.7530,7.33151E-01
4.7540,7.33787E-01
4.7550,7.34421E-01
4.7560,7.35051E-01
4.7570,7.35679E-01
4.7580,7.36304E-01
4.7590,7.36926E-01
4.7600,7.37545E-01
4.7610,7.38162E-01
4.7620,7.38775E-01
4.7630,7.39386E-01
4.7640,7.39994E-01
4.7650,7.40599E-01
4.7660,7.41201E-01
4.7670,7.41800E-01
4.7680,7.42397E-01
4.7690,7.42991E-01
4.7700,7.43582E-01
4.7710,7.44170E-01
4.7720,7.44755E-01
4.7730,7.45338E-01
4.7740,7.45918E-01
4.7750,7.46494E-01
4.7760,7.47069E-01
4.7770,7.47640E-01
4.7780,7.48209E-01
4.7790,7.48775E-01
4.7800,7.49338E-01
4.7810,7.49898E-01
4.7820,7.50455E-01
4.7830,7.51010E-01
4.7840,7.51562E-01
4.7850,7.52112E-01
4.7860,7.52658E-01
4.7870,7.53202E-01
4.7880,7.53743E-01
4.7890,7.54281E-01
4.7900,7.54817E-01
4.7910,7.55350E-01
4.7920,7.55880E-01
4.7930,7.56407E-01
4.7940,7.56932E-01
4.7950,7.57454E-01
4.7960,7.57973E-01
4.7970,7.58490E-01
4.7980,7.59004E-01
4.7990,7.59515E-01
4.8000,7.60023E-01
4.8010,7.60529E-01
4.8020,7.61032E-01
4.8030,7.61533E-01
4.8040,7.62030E-01
4.8050,7.62525E-01
4.8060,7.63018E-01
4.8070,7.63508E-01
4.8080,7.63995E-01
4.8090,7.64479E-01
4.8100,7.64961E-01
4.8110,7.65440E-01
4.8120,7.65916E-01
4.8130,7.66390E-01
4.8140,7.66861E-01
4.8150,7.67330E-01
4.8160,7.67796E-01
4.8170,7.68259E-01
4.8180,7.68720E-01
4.8190,7.69178E-01
4.8200,7.69634E-01
4.8210,7.70087E-01
4.8220,7.70537E-01
4.8230,7.70984E-01
4.8240,7.71430E-01
4.8250,7.71872E-01
4.8260,7.72312E-01
4.8270,7.72749E-01
4.8280,7.73184E-01
4.8290,7.73616E-01
4.8300,7.74046E-01
4.8310,7.74473E-01
4.8320,7.74897E-01
4.8330,7.75319E-01
4.8340,7.75739E-01
4.8350,7.76155E-01
4.8360,7.76570E-01
4.8370,7.76981E-01
4.8380,7.77391E-01
4.8390,7.77797E-01
4.8400,7.78201E-01
4.8410,7.78603E-01
4.8420,7.79002E-01
4.8430,7.79399E-01
4.8440,7.79793E-01
4.8450,7.80184E-01
4.8460,7.80573E-01
4.8470,7.80960E-01
4.8480,7.81344E-01
4.8490,7.81726E-01
4.8500,7.82105E-01
4.8510,7.82481E-01
4.8520,7.82856E-01
4.8530,7.83227E-01
4.8540,7.83597E-01
4.8550,7.83963E-01
4.8560,7.84328E-01
4.8570,7.84689E-01
4.8580,7.85049E-01
4.8590,7.85406E-01
4.8600,7.85760E-01
4.8610,7.86112E-01
4.8620,7.86462E-01
4.8630,7.86809E-01
4.8640,7.87154E-01
4.8650,7.87496E-01
4.8660,7.87836E-01
4.8670,7.88174E-01
4.8680,7.88509E-01
4.8690,7.88842E-01
4.8700,7.89172E-01
4.8710,7.89500E-01
4.8720,7.89825E-01
4.8730,7.90148E-01
4.8740,7.90469E-01
4.8750,7.90788E-01
4.8760,7.91104E-01
4.8770,7.91417E-01
4.8780,7.91729E-01
4.8790,7.92037E-01
4.8800,7.92344E-01
4.8810,7.92648E-01
4.8820,7.92950E-01
4.8830,7.93250E-01
4.8840,7.93547E-01
4.8850,7.93842E-01
4.8860,7.94134E-01
4.8870,7.94424E-01
4.8880,7.94712E-01
4.8890,7.94998E-01
4.8900,7.95281E-01
4.8910,7.95562E-01
4.8920,7.95841E-01
4.8930,7.96117E-01
4.8940,7.96391E-01
4.8950,7.96663E-01
4.8960,7.96932E-01
4.8970,7.97200E-01
4.8980,7.97465E-01
4.8990,7.97727E-01
4.9000,7.97988E-01
4.9010,7.98246E-01
4.9020,7.98502E-01
4.9030,7.98755E-01
4.9040,7.99007E-01
4.9050,7.99256E-01
4.9060,7.99503E-01
4.9070,7.99747E-01
4.9080,7.99990E-01
4.9090,8.00230E-01
4.9100,8.00468E-01
4.9110,8.00703E-01
4.9120,8.00937E-01
4.9130,8.01168E-01
4.9140,8.01397E-01
4.9150,8.01624E-01
4.9160,8.01849E-01
4.9170,8.02072E-01
4.9180,8.02292E-01
4.9190,8.02510E-01
4.9200,8.02726E-01
4.9210,8.02940E-01
4.9220,8.03151E-01
4.9230,8.03361E-01
4.9240,8.03568E-01
4.9250,8.03773E-01
4.9260,8.03976E-01
4.9270,8.04177E-01
4.9280,8.04376E-01
4.9290,8.04572E-01
4.9300,8.04767E-01
4.9310,8.04959E-01
4.9320,8.05149E-01
4.9330,8.05337E-01
4.9340,8.05523E-01
4.9350,8.05707E-01
4.9360,8.05888E-01
4.9370,8.06068E-01
4.9380,8.06245E-01
4.9390,8.06421E-01
4.9400,8.06594E-01
4.9410,8.06765E-01
4.9420,8.06934E-01
4.9430,8.07101E-01
4.9440,8.07266E-01
4.9450,8.07429E-01
4.9460,8.07590E-01
4.9470,8.07749E-01
4.9480,8.07905E-01
4.9490,8.08060E-01
4.9500,8.08213E-01
4.9510,8.08363E-01
4.9520,8.08512E-01
4.9530,8.08658E-01
4.9540,8.08803E-01
4.9550,8.08945E-01
4.9560,8.09085E-01
4.9570,8.09224E-01
4.9580,8.09360E-01
4.9590,8.09494E-01
4.9600,8.09627E-01
4.9610,8.09757E-01
4.9620,8.09886E-01
4.9630,8.10012E-01
4.9640,8.10136E-01
4.9650,8.10259E-01
4.9660,8.10379E-01
4.9670,8.10497E-01
4.9680,8.10614E-01
4.9690,8.10728E-01
4.9700,8.10841E-01
4.9710,8.10952E-01
4.9720,8.11060E-01
4.9730,8.11167E-01
4.9740,8.11272E-01
4.9750,8.11374E-01
4.9760,8.11475E-01
4.9770,8.11574E-01
4.9780,8.11671E-01
4.9790,8.11766E-01
4.9800,8.11859E-01
4.9810,8.11951E-01
4.9820,8.12040E-01
4.9830,8.12127E-01
4.9840,8.12213E-01
4.9850,8.12297E-01
4.9860,8.12378E-01
4.9870,8.12458E-01
4.9880,8.12536E-01
4.9890,8.12612E-01
4.9900,8.12687E-01
4.9910,8.12759E-01
4.9920,8.12829E-01
4.9930,8.12898E-01
4.9940,8.12965E-01
4.9950,8.13030E-01
4.9960,8.13093E-01
4.9970,8.13154E-01
4.9980,8.13213E-01
4.9990,8.13271E-01
5.0000,8.13327E-01
5.0010,8.13380E-01
5.0020,8.13432E-01
5.0030,8.13483E-01
5.0040,8.13531E-01
5.0050,8.13578E-01
5.0060,8.13623E-01
5.0070,8.13666E-01
5.0080,8.13707E-01
5.0090,8.13746E-01
5.0100,8.13784E-01
5.0110,8.13820E-01
5.0120,8.13854E-01
5.0130,8.13886E-01
5.0140,8.13916E-01
5.0150,8.13945E-01
5.0160,8.13972E-01
5.0170,8.13997E-01
5.0180,8.14021E-01
5.0190,8.14042E-01
5.0200,8.14062E-01
5.0210,8.14081E-01
5.0220,8.14097E-01
5.0230,8.14112E-01
5.0240,8.14125E-01
5.0250,8.14136E-01
5.0260,8.14146E-01
5.0270,8.14153E-01
5.0280,8.14160E-01
5.0290,8.14164E-01
5.0300,8.14167E-01
5.0310,8.14168E-01
5.0320,8.14167E-01
5.0330,8.14165E-01
5.0340,8.14161E-01
5.0350,8.14155E-01
5.0360,8.14147E-01
5.0370,8.14138E-01
5.0380,8.14127E-01
5.0390,8.14115E-01
5.0400,8.14101E-01
5.0410,8.14085E-01
5.0420,8.14068E-01
5.0430,8.14049E-01
5.0440,8.14028E-01
5.0450,8.14005E-01
5.0460,8.13981E-01
5.0470,8.13956E-01
5.0480,8.13928E-01
5.0490,8.13899E-01
5.0500,8.13869E-01
5.0510,8.13837E-01
5.0520,8.13803E-01
5.0530,8.13768E-01
5.0540,8.13731E-01
5.0550,8.13692E-01
5.0560,8.13652E-01
5.0570,8.13610E-01
5.0580,8.13567E-01
5.0590,8.13522E-01
5.0600,8.13475E-01
5.0610,8.13427E-01
5.0620,8.13377E-01
5.0630,8.13326E-01
5.0640,8.13273E-01
5.0650,8.13219E-01
5.0660,8.13163E-01
5.0670,8.13105E-01
5.0680,8.13046E-01
5.0690,8.12986E-01
5.0700,8.12924E-01
5.0710,8.12860E-01
5.0720,8.12795E-01
5.0730,8.12728E-01
5.0740,8.12660E-01
5.0750,8.12590E-01
5.0760,8.12519E-01
5.0770,8.12446E-01
5.0780,8.12371E-01
5.0790,8.12296E-01
5.0800,8.12218E-01
5.0810,8.12139E-01
5.0820,8.12059E-01
5.0830,8.11977E-01
5.0840,8.11894E-01
5.0850,8.11809E-01
5.0860,8.11723E-01
5.0870,8.11635E-01
5.0880,8.11546E-01
5.0890,8.11455E-01
5.0900,8.11363E-01
5.0910,8.11269E-01
5.0920,8.11174E-01
5.0930,8.11078E-01
5.0940,8.10980E-01
5.0950,8.10880E-01
5.0960,8.10780E-01
5.0970,8.10677E-01
5.0980,8.10574E-01
5.0990,8.10468E-01
5.1000,8.10362E-01
5.1010,8.10254E-01
5.1020,8.10144E-01
5.1030,8.10034E-01
5.1040,8.09921E-01
5.1050,8.09808E-01
5.1060,8.09693E-01
5.1070,8.09576E-01
5.1080,8.09459E-01
5.1090,8.09339E-01
5.1100,8.09219E-01
5.1110,8.09097E-01
5.1120,8.08973E-01
5.1130,8.08849E-01
5.1140,8.08723E-01
5.1150,8.08595E-01
5.1160,8.08466E-01
5.1170,8.08336E-01
5.1180,8.08205E-01
5.1190,8.08072E-01
5.1200,8.07938E-01
5.1210,8.07802E-01
5.1220,8.07665E-01
5.1230,8.07527E-01
5.1240,8.07387E-01
5.1250,8.07246E-01
5.1260,8.07104E-01
5.1270,8.06961E-01
5.1280,8.06816E-01
5.1290,8.06670E-01
5.1300,8.06522E-01
5.1310,8.06373E-01
5.1320,8.06223E-01
5.1330,8.06072E-01
5.1340,8.05919E-01
5.1350,8.05765E-01
5.1360,8.05610E-01
5.1370,8.05453E-01
5.1380,8.05296E-01
5.1390,8.05136E-01
5.1400,8.04976E-01
5.1410,8.04814E-01
5.1420,8.04651E-01
5.1430,8.04487E-01
5.1440,8.04322E-01
5.1450,8.04155E-01
5.1460,8.03987E-01
5.1470,8.03818E-01
5.1480,8.03648E-01
5.1490,8.03476E-01
5.1500,8.03303E-01
5.1510,8.03129E-01
5.1520,8.02954E-01
5.1530,8.02777E-01
5.1540,8.02599E-01
5.1550,8.02420E-01
5.1560,8.02240E-01
5.1570,8.02059E-01
5.1580,8.01876E-01
5.1590,8.01692E-01
5.1600,8.01507E-01
5.1610,8.01321E-01
5.1620,8.01133E-01
5.1630,8.00945E-01
5.1640,8.00755E-01
5.1650,8.00564E-01
5.1660,8.00372E-01
5.1670,8.00178E-01
5.1680,7.99984E-01
5.1690,7.99788E-01
5.1700,7.99591E-01
5.1710,7.99393E-01
5.1720,7.99194E-01
5.1730,7.98994E-01
5.1740,7.98792E-01
5.1750,7.98590E-01
5.1760,7.98386E-01
5.1770,7.98181E-01
5.1780,7.97975E-01
5.1790,7.97768E-01
5.1800,7.97559E-01
5.1810,7.97350E-01
5.1820,7.97139E-01
5.1830,7.96928E-01
5.1840,7.96715E-01
5.1850,7.96501E-01
5.1860,7.96286E-01
5.1870,7.96070E-01
5.1880,7.95853E-01
5.1890,7.95634E-01
5.1900,7.95415E-01
5.1910,7.95195E-01
5.1920,7.94973E-01
5.1930,7.94750E-01
5.1940,7.94527E-01
5.1950,7.94302E-01
5.1960,7.94076E-01
5.1970,7.93849E-01
5.1980,7.93621E-01
5.1990,7.93392E-01
5.2000,7.93162E-01
5.2010,7.92930E-01
5.2020,7.92698E-01
5.2030,7.92465E-01
5.2040,7.92230E-01
5.2050,7.91995E-01
5.2060,7.91759E-01
5.2070,7.91521E-01
5.2080,7.91282E-01
5.2090,7.91043E-01
5.2100,7.90802E-01
5.2110,7.90561E-01
5.2120,7.90318E-01
5.2130,7.90074E-01
5.2140,7.89830E-01
5.2150,7.89584E-01
5.2160,7.89337E-01
5.2170,7.89090E-01
5.2180,7.88841E-01
5.2190,7.88591E-01
5.2200,7.88341E-01
5.2210,7.88089E-01
5.2220,7.87836E-01
5.2230,7.87583E-01
5.2240,7.87328E-01
5.2250,7.87073E-01
5.2260,7.86816E-01
5.2270,7.86559E-01
5.2280,7.86300E-01
5.2290,7.86041E-01
5.2300,7.85780E-01
5.2310,7.85519E-01
5.2320,7.85256E-01
5.2330,7.84993E-01
5.2340,7.84729E-01
5.2350,7.84464E-01
5.2360,7.84197E-01
5.2370,7.83930E-01
5.2380,7.83662E-01
5.2390,7.83393E-01
5.2400,7.83124E-01
5.2410,7.82853E-01
5.2420,7.82581E-01
5.2430,7.82308E-01
5.2440,7.82035E-01
5.2450,7.81760E-01
5.2460,7.81485E-01
5.2470,7.81209E-01
5.2480,7.80931E-01
5.2490,7.80653E-01
5.2500,7.80374E-01
5.2510,7.80094E-01
5.2520,7.79814E-01
5.2530,7.79532E-01
5.2540,7.79249E-01
5.2550,7.78966E-01
5.2560,7.78682E-01
5.2570,7.78396E-01
5.2580,7.78110E-01
5.2590,7.77823E-01
5.2600,7.77535E-01
5.2610,7.77247E-01
5.2620,7.76957E-01
5.2630,7.76667E-01
5.2640,7.76376E-01
5.2650,7.76083E-01
5.2660,7.75790E-01
5.2670,7.75497E-01
5.2680,7.75202E-01
5.2690,7.74906E-01
5.2700,7.74610E-01
5.2710,7.74313E-01
5.2720,7.74015E-01
5.2730,7.73716E-01
5.2740,7.73416E-01
5.2750,7.73116E-01
5.2760,7.72815E-01
5.2770,7.72513E-01
5.2780,7.72210E-01
5.2790,7.71906E-01
5.2800,7.71601E-01
5.2810,7.71296E-01
5.2820,7.70990E-01
5.2830,7.70683E-01
5.2840,7.70375E-01
5.2850,7.70066E-01
5.2860,7.69757E-01
5.2870,7.69447E-01
5.2880,7.69136E-01
5.2890,7.68824E-01
5.2900,7.68512E-01
5.2910,7.68199E-01
5.2920,7.67885E-01
5.2930,7.67570E-01
5.2940,7.67254E-01
5.2950,7.66938E-01
5.2960,7.66621E-01
5.2970,7.66303E-01
5.2980,7.65984E-01
5.2990,7.65665E-01
5.3000,7.65345E-01
5.3010,7.65024E-01
5.3020,7.64702E-01
5.3030,7.64380E-01
5.3040,7.64057E-01
5.3050,7.63733E-01
5.3060,7.63409E-01
5.3070,7.63083E-01
5.3080,7.62757E-01
5.3090,7.62431E-01
5.3100,7.62103E-01
5.3110,7.61775E-01
5.3120,7.61446E-01
5.3130,7.61116E-01
5.3140,7.60786E-01
5.3150,7.60455E-01
5.3160,7.60123E-01
5.3170,7.59791E-01
5.3180,7.59458E-01
5.3190,7.59124E-01
5.3200,7.58789E-01
5.3210,7.58454E-01
5.3220,7.58118E-01
5.3230,7.57781E-01
5.3240,7.57444E-01
5.3250,7.57106E-01
5.3260,7.56767E-01
5.3270,7.56428E-01
5.3280,7.56088E-01
5.3290,7.55747E-01
5.3300,7.55406E-01
5.3310,7.55064E-01
5.3320,7.54721E-01
5.3330,7.54378E-01
5.3340,7.54034E-01
5.3350,7.53689E-01
5.3360,7.53344E-01
5.3370,7.52998E-01
5.3380,7.52652E-01
5.3390,7.52304E-01
5.3400,7.51956E-01
5.3410,7.51608E-01
5.3420,7.51259E-01
5.3430,7.50909E-01
5.3440,7.50558E-01
5.3450,7.50207E-01
5.3460,7.49856E-01
5.3470,7.49503E-01
5.3480,7.49150E-01
5.3490,7.48797E-01
5.3500,7.48443E-01
5.3510,7.48088E-01
5.3520,7.47733E-01
5.3530,7.47377E-01
5.3540,7.47020E-01
5.3550,7.46663E-01
5.3560,7.46305E-01
5.3570,7.45947E-01
5.3580,7.45588E-01
5.3590,7.45228E-01
5.3600,7.44868E-01
5.3610,7.44507E-01
5.3620,7.44146E-01
5.3630,7.43784E-01
5.3640,7.43421E-01
5.3650,7.43058E-01
5.3660,7.42694E-01
5.3670,7.42330E-01
5.3680,7.41965E-01
5.3690,7.41600E-01
5.3700,7.41234E-01
5.3710,7.40867E-01
5.3720,7.40500E-01
5.3730,7.40133E-01
5.3740,7.39764E-01
5.3750,7.39396E-01
5.3760,7.39026E-01
5.3770,7.38656E-01
5.3780,7.38286E-01
5.3790,7.37915E-01
5.3800,7.37544E-01
5.3810,7.37172E-01
5.3820,7.36799E-01
5.3830,7.36426E-01
5.3840,7.36052E-01
5.3850,7.35678E-01
5.3860,7.35303E-01
5.3870,7.34928E-01
5.3880,7.34552E-01
5.3890,7.34176E-01
5.3900,7.33799E-01
5.3910,7.33422E-01
5.3920,7.33044E-01
5.3930,7.32666E-01
5.3940,7.32287E-01
5.3950,7.31908E-01
5.3960,7.31528E-01
5.3970,7.31148E-01
5.3980,7.30767E-01
5.3990,7.30386E-01
5.4000,7.30004E-01
5.4010,7.29621E-01
5.4020,7.29239E-01
5.4030,7.28855E-01
5.4040,7.28471E-01
5.4050,7.28087E-01
5.4060,7.27702E-01
5.4070,7.27317E-01
5.4080,7.26932E-01
5.4090,7.26545E-01
5.4100,7.26159E-01
5.4110,7.25772E-01
5.4120,7.25384E-01
5.4130,7.24996E-01
5.4140,7.24607E-01
5.4150,7.24218E-01
5.4160,7.23829E-01
5.4170,7.23439E-01
5.4180,7.23049E-01
5.4190,7.22658E-01
5.4200,7.22267E-01
5.4210,7.21875E-01
5.4220,7.21483E-01
5.4230,7.21090E-01
5.4240,7.20697E-01
5.4250,7.20304E-01
5.4260,7.19910E-01
5.4270,7.19516E-01
5.4280,7.19121E-01
5.4290,7.18726E-01
5.4300,7.18330E-01
5.4310,7.17934E-01
5.4320,7.17537E-01
5.4330,7.17140E-01
5.4340,7.16743E-01
5.4350,7.16345E-01
5.4360,7.15947E-01
5.4370,7.15549E-01
5.4380,7.15150E-01
5.4390,7.14750E-01
5.4400,7.14351E-01
5.4410,7.13950E-01
5.4420,7.13550E-01
5.4430,7.13149E-01
5.4440,7.12747E-01
5.4450,7.12346E-01
5.4460,7.11943E-01
5.4470,7.11541E-01
5.4480,7.11138E-01
5.4490,7.10734E-01
5.4500,7.10331E-01
5.4510,7.09927E-01
5.4520,7.09522E-01
5.4530,7.09117E-01
5.4540,7.08712E-01
5.4550,7.08306E-01
5.4560,7.07900E-01
5.4570,7.07494E-01
5.4580,7.07087E-01
5.4590,7.06680E-01
5.4600,7.06273E-01
5.4610,7.05865E-01
5.4620,7.05456E-01
5.4630,7.05048E-01
5.4640,7.04639E-01
5.4650,7.04230E-01
5.4660,7.03820E-01
5.4670,7.03410E-01
5.4680,7.03000E-01
5.4690,7.02589E-01
5.4700,7.02178E-01
5.4710,7.01767E-01
5.4720,7.01355E-01
5.4730,7.00943E-01
5.4740,7.00530E-01
5.4750,7.00118E-01
5.4760,6.99705E-01
5.4770,6.99291E-01
5.4780,6.98877E-01
5.4790,6.98463E-01
5.4800,6.98049E-01
5.4810,6.97634E-01
5.4820,6.97219E-01
5.4830,6.96804E-01
5.4840,6.96388E-01
5.4850,6.95972E-01
5.4860,6.95556E-01
5.4870,6.95139E-01
5.4880,6.94722E-01
5.4890,6.94305E-01
5.4900,6.93888E-01
5.4910,6.93470E-01
5.4920,6.93052E-01
5.4930,6.92633E-01
5.4940,6.92214E-01
5.4950,6.91795E-01
5.4960,6.91376E-01
5.4970,6.90956E-01
5.4980,6.90536E-01
5.4990,6.90116E-01
5.5000,6.89696E-01
5.5010,6.89275E-01
5.5020,6.88854E-01
5.5030,6.88432E-01
5.5040,6.88011E-01
5.5050,6.87589E-01
5.5060,6.87166E-01
5.5070,6.86744E-01
5.5080,6.86321E-01
5.5090,6.85898E-01
5.5100,6.85475E-01
5.5110,6.85051E-01
5.5120,6.84627E-01
5.5130,6.84203E-01
5.5140,6.83779E-01
5.5150,6.83354E-01
5.5160,6.82929E-01
5.5170,6.82504E-01
5.5180,6.82079E-01
5.5190,6.81653E-01
5.5200,6.81227E-01
5.5210,6.80801E-01
5.5220,6.80375E-01
5.5230,6.79948E-01
5.5240,6.79521E-01
5.5250,6.79094E-01
5.5260,6.78666E-01
5.5270,6.78239E-01
5.5280,6.77811E-01
5.5290,6.77383E-01
5.5300,6.76954E-01
5.5310,6.76526E-01
5.5320,6.76097E-01
5.5330,6.75668E-01
5.5340,6.75239E-01
5.5350,6.74809E-01
5.5360,6.74379E-01
5.5370,6.73949E-01
5.5380,6.73519E-01
5.5390,6.73089E-01
5.5400,6.72658E-01
5.5410,6.72227E-01
5.5420,6.71796E-01
5.5430,6.71365E-01
5.5440,6.70933E-01
5.5450,6.70502E-01
5.5460,6.70070E-01
5.5470,6.69638E-01
5.5480,6.69205E-01
5.5490,6.68773E-01
5.5500,6.68340E-01
5.5510,6.67907E-01
5.5520,6.67474E-01
5.5530,6.67041E-01
5.5540,6.66607E-01
5.5550,6.66173E-01
5.5560,6.65739E-01
5.5570,6.65305E-01
5.5580,6.64871E-01
5.5590,6.64437E-01
5.5600,6.64002E-01
5.5610,6.63567E-01
5.5620,6.63132E-01
5.5630,6.62697E-01
5.5640,6.62261E-01
5.5650,6.61826E-01
5.5660,6.61390E-01
5.5670,6.60954E-01
5.5680,6.60518E-01
5.5690,6.60082E-01
5.5700,6.59645E-01
5.5710,6.59208E-01
5.5720,6.58772E-01
5.5730,6.58335E-01
5.5740,6.57897E-01
5.5750,6.57460E-01
5.5760,6.57023E-01
5.5770,6.56585E-01
5.5780,6.56147E-01
5.5790,6.55709E-01
5.5800,6.55271E-01
5.5810,6.54833E-01
5.5820,6.54395E-01
5.5830,6.53956E-01
5.5840,6.53517E-01
5.5850,6.53078E-01
5.5860,6.52639E-01
5.5870,6.52200E-01
5.5880,6.51761E-01
5.5890,6.51321E-01
5.5900,6.50882E-01
5.5910,6.50442E-01
5.5920,6.50002E-01
5.5930,6.49562E-01
5.5940,6.49122E-01
5.5950,6.48682E-01
5.5960,6.48241E-01
5.5970,6.47801E-01
5.5980,6.47360E-01
5.5990,6.46919E-01
5.6000,6.46478E-01
5.6010,6.46037E-01
5.6020,6.45596E-01
5.6030,6.45155E-01
5.6040,6.44713E-01
5.6050,6.44272E-01
5.6060,6.43830E-01
5.6070,6.43388E-01
5.6080,6.42946E-01
5.6090,6.42504E-01
5.6100,6.42062E-01
5.6110,6.41620E-01
5.6120,6.41178E-01
5.6130,6.40735E-01
5.6140,6.40293E-01
5.6150,6.39850E-01
5.6160,6.39407E-01
5.6170,6.38964E-01
5.6180,6.38521E-01
5.6190,6.38078E-01
5.6200,6.37635E-01
5.6210,6.37192E-01
5.6220,6.36748E-01
5.6230,6.36305E-01
5.6240,6.35861E-01
5.6250,6.35417E-01
5.6260,6.34974E-01
5.6270,6.34530E-01
5.6280,6.34086E-01
5.6290,6.33642E-01
5.6300,6.33198E-01
5.6310,6.32753E-01
5.6320,6.32309E-01
5.6330,6.31865E-01
5.6340,6.31420E-01
5.6350,6.30976E-01
5.6360,6.30531E-01
5.6370,6.30086E-01
5.6380,6.29642E-01
5.6390,6.29197E-01
5.6400,6.28752E-01
5.6410,6.28307E-01
5.6420,6.27862E-01
5.6430,6.27417E-01
5.6440,6.26971E-01
5.6450,6.26526E-01
5.6460,6.26081E-01
5.6470,6.25635E-01
5.6480,6.25190E-01
5.6490,6.24744E-01
5.6500,6.24299E-01
5.6510,6.23853E-01
5.6520,6.23407E-01
5.6530,6.22961E-01
5.6540,6.22516E-01
5.6550,6.22070E-01
5.6560,6.21624E-01
5.6570,6.21178E-01
5.6580,6.20732E-01
5.6590,6.20286E-01
5.6600,6.19839E-01
5.6610,6.19393E-01
5.6620,6.18947E-01
5.6630,6.18501E-01
5.6640,6.18054E-01
5.6650,6.17608E-01
5.6660,6.17161E-01
5.6670,6.16715E-01
5.6680,6.16268E-01
5.6690,6.15822E-01
5.6700,6.15375E-01
5.6710,6.14929E-01
5.6720,6.14482E-01
5.6730,6.14035E-01
5.6740,6.13589E-01
5.6750,6.13142E-01
5.6760,6.12695E-01
5.6770,6.12248E-01
5.6780,6.11801E-01
5.6790,6.11354E-01
5.6800,6.10908E-01
5.6810,6.10461E-01
5.6820,6.10014E-01
5.6830,6.09567E-01
5.6840,6.09120E-01
5.6850,6.08673E-01
5.6860,6.08226E-01
5.6870,6.07779E-01
5.6880,6.07331E-01
5.6890,6.06884E-01
5.6900,6.06437E-01
5.6910,6.05990E-01
5.6920,6.05543E-01
5.6930,6.05096E-01
5.6940,6.04649E-01
5.6950,6.04201E-01
5.6960,6.03754E-01
5.6970,6.03307E-01
5.6980,6.02860E-01
5.6990,6.02413E-01
5.7000,6.01965E-01
5.7010,6.01518E-01
5.7020,6.01071E-01
5.7030,6.00624E-01
5.7040,6.00177E-01
5.7050,5.99729E-01
5.7060,5.99282E-01
5.7070,5.98835E-01
5.7080,5.98388E-01
5.7090,5.97941E-01
5.7100,5.97493E-01
5.7110,5.97046E-01
5.7120,5.96599E-01
5.7130,5.96152E-01
5.7140,5.95705E-01
5.7150,5.95257E-01
5.7160,5.94810E-01
5.7170,5.94363E-01
5.7180,5.93916E-01
5.7190,5.93469E-01
5.7200,5.93022E-01
5.7210,5.92575E-01
5.7220,5.92128E-01
5.7230,5.91681E-01
5.7240,5.91234E-01
5.7250,5.90787E-01
5.7260,5.90340E-01
5.7270,5.89893E-01
5.7280,5.89446E-01
5.7290,5.88999E-01
5.7300,5.88552E-01
5.7310,5.88105E-01
5.7320,5.87658E-01
5.7330,5.87212E-01
5.7340,5.86765E-01
5.7350,5.86318E-01
5.7360,5.85871E-01
5.7370,5.85425E-01
5.7380,5.84978E-01
5.7390,5.84532E-01
5.7400,5.84085E-01
5.7410,5.83639E-01
5.7420,5.83192E-01
5.7430,5.82746E-01
5.7440,5.82299E-01
5.7450,5.81853E-01
5.7460,5.81406E-01
5.7470,5.80960E-01
5.7480,5.80514E-01
5.7490,5.80068E-01
5.7500,5.79622E-01
5.7510,5.79175E-01
5.7520,5.78729E-01
5.7530,5.78283E-01
5.7540,5.77837E-01
5.7550,5.77391E-01
5.7560,5.76946E-01
5.7570,5.76500E-01
5.7580,5.76054E-01
5.7590,5.75608E-01
5.7600,5.75163E-01
5.7610,5.74717E-01
5.7620,5.74272E-01
5.7630,5.73826E-01
5.7640,5.73381E-01
5.7650,5.72935E-01
5.7660,5.72490E-01
5.7670,5.72045E-01
5.7680,5.71599E-01
5.7690,5.71154E-01
5.7700,5.70709E-01
5.7710,5.70264E-01
5.7720,5.69819E-01
5.7730,5.69374E-01
5.7740,5.68930E-01
5.7750,5.68485E-01
5.7760,5.68040E-01
5.7770,5.67596E-01
5.7780,5.67151E-01
5.7790,5.66706E-01
5.7800,5.66262E-01
5.7810,5.65818E-01
5.7820,5.65373E-01
5.7830,5.64929E-01
5.7840,5.64485E-01
5.7850,5.64041E-01
5.7860,5.63597E-01
5.7870,5.63153E-01
5.7880,5.62709E-01
5.7890,5.62266E-01
5.7900,5.61822E-01
5.7910,5.61379E-01
5.7920,5.60935E-01
5.7930,5.60492E-01
5.7940,5.60048E-01
5.7950,5.59605E-01
5.7960,5.59162E-01
5.7970,5.58719E-01
5.7980,5.58276E-01
5.7990,5.57833E-01
5.8000,5.57390E-01
5.8010,5.56947E-01
5.8020,5.56505E-01
5.8030,5.56062E-01
5.8040,5.55620E-01
5.8050,5.55177E-01
5.8060,5.54735E-01
5.8070,5.54293E-01
5.8080,5.53851E-01
5.8090,5.53409E-01
5.8100,5.52967E-01
5.8110,5.52525E-01
5.8120,5.52083E-01
5.8130,5.51642E-01
5.8140,5.51200E-01
5.8150,5.50759E-01
5.8160,5.50317E-01
5.8170,5.49876E-01
5.8180,5.49435E-01
5.8190,5.48994E-01
5.8200,5.48553E-01
5.8210,5.48112E-01
5.8220,5.47672E-01
5.8230,5.47231E-01
5.8240,5.46790E-01
5.8250,5.46350E-01
5.8260,5.45910E-01
5.8270,5.45470E-01
5.8280,5.45029E-01
5.8290,5.44589E-01
5.8300,5.44150E-01
5.8310,5.43710E-01
5.8320,5.43270E-01
5.8330,5.42831E-01
5.8340,5.42391E-01
5.8350,5.41952E-01
5.8360,5.41513E-01
5.8370,5.41074E-01
5.8380,5.40635E-01
5.8390,5.40196E-01
5.8400,5.39757E-01
5.8410,5.39318E-01
5.8420,5.38880E-01
5.8430,5.38442E-01
5.8440,5.38003E-01
5.8450,5.37565E-01
5.8460,5.37127E-01
5.8470,5.36689E-01
5.8480,5.36251E-01
5.8490,5.35814E-01
5.8500,5.35376E-01
5.8510,5.34939E-01
5.8520,5.34501E-01
5.8530,5.34064E-01
5.8540,5.33627E-01
5.8550,5.33190E-01
5.8560,5.32754E-01
5.8570,5.32317E-01
5.8580,5.31880E-01
5.8590,5.31444E-01
5.8600,5.31008E-01
5.8610,5.30571E-01
5.8620,5.30135E-01
5.8630,5.29700E-01
5.8640,5.29264E-01
5.8650,5.28828E-01
5.8660,5.28393E-01
5.8670,5.27957E-01
5.8680,5.27522E-01
5.8690,5.27087E-01
5.8700,5.26652E-01
5.8710,5.26217E-01
5.8720,5.25783E-01
5.8730,5.25348E-01
5.8740,5.24914E-01
5.8750,5.24479E-01
5.8760,5.24045E-01
5.8770,5.23611E-01
5.8780,5.23177E-01
5.8790,5.22744E-01
5.8800,5.22310E-01
5.8810,5.21877E-01
5.8820,5.21443E-01
5.8830,5.21010E-01
5.8840,5.20577E-01
5.8850,5.20144E-01
5.8860,5.19712E-01
5.8870,5.19279E-01
5.8880,5.18847E-01
5.8890,5.18414E-01
5.8900,5.17982E-01
5.8910,5.17550E-01
5.8920,5.17118E-01
5.8930,5.16687E-01
5.8940,5.16255E-01
5.8950,5.15824E-01
5.8960,5.15392E-01
5.8970,5.14961E-01
5.8980,5.14530E-01
5.8990,5.14100E-01
5.9000,5.13669E-01
5.9010,5.13239E-01
5.9020,5.12808E-01
5.9030,5.12378E-01
5.9040,5.11948E-01
5.9050,5.11518E-01
5.9060,5.11088E-01
5.9070,5.10659E-01
5.9080,5.10229E-01
5.9090,5.09800E-01
5.9100,5.09371E-01
5.9110,5.08942E-01
5.9120,5.08513E-01
5.9130,5.08085E-01
5.9140,5.07656E-01
5.9150,5.07228E-01
5.9160,5.06800E-01
5.9170,5.06372E-01
5.9180,5.05944E-01
5.9190,5.05517E-01
5.9200,5.05089E-01
5.9210,5.04662E-01
5.9220,5.04235E-01
5.9230,5.03808E-01
5.9240,5.03381E-01
5.9250,5.02954E-01
5.9260,5.02528E-01
5.9270,5.02101E-01
5.9280,5.01675E-01
5.9290,5.01249E-01
5.9300,5.00824E-01
5.9310,5.00398E-01
5.9320,4.99972E-01
5.9330,4.99547E-01
5.9340,4.99122E-01
5.9350,4.98697E-01
5.9360,4.98272E-01
5.9370,4.97848E-01
5.9380,4.97423E-01
5.9390,4.96999E-01
5.9400,4.96575E-01
5.9410,4.96151E-01
5.9420,4.95727E-01
5.9430,4.95303E-01
5.9440,4.94880E-01
5.9450,4.94457E-01
5.9460,4.94034E-01
5.9470,4.93611E-01
5.9480,4.93188E-01
5.9490,4.92766E-01
5.9500,4.92343E-01
5.9510,4.91921E-01
5.9520,4.91499E-01
5.9530,4.91077E-01
5.9540,4.90656E-01
5.9550,4.90234E-01
5.9560,4.89813E-01
5.9570,4.89392E-01
5.9580,4.88971E-01
5.9590,4.88550E-01
5.9600,4.88129E-01
5.9610,4.87709E-01
5.9620,4.87289E-01
5.9630,4.86869E-01
5.9640,4.86449E-01
5.9650,4.86029E-01
5.9660,4.85610E-01
5.9670,4.85191E-01
5.9680,4.84772E-01
5.9690,4.84353E-01
5.9700,4.83934E-01
5.9710,4.83515E-01
5.9720,4.83097E-01
5.9730,4.82679E-01
5.9740,4.82261E-01
5.9750,4.81843E-01
5.9760,4.81426E-01
5.9770,4.81008E-01
5.9780,4.80591E-01
5.9790,4.80174E-01
5.9800,4.79757E-01
5.9810,4.79340E-01
5.9820,4.78924E-01
5.9830,4.78508E-01
5.9840,4.78092E-01
5.9850,4.77676E-01
5.9860,4.77260E-01
5.9870,4.76844E-01
5.9880,4.76429E-01
5.9890,4.76014E-01
5.9900,4.75599E-01
5.9910,4.75184E-01
5.9920,4.74770E-01
5.9930,4.74356E-01
5.9940,4.73941E-01
5.9950,4.73527E-01
5.9960,4.73114E-01
5.9970,4.72700E-01
5.9980,4.72287E-01
5.9990,4.71874E-01
6.0000,4.71461E-01
6.0010,4.71048E-01
6.0020,4.70635E-01
6.0030,4.70223E-01
6.0040,4.69811E-01
6.0050,4.69399E-01
6.0060,4.68987E-01
6.0070,4.68576E-01
6.0080,4.68164E-01
6.0090,4.67753E-01
6.0100,4.67342E-01
6.0110,4.66931E-01
6.0120,4.66521E-01
6.0130,4.66110E-01
6.0140,4.65700E-01
6.0150,4.65290E-01
6.0160,4.64880E-01
6.0170,4.64471E-01
6.0180,4.64062E-01
6.0190,4.63652E-01
6.0200,4.63243E-01
6.0210,4.62835E-01
6.0220,4.62426E-01
6.0230,4.62018E-01
6.0240,4.61610E-01
6.0250,4.61202E-01
6.0260,4.60794E-01
6.0270,4.60387E-01
6.0280,4.59979E-01
6.0290,4.59572E-01
6.0300,4.59165E-01
6.0310,4.58759E-01
6.0320,4.58352E-01
6.0330,4.57946E-01
6.0340,4.57540E-01
6.0350,4.57134E-01
6.0360,4.56728E-01
6.0370,4.56323E-01
6.0380,4.55918E-01
6.0390,4.55513E-01
6.0400,4.55108E-01
6.0410,4.54703E-01
6.0420,4.54299E-01
6.0430,4.53895E-01
6.0440,4.53491E-01
6.0450,4.53087E-01
6.0460,4.52684E-01
6.0470,4.52280E-01
6.0480,4.51877E-01
6.0490,4.51475E-01
6.0500,4.51072E-01
6.0510,4.50669E-01
6.0520,4.50267E-01
6.0530,4.49865E-01
6.0540,4.49463E-01
6.0550,4.49062E-01
6.0560,4.48660E-01
6.0570,4.48259E-01
6.0580,4.47858E-01
6.0590,4.47458E-01
6.0600,4.47057E-01
6.0610,4.46657E-01
6.0620,4.46257E-01
6.0630,4.45857E-01
6.0640,4.45457E-01
6.0650,4.45058E-01
6.0660,4.44659E-01
6.0670,4.44260E-01
6.0680,4.43861E-01
6.0690,4.43462E-01
6.0700,4.43064E-01
6.0710,4.42666E-01
6.0720,4.42268E-01
6.0730,4.41870E-01
6.0740,4.41473E-01
6.0750,4.41076E-01
6.0760,4.40679E-01
6.0770,4.40282E-01
6.0780,4.39885E-01
6.0790,4.39489E-01
6.0800,4.39093E-01
6.0810,4.38697E-01
6.0820,4.38301E-01
6.0830,4.37906E-01
6.0840,4.37510E-01
6.0850,4.37115E-01
6.0860,4.36721E-01
6.0870,4.36326E-01
6.0880,4.35932E-01
6.0890,4.35538E-01
6.0900,4.35144E-01
6.0910,4.34750E-01
6.0920,4.34356E-01
6.0930,4.33963E-01
6.0940,4.33570E-01
6.0950,4.33177E-01
6.0960,4.32785E-01
6.0970,4.32393E-01
6.0980,4.32001E-01
6.0990,4.31609E-01
6.1000,4.31217E-01
6.1010,4.30826E-01
6.1020,4.30434E-01
6.1030,4.30043E-01
6.1040,4.29653E-01
6.1050,4.29262E-01
6.1060,4.28872E-01
6.1070,4.28482E-01
6.1080,4.28092E-01
6.1090,4.27702E-01
6.1100,4.27313E-01
6.1110,4.26924E-01
6.1120,4.26535E-01
6.1130,4.26146E-01
6.1140,4.25758E-01
6.1150,4.25370E-01
6.1160,4.24982E-01
6.1170,4.24594E-01
6.1180,4.24206E-01
6.1190,4.23819E-01
6.1200,4.23432E-01
6.1210,4.23045E-01
6.1220,4.22658E-01
6.1230,4.22272E-01
6.1240,4.21886E-01
6.1250,4.21500E-01
6.1260,4.21114E-01
6.1270,4.20729E-01
6.1280,4.20344E-01
6.1290,4.19959E-01
6.1300,4.19574E-01
6.1310,4.19189E-01
6.1320,4.18805E-01
6.1330,4.18421E-01
6.1340,4.18037E-01
6.1350,4.17653E-01
6.1360,4.17270E-01
6.1370,4.16887E-01
6.1380,4.16504E-01
6.1390,4.16121E-01
6.1400,4.15739E-01
6.1410,4.15357E-01
6.1420,4.14975E-01
6.1430,4.14593E-01
6.1440,4.14212E-01
6.1450,4.13830E-01
6.1460,4.13449E-01
6.1470,4.13069E-01
6.1480,4.12688E-01
6.1490,4.12308E-01
6.1500,4.11928E-01
6.1510,4.11548E-01
6.1520,4.11168E-01
6.1530,4.10789E-01
6.1540,4.10410E-01
6.1550,4.10031E-01
6.1560,4.09652E-01
6.1570,4.09274E-01
6.1580,4.08895E-01
6.1590,4.08517E-01
6.1600,4.08140E-01
6.1610,4.07762E-01
6.1620,4.07385E-01
6.1630,4.07008E-01
6.1640,4.06631E-01
6.1650,4.06255E-01
6.1660,4.05878E-01
6.1670,4.05502E-01
6.1680,4.05127E-01
6.1690,4.04751E-01
6.1700,4.04376E-01
6.1710,4.04001E-01
6.1720,4.03626E-01
6.1730,4.03251E-01
6.1740,4.02877E-01
6.1750,4.02503E-01
6.1760,4.02129E-01
6.1770,4.01755E-01
6.1780,4.01382E-01
6.1790,4.01008E-01
6.1800,4.00635E-01
6.1810,4.00263E-01
6.1820,3.99890E-01
6.1830,3.99518E-01
6.1840,3.99146E-01
6.1850,3.98774E-01
6.1860,3.98403E-01
6.1870,3.98032E-01
6.1880,3.97661E-01
6.1890,3.97290E-01
6.1900,3.96919E-01
6.1910,3.96549E-01
6.1920,3.96179E-01
6.1930,3.95809E-01
6.1940,3.95439E-01
6.1950,3.95070E-01
6.1960,3.94701E-01
6.1970,3.94332E-01
6.1980,3.93964E-01
6.1990,3.93595E-01
6.2000,3.93227E-01
6.2010,3.92859E-01
6.2020,3.92492E-01
6.2030,3.92124E-01
6.2040,3.91757E-01
6.2050,3.91390E-01
6.2060,3.91024E-01
6.2070,3.90657E-01
6.2080,3.90291E-01
6.2090,3.89925E-01
6.2100,3.89559E-01
6.2110,3.89194E-01
6.2120,3.88829E-01
6.2130,3.88464E-01
6.2140,3.88099E-01
6.2150,3.87735E-01
6.2160,3.87370E-01
6.2170,3.87006E-01
6.2180,3.86643E-01
6.2190,3.86279E-01
6.2200,3.85916E-01
6.2210,3.85553E-01
6.2220,3.85190E-01
6.2230,3.84828E-01
6.2240,3.84465E-01
6.2250,3.84103E-01
6.2260,3.83741E-01
6.2270,3.83380E-01
6.2280,3.83019E-01
6.2290,3.82658E-01
6.2300,3.82297E-01
6.2310,3.81936E-01
6.2320,3.81576E-01
6.2330,3.81216E-01
6.2340,3.80856E-01
6.2350,3.80497E-01
6.2360,3.80137E-01
6.2370,3.79778E-01
6.2380,3.79419E-01
6.2390,3.79061E-01
6.2400,3.78702E-01
6.2410,3.78344E-01
6.2420,3.77986E-01
6.2430,3.77629E-01
6.2440,3.77271E-01
6.2450,3.76914E-01
6.2460,3.76557E-01
6.2470,3.76201E-01
6.2480,3.75845E-01
6.2490,3.75488E-01
6.2500,3.75133E-01
6.2510,3.74777E-01
6.2520,3.74421E-01
6.2530,3.74066E-01
6.2540,3.73711E-01
6.2550,3.73357E-01
6.2560,3.73002E-01
6.2570,3.72648E-01
6.2580,3.72294E-01
6.2590,3.71941E-01
6.2600,3.71587E-01
6.2610,3.71234E-01
6.2620,3.70881E-01
6.2630,3.70529E-01
6.2640,3.70176E-01
6.2650,3.69824E-01
6.2660,3.69472E-01
6.2670,3.69120E-01
6.2680,3.68769E-01
6.2690,3.68418E-01
6.2700,3.68067E-01
6.2710,3.67716E-01
6.2720,3.67366E-01
6.2730,3.67016E-01
6.2740,3.66666E-01
6.2750,3.66316E-01
6.2760,3.65967E-01
6.2770,3.65617E-01
6.2780,3.65268E-01
6.2790,3.64920E-01
6.2800,3.64571E-01
6.2810,3.64223E-01
6.2820,3.63875E-01
6.2830,3.63527E-01
6.2840,3.63180E-01
6.2850,3.62833E-01
6.2860,3.62486E-01
6.2870,3.62139E-01
6.2880,3.61793E-01
6.2890,3.61446E-01
6.2900,3.61101E-01
6.2910,3.60755E-01
6.2920,3.60409E-01
6.2930,3.60064E-01
6.2940,3.59719E-01
6.2950,3.59374E-01
6.2960,3.59030E-01
6.2970,3.58686E-01
6.2980,3.58342E-01
6.2990,3.57998E-01
6.3000,3.57655E-01
6.3010,3.57311E-01
6.3020,3.56968E-01
6.3030,3.56626E-01
6.3040,3.56283E-01
6.3050,3.55941E-01
6.3060,3.55599E-01
6.3070,3.55257E-01
6.3080,3.54916E-01
6.3090,3.54575E-01
6.3100,3.54234E-01
6.3110,3.53893E-01
6.3120,3.53552E-01
6.3130,3.53212E-01
6.3140,3.52872E-01
6.3150,3.52532E-01
6.3160,3.52193E-01
6.3170,3.51854E-01
6.3180,3.51515E-01
6.3190,3.51176E-01
6.3200,3.50838E-01
6.3210,3.50499E-01
6.3220,3.50161E-01
6.3230,3.49824E-01
6.3240,3.49486E-01
6.3250,3.49149E-01
6.3260,3.48812E-01
6.3270,3.48475E-01
6.3280,3.48139E-01
6.3290,3.47802E-01
6.3300,3.47467E-01
6.3310,3.47131E-01
6.3320,3.46795E-01
6.3330,3.46460E-01
6.3340,3.46125E-01
6.3350,3.45790E-01
6.3360,3.45456E-01
6.3370,3.45122E-01
6.3380,3.44788E-01
6.3390,3.44454E-01
6.3400,3.44120E-01
6.3410,3.43787E-01
6.3420,3.43454E-01
6.3430,3.43121E-01
6.3440,3.42789E-01
6.3450,3.42457E-01
6.3460,3.42125E-01
6.3470,3.41793E-01
6.3480,3.41461E-01
6.3490,3.41130E-01
6.3500,3.40799E-01
6.3510,3.40468E-01
6.3520,3.40138E-01
6.3530,3.39808E-01
6.3540,3.39478E-01
6.3550,3.39148E-01
6.3560,3.38819E-01
6.3570,3.38489E-01
6.3580,3.38160E-01
6.3590,3.37832E-01
6.3600,3.37503E-01
6.3610,3.37175E-01
6.3620,3.36847E-01
6.3630,3.36519E-01
6.3640,3.36192E-01
6.3650,3.35864E-01
6.3660,3.35537E-01
6.3670,3.35211E-01
6.3680,3.34884E-01
6.3690,3.34558E-01
6.3700,3.34232E-01
6.3710,3.33906E-01
6.3720,3.33581E-01
6.3730,3.33255E-01
6.3740,3.32930E-01
6.3750,3.32606E-01
6.3760,3.32281E-01
6.3770,3.31957E-01
6.3780,3.31633E-01
6.3790,3.31309E-01
6.3800,3.30986E-01
6.3810,3.30662E-01
6.3820,3.30339E-01
6.3830,3.30017E-01
6.3840,3.29694E-01
6.3850,3.29372E-01
6.3860,3.29050E-01
6.3870,3.28728E-01
6.3880,3.28406E-01
6.3890,3.28085E-01
6.3900,3.27764E-01
6.3910,3.27443E-01
6.3920,3.27123E-01
6.3930,3.26803E-01
6.3940,3.26483E-01
6.3950,3.26163E-01
6.3960,3.25843E-01
6.3970,3.25524E-01
6.3980,3.25205E-01
6.3990,3.24886E-01
6.4000,3.24568E-01
6.4010,3.24249E-01
6.4020,3.23931E-01
6.4030,3.23614E-01
6.4040,3.23296E-01
6.4050,3.22979E-01
6.4060,3.22662E-01
6.4070,3.22345E-01
6.4080,3.22029E-01
6.4090,3.21712E-01
6.4100,3.21396E-01
6.4110,3.21080E-01
6.4120,3.20765E-01
6.4130,3.20450E-01
6.4140,3.20135E-01
6.4150,3.19820E-01
6.4160,3.19505E-01
6.4170,3.19191E-01
6.4180,3.18877E-01
6.4190,3.18563E-01
6.4200,3.18249E-01
6.4210,3.17936E-01
6.4220,3.17623E-01
6.4230,3.17310E-01
6.4240,3.16998E-01
6.4250,3.16685E-01
6.4260,3.16373E-01
6.4270,3.16061E-01
6.4280,3.15750E-01
6.4290,3.15439E-01
6.4300,3.15128E-01
6.4310,3.14817E-01
6.4320,3.14506E-01
6.4330,3.14196E-01
6.4340,3.13886E-01
6.4350,3.13576E-01
6.4360,3.13266E-01
6.4370,3.12957E-01
6.4380,3.12648E-01
6.4390,3.12339E-01
6.4400,3.12030E-01
6.4410,3.11722E-01
6.4420,3.11414E-01
6.4430,3.11106E-01
6.4440,3.10798E-01
6.4450,3.10491E-01
6.4460,3.10184E-01
6.4470,3.09877E-01
6.4480,3.09570E-01
6.4490,3.09264E-01
6.4500,3.08958E-01
6.4510,3.08652E-01
6.4520,3.08346E-01
6.4530,3.08041E-01
6.4540,3.07736E-01
6.4550,3.07431E-01
6.4560,3.07126E-01
6.4570,3.06822E-01
6.4580,3.06518E-01
6.4590,3.06214E-01
6.4600,3.05910E-01
6.4610,3.05607E-01
6.4620,3.05303E-01
6.4630,3.05000E-01
6.4640,3.04698E-01
6.4650,3.04395E-01
6.4660,3.04093E-01
6.4670,3.03791E-01
6.4680,3.03489E-01
6.4690,3.03188E-01
6.4700,3.02887E-01
6.4710,3.02586E-01
6.4720,3.02285E-01
6.4730,3.01985E-01
6.4740,3.01684E-01
6.4750,3.01384E-01
6.4760,3.01085E-01
6.4770,3.00785E-01
6.4780,3.00486E-01
6.4790,3.00187E-01
6.4800,2.99888E-01
6.4810,2.99590E-01
6.4820,2.99291E-01
6.4830,2.98993E-01
6.4840,2.98695E-01
6.4850,2.98398E-01
6.4860,2.98101E-01
6.4870,2.97804E-01
6.4880,2.97507E-01
6.4890,2.97210E-01
6.4900,2.96914E-01
6.4910,2.96618E-01
6.4920,2.96322E-01
6.4930,2.96026E-01
6.4940,2.95731E-01
6.4950,2.95436E-01
6.4960,2.95141E-01
6.4970,2.94846E-01
6.4980,2.94552E-01
6.4990,2.94258E-01
6.5000,2.93964E-01
6.5010,2.93670E-01
6.5020,2.93377E-01
6.5030,2.93084E-01
6.5040,2.92791E-01
6.5050,2.92498E-01
6.5060,2.92206E-01
6.5070,2.91914E-01
6.5080,2.91622E-01
6.5090,2.91330E-01
6.5100,2.91038E-01
6.5110,2.90747E-01
6.5120,2.90456E-01
6.5130,2.90166E-01
6.5140,2.89875E-01
6.5150,2.89585E-01
6.5160,2.89295E-01
6.5170,2.89005E-01
6.5180,2.88716E-01
6.5190,2.88426E-01
6.5200,2.88137E-01
6.5210,2.87848E-01
6.5220,2.87560E-01
6.5230,2.87272E-01
6.5240,2.86983E-01
6.5250,2.86696E-01
6.5260,2.86408E-01
6.5270,2.86121E-01
6.5280,2.85834E-01
6.5290,2.85547E-01
6.5300,2.85260E-01
6.5310,2.84974E-01
6.5320,2.84688E-01
6.5330,2.84402E-01
6.5340,2.84116E-01
6.5350,2.83831E-01
6.5360,2.83545E-01
6.5370,2.83260E-01
6.5380,2.82976E-01
6.5390,2.82691E-01
6.5400,2.82407E-01
6.5410,2.82123E-01
6.5420,2.81839E-01
6.5430,2.81556E-01
6.5440,2.81273E-01
6.5450,2.80990E-01
6.5460,2.80707E-01
6.5470,2.80424E-01
6.5480,2.80142E-01
6.5490,2.79860E-01
6.5500,2.79578E-01
6.5510,2.79296E-01
6.5520,2.79015E-01
6.5530,2.78734E-01
6.5540,2.78453E-01
6.5550,2.78172E-01
6.5560,2.77892E-01
6.5570,2.77612E-01
6.5580,2.77332E-01
6.5590,2.77052E-01
6.5600,2.76773E-01
6.5610,2.76494E-01
6.5620,2.76215E-01
6.5630,2.75936E-01
6.5640,2.75657E-01
6.5650,2.75379E-01
6.5660,2.75101E-01
6.5670,2.74823E-01
6.5680,2.74546E-01
6.5690,2.74269E-01
6.5700,2.73992E-01
6.5710,2.73715E-01
6.5720,2.73438E-01
6.5730,2.73162E-01
6.5740,2.72886E-01
6.5750,2.72610E-01
6.5760,2.72334E-01
6.5770,2.72059E-01
6.5780,2.71784E-01
6.5790,2.71509E-01
6.5800,2.71234E-01
6.5810,2.70959E-01
6.5820,2.70685E-01
6.5830,2.70411E-01
6.5840,2.70137E-01
6.5850,2.69864E-01
6.5860,2.69591E-01
6.5870,2.69318E-01
6.5880,2.69045E-01
6.5890,2.68772E-01
6.5900,2.68500E-01
6.5910,2.68228E-01
6.5920,2.67956E-01
6.5930,2.67684E-01
6.5940,2.67413E-01
6.5950,2.67142E-01
6.5960,2.66871E-01
6.5970,2.66600E-01
6.5980,2.66330E-01
6.5990,2.66059E-01
6.6000,2.65789E-01
6.6010,2.65520E-01
6.6020,2.65250E-01
6.6030,2.64981E-01
6.6040,2.64712E-01
6.6050,2.64443E-01
6.6060,2.64174E-01
6.6070,2.63906E-01
6.6080,2.63638E-01
6.6090,2.63370E-01
6.6100,2.63102E-01
6.6110,2.62835E-01
6.6120,2.62568E-01
6.6130,2.62301E-01
6.6140,2.62034E-01
6.6150,2.61768E-01
6.6160,2.61501E-01
6.6170,2.61235E-01
6.6180,2.60969E-01
6.6190,2.60704E-01
6.6200,2.60439E-01
6.6210,2.60173E-01
6.6220,2.59909E-01
6.6230,2.59644E-01
6.6240,2.59380E-01
6.6250,2.59115E-01
6.6260,2.58851E-01
6.6270,2.58588E-01
6.6280,2.58324E-01
6.6290,2.58061E-01
6.6300,2.57798E-01
6.6310,2.57535E-01
6.6320,2.57273E-01
6.6330,2.57010E-01
6.6340,2.56748E-01
6.6350,2.56486E-01
6.6360,2.56225E-01
6.6370,2.55963E-01
6.6380,2.55702E-01
6.6390,2.55441E-01
6.6400,2.55181E-01
6.6410,2.54920E-01
6.6420,2.54660E-01
6.6430,2.54400E-01
6.6440,2.54140E-01
6.6450,2.53880E-01
6.6460,2.53621E-01
6.6470,2.53362E-01
6.6480,2.53103E-01
6.6490,2.52844E-01
6.6500,2.52586E-01
6.6510,2.52328E-01
6.6520,2.52070E-01
6.6530,2.51812E-01
6.6540,2.51555E-01
6.6550,2.51297E-01
6.6560,2.51040E-01
6.6570,2.50783E-01
6.6580,2.50527E-01
6.6590,2.50271E-01
6.6600,2.50014E-01
6.6610,2.49758E-01
6.6620,2.49503E-01
6.6630,2.49247E-01
6.6640,2.48992E-01
6.6650,2.48737E-01
6.6660,2.48482E-01
6.6670,2.48228E-01
6.6680,2.47973E-01
6.6690,2.47719E-01
6.6700,2.47465E-01
6.6710,2.47212E-01
6.6720,2.46958E-01
6.6730,2.46705E-01
6.6740,2.46452E-01
6.6750,2.46200E-01
6.6760,2.45947E-01
6.6770,2.45695E-01
6.6780,2.45443E-01
6.6790,2.45191E-01
6.6800,2.44939E-01
6.6810,2.44688E-01
6.6820,2.44437E-01
6.6830,2.44186E-01
6.6840,2.43935E-01
6.6850,2.43685E-01
6.6860,2.43434E-01
6.6870,2.43184E-01
6.6880,2.42934E-01
6.6890,2.42685E-01
6.6900,2.42435E-01
6.6910,2.42186E-01
6.6920,2.41937E-01
6.6930,2.41689E-01
6.6940,2.41440E-01
6.6950,2.41192E-01
6.6960,2.40944E-01
6.6970,2.40696E-01
6.6980,2.40449E-01
6.6990,2.40201E-01
6.7000,2.39954E-01
6.7010,2.39707E-01
6.7020,2.39460E-01
6.7030,2.39214E-01
6.7040,2.38968E-01
6.7050,2.38722E-01
6.7060,2.38476E-01
6.7070,2.38230E-01
6.7080,2.37985E-01
6.7090,2.37740E-01
6.7100,2.37495E-01
6.7110,2.37250E-01
6.7120,2.37006E-01
6.7130,2.36762E-01
6.7140,2.36517E-01
6.7150,2.36274E-01
6.7160,2.36030E-01
6.7170,2.35787E-01
6.7180,2.35544E-01
6.7190,2.35301E-01
6.7200,2.35058E-01
6.7210,2.34815E-01
6.7220,2.34573E-01
6.7230,2.34331E-01
6.7240,2.34089E-01
6.7250,2.33848E-01
6.7260,2.33606E-01
6.7270,2.33365E-01
6.7280,2.33124E-01
6.7290,2.32883E-01
6.7300,2.32643E-01
6.7310,2.32403E-01
6.7320,2.32163E-01
6.7330,2.31923E-01
6.7340,2.31683E-01
6.7350,2.31444E-01
6.7360,2.31205E-01
6.7370,2.30966E-01
6.7380,2.30727E-01
6.7390,2.30488E-01
6.7400,2.30250E-01
6.7410,2.30012E-01
6.7420,2.29774E-01
6.7430,2.29536E-01
6.7440,2.29299E-01
6.7450,2.29062E-01
6.7460,2.28825E-01
6.7470,2.28588E-01
6.7480,2.28351E-01
6.7490,2.28115E-01
6.7500,2.27879E-01
6.7510,2.27643E-01
6.7520,2.27407E-01
6.7530,2.27171E-01
6.7540,2.26936E-01
6.7550,2.26701E-01
6.7560,2.26466E-01
6.7570,2.26232E-01
6.7580,2.25997E-01
6.7590,2.25763E-01
6.7600,2.25529E-01
6.7610,2.25295E-01
6.7620,2.25062E-01
6.7630,2.24828E-01
6.7640,2.24595E-01
6.7650,2.24362E-01
6.7660,2.24129E-01
6.7670,2.23897E-01
6.7680,2.23665E-01
6.7690,2.23433E-01
6.7700,2.23201E-01
6.7710,2.22969E-01
6.7720,2.22738E-01
6.7730,2.22506E-01
6.7740,2.22275E-01
6.7750,2.22045E-01
6.7760,2.21814E-01
6.7770,2.21584E-01
6.7780,2.21354E-01
6.7790,2.21124E-01
6.7800,2.20894E-01
6.7810,2.20664E-01
6.7820,2.20435E-01
6.7830,2.20206E-01
6.7840,2.19977E-01
6.7850,2.19748E-01
6.7860,2.19520E-01
6.7870,2.19292E-01
6.7880,2.19064E-01
6.7890,2.18836E-01
6.7900,2.18608E-01
6.7910,2.18381E-01
6.7920,2.18154E-01
6.7930,2.17927E-01
6.7940,2.17700E-01
6.7950,2.17473E-01
6.7960,2.17247E-01
6.7970,2.17021E-01
6.7980,2.16795E-01
6.7990,2.16569E-01
6.8000,2.16344E-01
6.8010,2.16119E-01
6.8020,2.15893E-01
6.8030,2.15669E-01
6.8040,2.15444E-01
6.8050,2.15219E-01
6.8060,2.14995E-01
6.8070,2.14771E-01
6.8080,2.14547E-01
6.8090,2.14324E-01
6.8100,2.14100E-01
6.8110,2.13877E-01
6.8120,2.13654E-01
6.8130,2.13431E-01
6.8140,2.13209E-01
6.8150,2.12986E-01
6.8160,2.12764E-01
6.8170,2.12542E-01
6.8180,2.12320E-01
6.8190,2.12099E-01
6.8200,2.11878E-01
6.8210,2.11656E-01
6.8220,2.11436E-01
6.8230,2.11215E-01
6.8240,2.10994E-01
6.8250,2.10774E-01
6.8260,2.10554E-01
6.8270,2.10334E-01
6.8280,2.10114E-01
6.8290,2.09895E-01
6.8300,2.09676E-01
6.8310,2.09457E-01
6.8320,2.09238E-01
6.8330,2.09019E-01
6.8340,2.08801E-01
6.8350,2.08582E-01
6.8360,2.08364E-01
6.8370,2.08146E-01
6.8380,2.07929E-01
6.8390,2.07711E-01
6.8400,2.07494E-01
6.8410,2.07277E-01
6.8420,2.07060E-01
6.8430,2.06844E-01
6.8440,2.06627E-01
6.8450,2.06411E-01
6.8460,2.06195E-01
6.8470,2.05979E-01
6.8480,2.05764E-01
6.8490,2.05548E-01
6.8500,2.05333E-01
6.8510,2.05118E-01
6.8520,2.04903E-01
6.8530,2.04689E-01
6.8540,2.04474E-01
6.8550,2.04260E-01
6.8560,2.04046E-01
6.8570,2.03833E-01
6.8580,2.03619E-01
6.8590,2.03406E-01
6.8600,2.03192E-01
6.8610,2.02979E-01
6.8620,2.02767E-01
6.8630,2.02554E-01
6.8640,2.02342E-01
6.8650,2.02130E-01
6.8660,2.01918E-01
6.8670,2.01706E-01
6.8680,2.01494E-01
6.8690,2.01283E-01
6.8700,2.01072E-01
6.8710,2.00861E-01
6.8720,2.00650E-01
6.8730,2.00440E-01
6.8740,2.00229E-01
6.8750,2.00019E-01
6.8760,1.99809E-01
6.8770,1.99599E-01
6.8780,1.99390E-01
6.8790,1.99180E-01
6.8800,1.98971E-01
6.8810,1.98762E-01
6.8820,1.98554E-01
6.8830,1.98345E-01
6.8840,1.98137E-01
6.8850,1.97928E-01
6.8860,1.97721E-01
6.8870,1.97513E-01
6.8880,1.97305E-01
6.8890,1.97098E-01
6.8900,1.96891E-01
6.8910,1.96684E-01
6.8920,1.96477E-01
6.8930,1.96270E-01
6.8940,1.96064E-01
6.8950,1.95858E-01
6.8960,1.95652E-01
6.8970,1.95446E-01
6.8980,1.95240E-01
6.8990,1.95035E-01
6.9000,1.94830E-01
6.9010,1.94625E-01
6.9020,1.94420E-01
6.9030,1.94215E-01
6.9040,1.94011E-01
6.9050,1.93807E-01
6.9060,1.93603E-01
6.9070,1.93399E-01
6.9080,1.93195E-01
6.9090,1.92992E-01
6.9100,1.92788E-01
6.9110,1.92585E-01
6.9120,1.92382E-01
6.9130,1.92180E-01
6.9140,1.91977E-01
6.9150,1.91775E-01
6.9160,1.91573E-01
6.9170,1.91371E-01
6.9180,1.91169E-01
6.9190,1.90968E-01
6.9200,1.90766E-01
6.9210,1.90565E-01
6.9220,1.90364E-01
6.9230,1.90164E-01
6.9240,1.89963E-01
6.9250,1.89763E-01
6.9260,1.89563E-01
6.9270,1.89363E-01
6.9280,1.89163E-01
6.9290,1.88963E-01
6.9300,1.88764E-01
6.9310,1.88565E-01
6.9320,1.88366E-01
6.9330,1.88167E-01
6.9340,1.87968E-01
6.9350,1.87770E-01
6.9360,1.87571E-01
6.9370,1.87373E-01
6.9380,1.87176E-01
6.9390,1.86978E-01
6.9400,1.86780E-01
6.9410,1.86583E-01
6.9420,1.86386E-01
6.9430,1.86189E-01
6.9440,1.85992E-01
6.9450,1.85796E-01
6.9460,1.85599E-01
6.9470,1.85403E-01
6.9480,1.85207E-01
6.9490,1.85012E-01
6.9500,1.84816E-01
6.9510,1.84621E-01
6.9520,1.84425E-01
6.9530,1.84230E-01
6.9540,1.84036E-01
6.9550,1.83841E-01
6.9560,1.83646E-01
6.9570,1.83452E-01
6.9580,1.83258E-01
6.9590,1.83064E-01
6.9600,1.82871E-01
6.9610,1.82677E-01
6.9620,1.82484E-01
6.9630,1.82291E-01
6.9640,1.82098E-01
6.9650,1.81905E-01
6.9660,1.81712E-01
6.9670,1.81520E-01
6.9680,1.81328E-01
6.9690,1.81136E-01
6.9700,1.80944E-01
6.9710,1.80752E-01
6.9720,1.80561E-01
6.9730,1.80369E-01
6.9740,1.80178E-01
6.9750,1.79987E-01
6.9760,1.79797E-01
6.9770,1.79606E-01
6.9780,1.79416E-01
6.9790,1.79226E-01
6.9800,1.79036E-01
6.9810,1.78846E-01
6.9820,1.78656E-01
6.9830,1.78467E-01
6.9840,1.78278E-01
6.9850,1.78089E-01
6.9860,1.77900E-01
6.9870,1.77711E-01
6.9880,1.77522E-01
6.9890,1.77334E-01
6.9900,1.77146E-01
6.9910,1.76958E-01
6.9920,1.76770E-01
6.9930,1.76583E-01
6.9940,1.76395E-01
6.9950,1.76208E-01
6.9960,1.76021E-01
6.9970,1.75834E-01
6.9980,1.75647E-01
6.9990,1.75461E-01
7.0000,1.75275E-01
7.0010,1.75089E-01
7.0020,1.74903E-01
7.0030,1.74717E-01
7.0040,1.74531E-01
7.0050,1.74346E-01
7.0060,1.74161E-01
7.0070,1.73976E-01
7.0080,1.73791E-01
7.0090,1.73606E-01
7.0100,1.73422E-01
7.0110,1.73237E-01
7.0120,1.73053E-01
7.0130,1.72869E-01
7.0140,1.72685E-01
7.0150,1.72502E-01
7.0160,1.72318E-01
7.0170,1.72135E-01
7.0180,1.71952E-01
7.0190,1.71769E-01
7.0200,1.71586E-01
7.0210,1.71404E-01
7.0220,1.71222E-01
7.0230,1.71039E-01
7.0240,1.70857E-01
7.0250,1.70676E-01
7.0260,1.70494E-01
7.0270,1.70313E-01
7.0280,1.70131E-01
7.0290,1.69950E-01
7.0300,1.69769E-01
7.0310,1.69589E-01
7.0320,1.69408E-01
7.0330,1.69228E-01
7.0340,1.69047E-01
7.0350,1.68867E-01
7.0360,1.68688E-01
7.0370,1.68508E-01
7.0380,1.68328E-01
7.0390,1.68149E-01
7.0400,1.67970E-01
7.0410,1.67791E-01
7.0420,1.67612E-01
7.0430,1.67433E-01
7.0440,1.67255E-01
7.0450,1.67077E-01
7.0460,1.66899E-01
7.0470,1.66721E-01
7.0480,1.66543E-01
7.0490,1.66365E-01
7.0500,1.66188E-01
7.0510,1.66011E-01
7.0520,1.65834E-01
7.0530,1.65657E-01
7.0540,1.65480E-01
7.0550,1.65304E-01
7.0560,1.65127E-01
7.0570,1.64951E-01
7.0580,1.64775E-01
7.0590,1.64599E-01
7.0600,1.64424E-01
7.0610,1.64248E-01
7.0620,1.64073E-01
7.0630,1.63898E-01
7.0640,1.63723E-01
7.0650,1.63548E-01
7.0660,1.63374E-01
7.0670,1.63199E-01
7.0680,1.63025E-01
7.0690,1.62851E-01
7.0700,1.62677E-01
7.0710,1.62503E-01
7.0720,1.62330E-01
7.0730,1.62156E-01
7.0740,1.61983E-01
7.0750,1.61810E-01
7.0760,1.61637E-01
7.0770,1.61464E-01
7.0780,1.61292E-01
7.0790,1.61119E-01
7.0800,1.60947E-01
7.0810,1.60775E-01
7.0820,1.60603E-01
7.0830,1.60432E-01
7.0840,1.60260E-01
7.0850,1.60089E-01
7.0860,1.59918E-01
7.0870,1.59747E-01
7.0880,1.59576E-01
7.0890,1.59405E-01
7.0900,1.59235E-01
7.0910,1.59064E-01
7.0920,1.58894E-01
7.0930,1.58724E-01
7.0940,1.58554E-01
7.0950,1.58385E-01
7.0960,1.58215E-01
7.0970,1.58046E-01
7.0980,1.57877E-01
7.0990,1.57708E-01
7.1000,1.57539E-01
7.1010,1.57370E-01
7.1020,1.57202E-01
7.1030,1.57033E-01
7.1040,1.56865E-01
7.1050,1.56697E-01
7.1060,1.56530E-01
7.1070,1.56362E-01
7.1080,1.56194E-01
7.1090,1.56027E-01
7.1100,1.55860E-01
7.1110,1.55693E-01
7.1120,1.55526E-01
7.1130,1.55360E-01
7.1140,1.55193E-01
7.1150,1.55027E-01
7.1160,1.54861E-01
7.1170,1.54695E-01
7.1180,1.54529E-01
7.1190,1.54363E-01
7.1200,1.54198E-01
7.1210,1.54032E-01
7.1220,1.53867E-01
7.1230,1.53702E-01
7.1240,1.53538E-01
7.1250,1.53373E-01
7.1260,1.53208E-01
7.1270,1.53044E-01
7.1280,1.52880E-01
7.1290,1.52716E-01
7.1300,1.52552E-01
7.1310,1.52388E-01
7.1320,1.52225E-01
7.1330,1.52062E-01
7.1340,1.51898E-01
7.1350,1.51735E-01
7.1360,1.51573E-01
7.1370,1.51410E-01
7.1380,1.51247E-01
7.1390,1.51085E-01
7.1400,1.50923E-01
7.1410,1.50761E-01
7.1420,1.50599E-01
7.1430,1.50437E-01
7.1440,1.50276E-01
7.1450,1.50114E-01
7.1460,1.49953E-01
7.1470,1.49792E-01
7.1480,1.49631E-01
7.1490,1.49470E-01
7.1500,1.49310E-01
7.1510,1.49149E-01
7.1520,1.48989E-01
7.1530,1.48829E-01
7.1540,1.48669E-01
7.1550,1.48509E-01
7.1560,1.48350E-01
7.1570,1.48190E-01
7.1580,1.48031E-01
7.1590,1.47872E-01
7.1600,1.47713E-01
7.1610,1.47554E-01
7.1620,1.47395E-01
7.1630,1.47237E-01
7.1640,1.47078E-01
7.1650,1.46920E-01
7.1660,1.46762E-01
7.1670,1.46604E-01
7.1680,1.46447E-01
7.1690,1.46289E-01
7.1700,1.46132E-01
7.1710,1.45975E-01
7.1720,1.45818E-01
7.1730,1.45661E-01
7.1740,1.45504E-01
7.1750,1.45347E-01
7.1760,1.45191E-01
7.1770,1.45035E-01
7.1780,1.44878E-01
7.1790,1.44723E-01
7.1800,1.44567E-01
7.1810,1.44411E-01
7.1820,1.44256E-01
7.1830,1.44100E-01
7.1840,1.43945E-01
7.1850,1.43790E-01
7.1860,1.43635E-01
7.1870,1.43480E-01
7.1880,1.43326E-01
7.1890,1.43172E-01
7.1900,1.43017E-01
7.1910,1.42863E-01
7.1920,1.42709E-01
7.1930,1.42556E-01
7.1940,1.42402E-01
7.1950,1.42248E-01
7.1960,1.42095E-01
7.1970,1.41942E-01
7.1980,1.41789E-01
7.1990,1.41636E-01
7.2000,1.41484E-01
7.2010,1.41331E-01
7.2020,1.41179E-01
7.2030,1.41026E-01
7.2040,1.40874E-01
7.2050,1.40722E-01
7.2060,1.40571E-01
7.2070,1.40419E-01
7.2080,1.40268E-01
7.2090,1.40116E-01
7.2100,1.39965E-01
7.2110,1.39814E-01
7.2120,1.39663E-01
7.2130,1.39513E-01
7.2140,1.39362E-01
7.2150,1.39212E-01
7.2160,1.39061E-01
7.2170,1.38911E-01
7.2180,1.38761E-01
7.2190,1.38612E-01
7.2200,1.38462E-01
7.2210,1.38313E-01
7.2220,1.38163E-01
7.2230,1.38014E-01
7.2240,1.37865E-01
7.2250,1.37716E-01
7.2260,1.37568E-01
7.2270,1.37419E-01
7.2280,1.37271E-01
7.2290,1.37122E-01
7.2300,1.36974E-01
7.2310,1.36826E-01
7.2320,1.36678E-01
7.2330,1.36531E-01
7.2340,1.36383E-01
7.2350,1.36236E-01
7.2360,1.36089E-01
7.2370,1.35942E-01
7.2380,1.35795E-01
7.2390,1.35648E-01
7.2400,1.35501E-01
7.2410,1.35355E-01
7.2420,1.35209E-01
7.2430,1.35062E-01
7.2440,1.34916E-01
7.2450,1.34771E-01
7.2460,1.34625E-01
7.2470,1.34479E-01
7.2480,1.34334E-01
7.2490,1.34189E-01
7.2500,1.34043E-01
7.2510,1.33899E-01
7.2520,1.33754E-01
7.2530,1.33609E-01
7.2540,1.33464E-01
7.2550,1.33320E-01
7.2560,1.33176E-01
7.2570,1.33032E-01
7.2580,1.32888E-01
7.2590,1.32744E-01
7.2600,1.32600E-01
7.2610,1.32457E-01
7.2620,1.32314E-01
7.2630,1.32170E-01
7.2640,1.32027E-01
7.2650,1.31884E-01
7.2660,1.31742E-01
7.2670,1.31599E-01
7.2680,1.31456E-01
7.2690,1.31314E-01
7.2700,1.31172E-01
7.2710,1.31030E-01
7.2720,1.30888E-01
7.2730,1.30746E-01
7.2740,1.30605E-01
7.2750,1.30463E-01
7.2760,1.30322E-01
7.2770,1.30181E-01
7.2780,1.30040E-01
7.2790,1.29899E-01
7.2800,1.29758E-01
7.2810,1.29617E-01
7.2820,1.29477E-01
7.2830,1.29337E-01
7.2840,1.29196E-01
7.2850,1.29056E-01
7.2860,1.28917E-01
7.2870,1.28777E-01
7.2880,1.28637E-01
7.2890,1.28498E-01
7.2900,1.28358E-01
7.2910,1.28219E-01
7.2920,1.28080E-01
7.2930,1.27941E-01
7.2940,1.27803E-01
7.2950,1.27664E-01
7.2960,1.27526E-01
7.2970,1.27387E-01
7.2980,1.27249E-01
7.2990,1.27111E-01
7.3000,1.26973E-01
7.3010,1.26835E-01
7.3020,1.26698E-01
7.3030,1.26560E-01
7.3040,1.26423E-01
7.3050,1.26286E-01
7.3060,1.26149E-01
7.3070,1.26012E-01
7.3080,1.25875E-01
7.3090,1.25739E-01
7.3100,1.25602E-01
7.3110,1.25466E-01
7.3120,1.25330E-01
7.3130,1.25194E-01
7.3140,1.25058E-01
7.3150,1.24922E-01
7.3160,1.24786E-01
7.3170,1.24651E-01
7.3180,1.24515E-01
7.3190,1.24380E-01
7.3200,1.24245E-01
7.3210,1.24110E-01
7.3220,1.23975E-01
7.3230,1.23841E-01
7.3240,1.23706E-01
7.3250,1.23572E-01
7.3260,1.23437E-01
7.3270,1.23303E-01
7.3280,1.23169E-01
7.3290,1.23036E-01
7.3300,1.22902E-01
7.3310,1.22768E-01
7.3320,1.22635E-01
7.3330,1.22502E-01
7.3340,1.22368E-01
7.3350,1.22235E-01
7.3360,1.22103E-01
7.3370,1.21970E-01
7.3380,1.21837E-01
7.3390,1.21705E-01
7.3400,1.21572E-01
7.3410,1.21440E-01
7.3420,1.21308E-01
7.3430,1.21176E-01
7.3440,1.21045E-01
7.3450,1.20913E-01
7.3460,1.20781E-01
7.3470,1.20650E-01
7.3480,1.20519E-01
7.3490,1.20388E-01
7.3500,1.20257E-01
7.3510,1.20126E-01
7.3520,1.19995E-01
7.3530,1.19865E-01
7.3540,1.19734E-01
7.3550,1.19604E-01
7.3560,1.19474E-01
7.3570,1.19344E-01
7.3580,1.19214E-01
7.3590,1.19084E-01
7.3600,1.18954E-01
7.3610,1.18825E-01
7.3620,1.18696E-01
7.3630,1.18566E-01
7.3640,1.18437E-01
7.3650,1.18308E-01
7.3660,1.18180E-01
7.3670,1.18051E-01
7.3680,1.17922E-01
7.3690,1.17794E-01
7.3700,1.17666E-01
7.3710,1.17537E-01
7.3720,1.17409E-01
7.3730,1.17282E-01
7.3740,1.17154E-01
7.3750,1.17026E-01
7.3760,1.16899E-01
7.3770,1.16771E-01
7.3780,1.16644E-01
7.3790,1.16517E-01
7.3800,1.16390E-01
7.3810,1.16263E-01
7.3820,1.16136E-01
7.3830,1.16010E-01
7.3840,1.15883E-01
7.3850,1.15757E-01
7.3860,1.15631E-01
7.3870,1.15505E-01
7.3880,1.15379E-01
7.3890,1.15253E-01
7.3900,1.15128E-01
7.3910,1.15002E-01
7.3920,1.14877E-01
7.3930,1.14751E-01
7.3940,1.14626E-01
7.3950,1.14501E-01
7.3960,1.14376E-01
7.3970,1.14252E-01
7.3980,1.14127E-01
7.3990,1.14003E-01
7.4000,1.13878E-01
7.4010,1.13754E-01
7.4020,1.13630E-01
7.4030,1.13506E-01
7.4040,1.13382E-01
7.4050,1.13258E-01
7.4060,1.13135E-01
7.4070,1.13011E-01
7.4080,1.12888E-01
7.4090,1.12765E-01
7.4100,1.12642E-01
7.4110,1.12519E-01
7.4120,1.12396E-01
7.4130,1.12273E-01
7.4140,1.12151E-01
7.4150,1.12028E-01
7.4160,1.11906E-01
7.4170,1.11784E-01
7.4180,1.11662E-01
7.4190,1.11540E-01
7.4200,1.11418E-01
7.4210,1.11296E-01
7.4220,1.11175E-01
7.4230,1.11054E-01
7.4240,1.10932E-01
7.4250,1.10811E-01
7.4260,1.10690E-01
7.4270,1.10569E-01
7.4280,1.10448E-01
7.4290,1.10328E-01
7.4300,1.10207E-01
7.4310,1.10087E-01
7.4320,1.09966E-01
7.4330,1.09846E-01
7.4340,1.09726E-01
7.4350,1.09606E-01
7.4360,1.09487E-01
7.4370,1.09367E-01
7.4380,1.09247E-01
7.4390,1.09128E-01
7.4400,1.09009E-01
7.4410,1.08890E-01
7.4420,1.08771E-01
7.4430,1.08652E-01
7.4440,1.08533E-01
7.4450,1.08414E-01
7.4460,1.08296E-01
7.4470,1.08177E-01
7.4480,1.08059E-01
7.4490,1.07941E-01
7.4500,1.07823E-01
7.4510,1.07705E-01
7.4520,1.07587E-01
7.4530,1.07469E-01
7.4540,1.07352E-01
7.4550,1.07234E-01
7.4560,1.07117E-01
7.4570,1.07000E-01
7.4580,1.06883E-01
7.4590,1.06766E-01
7.4600,1.06649E-01
7.4610,1.06532E-01
7.4620,1.06416E-01
7.4630,1.06299E-01
7.4640,1.06183E-01
7.4650,1.06067E-01
7.4660,1.05951E-01
7.4670,1.05835E-01
7.4680,1.05719E-01
7.4690,1.05603E-01
7.4700,1.05488E-01
7.4710,1.05372E-01
7.4720,1.05257E-01
7.4730,1.05142E-01
7.4740,1.05027E-01
7.4750,1.04912E-01
7.4760,1.04797E-01
7.4770,1.04682E-01
7.4780,1.04567E-01
7.4790,1.04453E-01
7.4800,1.04338E-01
7.4810,1.04224E-01
7.4820,1.04110E-01
7.4830,1.03996E-01
7.4840,1.03882E-01
7.4850,1.03768E-01
7.4860,1.03655E-01
7.4870,1.03541E-01
7.4880,1.03428E-01
7.4890,1.03314E-01
7.4900,1.03201E-01
7.4910,1.03088E-01
7.4920,1.02975E-01
7.4930,1.02862E-01
7.4940,1.02749E-01
7.4950,1.02637E-01
7.4960,1.02524E-01
7.4970,1.02412E-01
7.4980,1.02300E-01
7.4990,1.02188E-01
7.5000,1.02076E-01
7.5010,1.01964E-01
7.5020,1.01852E-01
7.5030,1.01740E-01
7.5040,1.01629E-01
7.5050,1.01517E-01
7.5060,1.01406E-01
7.5070,1.01295E-01
7.5080,1.01184E-01
7.5090,1.01073E-01
7.5100,1.00962E-01
7.5110,1.00851E-01
7.5120,1.00740E-01
7.5130,1.00630E-01
7.5140,1.00520E-01
7.5150,1.00409E-01
7.5160,1.00299E-01
7.5170,1.00189E-01
7.5180,1.00079E-01
7.5190,9.99694E-02
7.5200,9.98598E-02
7.5210,9.97502E-02
7.5220,9.96407E-02
7.5230,9.95314E-02
7.5240,9.94222E-02
7.5250,9.93131E-02
7.5260,9.92041E-02
7.5270,9.90952E-02
7.5280,9.89864E-02
7.5290,9.88778E-02
7.5300,9.87692E-02
7.5310,9.86608E-02
7.5320,9.85525E-02
7.5330,9.84443E-02
7.5340,9.83362E-02
7.5350,9.82283E-02
7.5360,9.81204E-02
7.5370,9.80127E-02
7.5380,9.79050E-02
7.5390,9.77975E-02
7.5400,9.76901E-02
7.5410,9.75828E-02
7.5420,9.74757E-02
7.5430,9.73686E-02
7.5440,9.72617E-02
7.5450,9.71548E-02
7.5460,9.70481E-02
7.5470,9.69415E-02
7.5480,9.68350E-02
7.5490,9.67286E-02
7.5500,9.66224E-02
7.5510,9.65162E-02
7.5520,9.64101E-02
7.5530,9.63042E-02
7.5540,9.61984E-02
7.5550,9.60927E-02
7.5560,9.59871E-02
7.5570,9.58816E-02
7.5580,9.57762E-02
7.5590,9.56709E-02
7.5600,9.55658E-02
7.5610,9.54607E-02
7.5620,9.53558E-02
7.5630,9.52510E-02
7.5640,9.51463E-02
7.5650,9.50417E-02
7.5660,9.49372E-02
7.5670,9.48328E-02
7.5680,9.47285E-02
7.5690,9.46244E-02
7.5700,9.45203E-02
7.5710,9.44164E-02
7.5720,9.43125E-02
7.5730,9.42088E-02
7.5740,9.41052E-02
7.5750,9.40017E-02
7.5760,9.38983E-02
7.5770,9.37950E-02
7.5780,9.36919E-02
7.5790,9.35888E-02
7.5800,9.34858E-02
7.5810,9.33830E-02
7.5820,9.32803E-02
7.5830,9.31776E-02
7.5840,9.30751E-02
7.5850,9.29727E-02
7.5860,9.28704E-02
7.5870,9.27682E-02
7.5880,9.26661E-02
7.5890,9.25641E-02
7.5900,9.24623E-02
7.5910,9.23605E-02
7.5920,9.22588E-02
7.5930,9.21573E-02
7.5940,9.20559E-02
7.5950,9.19545E-02
7.5960,9.18533E-02
7.5970,9.17522E-02
7.5980,9.16512E-02
7.5990,9.15503E-02
7.6000,9.14495E-02
7.6010,9.13488E-02
7.6020,9.12482E-02
7.6030,9.11477E-02
7.6040,9.10473E-02
7.6050,9.09471E-02
7.6060,9.08469E-02
7.6070,9.07469E-02
7.6080,9.06469E-02
7.6090,9.05471E-02
7.6100,9.04474E-02
7.6110,9.03477E-02
7.6120,9.02482E-02
7.6130,9.01488E-02
7.6140,9.00495E-02
7.6150,8.99503E-02
7.6160,8.98512E-02
7.6170,8.97522E-02
7.6180,8.96533E-02
7.6190,8.95545E-02
7.6200,8.94558E-02
7.6210,8.93572E-02
7.6220,8.92588E-02
7.6230,8.91604E-02
7.6240,8.90621E-02
7.6250,8.89640E-02
7.6260,8.88659E-02
7.6270,8.87680E-02
7.6280,8.86701E-02
7.6290,8.85724E-02
7.6300,8.84748E-02
7.6310,8.83772E-02
7.6320,8.82798E-02
7.6330,8.81825E-02
7.6340,8.80852E-02
7.6350,8.79881E-02
7.6360,8.78911E-02
7.6370,8.77942E-02
7.6380,8.76974E-02
7.6390,8.76007E-02
7.6400,8.75041E-02
7.6410,8.74076E-02
7.6420,8.73112E-02
7.6430,8.72149E-02
7.6440,8.71187E-02
7.6450,8.70226E-02
7.6460,8.69266E-02
7.6470,8.68307E-02
7.6480,8.67349E-02
7.6490,8.66392E-02
7.6500,8.65437E-02
7.6510,8.64482E-02
7.6520,8.63528E-02
7.6530,8.62575E-02
7.6540,8.61623E-02
7.6550,8.60673E-02
7.6560,8.59723E-02
7.6570,8.58774E-02
7.6580,8.57827E-02
7.6590,8.56880E-02
7.6600,8.55934E-02
7.6610,8.54989E-02
7.6620,8.54046E-02
7.6630,8.53103E-02
7.6640,8.52161E-02
7.6650,8.51221E-02
7.6660,8.50281E-02
7.6670,8.49342E-02
7.6680,8.48405E-02
7.6690,8.47468E-02
7.6700,8.46532E-02
7.6710,8.45598E-02
7.6720,8.44664E-02
7.6730,8.43731E-02
7.6740,8.42800E-02
7.6750,8.41869E-02
7.6760,8.40939E-02
7.6770,8.40011E-02
7.6780,8.39083E-02
7.6790,8.38156E-02
7.6800,8.37230E-02
7.6810,8.36306E-02
7.6820,8.35382E-02
7.6830,8.34459E-02
7.6840,8.33537E-02
7.6850,8.32616E-02
7.6860,8.31697E-02
7.6870,8.30778E-02
7.6880,8.29860E-02
7.6890,8.28943E-02
7.6900,8.28027E-02
7.6910,8.27112E-02
7.6920,8.26198E-02
7.6930,8.25285E-02
7.6940,8.24373E-02
7.6950,8.23462E-02
7.6960,8.22552E-02
7.6970,8.21643E-02
7.6980,8.20735E-02
7.6990,8.19828E-02
7.7000,8.18922E-02
7.7010,8.18016E-02
7.7020,8.17112E-02
7.7030,8.16209E-02
7.7040,8.15307E-02
7.7050,8.14405E-02
7.7060,8.13505E-02
7.7070,8.12606E-02
7.7080,8.11707E-02
7.7090,8.10810E-02
7.7100,8.09913E-02
7.7110,8.09017E-02
7.7120,8.08123E-02
7.7130,8.07229E-02
7.7140,8.06336E-02
7.7150,8.05445E-02
7.7160,8.04554E-02
7.7170,8.03664E-02
7.7180,8.02775E-02
7.7190,8.01887E-02
7.7200,8.01000E-02
7.7210,8.00114E-02
7.7220,7.99229E-02
7.7230,7.98345E-02
7.7240,7.97462E-02
7.7250,7.96580E-02
7.7260,7.95698E-02
7.7270,7.94818E-02
7.7280,7.93938E-02
7.7290,7.93060E-02
7.7300,7.92182E-02
7.7310,7.91306E-02
7.7320,7.90430E-02
7.7330,7.89555E-02
7.7340,7.88682E-02
7.7350,7.87809E-02
7.7360,7.86937E-02
7.7370,7.86066E-02
7.7380,7.85196E-02
7.7390,7.84327E-02
7.7400,7.83458E-02
7.7410,7.82591E-02
7.7420,7.81725E-02
7.7430,7.80859E-02
7.7440,7.79995E-02
7.7450,7.79131E-02
7.7460,7.78269E-02
7.7470,7.77407E-02
7.7480,7.76546E-02
7.7490,7.75687E-02
7.7500,7.74828E-02
7.7510,7.73970E-02
7.7520,7.73113E-02
7.7530,7.72256E-02
7.7540,7.71401E-02
7.7550,7.70547E-02
7.7560,7.69693E-02
7.7570,7.68841E-02
7.7580,7.67989E-02
7.7590,7.67139E-02
7.7600,7.66289E-02
7.7610,7.65440E-02
7.7620,7.64592E-02
7.7630,7.63745E-02
7.7640,7.62899E-02
7.7650,7.62054E-02
7.7660,7.61209E-02
7.7670,7.60366E-02
7.7680,7.59524E-02
7.7690,7.58682E-02
7.7700,7.57841E-02
7.7710,7.57002E-02
7.7720,7.56163E-02
7.7730,7.55325E-02
7.7740,7.54488E-02
7.7750,7.53651E-02
7.7760,7.52816E-02
7.7770,7.51982E-02
7.7780,7.51148E-02
7.7790,7.50316E-02
7.7800,7.49484E-02
7.7810,7.48653E-02
7.7820,7.47823E-02
7.7830,7.46994E-02
7.7840,7.46166E-02
7.7850,7.45339E-02
7.7860,7.44513E-02
7.7870,7.43687E-02
7.7880,7.42863E-02
7.7890,7.42039E-02
7.7900,7.41216E-02
7.7910,7.40394E-02
7.7920,7.39573E-02
7.7930,7.38753E-02
7.7940,7.37934E-02
7.7950,7.37115E-02
7.7960,7.36298E-02
7.7970,7.35481E-02
7.7980,7.34666E-02
7.7990,7.33851E-02
7.8000,7.33037E-02
7.8010,7.32224E-02
7.8020,7.31411E-02
7.8030,7.30600E-02
7.8040,7.29789E-02
7.8050,7.28980E-02
7.8060,7.28171E-02
7.8070,7.27363E-02
7.8080,7.26556E-02
7.8090,7.25750E-02
7.8100,7.24945E-02
7.8110,7.24140E-02
7.8120,7.23337E-02
7.8130,7.22534E-02
7.8140,7.21732E-02
7.8150,7.20931E-02
7.8160,7.20131E-02
7.8170,7.19332E-02
7.8180,7.18534E-02
7.8190,7.17736E-02
7.8200,7.16940E-02
7.8210,7.16144E-02
7.8220,7.15349E-02
7.8230,7.14555E-02
7.8240,7.13762E-02
7.8250,7.12969E-02
7.8260,7.12178E-02
7.8270,7.11387E-02
7.8280,7.10597E-02
7.8290,7.09809E-02
7.8300,7.09020E-02
7.8310,7.08233E-02
7.8320,7.07447E-02
7.8330,7.06661E-02
7.8340,7.05877E-02
7.8350,7.05093E-02
7.8360,7.04310E-02
7.8370,7.03528E-02
7.8380,7.02746E-02
7.8390,7.01966E-02
7.8400,7.01186E-02
7.8410,7.00407E-02
7.8420,6.99629E-02
7.8430,6.98852E-02
7.8440,6.98076E-02
7.8450,6.97301E-02
7.8460,6.96526E-02
7.8470,6.95752E-02
7.8480,6.94979E-02
7.8490,6.94207E-02
7.8500,6.93436E-02
7.8510,6.92666E-02
7.8520,6.91896E-02
7.8530,6.91127E-02
7.8540,6.90359E-02
7.8550,6.89592E-02
7.8560,6.88826E-02
7.8570,6.88060E-02
7.8580,6.87296E-02
7.8590,6.86532E-02
7.8600,6.85769E-02
7.8610,6.85007E-02
7.8620,6.84246E-02
7.8630,6.83485E-02
7.8640,6.82725E-02
7.8650,6.81967E-02
7.8660,6.81209E-02
7.8670,6.80451E-02
7.8680,6.79695E-02
7.8690,6.78939E-02
7.8700,6.78185E-02
7.8710,6.77431E-02
7.8720,6.76678E-02
7.8730,6.75925E-02
7.8740,6.75174E-02
7.8750,6.74423E-02
7.8760,6.73673E-02
7.8770,6.72924E-02
7.8780,6.72176E-02
7.8790,6.71428E-02
7.8800,6.70682E-02
7.8810,6.69936E-02
7.8820,6.69191E-02
7.8830,6.68447E-02
7.8840,6.67703E-02
7.8850,6.66961E-02
7.8860,6.66219E-02
7.8870,6.65478E-02
7.8880,6.64738E-02
7.8890,6.63998E-02
7.8900,6.63260E-02
7.8910,6.62522E-02
7.8920,6.61785E-02
7.8930,6.61049E-02
7.8940,6.60313E-02
7.8950,6.59579E-02
7.8960,6.58845E-02
7.8970,6.58112E-02
7.8980,6.57380E-02
7.8990,6.56648E-02
7.9000,6.55918E-02
7.9010,6.55188E-02
7.9020,6.54459E-02
7.9030,6.53730E-02
7.9040,6.53003E-02
7.9050,6.52276E-02
7.9060,6.51550E-02
7.9070,6.50825E-02
7.9080,6.50101E-02
7.9090,6.49377E-02
7.9100,6.48654E-02
7.9110,6.47932E-02
7.9120,6.47211E-02
7.9130,6.46491E-02
7.9140,6.45771E-02
7.9150,6.45052E-02
7.9160,6.44334E-02
7.9170,6.43617E-02
7.9180,6.42900E-02
7.9190,6.42185E-02
7.9200,6.41470E-02
7.9210,6.40756E-02
7.9220,6.40042E-02
7.9230,6.39330E-02
7.9240,6.38618E-02
7.9250,6.37907E-02
7.9260,6.37196E-02
7.9270,6.36487E-02
7.9280,6.35778E-02
7.9290,6.35070E-02
7.9300,6.34363E-02
7.9310,6.33656E-02
7.9320,6.32950E-02
7.9330,6.32245E-02
7.9340,6.31541E-02
7.9350,6.30838E-02
7.9360,6.30135E-02
7.9370,6.29433E-02
7.9380,6.28732E-02
7.9390,6.28032E-02
7.9400,6.27332E-02
7.9410,6.26633E-02
7.9420,6.25935E-02
7.9430,6.25238E-02
7.9440,6.24541E-02
7.9450,6.23845E-02
7.9460,6.23150E-02
7.9470,6.22456E-02
7.9480,6.21763E-02
7.9490,6.21070E-02
7.9500,6.20378E-02
7.9510,6.19686E-02
7.9520,6.18996E-02
7.9530,6.18306E-02
7.9540,6.17617E-02
7.9550,6.16929E-02
7.9560,6.16241E-02
7.9570,6.15554E-02
7.9580,6.14868E-02
7.9590,6.14183E-02
7.9600,6.13498E-02
7.9610,6.12814E-02
7.9620,6.12131E-02
7.9630,6.11449E-02
7.9640,6.10767E-02
7.9650,6.10087E-02
7.9660,6.09406E-02
7.9670,6.08727E-02
7.9680,6.08048E-02
7.9690,6.07371E-02
7.9700,6.06693E-02
7.9710,6.06017E-02
7.9720,6.05341E-02
7.9730,6.04666E-02
7.9740,6.03992E-02
7.9750,6.03319E-02
7.9760,6.02646E-02
7.9770,6.01974E-02
7.9780,6.01302E-02
7.9790,6.00632E-02
7.9800,5.99962E-02
7.9810,5.99293E-02
7.9820,5.98625E-02
7.9830,5.97957E-02
7.9840,5.97290E-02
7.9850,5.96624E-02
7.9860,5.95958E-02
7.9870,5.95294E-02
7.9880,5.94630E-02
7.9890,5.93966E-02
7.9900,5.93304E-02
7.9910,5.92642E-02
7.9920,5.91981E-02
7.9930,5.91320E-02
7.9940,5.90661E-02
7.9950,5.90002E-02
7.9960,5.89343E-02
7.9970,5.88686E-02
7.9980,5.88029E-02
7.9990,5.87373E-02
8.0000,5.86717E-02
8.0010,5.86063E-02
8.0020,5.85409E-02
8.0030,5.84755E-02
8.0040,5.84103E-02
8.0050,5.83451E-02
8.0060,5.82800E-02
8.0070,5.82150E-02
8.0080,5.81500E-02
8.0090,5.80851E-02
8.0100,5.80202E-02
8.0110,5.79555E-02
8.0120,5.78908E-02
8.0130,5.78262E-02
8.0140,5.77616E-02
8.0150,5.76972E-02
8.0160,5.76328E-02
8.0170,5.75684E-02
8.0180,5.75041E-02
8.0190,5.74400E-02
8.0200,5.73758E-02
8.0210,5.73118E-02
8.0220,5.72478E-02
8.0230,5.71839E-02
8.0240,5.71200E-02
8.0250,5.70562E-02
8.0260,5.69925E-02
8.0270,5.69289E-02
8.0280,5.68653E-02
8.0290,5.68018E-02
8.0300,5.67384E-02
8.0310,5.66750E-02
8.0320,5.66117E-02
8.0330,5.65485E-02
8.0340,5.64854E-02
8.0350,5.64223E-02
8.0360,5.63593E-02
8.0370,5.62963E-02
8.0380,5.62334E-02
8.0390,5.61706E-02
8.0400,5.61079E-02
8.0410,5.60452E-02
8.0420,5.59826E-02
8.0430,5.59201E-02
8.0440,5.58576E-02
8.0450,5.57952E-02
8.0460,5.57329E-02
8.0470,5.56706E-02
8.0480,5.56084E-02
8.0490,5.55463E-02
8.0500,5.54842E-02
8.0510,5.54222E-02
8.0520,5.53603E-02
8.0530,5.52984E-02
8.0540,5.52366E-02
8.0550,5.51749E-02
8.0560,5.51133E-02
8.0570,5.50517E-02
8.0580,5.49902E-02
8.0590,5.49287E-02
8.0600,5.48673E-02
8.0610,5.48060E-02
8.0620,5.47448E-02
8.0630,5.46836E-02
8.0640,5.46224E-02
8.0650,5.45614E-02
8.0660,5.45004E-02
8.0670,5.44395E-02
8.0680,5.43786E-02
8.0690,5.43179E-02
8.0700,5.42571E-02
8.0710,5.41965E-02
8.0720,5.41359E-02
8.0730,5.40754E-02
8.0740,5.40149E-02
8.0750,5.39545E-02
8.0760,5.38942E-02
8.0770,5.38340E-02
8.0780,5.37738E-02
8.0790,5.37137E-02
8.0800,5.36536E-02
8.0810,5.35936E-02
8.0820,5.35337E-02
8.0830,5.34738E-02
8.0840,5.34140E-02
8.0850,5.33543E-02
8.0860,5.32946E-02
8.0870,5.32350E-02
8.0880,5.31755E-02
8.0890,5.31160E-02
8.0900,5.30566E-02
8.0910,5.29973E-02
8.0920,5.29380E-02
8.0930,5.28788E-02
8.0940,5.28197E-02
8.0950,5.27606E-02
8.0960,5.27016E-02
8.0970,5.26426E-02
8.0980,5.25837E-02
8.0990,5.25249E-02
8.1000,5.24661E-02
8.1010,5.24074E-02
8.1020,5.23488E-02
8.1030,5.22903E-02
8.1040,5.22318E-02
8.1050,5.21733E-02
8.1060,5.21149E-02
8.1070,5.20566E-02
8.1080,5.19984E-02
8.1090,5.19402E-02
8.1100,5.18821E-02
8.1110,5.18240E-02
8.1120,5.17661E-02
8.1130,5.17081E-02
8.1140,5.16503E-02
8.1150,5.15925E-02
8.1160,5.15347E-02
8.1170,5.14771E-02
8.1180,5.14194E-02
8.1190,5.13619E-02
8.1200,5.13044E-02
8.1210,5.12470E-02
8.1220,5.11896E-02
8.1230,5.11323E-02
8.1240,5.10751E-02
8.1250,5.10179E-02
8.1260,5.09608E-02
8.1270,5.09038E-02
8.1280,5.08468E-02
8.1290,5.07899E-02
8.1300,5.07330E-02
8.1310,5.06762E-02
8.1320,5.06195E-02
8.1330,5.05628E-02
8.1340,5.05062E-02
8.1350,5.04497E-02
8.1360,5.03932E-02
8.1370,5.03368E-02
8.1380,5.02804E-02
8.1390,5.02241E-02
8.1400,5.01679E-02
8.1410,5.01117E-02
8.1420,5.00556E-02
8.1430,4.99995E-02
8.1440,4.99436E-02
8.1450,4.98876E-02
8.1460,4.98318E-02
8.1470,4.97760E-02
8.1480,4.97202E-02
8.1490,4.96645E-02
8.1500,4.96089E-02
8.1510,4.95533E-02
8.1520,4.94978E-02
8.1530,4.94424E-02
8.1540,4.93870E-02
8.1550,4.93317E-02
8.1560,4.92764E-02
8.1570,4.92213E-02
8.1580,4.91661E-02
8.1590,4.91110E-02
8.1600,4.90560E-02
8.1610,4.90011E-02
8.1620,4.89462E-02
8.1630,4.88913E-02
8.1640,4.88366E-02
8.1650,4.87819E-02
8.1660,4.87272E-02
8.1670,4.86726E-02
8.1680,4.86181E-02
8.1690,4.85636E-02
8.1700,4.85092E-02
8.1710,4.84548E-02
8.1720,4.84005E-02
8.1730,4.83463E-02
8.1740,4.82921E-02
8.1750,4.82380E-02
8.1760,4.81840E-02
8.1770,4.81300E-02
8.1780,4.80760E-02
8.1790,4.80221E-02
8.1800,4.79683E-02
8.1810,4.79146E-02
8.1820,4.78609E-02
8.1830,4.78072E-02
8.1840,4.77536E-02
8.1850,4.77001E-02
8.1860,4.76466E-02
8.1870,4.75932E-02
8.1880,4.75399E-02
8.1890,4.74866E-02
8.1900,4.74334E-02
8.1910,4.73802E-02
8.1920,4.73271E-02
8.1930,4.72740E-02
8.1940,4.72210E-02
8.1950,4.71681E-02
8.1960,4.71152E-02
8.1970,4.70624E-02
8.1980,4.70096E-02
8.1990,4.69569E-02
8.2000,4.69043E-02
8.2010,4.68517E-02
8.2020,4.67991E-02
8.2030,4.67467E-02
8.2040,4.66943E-02
8.2050,4.66419E-02
8.2060,4.65896E-02
8.2070,4.65373E-02
8.2080,4.64852E-02
8.2090,4.64330E-02
8.2100,4.63810E-02
8.2110,4.63289E-02
8.2120,4.62770E-02
8.2130,4.62251E-02
8.2140,4.61732E-02
8.2150,4.61215E-02
8.2160,4.60697E-02
8.2170,4.60180E-02
8.2180,4.59664E-02
8.2190,4.59149E-02
8.2200,4.58634E-02
8.2210,4.58119E-02
8.2220,4.57605E-02
8.2230,4.57092E-02
8.2240,4.56579E-02
8.2250,4.56067E-02
8.2260,4.55555E-02
8.2270,4.55044E-02
8.2280,4.54534E-02
8.2290,4.54024E-02
8.2300,4.53515E-02
8.2310,4.53006E-02
8.2320,4.52497E-02
8.2330,4.51990E-02
8.2340,4.51483E-02
8.2350,4.50976E-02
8.2360,4.50470E-02
8.2370,4.49965E-02
8.2380,4.49460E-02
8.2390,4.48955E-02
8.2400,4.48451E-02
8.2410,4.47948E-02
8.2420,4.47446E-02
8.2430,4.46943E-02
8.2440,4.46442E-02
8.2450,4.45941E-02
8.2460,4.45440E-02
8.2470,4.44940E-02
8.2480,4.44441E-02
8.2490,4.43942E-02
8.2500,4.43444E-02
8.2510,4.42946E-02
8.2520,4.42449E-02
8.2530,4.41952E-02
8.2540,4.41456E-02
8.2550,4.40961E-02
8.2560,4.40466E-02
8.2570,4.39971E-02
8.2580,4.39477E-02
8.2590,4.38984E-02
8.2600,4.38491E-02
8.2610,4.37999E-02
8.2620,4.37507E-02
8.2630,4.37016E-02
8.2640,4.36525E-02
8.2650,4.36035E-02
8.2660,4.35546E-02
8.2670,4.35057E-02
8.2680,4.34568E-02
8.2690,4.34080E-02
8.2700,4.33593E-02
8.2710,4.33106E-02
8.2720,4.32620E-02
8.2730,4.32134E-02
8.2740,4.31649E-02
8.2750,4.31164E-02
8.2760,4.30680E-02
8.2770,4.30196E-02
8.2780,4.29713E-02
8.2790,4.29230E-02
8.2800,4.28748E-02
8.2810,4.28267E-02
8.2820,4.27786E-02
8.2830,4.27305E-02
8.2840,4.26825E-02
8.2850,4.26346E-02
8.2860,4.25867E-02
8.2870,4.25389E-02
8.2880,4.24911E-02
8.2890,4.24434E-02
8.2900,4.23957E-02
8.2910,4.23481E-02
8.2920,4.23005E-02
8.2930,4.22530E-02
8.2940,4.22055E-02
8.2950,4.21581E-02
8.2960,4.21107E-02
8.2970,4.20634E-02
8.2980,4.20162E-02
8.2990,4.19690E-02
8.3000,4.19218E-02
8.3010,4.18747E-02
8.3020,4.18276E-02
8.3030,4.17807E-02
8.3040,4.17337E-02
8.3050,4.16868E-02
8.3060,4.16400E-02
8.3070,4.15932E-02
8.3080,4.15464E-02
8.3090,4.14998E-02
8.3100,4.14531E-02
8.3110,4.14065E-02
8.3120,4.13600E-02
8.3130,4.13135E-02
8.3140,4.12671E-02
8.3150,4.12207E-02
8.3160,4.11744E-02
8.3170,4.11281E-02
8.3180,4.10819E-02
8.3190,4.10357E-02
8.3200,4.09896E-02
8.3210,4.09435E-02
8.3220,4.08975E-02
8.3230,4.08515E-02
8.3240,4.08056E-02
8.3250,4.07597E-02
8.3260,4.07139E-02
8.3270,4.06682E-02
8.3280,4.06224E-02
8.3290,4.05768E-02
8.3300,4.05312E-02
8.3310,4.04856E-02
8.3320,4.04401E-02
8.3330,4.03946E-02
8.3340,4.03492E-02
8.3350,4.03038E-02
8.3360,4.02585E-02
8.3370,4.02133E-02
8.3380,4.01681E-02
8.3390,4.01229E-02
8.3400,4.00778E-02
8.3410,4.00327E-02
8.3420,3.99877E-02
8.3430,3.99427E-02
8.3440,3.98978E-02
8.3450,3.98530E-02
8.3460,3.98081E-02
8.3470,3.97634E-02
8.3480,3.97187E-02
8.3490,3.96740E-02
8.3500,3.96294E-02
8.3510,3.95848E-02
8.3520,3.95403E-02
8.3530,3.94958E-02
8.3540,3.94514E-02
8.3550,3.94070E-02
8.3560,3.93627E-02
8.3570,3.93184E-02
8.3580,3.92742E-02
8.3590,3.92300E-02
8.3600,3.91859E-02
8.3610,3.91418E-02
8.3620,3.90978E-02
8.3630,3.90538E-02
8.3640,3.90099E-02
8.3650,3.89660E-02
8.3660,3.89222E-02
8.3670,3.88784E-02
8.3680,3.88347E-02
8.3690,3.87910E-02
8.3700,3.87473E-02
8.3710,3.87037E-02
8.3720,3.86602E-02
8.3730,3.86167E-02
8.3740,3.85732E-02
8.3750,3.85298E-02
8.3760,3.84865E-02
8.3770,3.84432E-02
8.3780,3.83999E-02
8.3790,3.83567E-02
8.3800,3.83136E-02
8.3810,3.82705E-02
8.3820,3.82274E-02
8.3830,3.81844E-02
8.3840,3.81414E-02
8.3850,3.80985E-02
8.3860,3.80556E-02
8.3870,3.80128E-02
8.3880,3.79700E-02
8.3890,3.79273E-02
8.3900,3.78846E-02
8.3910,3.78420E-02
8.3920,3.77994E-02
8.3930,3.77568E-02
8.3940,3.77143E-02
8.3950,3.76719E-02
8.3960,3.76295E-02
8.3970,3.75871E-02
8.3980,3.75448E-02
8.3990,3.75026E-02
8.4000,3.74604E-02
8.4010,3.74182E-02
8.4020,3.73761E-02
8.4030,3.73340E-02
8.4040,3.72920E-02
8.4050,3.72500E-02
8.4060,3.72080E-02
8.4070,3.71662E-02
8.4080,3.71243E-02
8.4090,3.70825E-02
8.4100,3.70408E-02
8.4110,3.69991E-02
8.4120,3.69574E-02
8.4130,3.69158E-02
8.4140,3.68742E-02
8.4150,3.68327E-02
8.4160,3.67913E-02
8.4170,3.67498E-02
8.4180,3.67085E-02
8.4190,3.66671E-02
8.4200,3.66258E-02
8.4210,3.65846E-02
8.4220,3.65434E-02
8.4230,3.65022E-02
8.4240,3.64611E-02
8.4250,3.64201E-02
8.4260,3.63791E-02
8.4270,3.63381E-02
8.4280,3.62972E-02
8.4290,3.62563E-02
8.4300,3.62155E-02
8.4310,3.61747E-02
8.4320,3.61339E-02
8.4330,3.60932E-02
8.4340,3.60526E-02
8.4350,3.60120E-02
8.4360,3.59714E-02
8.4370,3.59309E-02
8.4380,3.58904E-02
8.4390,3.58500E-02
8.4400,3.58096E-02
8.4410,3.57693E-02
8.4420,3.57290E-02
8.4430,3.56888E-02
8.4440,3.56486E-02
8.4450,3.56084E-02
8.4460,3.55683E-02
8.4470,3.55282E-02
8.4480,3.54882E-02
8.4490,3.54482E-02
8.4500,3.54083E-02
8.4510,3.53684E-02
8.4520,3.53285E-02
8.4530,3.52887E-02
8.4540,3.52490E-02
8.4550,3.52093E-02
8.4560,3.51696E-02
8.4570,3.51300E-02
8.4580,3.50904E-02
8.4590,3.50508E-02
8.4600,3.50113E-02
8.4610,3.49719E-02
8.4620,3.49325E-02
8.4630,3.48931E-02
8.4640,3.48538E-02
8.4650,3.48145E-02
8.4660,3.47753E-02
8.4670,3.47361E-02
8.4680,3.46970E-02
8.4690,3.46579E-02
8.4700,3.46188E-02
8.4710,3.45798E-02
8.4720,3.45408E-02
8.4730,3.45019E-02
8.4740,3.44630E-02
8.4750,3.44242E-02
8.4760,3.43854E-02
8.4770,3.43466E-02
8.4780,3.43079E-02
8.4790,3.42692E-02
8.4800,3.42306E-02
8.4810,3.41920E-02
8.4820,3.41535E-02
8.4830,3.41150E-02
8.4840,3.40765E-02
8.4850,3.40381E-02
8.4860,3.39997E-02
8.4870,3.39614E-02
8.4880,3.39231E-02
8.4890,3.38849E-02
8.4900,3.38467E-02
8.4910,3.38085E-02
8.4920,3.37704E-02
8.4930,3.37323E-02
8.4940,3.36943E-02
8.4950,3.36563E-02
8.4960,3.36184E-02
8.4970,3.35805E-02
8.4980,3.35426E-02
8.4990,3.35048E-02
8.5000,3.34670E-02
8.5010,3.34293E-02
8.5020,3.33916E-02
8.5030,3.33539E-02
8.5040,3.33163E-02
8.5050,3.32788E-02
8.5060,3.32412E-02
8.5070,3.32038E-02
8.5080,3.31663E-02
8.5090,3.31289E-02
8.5100,3.30916E-02
8.5110,3.30542E-02
8.5120,3.30170E-02
8.5130,3.29797E-02
8.5140,3.29425E-02
8.5150,3.29054E-02
8.5160,3.28683E-02
8.5170,3.28312E-02
8.5180,3.27942E-02
8.5190,3.27572E-02
8.5200,3.27202E-02
8.5210,3.26833E-02
8.5220,3.26465E-02
8.5230,3.26096E-02
8.5240,3.25729E-02
8.5250,3.25361E-02
8.5260,3.24994E-02
8.5270,3.24628E-02
8.5280,3.24261E-02
8.5290,3.23896E-02
8.5300,3.23530E-02
8.5310,3.23165E-02
8.5320,3.22801E-02
8.5330,3.22437E-02
8.5340,3.22073E-02
8.5350,3.21710E-02
8.5360,3.21347E-02
8.5370,3.20984E-02
8.5380,3.20622E-02
8.5390,3.20260E-02
8.5400,3.19899E-02
8.5410,3.19538E-02
8.5420,3.19177E-02
8.5430,3.18817E-02
8.5440,3.18458E-02
8.5450,3.18098E-02
8.5460,3.17739E-02
8.5470,3.17381E-02
8.5480,3.17023E-02
8.5490,3.16665E-02
8.5500,3.16308E-02
8.5510,3.15951E-02
8.5520,3.15594E-02
8.5530,3.15238E-02
8.5540,3.14882E-02
8.5550,3.14527E-02
8.5560,3.14172E-02
8.5570,3.13818E-02
8.5580,3.13463E-02
8.5590,3.13110E-02
8.5600,3.12756E-02
8.5610,3.12403E-02
8.5620,3.12051E-02
8.5630,3.11699E-02
8.5640,3.11347E-02
8.5650,3.10995E-02
8.5660,3.10644E-02
8.5670,3.10294E-02
8.5680,3.09943E-02
8.5690,3.09594E-02
8.5700,3.09244E-02
8.5710,3.08895E-02
8.5720,3.08546E-02
8.5730,3.08198E-02
8.5740,3.07850E-02
8.5750,3.07503E-02
8.5760,3.07156E-02
8.5770,3.06809E-02
8.5780,3.06463E-02
8.5790,3.06117E-02
8.5800,3.05771E-02
8.5810,3.05426E-02
8.5820,3.05081E-02
8.5830,3.04737E-02
8.5840,3.04393E-02
8.5850,3.04049E-02
8.5860,3.03706E-02
8.5870,3.03363E-02
8.5880,3.03020E-02
8.5890,3.02678E-02
8.5900,3.02336E-02
8.5910,3.01995E-02
8.5920,3.01654E-02
8.5930,3.01313E-02
8.5940,3.00973E-02
8.5950,3.00633E-02
8.5960,3.00294E-02
8.5970,2.99955E-02
8.5980,2.99616E-02
8.5990,2.99278E-02
8.6000,2.98940E-02
8.6010,2.98602E-02
8.6020,2.98265E-02
8.6030,2.97928E-02
8.6040,2.97592E-02
8.6050,2.97256E-02
8.6060,2.96920E-02
8.6070,2.96585E-02
8.6080,2.96250E-02
8.6090,2.95915E-02
8.6100,2.95581E-02
8.6110,2.95247E-02
8.6120,2.94914E-02
8.6130,2.94580E-02
8.6140,2.94248E-02
8.6150,2.93915E-02
8.6160,2.93583E-02
8.6170,2.93252E-02
8.6180,2.92921E-02
8.6190,2.92590E-02
8.6200,2.92259E-02
8.6210,2.91929E-02
8.6220,2.91599E-02
8.6230,2.91270E-02
8.6240,2.90941E-02
8.6250,2.90612E-02
8.6260,2.90284E-02
8.6270,2.89956E-02
8.6280,2.89628E-02
8.6290,2.89301E-02
8.6300,2.88974E-02
8.6310,2.88648E-02
8.6320,2.88322E-02
8.6330,2.87996E-02
8.6340,2.87671E-02
8.6350,2.87346E-02
8.6360,2.87021E-02
8.6370,2.86697E-02
8.6380,2.86373E-02
8.6390,2.86049E-02
8.6400,2.85726E-02
8.6410,2.85403E-02
8.6420,2.85081E-02
8.6430,2.84759E-02
8.6440,2.84437E-02
8.6450,2.84116E-02
8.6460,2.83794E-02
8.6470,2.83474E-02
8.6480,2.83153E-02
8.6490,2.82834E-02
8.6500,2.82514E-02
8.6510,2.82195E-02
8.6520,2.81876E-02
8.6530,2.81557E-02
8.6540,2.81239E-02
8.6550,2.80921E-02
8.6560,2.80604E-02
8.6570,2.80287E-02
8.6580,2.79970E-02
8.6590,2.79653E-02
8.6600,2.79337E-02
8.6610,2.79022E-02
8.6620,2.78706E-02
8.6630,2.78391E-02
8.6640,2.78077E-02
8.6650,2.77762E-02
8.6660,2.77448E-02
8.6670,2.77135E-02
8.6680,2.76821E-02
8.6690,2.76509E-02
8.6700,2.76196E-02
8.6710,2.75884E-02
8.6720,2.75572E-02
8.6730,2.75260E-02
8.6740,2.74949E-02
8.6750,2.74639E-02
8.6760,2.74328E-02
8.6770,2.74018E-02
8.6780,2.73708E-02
8.6790,2.73399E-02
8.6800,2.73090E-02
8.6810,2.72781E-02
8.6820,2.72473E-02
8.6830,2.72164E-02
8.6840,2.71857E-02
8.6850,2.71549E-02
8.6860,2.71242E-02
8.6870,2.70936E-02
8.6880,2.70629E-02
8.6890,2.70323E-02
8.6900,2.70018E-02
8.6910,2.69712E-02
8.6920,2.69408E-02
8.6930,2.69103E-02
8.6940,2.68799E-02
8.6950,2.68495E-02
8.6960,2.68191E-02
8.6970,2.67888E-02
8.6980,2.67585E-02
8.6990,2.67282E-02
8.7000,2.66980E-02
8.7010,2.66678E-02
8.7020,2.66377E-02
8.7030,2.66075E-02
8.7040,2.65774E-02
8.7050,2.65474E-02
8.7060,2.65174E-02
8.7070,2.64874E-02
8.7080,2.64574E-02
8.7090,2.64275E-02
8.7100,2.63976E-02
8.7110,2.63678E-02
8.7120,2.63379E-02
8.7130,2.63082E-02
8.7140,2.62784E-02
8.7150,2.62487E-02
8.7160,2.62190E-02
8.7170,2.61893E-02
8.7180,2.61597E-02
8.7190,2.61301E-02
8.7200,2.61006E-02
8.7210,2.60710E-02
8.7220,2.60416E-02
8.7230,2.60121E-02
8.7240,2.59827E-02
8.7250,2.59533E-02
8.7260,2.59239E-02
8.7270,2.58946E-02
8.7280,2.58653E-02
8.7290,2.58360E-02
8.7300,2.58068E-02
8.7310,2.57776E-02
8.7320,2.57485E-02
8.7330,2.57193E-02
8.7340,2.56902E-02
8.7350,2.56612E-02
8.7360,2.56321E-02
8.7370,2.56031E-02
8.7380,2.55742E-02
8.7390,2.55452E-02
8.7400,2.55163E-02
8.7410,2.54875E-02
8.7420,2.54586E-02
8.7430,2.54298E-02
8.7440,2.54011E-02
8.7450,2.53723E-02
8.7460,2.53436E-02
8.7470,2.53149E-02
8.7480,2.52863E-02
8.7490,2.52577E-02
8.7500,2.52291E-02
8.7510,2.52006E-02
8.7520,2.51720E-02
8.7530,2.51436E-02
8.7540,2.51151E-02
8.7550,2.50867E-02
8.7560,2.50583E-02
8.7570,2.50299E-02
8.7580,2.50016E-02
8.7590,2.49733E-02
8.7600,2.49451E-02
8.7610,2.49168E-02
8.7620,2.48886E-02
8.7630,2.48605E-02
8.7640,2.48323E-02
8.7650,2.48042E-02
8.7660,2.47761E-02
8.7670,2.47481E-02
8.7680,2.47201E-02
8.7690,2.46921E-02
8.7700,2.46642E-02
8.7710,2.46363E-02
8.7720,2.46084E-02
8.7730,2.45805E-02
8.7740,2.45527E-02
8.7750,2.45249E-02
8.7760,2.44971E-02
8.7770,2.44694E-02
8.7780,2.44417E-02
8.7790,2.44141E-02
8.7800,2.43864E-02
8.7810,2.43588E-02
8.7820,2.43312E-02
8.7830,2.43037E-02
8.7840,2.42762E-02
8.7850,2.42487E-02
8.7860,2.42212E-02
8.7870,2.41938E-02
8.7880,2.41664E-02
8.7890,2.41391E-02
8.7900,2.41118E-02
8.7910,2.40845E-02
8.7920,2.40572E-02
8.7930,2.40300E-02
8.7940,2.40027E-02
8.7950,2.39756E-02
8.7960,2.39484E-02
8.7970,2.39213E-02
8.7980,2.38942E-02
8.7990,2.38672E-02
8.8000,2.38402E-02
8.8010,2.38132E-02
8.8020,2.37862E-02
8.8030,2.37593E-02
8.8040,2.37324E-02
8.8050,2.37055E-02
8.8060,2.36787E-02
8.8070,2.36518E-02
8.8080,2.36251E-02
8.8090,2.35983E-02
8.8100,2.35716E-02
8.8110,2.35449E-02
8.8120,2.35182E-02
8.8130,2.34916E-02
8.8140,2.34650E-02
8.8150,2.34384E-02
8.8160,2.34119E-02
8.8170,2.33854E-02
8.8180,2.33589E-02
8.8190,2.33324E-02
8.8200,2.33060E-02
8.8210,2.32796E-02
8.8220,2.32532E-02
8.8230,2.32269E-02
8.8240,2.32006E-02
8.8250,2.31743E-02
8.8260,2.31481E-02
8.8270,2.31219E-02
8.8280,2.30957E-02
8.8290,2.30695E-02
8.8300,2.30434E-02
8.8310,2.30173E-02
8.8320,2.29912E-02
8.8330,2.29652E-02
8.8340,2.29392E-02
8.8350,2.29132E-02
8.8360,2.28872E-02
8.8370,2.28613E-02
8.8380,2.28354E-02
8.8390,2.28095E-02
8.8400,2.27837E-02
8.8410,2.27579E-02
8.8420,2.27321E-02
8.8430,2.27064E-02
8.8440,2.26806E-02
8.8450,2.26549E-02
8.8460,2.26293E-02
8.8470,2.26036E-02
8.8480,2.25780E-02
8.8490,2.25525E-02
8.8500,2.25269E-02
8.8510,2.25014E-02
8.8520,2.24759E-02
8.8530,2.24504E-02
8.8540,2.24250E-02
8.8550,2.23996E-02
8.8560,2.23742E-02
8.8570,2.23489E-02
8.8580,2.23235E-02
8.8590,2.22983E-02
8.8600,2.22730E-02
8.8610,2.22477E-02
8.8620,2.22225E-02
8.8630,2.21974E-02
8.8640,2.21722E-02
8.8650,2.21471E-02
8.8660,2.21220E-02
8.8670,2.20969E-02
8.8680,2.20719E-02
8.8690,2.20469E-02
8.8700,2.20219E-02
8.8710,2.19969E-02
8.8720,2.19720E-02
8.8730,2.19471E-02
8.8740,2.19222E-02
8.8750,2.18974E-02
8.8760,2.18726E-02
8.8770,2.18478E-02
8.8780,2.18230E-02
8.8790,2.17983E-02
8.8800,2.17736E-02
8.8810,2.17489E-02
8.8820,2.17243E-02
8.8830,2.16997E-02
8.8840,2.16751E-02
8.8850,2.16505E-02
8.8860,2.16260E-02
8.8870,2.16015E-02
8.8880,2.15770E-02
8.8890,2.15525E-02
8.8900,2.15281E-02
8.8910,2.15037E-02
8.8920,2.14793E-02
8.8930,2.14550E-02
8.8940,2.14307E-02
8.8950,2.14064E-02
8.8960,2.13821E-02
8.8970,2.13579E-02
8.8980,2.13337E-02
8.8990,2.13095E-02
8.9000,2.12853E-02
8.9010,2.12612E-02
8.9020,2.12371E-02
8.9030,2.12130E-02
8.9040,2.11890E-02
8.9050,2.11649E-02
8.9060,2.11410E-02
8.9070,2.11170E-02
8.9080,2.10930E-02
8.9090,2.10691E-02
8.9100,2.10453E-02
8.9110,2.10214E-02
8.9120,2.09976E-02
8.9130,2.09738E-02
8.9140,2.09500E-02
8.9150,2.09262E-02
8.9160,2.09025E-02
8.9170,2.08788E-02
8.9180,2.08551E-02
8.9190,2.08315E-02
8.9200,2.08079E-02
8.9210,2.07843E-02
8.9220,2.07607E-02
8.9230,2.07372E-02
8.9240,2.07137E-02
8.9250,2.06902E-02
8.9260,2.06667E-02
8.9270,2.06433E-02
8.9280,2.06199E-02
8.9290,2.05965E-02
8.9300,2.05731E-02
8.9310,2.05498E-02
8.9320,2.05265E-02
8.9330,2.05032E-02
8.9340,2.04800E-02
8.9350,2.04568E-02
8.9360,2.04336E-02
8.9370,2.04104E-02
8.9380,2.03873E-02
8.9390,2.03641E-02
8.9400,2.03410E-02
8.9410,2.03180E-02
8.9420,2.02949E-02
8.9430,2.02719E-02
8.9440,2.02489E-02
8.9450,2.02260E-02
8.9460,2.02030E-02
8.9470,2.01801E-02
8.9480,2.01572E-02
8.9490,2.01344E-02
8.9500,2.01115E-02
8.9510,2.00887E-02
8.9520,2.00659E-02
8.9530,2.00432E-02
8.9540,2.00204E-02
8.9550,1.99977E-02
8.9560,1.99751E-02
8.9570,1.99524E-02
8.9580,1.99298E-02
8.9590,1.99072E-02
8.9600,1.98846E-02
8.9610,1.98620E-02
8.9620,1.98395E-02
8.9630,1.98170E-02
8.9640,1.97945E-02
8.9650,1.97721E-02
8.9660,1.97496E-02
8.9670,1.97272E-02
8.9680,1.97049E-02
8.9690,1.96825E-02
8.9700,1.96602E-02
8.9710,1.96379E-02
8.9720,1.96156E-02
8.9730,1.95933E-02
8.9740,1.95711E-02
8.9750,1.95489E-02
8.9760,1.95267E-02
8.9770,1.95046E-02
8.9780,1.94825E-02
8.9790,1.94604E-02
8.9800,1.94383E-02
8.9810,1.94162E-02
8.9820,1.93942E-02
8.9830,1.93722E-02
8.9840,1.93502E-02
8.9850,1.93283E-02
8.9860,1.93063E-02
8.9870,1.92844E-02
8.9880,1.92626E-02
8.9890,1.92407E-02
8.9900,1.92189E-02
8.9910,1.91971E-02
8.9920,1.91753E-02
8.9930,1.91535E-02
8.9940,1.91318E-02
8.9950,1.91101E-02
8.9960,1.90884E-02
8.9970,1.90667E-02
8.9980,1.90451E-02
8.9990,1.90235E-02
9.0000,1.90019E-02
9.0010,1.89803E-02
9.0020,1.89588E-02
9.0030,1.89373E-02
9.0040,1.89158E-02
9.0050,1.88943E-02
9.0060,1.88729E-02
9.0070,1.88515E-02
9.0080,1.88301E-02
9.0090,1.88087E-02
9.0100,1.87874E-02
9.0110,1.87661E-02
9.0120,1.87448E-02
9.0130,1.87235E-02
9.0140,1.87022E-02
9.0150,1.86810E-02
9.0160,1.86598E-02
9.0170,1.86386E-02
9.0180,1.86175E-02
9.0190,1.85963E-02
9.0200,1.85752E-02
9.0210,1.85542E-02
9.0220,1.85331E-02
9.0230,1.85121E-02
9.0240,1.84911E-02
9.0250,1.84701E-02
9.0260,1.84491E-02
9.0270,1.84282E-02
9.0280,1.84073E-02
9.0290,1.83864E-02
9.0300,1.83655E-02
9.0310,1.83446E-02
9.0320,1.83238E-02
9.0330,1.83030E-02
9.0340,1.82822E-02
9.0350,1.82615E-02
9.0360,1.82408E-02
9.0370,1.82201E-02
9.0380,1.81994E-02
9.0390,1.81787E-02
9.0400,1.81581E-02
9.0410,1.81375E-02
9.0420,1.81169E-02
9.0430,1.80963E-02
9.0440,1.80758E-02
9.0450,1.80552E-02
9.0460,1.80348E-02
9.0470,1.80143E-02
9.0480,1.79938E-02
9.0490,1.79734E-02
9.0500,1.79530E-02
9.0510,1.79326E-02
9.0520,1.79123E-02
9.0530,1.78919E-02
9.0540,1.78716E-02
9.0550,1.78513E-02
9.0560,1.78310E-02
9.0570,1.78108E-02
9.0580,1.77906E-02
9.0590,1.77704E-02
9.0600,1.77502E-02
9.0610,1.77301E-02
9.0620,1.77099E-02
9.0630,1.76898E-02
9.0640,1.76697E-02
9.0650,1.76497E-02
9.0660,1.76296E-02
9.0670,1.76096E-02
9.0680,1.75896E-02
9.0690,1.75696E-02
9.0700,1.75497E-02
9.0710,1.75298E-02
9.0720,1.75099E-02
9.0730,1.74900E-02
9.0740,1.74701E-02
9.0750,1.74503E-02
9.0760,1.74305E-02
9.0770,1.74107E-02
9.0780,1.73909E-02
9.0790,1.73712E-02
9.0800,1.73514E-02
9.0810,1.73317E-02
9.0820,1.73120E-02
9.0830,1.72924E-02
9.0840,1.72727E-02
9.0850,1.72531E-02
9.0860,1.72335E-02
9.0870,1.72140E-02
9.0880,1.71944E-02
9.0890,1.71749E-02
9.0900,1.71554E-02
9.0910,1.71359E-02
9.0920,1.71164E-02
9.0930,1.70970E-02
9.0940,1.70776E-02
9.0950,1.70582E-02
9.0960,1.70388E-02
9.0970,1.70195E-02
9.0980,1.70001E-02
9.0990,1.69808E-02
9.1000,1.69615E-02
9.1010,1.69423E-02
9.1020,1.69230E-02
9.1030,1.69038E-02
9.1040,1.68846E-02
9.1050,1.68654E-02
9.1060,1.68463E-02
9.1070,1.68271E-02
9.1080,1.68080E-02
9.1090,1.67889E-02
9.1100,1.67699E-02
9.1110,1.67508E-02
9.1120,1.67318E-02
9.1130,1.67128E-02
9.1140,1.66938E-02
9.1150,1.66748E-02
9.1160,1.66559E-02
9.1170,1.66370E-02
9.1180,1.66181E-02
9.1190,1.65992E-02
9.1200,1.65803E-02
9.1210,1.65615E-02
9.1220,1.65427E-02
9.1230,1.65239E-02
9.1240,1.65051E-02
9.1250,1.64864E-02
9.1260,1.64676E-02
9.1270,1.64489E-02
9.1280,1.64302E-02
9.1290,1.64116E-02
9.1300,1.63929E-02
9.1310,1.63743E-02
9.1320,1.63557E-02
9.1330,1.63371E-02
9.1340,1.63185E-02
9.1350,1.63000E-02
9.1360,1.62815E-02
9.1370,1.62630E-02
9.1380,1.62445E-02
9.1390,1.62261E-02
9.1400,1.62076E-02
9.1410,1.61892E-02
9.1420,1.61708E-02
9.1430,1.61524E-02
9.1440,1.61341E-02
9.1450,1.61158E-02
9.1460,1.60974E-02
9.1470,1.60791E-02
9.1480,1.60609E-02
9.1490,1.60426E-02
9.1500,1.60244E-02
9.1510,1.60062E-02
9.1520,1.59880E-02
9.1530,1.59698E-02
9.1540,1.59517E-02
9.1550,1.59336E-02
9.1560,1.59155E-02
9.1570,1.58974E-02
9.1580,1.58793E-02
9.1590,1.58613E-02
9.1600,1.58432E-02
9.1610,1.58252E-02
9.1620,1.58072E-02
9.1630,1.57893E-02
9.1640,1.57713E-02
9.1650,1.57534E-02
9.1660,1.57355E-02
9.1670,1.57176E-02
9.1680,1.56998E-02
9.1690,1.56819E-02
9.1700,1.56641E-02
9.1710,1.56463E-02
9.1720,1.56285E-02
9.1730,1.56108E-02
9.1740,1.55930E-02
9.1750,1.55753E-02
9.1760,1.55576E-02
9.1770,1.55399E-02
9.1780,1.55222E-02
9.1790,1.55046E-02
9.1800,1.54870E-02
9.1810,1.54694E-02
9.1820,1.54518E-02
9.1830,1.54342E-02
9.1840,1.54167E-02
9.1850,1.53992E-02
9.1860,1.53817E-02
9.1870,1.53642E-02
9.1880,1.53467E-02
9.1890,1.53293E-02
9.1900,1.53118E-02
9.1910,1.52944E-02
9.1920,1.52770E-02
9.1930,1.52597E-02
9.1940,1.52423E-02
9.1950,1.52250E-02
9.1960,1.52077E-02
9.1970,1.51904E-02
9.1980,1.51731E-02
9.1990,1.51559E-02
9.2000,1.51387E-02
9.2010,1.51215E-02
9.2020,1.51043E-02
9.2030,1.50871E-02
9.2040,1.50699E-02
9.2050,1.50528E-02
9.2060,1.50357E-02
9.2070,1.50186E-02
9.2080,1.50015E-02
9.2090,1.49845E-02
9.2100,1.49674E-02
9.2110,1.49504E-02
9.2120,1.49334E-02
9.2130,1.49165E-02
9.2140,1.48995E-02
9.2150,1.48826E-02
9.2160,1.48656E-02
9.2170,1.48487E-02
9.2180,1.48319E-02
9.2190,1.48150E-02
9.2200,1.47981E-02
9.2210,1.47813E-02
9.2220,1.47645E-02
9.2230,1.47477E-02
9.2240,1.47310E-02
9.2250,1.47142E-02
9.2260,1.46975E-02
9.2270,1.46808E-02
9.2280,1.46641E-02
9.2290,1.46474E-02
9.2300,1.46307E-02
9.2310,1.46141E-02
9.2320,1.45975E-02
9.2330,1.45809E-02
9.2340,1.45643E-02
9.2350,1.45477E-02
9.2360,1.45312E-02
9.2370,1.45147E-02
9.2380,1.44982E-02
9.2390,1.44817E-02
9.2400,1.44652E-02
9.2410,1.44488E-02
9.2420,1.44323E-02
9.2430,1.44159E-02
9.2440,1.43995E-02
9.2450,1.43832E-02
9.2460,1.43668E-02
9.2470,1.43505E-02
9.2480,1.43341E-02
9.2490,1.43178E-02
9.2500,1.43016E-02
9.2510,1.42853E-02
9.2520,1.42691E-02
9.2530,1.42528E-02
9.2540,1.42366E-02
9.2550,1.42204E-02
9.2560,1.42043E-02
9.2570,1.41881E-02
9.2580,1.41720E-02
9.2590,1.41558E-02
9.2600,1.41397E-02
9.2610,1.41237E-02
9.2620,1.41076E-02
9.2630,1.40915E-02
9.2640,1.40755E-02
9.2650,1.40595E-02
9.2660,1.40435E-02
9.2670,1.40275E-02
9.2680,1.40116E-02
9.2690,1.39957E-02
9.2700,1.39797E-02
9.2710,1.39638E-02
9.2720,1.39480E-02
9.2730,1.39321E-02
9.2740,1.39162E-02
9.2750,1.39004E-02
9.2760,1.38846E-02
9.2770,1.38688E-02
9.2780,1.38530E-02
9.2790,1.38373E-02
9.2800,1.38215E-02
9.2810,1.38058E-02
9.2820,1.37901E-02
9.2830,1.37744E-02
9.2840,1.37587E-02
9.2850,1.37431E-02
9.2860,1.37275E-02
9.2870,1.37118E-02
9.2880,1.36962E-02
9.2890,1.36807E-02
9.2900,1.36651E-02
9.2910,1.36496E-02
9.2920,1.36340E-02
9.2930,1.36185E-02
9.2940,1.36030E-02
9.2950,1.35876E-02
9.2960,1.35721E-02
9.2970,1.35567E-02
9.2980,1.35412E-02
9.2990,1.35258E-02
9.3000,1.35104E-02
9.3010,1.34951E-02
9.3020,1.34797E-02
9.3030,1.34644E-02
9.3040,1.34491E-02
9.3050,1.34338E-02
9.3060,1.34185E-02
9.3070,1.34032E-02
9.3080,1.33880E-02
9.3090,1.33727E-02
9.3100,1.33575E-02
9.3110,1.33423E-02
9.3120,1.33271E-02
9.3130,1.33120E-02
9.3140,1.32968E-02
9.3150,1.32817E-02
9.3160,1.32666E-02
9.3170,1.32515E-02
9.3180,1.32364E-02
9.3190,1.32213E-02
9.3200,1.32063E-02
9.3210,1.31913E-02
9.3220,1.31763E-02
9.3230,1.31613E-02
9.3240,1.31463E-02
9.3250,1.31313E-02
9.3260,1.31164E-02
9.3270,1.31015E-02
9.3280,1.30866E-02
9.3290,1.30717E-02
9.3300,1.30568E-02
9.3310,1.30419E-02
9.3320,1.30271E-02
9.3330,1.30123E-02
9.3340,1.29975E-02
9.3350,1.29827E-02
9.3360,1.29679E-02
9.3370,1.29531E-02
9.3380,1.29384E-02
9.3390,1.29237E-02
9.3400,1.29090E-02
9.3410,1.28943E-02
9.3420,1.28796E-02
9.3430,1.28649E-02
9.3440,1.28503E-02
9.3450,1.28357E-02
9.3460,1.28211E-02
9.3470,1.28065E-02
9.3480,1.27919E-02
9.3490,1.27773E-02
9.3500,1.27628E-02
9.3510,1.27483E-02
9.3520,1.27338E-02
9.3530,1.27193E-02
9.3540,1.27048E-02
9.3550,1.26903E-02
9.3560,1.26759E-02
9.3570,1.26615E-02
9.3580,1.26471E-02
9.3590,1.26327E-02
9.3600,1.26183E-02
9.3610,1.26039E-02
9.3620,1.25896E-02
9.3630,1.25752E-02
9.3640,1.25609E-02
9.3650,1.25466E-02
9.3660,1.25323E-02
9.3670,1.25181E-02
9.3680,1.25038E-02
9.3690,1.24896E-02
9.3700,1.24754E-02
9.3710,1.24612E-02
9.3720,1.24470E-02
9.3730,1.24328E-02
9.3740,1.24187E-02
9.3750,1.24045E-02
9.3760,1.23904E-02
9.3770,1.23763E-02
9.3780,1.23622E-02
9.3790,1.23482E-02
9.3800,1.23341E-02
9.3810,1.23201E-02
9.3820,1.23060E-02
9.3830,1.22920E-02
9.3840,1.22780E-02
9.3850,1.22641E-02
9.3860,1.22501E-02
9.3870,1.22361E-02
9.3880,1.22222E-02
9.3890,1.22083E-02
9.3900,1.21944E-02
9.3910,1.21805E-02
9.3920,1.21667E-02
9.3930,1.21528E-02
9.3940,1.21390E-02
9.3950,1.21251E-02
9.3960,1.21113E-02
9.3970,1.20976E-02
9.3980,1.20838E-02
9.3990,1.20700E-02
9.4000,1.20563E-02
9.4010,1.20426E-02
9.4020,1.20288E-02
9.4030,1.20151E-02
9.4040,1.20015E-02
9.4050,1.19878E-02
9.4060,1.19742E-02
9.4070,1.19605E-02
9.4080,1.19469E-02
9.4090,1.19333E-02
9.4100,1.19197E-02
9.4110,1.19061E-02
9.4120,1.18926E-02
9.4130,1.18790E-02
9.4140,1.18655E-02
9.4150,1.18520E-02
9.4160,1.18385E-02
9.4170,1.18250E-02
9.4180,1.18116E-02
9.4190,1.17981E-02
9.4200,1.17847E-02
9.4210,1.17713E-02
9.4220,1.17579E-02
9.4230,1.17445E-02
9.4240,1.17311E-02
9.4250,1.17177E-02
9.4260,1.17044E-02
9.4270,1.16911E-02
9.4280,1.16778E-02
9.4290,1.16645E-02
9.4300,1.16512E-02
9.4310,1.16379E-02
9.4320,1.16247E-02
9.4330,1.16114E-02
9.4340,1.15982E-02
9.4350,1.15850E-02
9.4360,1.15718E-02
9.4370,1.15586E-02
9.4380,1.15454E-02
9.4390,1.15323E-02
9.4400,1.15192E-02
9.4410,1.15060E-02
9.4420,1.14929E-02
9.4430,1.14799E-02
9.4440,1.14668E-02
9.4450,1.14537E-02
9.4460,1.14407E-02
9.4470,1.14276E-02
9.4480,1.14146E-02
9.4490,1.14016E-02
9.4500,1.13886E-02
9.4510,1.13757E-02
9.4520,1.13627E-02
9.4530,1.13498E-02
9.4540,1.13369E-02
9.4550,1.13239E-02
9.4560,1.13110E-02
9.4570,1.12982E-02
9.4580,1.12853E-02
9.4590,1.12724E-02
9.4600,1.12596E-02
9.4610,1.12468E-02
9.4620,1.12340E-02
9.4630,1.12212E-02
9.4640,1.12084E-02
9.4650,1.11956E-02
9.4660,1.11829E-02
9.4670,1.11701E-02
9.4680,1.11574E-02
9.4690,1.11447E-02
9.4700,1.11320E-02
9.4710,1.11193E-02
9.4720,1.11067E-02
9.4730,1.10940E-02
9.4740,1.10814E-02
9.4750,1.10687E-02
9.4760,1.10561E-02
9.4770,1.10435E-02
9.4780,1.10310E-02
9.4790,1.10184E-02
9.4800,1.10058E-02
9.4810,1.09933E-02
9.4820,1.09808E-02
9.4830,1.09683E-02
9.4840,1.09558E-02
9.4850,1.09433E-02
9.4860,1.09308E-02
9.4870,1.09184E-02
9.4880,1.09059E-02
9.4890,1.08935E-02
9.4900,1.08811E-02
9.4910,1.08687E-02
9.4920,1.08563E-02
9.4930,1.08440E-02
9.4940,1.08316E-02
9.4950,1.08193E-02
9.4960,1.08069E-02
9.4970,1.07946E-02
9.4980,1.07823E-02
9.4990,1.07701E-02
9.5000,1.07578E-02
9.5010,1.07455E-02
9.5020,1.07333E-02
9.5030,1.07211E-02
9.5040,1.07088E-02
9.5050,1.06966E-02
9.5060,1.06845E-02
9.5070,1.06723E-02
9.5080,1.06601E-02
9.5090,1.06480E-02
9.5100,1.06358E-02
9.5110,1.06237E-02
9.5120,1.06116E-02
9.5130,1.05995E-02
9.5140,1.05875E-02
9.5150,1.05754E-02
9.5160,1.05633E-02
9.5170,1.05513E-02
9.5180,1.05393E-02
9.5190,1.05273E-02
9.5200,1.05153E-02
9.5210,1.05033E-02
9.5220,1.04913E-02
9.5230,1.04794E-02
9.5240,1.04674E-02
9.5250,1.04555E-02
9.5260,1.04436E-02
9.5270,1.04317E-02
9.5280,1.04198E-02
9.5290,1.04079E-02
9.5300,1.03961E-02
9.5310,1.03842E-02
9.5320,1.03724E-02
9.5330,1.03606E-02
9.5340,1.03488E-02
9.5350,1.03370E-02
9.5360,1.03252E-02
9.5370,1.03134E-02
9.5380,1.03017E-02
9.5390,1.02899E-02
9.5400,1.02782E-02
9.5410,1.02665E-02
9.5420,1.02548E-02
9.5430,1.02431E-02
9.5440,1.02314E-02
9.5450,1.02198E-02
9.5460,1.02081E-02
9.5470,1.01965E-02
9.5480,1.01849E-02
9.5490,1.01733E-02
9.5500,1.01617E-02
9.5510,1.01501E-02
9.5520,1.01385E-02
9.5530,1.01270E-02
9.5540,1.01154E-02
9.5550,1.01039E-02
9.5560,1.00924E-02
9.5570,1.00809E-02
9.5580,1.00694E-02
9.5590,1.00579E-02
9.5600,1.00465E-02
9.5610,1.00350E-02
9.5620,1.00236E-02
9.5630,1.00121E-02
9.5640,1.00007E-02
9.5650,9.98934E-03
9.5660,9.97795E-03
9.5670,9.96658E-03
9.5680,9.95522E-03
9.5690,9.94387E-03
9.5700,9.93254E-03
9.5710,9.92122E-03
9.5720,9.90991E-03
9.5730,9.89861E-03
9.5740,9.88733E-03
9.5750,9.87606E-03
9.5760,9.86480E-03
9.5770,9.85356E-03
9.5780,9.84233E-03
9.5790,9.83111E-03
9.5800,9.81990E-03
9.5810,9.80871E-03
9.5820,9.79753E-03
9.5830,9.78636E-03
9.5840,9.77521E-03
9.5850,9.76406E-03
9.5860,9.75293E-03
9.5870,9.74182E-03
9.5880,9.73071E-03
9.5890,9.71962E-03
9.5900,9.70854E-03
9.5910,9.69747E-03
9.5920,9.68642E-03
9.5930,9.67538E-03
9.5940,9.66435E-03
9.5950,9.65333E-03
9.5960,9.64233E-03
9.5970,9.63133E-03
9.5980,9.62035E-03
9.5990,9.60939E-03
9.6000,9.59843E-03
9.6010,9.58749E-03
9.6020,9.57656E-03
9.6030,9.56564E-03
9.6040,9.55474E-03
9.6050,9.54385E-03
9.6060,9.53297E-03
9.6070,9.52210E-03
9.6080,9.51124E-03
9.6090,9.50040E-03
9.6100,9.48957E-03
9.6110,9.47875E-03
9.6120,9.46794E-03
9.6130,9.45715E-03
9.6140,9.44637E-03
9.6150,9.43560E-03
9.6160,9.42484E-03
9.6170,9.41409E-03
9.6180,9.40336E-03
9.6190,9.39264E-03
9.6200,9.38193E-03
9.6210,9.37124E-03
9.6220,9.36055E-03
9.6230,9.34988E-03
9.6240,9.33922E-03
9.6250,9.32857E-03
9.6260,9.31793E-03
9.6270,9.30731E-03
9.6280,9.29670E-03
9.6290,9.28610E-03
9.6300,9.27551E-03
9.6310,9.26493E-03
9.6320,9.25437E-03
9.6330,9.24382E-03
9.6340,9.23328E-03
9.6350,9.22275E-03
9.6360,9.21224E-03
9.6370,9.20173E-03
9.6380,9.19124E-03
9.6390,9.18076E-03
9.6400,9.17029E-03
9.6410,9.15983E-03
9.6420,9.14939E-03
9.6430,9.13896E-03
9.6440,9.12854E-03
9.6450,9.11813E-03
9.6460,9.10773E-03
9.6470,9.09734E-03
9.6480,9.08697E-03
9.6490,9.07661E-03
9.6500,9.06626E-03
9.6510,9.05592E-03
9.6520,9.04559E-03
9.6530,9.03528E-03
9.6540,9.02497E-03
9.6550,9.01468E-03
9.6560,9.00440E-03
9.6570,8.99413E-03
9.6580,8.98388E-03
9.6590,8.97363E-03
9.6600,8.96340E-03
9.6610,8.95318E-03
9.6620,8.94297E-03
9.6630,8.93277E-03
9.6640,8.92258E-03
9.6650,8.91241E-03
9.6660,8.90224E-03
9.6670,8.89209E-03
9.6680,8.88195E-03
9.6690,8.87182E-03
9.6700,8.86170E-03
9.6710,8.85160E-03
9.6720,8.84150E-03
9.6730,8.83142E-03
9.6740,8.82135E-03
9.6750,8.81129E-03
9.6760,8.80124E-03
9.6770,8.79120E-03
9.6780,8.78117E-03
9.6790,8.77116E-03
9.6800,8.76115E-03
9.6810,8.75116E-03
9.6820,8.74118E-03
9.6830,8.73121E-03
9.6840,8.72125E-03
9.6850,8.71131E-03
9.6860,8.70137E-03
9.6870,8.69145E-03
9.6880,8.68153E-03
9.6890,8.67163E-03
9.6900,8.66174E-03
9.6910,8.65186E-03
9.6920,8.64199E-03
9.6930,8.63214E-03
9.6940,8.62229E-03
9.6950,8.61246E-03
9.6960,8.60263E-03
9.6970,8.59282E-03
9.6980,8.58302E-03
9.6990,8.57323E-03
9.7000,8.56345E-03
9.7010,8.55368E-03
9.7020,8.54393E-03
9.7030,8.53418E-03
9.7040,8.52445E-03
9.7050,8.51472E-03
9.7060,8.50501E-03
9.7070,8.49531E-03
9.7080,8.48562E-03
9.7090,8.47594E-03
9.7100,8.46627E-03
9.7110,8.45661E-03
9.7120,8.44697E-03
9.7130,8.43733E-03
9.7140,8.42771E-03
9.7150,8.41809E-03
9.7160,8.40849E-03
9.7170,8.39890E-03
9.7180,8.38932E-03
9.7190,8.37975E-03
9.7200,8.37019E-03
9.7210,8.36064E-03
9.7220,8.35110E-03
9.7230,8.34158E-03
9.7240,8.33206E-03
9.7250,8.32256E-03
9.7260,8.31306E-03
9.7270,8.30358E-03
9.7280,8.29410E-03
9.7290,8.28464E-03
9.7300,8.27519E-03
9.7310,8.26575E-03
9.7320,8.25632E-03
9.7330,8.24690E-03
9.7340,8.23749E-03
9.7350,8.22810E-03
9.7360,8.21871E-03
9.7370,8.20933E-03
9.7380,8.19997E-03
9.7390,8.19061E-03
9.7400,8.18127E-03
9.7410,8.17193E-03
9.7420,8.16261E-03
9.7430,8.15330E-03
9.7440,8.14400E-03
9.7450,8.13470E-03
9.7460,8.12542E-03
9.7470,8.11615E-03
9.7480,8.10689E-03
9.7490,8.09764E-03
9.7500,8.08841E-03
9.7510,8.07918E-03
9.7520,8.06996E-03
9.7530,8.06075E-03
9.7540,8.05155E-03
9.7550,8.04237E-03
9.7560,8.03319E-03
9.7570,8.02403E-03
9.7580,8.01487E-03
9.7590,8.00573E-03
9.7600,7.99659E-03
9.7610,7.98747E-03
9.7620,7.97835E-03
9.7630,7.96925E-03
9.7640,7.96016E-03
9.7650,7.95108E-03
9.7660,7.94200E-03
9.7670,7.93294E-03
9.7680,7.92389E-03
9.7690,7.91485E-03
9.7700,7.90582E-03
9.7710,7.89680E-03
9.7720,7.88778E-03
9.7730,7.87878E-03
9.7740,7.86979E-03
9.7750,7.86081E-03
9.7760,7.85184E-03
9.7770,7.84288E-03
9.7780,7.83394E-03
9.7790,7.82500E-03
9.7800,7.81607E-03
9.7810,7.80715E-03
9.7820,7.79824E-03
9.7830,7.78934E-03
9.7840,7.78045E-03
9.7850,7.77157E-03
9.7860,7.76270E-03
9.7870,7.75385E-03
9.7880,7.74500E-03
9.7890,7.73616E-03
9.7900,7.72733E-03
9.7910,7.71851E-03
9.7920,7.70971E-03
9.7930,7.70091E-03
9.7940,7.69212E-03
9.7950,7.68334E-03
9.7960,7.67457E-03
9.7970,7.66581E-03
9.7980,7.65707E-03
9.7990,7.64833E-03
9.8000,7.63960E-03
9.8010,7.63088E-03
9.8020,7.62217E-03
9.8030,7.61347E-03
9.8040,7.60478E-03
9.8050,7.59611E-03
9.8060,7.58744E-03
9.8070,7.57878E-03
9.8080,7.57013E-03
9.8090,7.56149E-03
9.8100,7.55286E-03
9.8110,7.54424E-03
9.8120,7.53563E-03
9.8130,7.52703E-03
9.8140,7.51844E-03
9.8150,7.50986E-03
9.8160,7.50129E-03
9.8170,7.49272E-03
9.8180,7.48417E-03
9.8190,7.47563E-03
9.8200,7.46710E-03
9.8210,7.45858E-03
9.8220,7.45006E-03
9.8230,7.44156E-03
9.8240,7.43307E-03
9.8250,7.42458E-03
9.8260,7.41611E-03
9.8270,7.40764E-03
9.8280,7.39919E-03
9.8290,7.39074E-03
9.8300,7.38231E-03
9.8310,7.37388E-03
9.8320,7.36547E-03
9.8330,7.35706E-03
9.8340,7.34866E-03
9.8350,7.34027E-03
9.8360,7.33190E-03
9.8370,7.32353E-03
9.8380,7.31517E-03
9.8390,7.30682E-03
9.8400,7.29848E-03
9.8410,7.29015E-03
9.8420,7.28183E-03
9.8430,7.27351E-03
9.8440,7.26521E-03
9.8450,7.25692E-03
9.8460,7.24863E-03
9.8470,7.24036E-03
9.8480,7.23210E-03
9.8490,7.22384E-03
9.8500,7.21559E-03
9.8510,7.20736E-03
9.8520,7.19913E-03
9.8530,7.19091E-03
9.8540,7.18270E-03
9.8550,7.17450E-03
9.8560,7.16631E-03
9.8570,7.15813E-03
9.8580,7.14996E-03
9.8590,7.14180E-03
9.8600,7.13365E-03
9.8610,7.12550E-03
9.8620,7.11737E-03
9.8630,7.10925E-03
9.8640,7.10113E-03
9.8650,7.09302E-03
9.8660,7.08493E-03
9.8670,7.07684E-03
9.8680,7.06876E-03
9.8690,7.06069E-03
9.8700,7.05263E-03
9.8710,7.04458E-03
9.8720,7.03654E-03
9.8730,7.02850E-03
9.8740,7.02048E-03
9.8750,7.01246E-03
9.8760,7.00446E-03
9.8770,6.99646E-03
9.8780,6.98847E-03
9.8790,6.98050E-03
9.8800,6.97253E-03
9.8810,6.96457E-03
9.8820,6.95661E-03
9.8830,6.94867E-03
9.8840,6.94074E-03
9.8850,6.93281E-03
9.8860,6.92490E-03
9.8870,6.91699E-03
9.8880,6.90910E-03
9.8890,6.90121E-03
9.8900,6.89333E-03
9.8910,6.88546E-03
9.8920,6.87760E-03
9.8930,6.86975E-03
9.8940,6.86190E-03
9.8950,6.85407E-03
9.8960,6.84624E-03
9.8970,6.83843E-03
9.8980,6.83062E-03
9.8990,6.82282E-03
9.9000,6.81503E-03
9.9010,6.80725E-03
9.9020,6.79947E-03
9.9030,6.79171E-03
9.9040,6.78396E-03
9.9050,6.77621E-03
9.9060,6.76847E-03
9.9070,6.76075E-03
9.9080,6.75303E-03
9.9090,6.74532E-03
9.9100,6.73761E-03
9.9110,6.72992E-03
9.9120,6.72224E-03
9.9130,6.71456E-03
9.9140,6.70689E-03
9.9150,6.69924E-03
9.9160,6.69159E-03
9.9170,6.68395E-03
9.9180,6.67631E-03
9.9190,6.66869E-03
9.9200,6.66107E-03
9.9210,6.65347E-03
9.9220,6.64587E-03
9.9230,6.63828E-03
9.9240,6.63070E-03
9.9250,6.62313E-03
9.9260,6.61557E-03
9.9270,6.60801E-03
9.9280,6.60047E-03
9.9290,6.59293E-03
9.9300,6.58540E-03
9.9310,6.57788E-03
9.9320,6.57037E-03
9.9330,6.56287E-03
9.9340,6.55537E-03
9.9350,6.54789E-03
9.9360,6.54041E-03
9.9370,6.53294E-03
9.9380,6.52548E-03
9.9390,6.51803E-03
9.9400,6.51059E-03
9.9410,6.50315E-03
9.9420,6.49572E-03
9.9430,6.48831E-03
9.9440,6.48090E-03
9.9450,6.47350E-03
9.9460,6.46610E-03
9.9470,6.45872E-03
9.9480,6.45134E-03
9.9490,6.44398E-03
9.9500,6.43662E-03
9.9510,6.42927E-03
9.9520,6.42192E-03
9.9530,6.41459E-03
9.9540,6.40726E-03
9.9550,6.39995E-03
9.9560,6.39264E-03
9.9570,6.38534E-03
9.9580,6.37804E-03
9.9590,6.37076E-03
9.9600,6.36348E-03
9.9610,6.35622E-03
9.9620,6.34896E-03
9.9630,6.34171E-03
9.9640,6.33446E-03
9.9650,6.32723E-03
9.9660,6.32000E-03
9.9670,6.31278E-03
9.9680,6.30557E-03
9.9690,6.29837E-03
9.9700,6.29118E-03
9.9710,6.28399E-03
9.9720,6.27682E-03
9.9730,6.26965E-03
9.9740,6.26249E-03
9.9750,6.25533E-03
9.9760,6.24819E-03
9.9770,6.24105E-03
9.9780,6.23392E-03
9.9790,6.22680E-03
9.9800,6.21969E-03
9.9810,6.21259E-03
9.9820,6.20549E-03
9.9830,6.19841E-03
9.9840,6.19133E-03
9.9850,6.18425E-03
9.9860,6.17719E-03
9.9870,6.17013E-03
9.9880,6.16309E-03
9.9890,6.15605E-03
9.9900,6.14902E-03
9.9910,6.14199E-03
9.9920,6.13498E-03
9.9930,6.12797E-03
9.9940,6.12097E-03
9.9950,6.11398E-03
9.9960,6.10699E-03
9.9970,6.10002E-03
9.9980,6.09305E-03
9.9990,6.08609E-03
10.0000,6.07914E-03
10.0010,6.07220E-03
10.0020,6.06526E-03
10.0030,6.05833E-03
10.0040,6.05141E-03
10.0050,6.04450E-03
10.0060,6.03759E-03
10.0070,6.03070E-03
10.0080,6.02381E-03
10.0090,6.01693E-03
10.0100,6.01005E-03
10.0110,6.00319E-03
10.0120,5.99633E-03
10.0130,5.98948E-03
10.0140,5.98264E-03
10.0150,5.97580E-03
10.0160,5.96898E-03
10.0170,5.96216E-03
10.0180,5.95535E-03
10.0190,5.94855E-03
10.0200,5.94175E-03
10.0210,5.93496E-03
10.0220,5.92818E-03
10.0230,5.92141E-03
10.0240,5.91465E-03
10.0250,5.90789E-03
10.0260,5.90114E-03
10.0270,5.89440E-03
10.0280,5.88767E-03
10.0290,5.88094E-03
10.0300,5.87422E-03
10.0310,5.86751E-03
10.0320,5.86081E-03
10.0330,5.85411E-03
10.0340,5.84742E-03
10.0350,5.84074E-03
10.0360,5.83407E-03
10.0370,5.82741E-03
10.0380,5.82075E-03
10.0390,5.81410E-03
10.0400,5.80746E-03
10.0410,5.80082E-03
10.0420,5.79419E-03
10.0430,5.78757E-03
10.0440,5.78096E-03
10.0450,5.77436E-03
10.0460,5.76776E-03
10.0470,5.76117E-03
10.0480,5.75459E-03
10.0490,5.74801E-03
10.0500,5.74145E-03
10.0510,5.73489E-03
10.0520,5.72833E-03
10.0530,5.72179E-03
10.0540,5.71525E-03
10.0550,5.70872E-03
10.0560,5.70220E-03
10.0570,5.69569E-03
10.0580,5.68918E-03
10.0590,5.68268E-03
10.0600,5.67619E-03
10.0610,5.66970E-03
10.0620,5.66322E-03
10.0630,5.65675E-03
10.0640,5.65029E-03
10.0650,5.64383E-03
10.0660,5.63738E-03
10.0670,5.63094E-03
10.0680,5.62451E-03
10.0690,5.61808E-03
10.0700,5.61166E-03
10.0710,5.60525E-03
10.0720,5.59885E-03
10.0730,5.59245E-03
10.0740,5.58606E-03
10.0750,5.57968E-03
10.0760,5.57330E-03
10.0770,5.56693E-03
10.0780,5.56057E-03
10.0790,5.55422E-03
10.0800,5.54787E-03
10.0810,5.54153E-03
10.0820,5.53520E-03
10.0830,5.52888E-03
10.0840,5.52256E-03
10.0850,5.51625E-03
10.0860,5.50995E-03
10.0870,5.50365E-03
10.0880,5.49736E-03
10.0890,5.49108E-03
10.0900,5.48480E-03
10.0910,5.47854E-03
10.0920,5.47228E-03
10.0930,5.46602E-03
10.0940,5.45978E-03
10.0950,5.45354E-03
10.0960,5.44731E-03
10.0970,5.44108E-03
10.0980,5.43486E-03
10.0990,5.42865E-03
10.1000,5.42245E-03
10.1010,5.41625E-03
10.1020,5.41006E-03
10.1030,5.40388E-03
10.1040,5.39771E-03
10.1050,5.39154E-03
10.1060,5.38538E-03
10.1070,5.37922E-03
10.1080,5.37308E-03
10.1090,5.36694E-03
10.1100,5.36080E-03
10.1110,5.35468E-03
10.1120,5.34856E-03
10.1130,5.34245E-03
10.1140,5.33634E-03
10.1150,5.33024E-03
10.1160,5.32415E-03
10.1170,5.31807E-03
10.1180,5.31199E-03
10.1190,5.30592E-03
10.1200,5.29985E-03
10.1210,5.29380E-03
10.1220,5.28775E-03
10.1230,5.28170E-03
10.1240,5.27567E-03
10.1250,5.26964E-03
10.1260,5.26362E-03
10.1270,5.25760E-03
10.1280,5.25159E-03
10.1290,5.24559E-03
10.1300,5.23960E-03
10.1310,5.23361E-03
10.1320,5.22763E-03
10.1330,5.22165E-03
10.1340,5.21568E-03
10.1350,5.20972E-03
10.1360,5.20377E-03
10.1370,5.19782E-03
10.1380,5.19188E-03
10.1390,5.18595E-03
10.1400,5.18002E-03
10.1410,5.17410E-03
10.1420,5.16819E-03
10.1430,5.16228E-03
10.1440,5.15638E-03
10.1450,5.15049E-03
10.1460,5.14460E-03
10.1470,5.13872E-03
10.1480,5.13285E-03
10.1490,5.12698E-03
10.1500,5.12112E-03
10.1510,5.11527E-03
10.1520,5.10942E-03
10.1530,5.10358E-03
10.1540,5.09775E-03
10.1550,5.09192E-03
10.1560,5.08610E-03
10.1570,5.08029E-03
10.1580,5.07448E-03
10.1590,5.06868E-03
10.1600,5.06289E-03
10.1610,5.05710E-03
10.1620,5.05132E-03
10.1630,5.04555E-03
10.1640,5.03978E-03
10.1650,5.03402E-03
10.1660,5.02827E-03
10.1670,5.02252E-03
10.1680,5.01678E-03
10.1690,5.01104E-03
10.1700,5.00532E-03
10.1710,4.99959E-03
10.1720,4.99388E-03
10.1730,4.98817E-03
10.1740,4.98247E-03
10.1750,4.97677E-03
10.1760,4.97109E-03
10.1770,4.96540E-03
10.1780,4.95973E-03
10.1790,4.95406E-03
10.1800,4.94840E-03
10.1810,4.94274E-03
10.1820,4.93709E-03
10.1830,4.93145E-03
10.1840,4.92581E-03
10.1850,4.92018E-03
10.1860,4.91455E-03
10.1870,4.90894E-03
10.1880,4.90332E-03
10.1890,4.89772E-03
10.1900,4.89212E-03
10.1910,4.88653E-03
10.1920,4.88094E-03
10.1930,4.87536E-03
10.1940,4.86979E-03
10.1950,4.86422E-03
10.1960,4.85866E-03
10.1970,4.85311E-03
10.1980,4.84756E-03
10.1990,4.84202E-03
10.2000,4.83648E-03
10.2010,4.83096E-03
10.2020,4.82543E-03
10.2030,4.81992E-03
10.2040,4.81441E-03
10.2050,4.80890E-03
10.2060,4.80341E-03
10.2070,4.79791E-03
10.2080,4.79243E-03
10.2090,4.78695E-03
10.2100,4.78148E-03
10.2110,4.77601E-03
10.2120,4.77055E-03
10.2130,4.76510E-03
10.2140,4.75965E-03
10.2150,4.75421E-03
10.2160,4.74877E-03
10.2170,4.74335E-03
10.2180,4.73792E-03
10.2190,4.73251E-03
10.2200,4.72710E-03
10.2210,4.72169E-03
10.2220,4.71629E-03
10.2230,4.71090E-03
10.2240,4.70552E-03
10.2250,4.70014E-03
10.2260,4.69476E-03
10.2270,4.68940E-03
10.2280,4.68403E-03
10.2290,4.67868E-03
10.2300,4.67333E-03
10.2310,4.66799E-03
10.2320,4.66265E-03
10.2330,4.65732E-03
10.2340,4.65200E-03
10.2350,4.64668E-03
10.2360,4.64136E-03
10.2370,4.63606E-03
10.2380,4.63076E-03
10.2390,4.62546E-03
10.2400,4.62017E-03
10.2410,4.61489E-03
10.2420,4.60962E-03
10.2430,4.60435E-03
10.2440,4.59908E-03
10.2450,4.59382E-03
10.2460,4.58857E-03
10.2470,4.58332E-03
10.2480,4.57808E-03
10.2490,4.57285E-03
10.2500,4.56762E-03
10.2510,4.56240E-03
10.2520,4.55718E-03
10.2530,4.55197E-03
10.2540,4.54677E-03
10.2550,4.54157E-03
10.2560,4.53638E-03
10.2570,4.53119E-03
10.2580,4.52601E-03
10.2590,4.52083E-03
10.2600,4.51566E-03
10.2610,4.51050E-03
10.2620,4.50534E-03
10.2630,4.50019E-03
10.2640,4.49505E-03
10.2650,4.48991E-03
10.2660,4.48477E-03
10.2670,4.47964E-03
10.2680,4.47452E-03
10.2690,4.46941E-03
10.2700,4.46430E-03
10.2710,4.45919E-03
10.2720,4.45409E-03
10.2730,4.44900E-03
10.2740,4.44391E-03
10.2750,4.43883E-03
10.2760,4.43376E-03
10.2770,4.42869E-03
10.2780,4.42362E-03
10.2790,4.41856E-03
10.2800,4.41351E-03
10.2810,4.40846E-03
10.2820,4.40342E-03
10.2830,4.39839E-03
10.2840,4.39336E-03
10.2850,4.38833E-03
10.2860,4.38332E-03
10.2870,4.37830E-03
10.2880,4.37330E-03
10.2890,4.36830E-03
10.2900,4.36330E-03
10.2910,4.35831E-03
10.2920,4.35333E-03
10.2930,4.34835E-03
10.2940,4.34338E-03
10.2950,4.33841E-03
10.2960,4.33345E-03
10.2970,4.32849E-03
10.2980,4.32354E-03
10.2990,4.31860E-03
10.3000,4.31366E-03
10.3010,4.30873E-03
10.3020,4.30380E-03
10.3030,4.29888E-03
10.3040,4.29396E-03
10.3050,4.28905E-03
10.3060,4.28415E-03
10.3070,4.27925E-03
10.3080,4.27436E-03
10.3090,4.26947E-03
10.3100,4.26459E-03
10.3110,4.25971E-03
10.3120,4.25484E-03
10.3130,4.24997E-03
10.3140,4.24511E-03
10.3150,4.24026E-03
10.3160,4.23541E-03
10.3170,4.23056E-03
10.3180,4.22573E-03
10.3190,4.22089E-03
10.3200,4.21607E-03
10.3210,4.21124E-03
10.3220,4.20643E-03
10.3230,4.20162E-03
10.3240,4.19681E-03
10.3250,4.19201E-03
10.3260,4.18722E-03
10.3270,4.18243E-03
10.3280,4.17765E-03
10.3290,4.17287E-03
10.3300,4.16810E-03
10.3310,4.16333E-03
10.3320,4.15857E-03
10.3330,4.15381E-03
10.3340,4.14906E-03
10.3350,4.14432E-03
10.3360,4.13958E-03
10.3370,4.13484E-03
10.3380,4.13011E-03
10.3390,4.12539E-03
10.3400,4.12067E-03
10.3410,4.11596E-03
10.3420,4.11125E-03
10.3430,4.10655E-03
10.3440,4.10185E-03
10.3450,4.09716E-03
10.3460,4.09247E-03
10.3470,4.08779E-03
10.3480,4.08312E-03
10.3490,4.07845E-03
10.3500,4.07378E-03
10.3510,4.06912E-03
10.3520,4.06447E-03
10.3530,4.05982E-03
10.3540,4.05518E-03
10.3550,4.05054E-03
10.3560,4.04591E-03
10.3570,4.04128E-03
10.3580,4.03666E-03
10.3590,4.03204E-03
10.3600,4.02743E-03
10.3610,4.02282E-03
10.3620,4.01822E-03
10.3630,4.01363E-03
10.3640,4.00903E-03
10.3650,4.00445E-03
10.3660,3.99987E-03
10.3670,3.99529E-03
10.3680,3.99072E-03
10.3690,3.98616E-03
10.3700,3.98160E-03
10.3710,3.97705E-03
10.3720,3.97250E-03
10.3730,3.96795E-03
10.3740,3.96341E-03
10.3750,3.95888E-03
10.3760,3.95435E-03
10.3770,3.94983E-03
10.3780,3.94531E-03
10.3790,3.94080E-03
10.3800,3.93629E-03
10.3810,3.93179E-03
10.3820,3.92729E-03
10.3830,3.92280E-03
10.3840,3.91831E-03
10.3850,3.91383E-03
10.3860,3.90935E-03
10.3870,3.90488E-03
10.3880,3.90042E-03
10.3890,3.89595E-03
10.3900,3.89150E-03
10.3910,3.88705E-03
10.3920,3.88260E-03
10.3930,3.87816E-03
10.3940,3.87372E-03
10.3950,3.86929E-03
10.3960,3.86486E-03
10.3970,3.86044E-03
10.3980,3.85603E-03
10.3990,3.85162E-03
10.4000,3.84721E-03
10.4010,3.84281E-03
10.4020,3.83841E-03
10.4030,3.83402E-03
10.4040,3.82964E-03
10.4050,3.82526E-03
10.4060,3.82088E-03
10.4070,3.81651E-03
10.4080,3.81214E-03
10.4090,3.80778E-03
10.4100,3.80343E-03
10.4110,3.79908E-03
10.4120,3.79473E-03
10.4130,3.79039E-03
10.4140,3.78605E-03
10.4150,3.78172E-03
10.4160,3.77740E-03
10.4170,3.77307E-03
10.4180,3.76876E-03
10.4190,3.76445E-03
10.4200,3.76014E-03
10.4210,3.75584E-03
10.4220,3.75154E-03
10.4230,3.74725E-03
10.4240,3.74296E-03
10.4250,3.73868E-03
10.4260,3.73440E-03
10.4270,3.73013E-03
10.4280,3.72587E-03
10.4290,3.72160E-03
10.4300,3.71735E-03
10.4310,3.71309E-03
10.4320,3.70884E-03
10.4330,3.70460E-03
10.4340,3.70036E-03
10.4350,3.69613E-03
10.4360,3.69190E-03
10.4370,3.68768E-03
10.4380,3.68346E-03
10.4390,3.67925E-03
10.4400,3.67504E-03
10.4410,3.67083E-03
10.4420,3.66663E-03
10.4430,3.66244E-03
10.4440,3.65825E-03
10.4450,3.65406E-03
10.4460,3.64988E-03
10.4470,3.64571E-03
10.4480,3.64153E-03
10.4490,3.63737E-03
10.4500,3.63321E-03
10.4510,3.62905E-03
10.4520,3.62490E-03
10.4530,3.62075E-03
10.4540,3.61661E-03
10.4550,3.61247E-03
10.4560,3.60834E-03
10.4570,3.60421E-03
10.4580,3.60009E-03
10.4590,3.59597E-03
10.4600,3.59185E-03
10.4610,3.58774E-03
10.4620,3.58364E-03
10.4630,3.57954E-03
10.4640,3.57544E-03
10.4650,3.57135E-03
10.4660,3.56727E-03
10.4670,3.56318E-03
10.4680,3.55911E-03
10.4690,3.55504E-03
10.4700,3.55097E-03
10.4710,3.54691E-03
10.4720,3.54285E-03
10.4730,3.53879E-03
10.4740,3.53474E-03
10.4750,3.53070E-03
10.4760,3.52666E-03
10.4770,3.52263E-03
10.4780,3.51859E-03
10.4790,3.51457E-03
10.4800,3.51055E-03
10.4810,3.50653E-03
10.4820,3.50252E-03
10.4830,3.49851E-03
10.4840,3.49451E-03
10.4850,3.49051E-03
10.4860,3.48652E-03
10.4870,3.48253E-03
10.4880,3.47854E-03
10.4890,3.47456E-03
10.4900,3.47059E-03
10.4910,3.46661E-03
10.4920,3.46265E-03
10.4930,3.45869E-03
10.4940,3.45473E-03
10.4950,3.45078E-03
10.4960,3.44683E-03
10.4970,3.44288E-03
10.4980,3.43894E-03
10.4990,3.43501E-03
10.5000,3.43108E-03
10.5010,3.42715E-03
10.5020,3.42323E-03
10.5030,3.41931E-03
10.5040,3.41540E-03
10.5050,3.41149E-03
10.5060,3.40759E-03
10.5070,3.40369E-03
10.5080,3.39980E-03
10.5090,3.39590E-03
10.5100,3.39202E-03
10.5110,3.38814E-03
10.5120,3.38426E-03
10.5130,3.38039E-03
10.5140,3.37652E-03
10.5150,3.37266E-03
10.5160,3.36880E-03
10.5170,3.36494E-03
10.5180,3.36109E-03
10.5190,3.35725E-03
10.5200,3.35340E-03
10.5210,3.34957E-03
10.5220,3.34573E-03
10.5230,3.34190E-03
10.5240,3.33808E-03
10.5250,3.33426E-03
10.5260,3.33044E-03
10.5270,3.32663E-03
10.5280,3.32283E-03
10.5290,3.31902E-03
10.5300,3.31523E-03
10.5310,3.31143E-03
10.5320,3.30764E-03
10.5330,3.30386E-03
10.5340,3.30008E-03
10.5350,3.29630E-03
10.5360,3.29253E-03
10.5370,3.28876E-03
10.5380,3.28500E-03
10.5390,3.28124E-03
10.5400,3.27748E-03
10.5410,3.27373E-03
10.5420,3.26999E-03
10.5430,3.26624E-03
10.5440,3.26251E-03
10.5450,3.25877E-03
10.5460,3.25504E-03
10.5470,3.25132E-03
10.5480,3.24760E-03
10.5490,3.24388E-03
10.5500,3.24017E-03
10.5510,3.23646E-03
10.5520,3.23276E-03
10.5530,3.22906E-03
10.5540,3.22536E-03
10.5550,3.22167E-03
10.5560,3.21798E-03
10.5570,3.21430E-03
10.5580,3.21062E-03
10.5590,3.20695E-03
10.5600,3.20328E-03
10.5610,3.19961E-03
10.5620,3.19595E-03
10.5630,3.19229E-03
10.5640,3.18864E-03
10.5650,3.18499E-03
10.5660,3.18134E-03
10.5670,3.17770E-03
10.5680,3.17407E-03
10.5690,3.17043E-03
10.5700,3.16681E-03
10.5710,3.16318E-03
10.5720,3.15956E-03
10.5730,3.15594E-03
10.5740,3.15233E-03
10.5750,3.14873E-03
10.5760,3.14512E-03
10.5770,3.14152E-03
10.5780,3.13793E-03
10.5790,3.13434E-03
10.5800,3.13075E-03
10.5810,3.12716E-03
10.5820,3.12359E-03
10.5830,3.12001E-03
10.5840,3.11644E-03
10.5850,3.11287E-03
10.5860,3.10931E-03
10.5870,3.10575E-03
10.5880,3.10220E-03
10.5890,3.09865E-03
10.5900,3.09510E-03
10.5910,3.09156E-03
10.5920,3.08802E-03
10.5930,3.08448E-03
10.5940,3.08095E-03
10.5950,3.07743E-03
10.5960,3.07391E-03
10.5970,3.07039E-03
10.5980,3.06687E-03
10.5990,3.06336E-03
10.6000,3.05986E-03
10.6010,3.05635E-03
10.6020,3.05286E-03
10.6030,3.04936E-03
10.6040,3.04587E-03
10.6050,3.04239E-03
10.6060,3.03890E-03
10.6070,3.03543E-03
10.6080,3.03195E-03
10.6090,3.02848E-03
10.6100,3.02501E-03
10.6110,3.02155E-03
10.6120,3.01809E-03
10.6130,3.01464E-03
10.6140,3.01119E-03
10.6150,3.00774E-03
10.6160,3.00430E-03
10.6170,3.00086E-03
10.6180,2.99743E-03
10.6190,2.99399E-03
10.6200,2.99057E-03
10.6210,2.98714E-03
10.6220,2.98373E-03
10.6230,2.98031E-03
10.6240,2.97690E-03
10.6250,2.97349E-03
10.6260,2.97009E-03
10.6270,2.96669E-03
10.6280,2.96329E-03
10.6290,2.95990E-03
10.6300,2.95651E-03
10.6310,2.95313E-03
10.6320,2.94975E-03
10.6330,2.94637E-03
10.6340,2.94300E-03
10.6350,2.93963E-03
10.6360,2.93627E-03
10.6370,2.93290E-03
10.6380,2.92955E-03
10.6390,2.92619E-03
10.6400,2.92284E-03
10.6410,2.91950E-03
10.6420,2.91616E-03
10.6430,2.91282E-03
10.6440,2.90948E-03
10.6450,2.90615E-03
10.6460,2.90283E-03
10.6470,2.89950E-03
10.6480,2.89618E-03
10.6490,2.89287E-03
10.6500,2.88956E-03
10.6510,2.88625E-03
10.6520,2.88295E-03
10.6530,2.87965E-03
10.6540,2.87635E-03
10.6550,2.87306E-03
10.6560,2.86977E-03
10.6570,2.86648E-03
10.6580,2.86320E-03
10.6590,2.85992E-03
10.6600,2.85665E-03
10.6610,2.85338E-03
10.6620,2.85011E-03
10.6630,2.84685E-03
10.6640,2.84359E-03
10.6650,2.84034E-03
10.6660,2.83709E-03
10.6670,2.83384E-03
10.6680,2.83059E-03
10.6690,2.82735E-03
10.6700,2.82412E-03
10.6710,2.82088E-03
10.6720,2.81765E-03
10.6730,2.81443E-03
10.6740,2.81121E-03
10.6750,2.80799E-03
10.6760,2.80477E-03
10.6770,2.80156E-03
10.6780,2.79836E-03
10.6790,2.79515E-03
10.6800,2.79195E-03
10.6810,2.78876E-03
10.6820,2.78556E-03
10.6830,2.78238E-03
10.6840,2.77919E-03
10.6850,2.77601E-03
10.6860,2.77283E-03
10.6870,2.76966E-03
10.6880,2.76649E-03
10.6890,2.76332E-03
10.6900,2.76015E-03
10.6910,2.75699E-03
10.6920,2.75384E-03
10.6930,2.75069E-03
10.6940,2.74754E-03
10.6950,2.74439E-03
10.6960,2.74125E-03
10.6970,2.73811E-03
10.6980,2.73498E-03
10.6990,2.73184E-03
10.7000,2.72872E-03
10.7010,2.72559E-03
10.7020,2.72247E-03
10.7030,2.71936E-03
10.7040,2.71624E-03
10.7050,2.71313E-03
10.7060,2.71003E-03
10.7070,2.70692E-03
10.7080,2.70383E-03
10.7090,2.70073E-03
10.7100,2.69764E-03
10.7110,2.69455E-03
10.7120,2.69146E-03
10.7130,2.68838E-03
10.7140,2.68530E-03
10.7150,2.68223E-03
10.7160,2.67916E-03
10.7170,2.67609E-03
10.7180,2.67303E-03
10.7190,2.66997E-03
10.7200,2.66691E-03
10.7210,2.66386E-03
10.7220,2.66081E-03
10.7230,2.65776E-03
10.7240,2.65472E-03
10.7250,2.65168E-03
10.7260,2.64864E-03
10.7270,2.64561E-03
10.7280,2.64258E-03
10.7290,2.63956E-03
10.7300,2.63653E-03
10.7310,2.63352E-03
10.7320,2.63050E-03
10.7330,2.62749E-03
10.7340,2.62448E-03
10.7350,2.62148E-03
10.7360,2.61847E-03
10.7370,2.61548E-03
10.7380,2.61248E-03
10.7390,2.60949E-03
10.7400,2.60650E-03
10.7410,2.60352E-03
10.7420,2.60054E-03
10.7430,2.59756E-03
10.7440,2.59459E-03
10.7450,2.59161E-03
10.7460,2.58865E-03
10.7470,2.58568E-03
10.7480,2.58272E-03
10.7490,2.57977E-03
10.7500,2.57681E-03
10.7510,2.57386E-03
10.7520,2.57091E-03
10.7530,2.56797E-03
10.7540,2.56503E-03
10.7550,2.56209E-03
10.7560,2.55916E-03
10.7570,2.55623E-03
10.7580,2.55330E-03
10.7590,2.55038E-03
10.7600,2.54746E-03
10.7610,2.54454E-03
10.7620,2.54163E-03
10.7630,2.53872E-03
10.7640,2.53581E-03
10.7650,2.53291E-03
10.7660,2.53001E-03
10.7670,2.52711E-03
10.7680,2.52422E-03
10.7690,2.52133E-03
10.7700,2.51844E-03
10.7710,2.51556E-03
10.7720,2.51268E-03
10.7730,2.50980E-03
10.7740,2.50692E-03
10.7750,2.50405E-03
10.7760,2.50119E-03
10.7770,2.49832E-03
10.7780,2.49546E-03
10.7790,2.49260E-03
10.7800,2.48975E-03
10.7810,2.48690E-03
10.7820,2.48405E-03
10.7830,2.48121E-03
10.7840,2.47837E-03
10.7850,2.47553E-03
10.7860,2.47269E-03
10.7870,2.46986E-03
10.7880,2.46703E-03
10.7890,2.46421E-03
10.7900,2.46139E-03
10.7910,2.45857E-03
10.7920,2.45575E-03
10.7930,2.45294E-03
10.7940,2.45013E-03
10.7950,2.44733E-03
10.7960,2.44452E-03
10.7970,2.44172E-03
10.7980,2.43893E-03
10.7990,2.43614E-03
10.8000,2.43335E-03
10.8010,2.43056E-03
10.8020,2.42778E-03
10.8030,2.42500E-03
10.8040,2.42222E-03
10.8050,2.41945E-03
10.8060,2.41667E-03
10.8070,2.41391E-03
10.8080,2.41114E-03
10.8090,2.40838E-03
10.8100,2.40562E-03
10.8110,2.40287E-03
10.8120,2.40012E-03
10.8130,2.39737E-03
10.8140,2.39462E-03
10.8150,2.39188E-03
10.8160,2.38914E-03
10.8170,2.38641E-03
10.8180,2.38367E-03
10.8190,2.38094E-03
10.8200,2.37822E-03
10.8210,2.37549E-03
10.8220,2.37277E-03
10.8230,2.37006E-03
10.8240,2.36734E-03
10.8250,2.36463E-03
10.8260,2.36192E-03
10.8270,2.35922E-03
10.8280,2.35652E-03
10.8290,2.35382E-03
10.8300,2.35112E-03
10.8310,2.34843E-03
10.8320,2.34574E-03
10.8330,2.34305E-03
10.8340,2.34037E-03
10.8350,2.33769E-03
10.8360,2.33501E-03
10.8370,2.33234E-03
10.8380,2.32967E-03
10.8390,2.32700E-03
10.8400,2.32434E-03
10.8410,2.32167E-03
10.8420,2.31901E-03
10.8430,2.31636E-03
10.8440,2.31371E-03
10.8450,2.31106E-03
10.8460,2.30841E-03
10.8470,2.30577E-03
10.8480,2.30313E-03
10.8490,2.30049E-03
10.8500,2.29785E-03
10.8510,2.29522E-03
10.8520,2.29259E-03
10.8530,2.28997E-03
10.8540,2.28734E-03
10.8550,2.28473E-03
10.8560,2.28211E-03
10.8570,2.27949E-03
10.8580,2.27688E-03
10.8590,2.27428E-03
10.8600,2.27167E-03
10.8610,2.26907E-03
10.8620,2.26647E-03
10.8630,2.26388E-03
10.8640,2.26128E-03
10.8650,2.25869E-03
10.8660,2.25611E-03
10.8670,2.25352E-03
10.8680,2.25094E-03
10.8690,2.24836E-03
10.8700,2.24579E-03
10.8710,2.24322E-03
10.8720,2.24065E-03
10.8730,2.23808E-03
10.8740,2.23552E-03
10.8750,2.23296E-03
10.8760,2.23040E-03
10.8770,2.22785E-03
10.8780,2.22529E-03
10.8790,2.22275E-03
10.8800,2.22020E-03
10.8810,2.21766E-03
10.8820,2.21512E-03
10.8830,2.21258E-03
10.8840,2.21005E-03
10.8850,2.20751E-03
10.8860,2.20499E-03
10.8870,2.20246E-03
10.8880,2.19994E-03
10.8890,2.19742E-03
10.8900,2.19490E-03
10.8910,2.19239E-03
10.8920,2.18988E-03
10.8930,2.18737E-03
10.8940,2.18486E-03
10.8950,2.18236E-03
10.8960,2.17986E-03
10.8970,2.17736E-03
10.8980,2.17487E-03
10.8990,2.17238E-03
10.9000,2.16989E-03
10.9010,2.16741E-03
10.9020,2.16492E-03
10.9030,2.16244E-03
10.9040,2.15997E-03
10.9050,2.15749E-03
10.9060,2.15502E-03
10.9070,2.15255E-03
10.9080,2.15009E-03
10.9090,2.14763E-03
10.9100,2.14517E-03
10.9110,2.14271E-03
10.9120,2.14025E-03
10.9130,2.13780E-03
10.9140,2.13535E-03
10.9150,2.13291E-03
10.9160,2.13046E-03
10.9170,2.12802E-03
10.9180,2.12559E-03
10.9190,2.12315E-03
10.9200,2.12072E-03
10.9210,2.11829E-03
10.9220,2.11587E-03
10.9230,2.11344E-03
10.9240,2.11102E-03
10.9250,2.10860E-03
10.9260,2.10619E-03
10.9270,2.10378E-03
10.9280,2.10137E-03
10.9290,2.09896E-03
10.9300,2.09655E-03
10.9310,2.09415E-03
10.9320,2.09175E-03
10.9330,2.08936E-03
10.9340,2.08696E-03
10.9350,2.08457E-03
10.9360,2.08219E-03
10.9370,2.07980E-03
10.9380,2.07742E-03
10.9390,2.07504E-03
10.9400,2.07266E-03
10.9410,2.07029E-03
10.9420,2.06792E-03
10.9430,2.06555E-03
10.9440,2.06318E-03
10.9450,2.06082E-03
10.9460,2.05846E-03
10.9470,2.05610E-03
10.9480,2.05374E-03
10.9490,2.05139E-03
10.9500,2.04904E-03
10.9510,2.04670E-03
10.9520,2.04435E-03
10.9530,2.04201E-03
10.9540,2.03967E-03
10.9550,2.03733E-03
10.9560,2.03500E-03
10.9570,2.03267E-03
10.9580,2.03034E-03
10.9590,2.02801E-03
10.9600,2.02569E-03
10.9610,2.02337E-03
10.9620,2.02105E-03
10.9630,2.01874E-03
10.9640,2.01643E-03
10.9650,2.01412E-03
10.9660,2.01181E-03
10.9670,2.00950E-03
10.9680,2.00720E-03
10.9690,2.00490E-03
10.9700,2.00261E-03
10.9710,2.00031E-03
10.9720,1.99802E-03
10.9730,1.99573E-03
10.9740,1.99345E-03
10.9750,1.99116E-03
10.9760,1.98888E-03
10.9770,1.98660E-03
10.9780,1.98433E-03
10.9790,1.98205E-03
10.9800,1.97978E-03
10.9810,1.97752E-03
10.9820,1.97525E-03
10.9830,1.97299E-03
10.9840,1.97073E-03
10.9850,1.96847E-03
10.9860,1.96621E-03
10.9870,1.96396E-03
10.9880,1.96171E-03
10.9890,1.95946E-03
10.9900,1.95722E-03
10.9910,1.95498E-03
10.9920,1.95274E-03
10.9930,1.95050E-03
10.9940,1.94827E-03
10.9950,1.94603E-03
10.9960,1.94381E-03
10.9970,1.94158E-03
10.9980,1.93935E-03
10.9990,1.93713E-03
11.0000,1.93491E-03
11.0010,1.93270E-03
11.0020,1.93048E-03
11.0030,1.92827E-03
11.0040,1.92606E-03
11.0050,1.92386E-03
11.0060,1.92165E-03
11.0070,1.91945E-03
11.0080,1.91725E-03
11.0090,1.91505E-03
11.0100,1.91286E-03
11.0110,1.91067E-03
11.0120,1.90848E-03
11.0130,1.90629E-03
11.0140,1.90411E-03
11.0150,1.90193E-03
11.0160,1.89975E-03
11.0170,1.89757E-03
11.0180,1.89540E-03
11.0190,1.89323E-03
11.0200,1.89106E-03
11.0210,1.88889E-03
11.0220,1.88673E-03
11.0230,1.88457E-03
11.0240,1.88241E-03
11.0250,1.88025E-03
11.0260,1.87810E-03
11.0270,1.87595E-03
11.0280,1.87380E-03
11.0290,1.87165E-03
11.0300,1.86951E-03
11.0310,1.86736E-03
11.0320,1.86522E-03
11.0330,1.86309E-03
11.0340,1.86095E-03
11.0350,1.85882E-03
11.0360,1.85669E-03
11.0370,1.85456E-03
11.0380,1.85244E-03
11.0390,1.85032E-03
11.0400,1.84820E-03
11.0410,1.84608E-03
11.0420,1.84396E-03
11.0430,1.84185E-03
11.0440,1.83974E-03
11.0450,1.83763E-03
11.0460,1.83553E-03
11.0470,1.83343E-03
11.0480,1.83132E-03
11.0490,1.82923E-03
11.0500,1.82713E-03
11.0510,1.82504E-03
11.0520,1.82295E-03
11.0530,1.82086E-03
11.0540,1.81877E-03
11.0550,1.81669E-03
11.0560,1.81461E-03
11.0570,1.81253E-03
11.0580,1.81045E-03
11.0590,1.80838E-03
11.0600,1.80630E-03
11.0610,1.80424E-03
11.0620,1.80217E-03
11.0630,1.80010E-03
11.0640,1.79804E-03
11.0650,1.79598E-03
11.0660,1.79392E-03
11.0670,1.79187E-03
11.0680,1.78981E-03
11.0690,1.78776E-03
11.0700,1.78572E-03
11.0710,1.78367E-03
11.0720,1.78163E-03
11.0730,1.77958E-03
11.0740,1.77755E-03
11.0750,1.77551E-03
11.0760,1.77347E-03
11.0770,1.77144E-03
11.0780,1.76941E-03
11.0790,1.76739E-03
11.0800,1.76536E-03
11.0810,1.76334E-03
11.0820,1.76132E-03
11.0830,1.75930E-03
11.0840,1.75728E-03
11.0850,1.75527E-03
11.0860,1.75326E-03
11.0870,1.75125E-03
11.0880,1.74924E-03
11.0890,1.74724E-03
11.0900,1.74524E-03
11.0910,1.74324E-03
11.0920,1.74124E-03
11.0930,1.73924E-03
11.0940,1.73725E-03
11.0950,1.73526E-03
11.0960,1.73327E-03
11.0970,1.73129E-03
11.0980,1.72930E-03
11.0990,1.72732E-03
11.1000,1.72534E-03
11.1010,1.72337E-03
11.1020,1.72139E-03
11.1030,1.71942E-03
11.1040,1.71745E-03
11.1050,1.71548E-03
11.1060,1.71352E-03
11.1070,1.71155E-03
11.1080,1.70959E-03
11.1090,1.70763E-03
11.1100,1.70568E-03
11.1110,1.70372E-03
11.1120,1.70177E-03
11.1130,1.69982E-03
11.1140,1.69787E-03
11.1150,1.69593E-03
11.1160,1.69398E-03
11.1170,1.69204E-03
11.1180,1.69010E-03
11.1190,1.68817E-03
11.1200,1.68623E-03
11.1210,1.68430E-03
11.1220,1.68237E-03
11.1230,1.68044E-03
11.1240,1.67852E-03
11.1250,1.67659E-03
11.1260,1.67467E-03
11.1270,1.67275E-03
11.1280,1.67084E-03
11.1290,1.66892E-03
11.1300,1.66701E-03
11.1310,1.66510E-03
11.1320,1.66319E-03
11.1330,1.66128E-03
11.1340,1.65938E-03
11.1350,1.65748E-03
11.1360,1.65558E-03
11.1370,1.65368E-03
11.1380,1.65179E-03
11.1390,1.64990E-03
11.1400,1.64800E-03
11.1410,1.64612E-03
11.1420,1.64423E-03
11.1430,1.64235E-03
11.1440,1.64046E-03
11.1450,1.63858E-03
11.1460,1.63671E-03
11.1470,1.63483E-03
11.1480,1.63296E-03
11.1490,1.63109E-03
11.1500,1.62922E-03
11.1510,1.62735E-03
11.1520,1.62549E-03
11.1530,1.62362E-03
11.1540,1.62176E-03
11.1550,1.61990E-03
11.1560,1.61805E-03
11.1570,1.61619E-03
11.1580,1.61434E-03
11.1590,1.61249E-03
11.1600,1.61064E-03
11.1610,1.60880E-03
11.1620,1.60695E-03
11.1630,1.60511E-03
11.1640,1.60327E-03
11.1650,1.60144E-03
11.1660,1.59960E-03
11.1670,1.59777E-03
11.1680,1.59594E-03
11.1690,1.59411E-03
11.1700,1.59228E-03
11.1710,1.59046E-03
11.1720,1.58863E-03
11.1730,1.58681E-03
11.1740,1.58499E-03
11.1750,1.58318E-03
11.1760,1.58136E-03
11.1770,1.57955E-03
11.1780,1.57774E-03
11.1790,1.57593E-03
11.1800,1.57413E-03
11.1810,1.57232E-03
11.1820,1.57052E-03
11.1830,1.56872E-03
11.1840,1.56692E-03
11.1850,1.56513E-03
11.1860,1.56334E-03
11.1870,1.56154E-03
11.1880,1.55975E-03
11.1890,1.55797E-03
11.1900,1.55618E-03
11.1910,1.55440E-03
11.1920,1.55262E-03
11.1930,1.55084E-03
11.1940,1.54906E-03
11.1950,1.54728E-03
11.1960,1.54551E-03
11.1970,1.54374E-03
11.1980,1.54197E-03
11.1990,1.54020E-03
11.2000,1.53844E-03
11.2010,1.53668E-03
11.2020,1.53491E-03
11.2030,1.53316E-03
11.2040,1.53140E-03
11.2050,1.52964E-03
11.2060,1.52789E-03
11.2070,1.52614E-03
11.2080,1.52439E-03
11.2090,1.52264E-03
11.2100,1.52090E-03
11.2110,1.51916E-03
11.2120,1.51741E-03
11.2130,1.51568E-03
11.2140,1.51394E-03
11.2150,1.51220E-03
11.2160,1.51047E-03
11.2170,1.50874E-03
11.2180,1.50701E-03
11.2190,1.50528E-03
11.2200,1.50356E-03
11.2210,1.50183E-03
11.2220,1.50011E-03
11.2230,1.49839E-03
11.2240,1.49668E-03
11.2250,1.49496E-03
11.2260,1.49325E-03
11.2270,1.49154E-03
11.2280,1.48983E-03
11.2290,1.48812E-03
11.2300,1.48641E-03
11.2310,1.48471E-03
11.2320,1.48301E-03
11.2330,1.48131E-03
11.2340,1.47961E-03
11.2350,1.47792E-03
11.2360,1.47622E-03
11.2370,1.47453E-03
11.2380,1.47284E-03
11.2390,1.47115E-03
11.2400,1.46947E-03
11.2410,1.46778E-03
11.2420,1.46610E-03
11.2430,1.46442E-03
11.2440,1.46274E-03
11.2450,1.46107E-03
11.2460,1.45939E-03
11.2470,1.45772E-03
11.2480,1.45605E-03
11.2490,1.45438E-03
11.2500,1.45271E-03
11.2510,1.45105E-03
11.2520,1.44938E-03
11.2530,1.44772E-03
11.2540,1.44606E-03
11.2550,1.44441E-03
11.2560,1.44275E-03
11.2570,1.44110E-03
11.2580,1.43945E-03
11.2590,1.43780E-03
11.2600,1.43615E-03
11.2610,1.43450E-03
11.2620,1.43286E-03
11.2630,1.43122E-03
11.2640,1.42957E-03
11.2650,1.42794E-03
11.2660,1.42630E-03
11.2670,1.42467E-03
11.2680,1.42303E-03
11.2690,1.42140E-03
11.2700,1.41977E-03
11.2710,1.41814E-03
11.2720,1.41652E-03
11.2730,1.41490E-03
11.2740,1.41327E-03
11.2750,1.41165E-03
11.2760,1.41004E-03
11.2770,1.40842E-03
11.2780,1.40681E-03
11.2790,1.40519E-03
11.2800,1.40358E-03
11.2810,1.40197E-03
11.2820,1.40037E-03
11.2830,1.39876E-03
11.2840,1.39716E-03
11.2850,1.39556E-03
11.2860,1.39396E-03
11.2870,1.39236E-03
11.2880,1.39076E-03
11.2890,1.38917E-03
11.2900,1.38758E-03
11.2910,1.38599E-03
11.2920,1.38440E-03
11.2930,1.38281E-03
11.2940,1.38123E-03
11.2950,1.37964E-03
11.2960,1.37806E-03
11.2970,1.37648E-03
11.2980,1.37491E-03
11.2990,1.37333E-03
11.3000,1.37176E-03
11.3010,1.37018E-03
11.3020,1.36861E-03
11.3030,1.36704E-03
11.3040,1.36548E-03
11.3050,1.36391E-03
11.3060,1.36235E-03
11.3070,1.36079E-03
11.3080,1.35923E-03
11.3090,1.35767E-03
11.3100,1.35611E-03
11.3110,1.35456E-03
11.3120,1.35301E-03
11.3130,1.35146E-03
11.3140,1.34991E-03
11.3150,1.34836E-03
11.3160,1.34681E-03
11.3170,1.34527E-03
11.3180,1.34373E-03
11.3190,1.34219E-03
11.3200,1.34065E-03
11.3210,1.33911E-03
11.3220,1.33758E-03
11.3230,1.33604E-03
11.3240,1.33451E-03
11.3250,1.33298E-03
11.3260,1.33146E-03
11.3270,1.32993E-03
11.3280,1.32840E-03
11.3290,1.32688E-03
11.3300,1.32536E-03
11.3310,1.32384E-03
11.3320,1.32232E-03
11.3330,1.32081E-03
11.3340,1.31929E-03
11.3350,1.31778E-03
11.3360,1.31627E-03
11.3370,1.31476E-03
11.3380,1.31326E-03
11.3390,1.31175E-03
11.3400,1.31025E-03
11.3410,1.30874E-03
11.3420,1.30724E-03
11.3430,1.30575E-03
11.3440,1.30425E-03
11.3450,1.30275E-03
11.3460,1.30126E-03
11.3470,1.29977E-03
11.3480,1.29828E-03
11.3490,1.29679E-03
11.3500,1.29530E-03
11.3510,1.29382E-03
11.3520,1.29234E-03
11.3530,1.29086E-03
11.3540,1.28938E-03
11.3550,1.28790E-03
11.3560,1.28642E-03
11.3570,1.28495E-03
11.3580,1.28347E-03
11.3590,1.28200E-03
11.3600,1.28053E-03
11.3610,1.27907E-03
11.3620,1.27760E-03
11.3630,1.27613E-03
11.3640,1.27467E-03
11.3650,1.27321E-03
11.3660,1.27175E-03
11.3670,1.27029E-03
11.3680,1.26884E-03
11.3690,1.26738E-03
11.3700,1.26593E-03
11.3710,1.26448E-03
11.3720,1.26303E-03
11.3730,1.26158E-03
11.3740,1.26013E-03
11.3750,1.25869E-03
11.3760,1.25725E-03
11.3770,1.25581E-03
11.3780,1.25437E-03
11.3790,1.25293E-03
11.3800,1.25149E-03
11.3810,1.25006E-03
11.3820,1.24862E-03
11.3830,1.24719E-03
11.3840,1.24576E-03
11.3850,1.24434E-03
11.3860,1.24291E-03
11.3870,1.24148E-03
11.3880,1.24006E-03
11.3890,1.23864E-03
11.3900,1.23722E-03
11.3910,1.23580E-03
11.3920,1.23438E-03
11.3930,1.23297E-03
11.3940,1.23156E-03
11.3950,1.23014E-03
11.3960,1.22873E-03
11.3970,1.22733E-03
11.3980,1.22592E-03
11.3990,1.22451E-03
11.4000,1.22311E-03
11.4010,1.22171E-03
11.4020,1.22031E-03
11.4030,1.21891E-03
11.4040,1.21751E-03
11.4050,1.21611E-03
11.4060,1.21472E-03
11.4070,1.21333E-03
11.4080,1.21194E-03
11.4090,1.21055E-03
11.4100,1.20916E-03
11.4110,1.20777E-03
11.4120,1.20639E-03
11.4130,1.20501E-03
11.4140,1.20362E-03
11.4150,1.20225E-03
11.4160,1.20087E-03
11.4170,1.19949E-03
11.4180,1.19812E-03
11.4190,1.19674E-03
11.4200,1.19537E-03
11.4210,1.19400E-03
11.4220,1.19263E-03
11.4230,1.19126E-03
11.4240,1.18990E-03
11.4250,1.18853E-03
11.4260,1.18717E-03
11.4270,1.18581E-03
11.4280,1.18445E-03
11.4290,1.18309E-03
11.4300,1.18174E-03
11.4310,1.18038E-03
11.4320,1.17903E-03
11.4330,1.17768E-03
11.4340,1.17633E-03
11.4350,1.17498E-03
11.4360,1.17363E-03
11.4370,1.17229E-03
11.4380,1.17094E-03
11.4390,1.16960E-03
11.4400,1.16826E-03
11.4410,1.16692E-03
11.4420,1.16558E-03
11.4430,1.16424E-03
11.4440,1.16291E-03
11.4450,1.16158E-03
11.4460,1.16024E-03
11.4470,1.15891E-03
11.4480,1.15759E-03
11.4490,1.15626E-03
11.4500,1.15493E-03
11.4510,1.15361E-03
11.4520,1.15229E-03
11.4530,1.15097E-03
11.4540,1.14965E-03
11.4550,1.14833E-03
11.4560,1.14701E-03
11.4570,1.14570E-03
11.4580,1.14438E-03
11.4590,1.14307E-03
11.4600,1.14176E-03
11.4610,1.14045E-03
11.4620,1.13914E-03
11.4630,1.13784E-03
11.4640,1.13653E-03
11.4650,1.13523E-03
11.4660,1.13393E-03
11.4670,1.13263E-03
11.4680,1.13133E-03
11.4690,1.13003E-03
11.4700,1.12874E-03
11.4710,1.12744E-03
11.4720,1.12615E-03
11.4730,1.12486E-03
11.4740,1.12357E-03
11.4750,1.12228E-03
11.4760,1.12100E-03
11.4770,1.11971E-03
11.4780,1.11843E-03
11.4790,1.11714E-03
11.4800,1.11586E-03
11.4810,1.11458E-03
11.4820,1.11331E-03
11.4830,1.11203E-03
11.4840,1.11075E-03
11.4850,1.10948E-03
11.4860,1.10821E-03
11.4870,1.10694E-03
11.4880,1.10567E-03
11.4890,1.10440E-03
11.4900,1.10314E-03
11.4910,1.10187E-03
11.4920,1.10061E-03
11.4930,1.09935E-03
11.4940,1.09809E-03
11.4950,1.09683E-03
11.4960,1.09557E-03
11.4970,1.09431E-03
11.4980,1.09306E-03
11.4990,1.09180E-03
11.5000,1.09055E-03
11.5010,1.08930E-03
11.5020,1.08805E-03
11.5030,1.08681E-03
11.5040,1.08556E-03
11.5050,1.08432E-03
11.5060,1.08307E-03
11.5070,1.08183E-03
11.5080,1.08059E-03
11.5090,1.07935E-03
11.5100,1.07811E-03
11.5110,1.07688E-03
11.5120,1.07564E-03
11.5130,1.07441E-03
11.5140,1.07318E-03
11.5150,1.07195E-03
11.5160,1.07072E-03
11.5170,1.06949E-03
11.5180,1.06826E-03
11.5190,1.06704E-03
11.5200,1.06582E-03
11.5210,1.06459E-03
11.5220,1.06337E-03
11.5230,1.06215E-03
11.5240,1.06094E-03
11.5250,1.05972E-03
11.5260,1.05850E-03
11.5270,1.05729E-03
11.5280,1.05608E-03
11.5290,1.05487E-03
11.5300,1.05366E-03
11.5310,1.05245E-03
11.5320,1.05124E-03
11.5330,1.05004E-03
11.5340,1.04883E-03
11.5350,1.04763E-03
11.5360,1.04643E-03
11.5370,1.04523E-03
11.5380,1.04403E-03
11.5390,1.04283E-03
11.5400,1.04164E-03
11.5410,1.04044E-03
11.5420,1.03925E-03
11.5430,1.03806E-03
11.5440,1.03687E-03
11.5450,1.03568E-03
11.5460,1.03449E-03
11.5470,1.03331E-03
11.5480,1.03212E-03
11.5490,1.03094E-03
11.5500,1.02976E-03
11.5510,1.02858E-03
11.5520,1.02740E-03
11.5530,1.02622E-03
11.5540,1.02504E-03
11.5550,1.02387E-03
11.5560,1.02269E-03
11.5570,1.02152E-03
11.5580,1.02035E-03
11.5590,1.01918E-03
11.5600,1.01801E-03
11.5610,1.01684E-03
11.5620,1.01568E-03
11.5630,1.01451E-03
11.5640,1.01335E-03
11.5650,1.01219E-03
11.5660,1.01103E-03
11.5670,1.00987E-03
11.5680,1.00871E-03
11.5690,1.00755E-03
11.5700,1.00640E-03
11.5710,1.00524E-03
11.5720,1.00409E-03
11.5730,1.00294E-03
11.5740,1.00179E-03
11.5750,1.00064E-03
11.5760,9.99493E-04
11.5770,9.98347E-04
11.5780,9.97203E-04
11.5790,9.96059E-04
11.5800,9.94917E-04
11.5810,9.93776E-04
11.5820,9.92637E-04
11.5830,9.91498E-04
11.5840,9.90361E-04
11.5850,9.89226E-04
11.5860,9.88091E-04
11.5870,9.86958E-04
11.5880,9.85827E-04
11.5890,9.84696E-04
11.5900,9.83567E-04
11.5910,9.82439E-04
11.5920,9.81313E-04
11.5930,9.80188E-04
11.5940,9.79064E-04
11.5950,9.77941E-04
11.5960,9.76820E-04
11.5970,9.75699E-04
11.5980,9.74581E-04
11.5990,9.73463E-04
11.6000,9.72347E-04
11.6010,9.71232E-04
11.6020,9.70118E-04
11.6030,9.69006E-04
11.6040,9.67895E-04
11.6050,9.66785E-04
11.6060,9.65676E-04
11.6070,9.64569E-04
11.6080,9.63463E-04
11.6090,9.62358E-04
11.6100,9.61254E-04
11.6110,9.60152E-04
11.6120,9.59051E-04
11.6130,9.57951E-04
11.6140,9.56853E-04
11.6150,9.55756E-04
11.6160,9.54660E-04
11.6170,9.53565E-04
11.6180,9.52471E-04
11.6190,9.51379E-04
11.6200,9.50288E-04
11.6210,9.49198E-04
11.6220,9.48110E-04
11.6230,9.47023E-04
11.6240,9.45937E-04
11.6250,9.44852E-04
11.6260,9.43769E-04
11.6270,9.42686E-04
11.6280,9.41605E-04
11.6290,9.40526E-04
11.6300,9.39447E-04
11.6310,9.38370E-04
11.6320,9.37294E-04
11.6330,9.36219E-04
11.6340,9.35145E-04
11.6350,9.34073E-04
11.6360,9.33002E-04
11.6370,9.31932E-04
11.6380,9.30863E-04
11.6390,9.29796E-04
11.6400,9.28729E-04
11.6410,9.27664E-04
11.6420,9.26601E-04
11.6430,9.25538E-04
11.6440,9.24477E-04
11.6450,9.23416E-04
11.6460,9.22358E-04
11.6470,9.21300E-04
11.6480,9.20243E-04
11.6490,9.19188E-04
11.6500,9.18134E-04
11.6510,9.17081E-04
11.6520,9.16029E-04
11.6530,9.14979E-04
11.6540,9.13930E-04
11.6550,9.12882E-04
11.6560,9.11835E-04
11.6570,9.10789E-04
11.6580,9.09745E-04
11.6590,9.08701E-04
11.6600,9.07659E-04
11.6610,9.06618E-04
11.6620,9.05579E-04
11.6630,9.04540E-04
11.6640,9.03503E-04
11.6650,9.02467E-04
11.6660,9.01432E-04
11.6670,9.00398E-04
11.6680,8.99365E-04
11.6690,8.98334E-04
11.6700,8.97304E-04
11.6710,8.96275E-04
11.6720,8.95247E-04
11.6730,8.94220E-04
11.6740,8.93195E-04
11.6750,8.92171E-04
11.6760,8.91147E-04
11.6770,8.90125E-04
11.6780,8.89105E-04
11.6790,8.88085E-04
11.6800,8.87067E-04
11.6810,8.86049E-04
11.6820,8.85033E-04
11.6830,8.84018E-04
11.6840,8.83004E-04
11.6850,8.81992E-04
11.6860,8.80980E-04
11.6870,8.79970E-04
11.6880,8.78961E-04
11.6890,8.77953E-04
11.6900,8.76946E-04
11.6910,8.75940E-04
11.6920,8.74936E-04
11.6930,8.73932E-04
11.6940,8.72930E-04
11.6950,8.71929E-04
11.6960,8.70929E-04
11.6970,8.69930E-04
11.6980,8.68933E-04
11.6990,8.67936E-04
11.7000,8.66941E-04
11.7010,8.65946E-04
11.7020,8.64953E-04
11.7030,8.63961E-04
11.7040,8.62971E-04
11.7050,8.61981E-04
11.7060,8.60992E-04
11.7070,8.60005E-04
11.7080,8.59019E-04
11.7090,8.58033E-04
11.7100,8.57049E-04
11.7110,8.56066E-04
11.7120,8.55085E-04
11.7130,8.54104E-04
11.7140,8.53125E-04
11.7150,8.52146E-04
11.7160,8.51169E-04
11.7170,8.50193E-04
11.7180,8.49218E-04
11.7190,8.48244E-04
11.7200,8.47271E-04
11.7210,8.46299E-04
11.7220,8.45329E-04
11.7230,8.44359E-04
11.7240,8.43391E-04
11.7250,8.42423E-04
11.7260,8.41457E-04
11.7270,8.40492E-04
11.7280,8.39528E-04
11.7290,8.38566E-04
11.7300,8.37604E-04
11.7310,8.36643E-04
11.7320,8.35684E-04
11.7330,8.34725E-04
11.7340,8.33768E-04
11.7350,8.32812E-04
11.7360,8.31857E-04
11.7370,8.30902E-04
11.7380,8.29950E-04
11.7390,8.28998E-04
11.7400,8.28047E-04
11.7410,8.27097E-04
11.7420,8.26149E-04
11.7430,8.25201E-04
11.7440,8.24255E-04
11.7450,8.23309E-04
11.7460,8.22365E-04
11.7470,8.21422E-04
11.7480,8.20480E-04
11.7490,8.19539E-04
11.7500,8.18599E-04
11.7510,8.17660E-04
11.7520,8.16722E-04
11.7530,8.15786E-04
11.7540,8.14850E-04
11.7550,8.13915E-04
11.7560,8.12982E-04
11.7570,8.12050E-04
11.7580,8.11118E-04
11.7590,8.10188E-04
11.7600,8.09259E-04
11.7610,8.08331E-04
11.7620,8.07403E-04
11.7630,8.06477E-04
11.7640,8.05553E-04
11.7650,8.04629E-04
11.7660,8.03706E-04
11.7670,8.02784E-04
11.7680,8.01863E-04
11.7690,8.00944E-04
11.7700,8.00025E-04
11.7710,7.99107E-04
11.7720,7.98191E-04
11.7730,7.97275E-04
11.7740,7.96361E-04
11.7750,7.95448E-04
11.7760,7.94535E-04
11.7770,7.93624E-04
11.7780,7.92714E-04
11.7790,7.91805E-04
11.7800,7.90896E-04
11.7810,7.89989E-04
11.7820,7.89083E-04
11.7830,7.88178E-04
11.7840,7.87274E-04
11.7850,7.86371E-04
11.7860,7.85469E-04
11.7870,7.84568E-04
11.7880,7.83669E-04
11.7890,7.82770E-04
11.7900,7.81872E-04
11.7910,7.80975E-04
11.7920,7.80079E-04
11.7930,7.79185E-04
11.7940,7.78291E-04
11.7950,7.77398E-04
11.7960,7.76507E-04
11.7970,7.75616E-04
11.7980,7.74726E-04
11.7990,7.73838E-04
11.8000,7.72950E-04
11.8010,7.72064E-04
11.8020,7.71178E-04
11.8030,7.70294E-04
11.8040,7.69410E-04
11.8050,7.68528E-04
11.8060,7.67646E-04
11.8070,7.66766E-04
11.8080,7.65886E-04
11.8090,7.65008E-04
11.8100,7.64130E-04
11.8110,7.63254E-04
11.8120,7.62379E-04
11.8130,7.61504E-04
11.8140,7.60631E-04
11.8150,7.59758E-04
11.8160,7.58887E-04
11.8170,7.58016E-04
11.8180,7.57147E-04
11.8190,7.56279E-04
11.8200,7.55411E-04
11.8210,7.54545E-04
11.8220,7.53679E-04
11.8230,7.52815E-04
11.8240,7.51951E-04
11.8250,7.51089E-04
11.8260,7.50227E-04
11.8270,7.49367E-04
11.8280,7.48507E-04
11.8290,7.47649E-04
11.8300,7.46791E-04
11.8310,7.45935E-04
11.8320,7.45079E-04
11.8330,7.44224E-04
11.8340,7.43371E-04
11.8350,7.42518E-04
11.8360,7.41666E-04
11.8370,7.40816E-04
11.8380,7.39966E-04
11.8390,7.39117E-04
11.8400,7.38269E-04
11.8410,7.37423E-04
11.8420,7.36577E-04
11.8430,7.35732E-04
11.8440,7.34888E-04
11.8450,7.34045E-04
11.8460,7.33203E-04
11.8470,7.32362E-04
11.8480,7.31522E-04
11.8490,7.30683E-04
11.8500,7.29845E-04
11.8510,7.29008E-04
11.8520,7.28172E-04
11.8530,7.27336E-04
11.8540,7.26502E-04
11.8550,7.25669E-04
11.8560,7.24836E-04
11.8570,7.24005E-04
11.8580,7.23175E-04
11.8590,7.22345E-04
11.8600,7.21516E-04
11.8610,7.20689E-04
11.8620,7.19862E-04
11.8630,7.19037E-04
11.8640,7.18212E-04
11.8650,7.17388E-04
11.8660,7.16565E-04
11.8670,7.15743E-04
11.8680,7.14922E-04
11.8690,7.14102E-04
11.8700,7.13283E-04
11.8710,7.12465E-04
11.8720,7.11648E-04
11.8730,7.10831E-04
11.8740,7.10016E-04
11.8750,7.09201E-04
11.8760,7.08388E-04
11.8770,7.07575E-04
11.8780,7.06764E-04
11.8790,7.05953E-04
11.8800,7.05143E-04
11.8810,7.04334E-04
11.8820,7.03527E-04
11.8830,7.02720E-04
11.8840,7.01913E-04
11.8850,7.01108E-04
11.8860,7.00304E-04
11.8870,6.99501E-04
11.8880,6.98698E-04
11.8890,6.97897E-04
11.8900,6.97096E-04
11.8910,6.96297E-04
11.8920,6.95498E-04
11.8930,6.94700E-04
11.8940,6.93903E-04
11.8950,6.93107E-04
11.8960,6.92312E-04
11.8970,6.91518E-04
11.8980,6.90725E-04
11.8990,6.89933E-04
11.9000,6.89141E-04
11.9010,6.88351E-04
11.9020,6.87561E-04
11.9030,6.86773E-04
11.9040,6.85985E-04
11.9050,6.85198E-04
11.9060,6.84412E-04
11.9070,6.83627E-04
11.9080,6.82843E-04
11.9090,6.82059E-04
11.9100,6.81277E-04
11.9110,6.80495E-04
11.9120,6.79715E-04
11.9130,6.78935E-04
11.9140,6.78156E-04
11.9150,6.77378E-04
11.9160,6.76601E-04
11.9170,6.75825E-04
11.9180,6.75050E-04
11.9190,6.74276E-04
11.9200,6.73502E-04
11.9210,6.72730E-04
11.9220,6.71958E-04
11.9230,6.71187E-04
11.9240,6.70417E-04
11.9250,6.69648E-04
11.9260,6.68880E-04
11.9270,6.68113E-04
11.9280,6.67346E-04
11.9290,6.66581E-04
11.9300,6.65816E-04
11.9310,6.65052E-04
11.9320,6.64289E-04
11.9330,6.63527E-04
11.9340,6.62766E-04
11.9350,6.62006E-04
11.9360,6.61247E-04
11.9370,6.60488E-04
11.9380,6.59730E-04
11.9390,6.58974E-04
11.9400,6.58218E-04
11.9410,6.57463E-04
11.9420,6.56708E-04
11.9430,6.55955E-04
11.9440,6.55203E-04
11.9450,6.54451E-04
11.9460,6.53700E-04
11.9470,6.52950E-04
11.9480,6.52201E-04
11.9490,6.51453E-04
11.9500,6.50706E-04
11.9510,6.49959E-04
11.9520,6.49214E-04
11.9530,6.48469E-04
11.9540,6.47725E-04
11.9550,6.46982E-04
11.9560,6.46240E-04
11.9570,6.45499E-04
11.9580,6.44758E-04
11.9590,6.44018E-04
11.9600,6.43280E-04
11.9610,6.42542E-04
11.9620,6.41805E-04
11.9630,6.41068E-04
11.9640,6.40333E-04
11.9650,6.39598E-04
11.9660,6.38865E-04
11.9670,6.38132E-04
11.9680,6.37400E-04
11.9690,6.36669E-04
11.9700,6.35938E-04
11.9710,6.35209E-04
11.9720,6.34480E-04
11.9730,6.33752E-04
11.9740,6.33025E-04
11.9750,6.32299E-04
11.9760,6.31574E-04
11.9770,6.30849E-04
11.9780,6.30125E-04
11.9790,6.29402E-04
11.9800,6.28680E-04
11.9810,6.27959E-04
11.9820,6.27239E-04
11.9830,6.26519E-04
11.9840,6.25801E-04
11.9850,6.25083E-04
11.9860,6.24366E-04
11.9870,6.23649E-04
11.9880,6.22934E-04
11.9890,6.22219E-04
11.9900,6.21505E-04
11.9910,6.20792E-04
11.9920,6.20080E-04
11.9930,6.19369E-04
11.9940,6.18658E-04
11.9950,6.17949E-04
11.9960,6.17240E-04
11.9970,6.16532E-04
11.9980,6.15824E-04
11.9990,6.15118E-04
12.0000,6.14412E-04
12.0010,6.13707E-04
12.0020,6.13003E-04
12.0030,6.12300E-04
12.0040,6.11598E-04
12.0050,6.10896E-04
12.0060,6.10195E-04
12.0070,6.09495E-04
12.0080,6.08796E-04
12.0090,6.08097E-04
12.0100,6.07400E-04
12.0110,6.06703E-04
12.0120,6.06007E-04
12.0130,6.05312E-04
12.0140,6.04617E-04
12.0150,6.03924E-04
12.0160,6.03231E-04
12.0170,6.02539E-04
12.0180,6.01848E-04
12.0190,6.01157E-04
12.0200,6.00468E-04
12.0210,5.99779E-04
12.0220,5.99091E-04
12.0230,5.98403E-04
12.0240,5.97717E-04
12.0250,5.97031E-04
12.0260,5.96346E-04
12.0270,5.95662E-04
12.0280,5.94979E-04
12.0290,5.94296E-04
12.0300,5.93614E-04
12.0310,5.92933E-04
12.0320,5.92253E-04
12.0330,5.91574E-04
12.0340,5.90895E-04
12.0350,5.90217E-04
12.0360,5.89540E-04
12.0370,5.88864E-04
12.0380,5.88188E-04
12.0390,5.87513E-04
12.0400,5.86839E-04
12.0410,5.86166E-04
12.0420,5.85493E-04
12.0430,5.84822E-04
12.0440,5.84151E-04
12.0450,5.83481E-04
12.0460,5.82811E-04
12.0470,5.82143E-04
12.0480,5.81475E-04
12.0490,5.80808E-04
12.0500,5.80141E-04
12.0510,5.79476E-04
12.0520,5.78811E-04
12.0530,5.78147E-04
12.0540,5.77484E-04
12.0550,5.76821E-04
12.0560,5.76159E-04
12.0570,5.75498E-04
12.0580,5.74838E-04
12.0590,5.74179E-04
12.0600,5.73520E-04
12.0610,5.72862E-04
12.0620,5.72205E-04
12.0630,5.71548E-04
12.0640,5.70892E-04
12.0650,5.70237E-04
12.0660,5.69583E-04
12.0670,5.68930E-04
12.0680,5.68277E-04
12.0690,5.67625E-04
12.0700,5.66974E-04
12.0710,5.66323E-04
12.0720,5.65674E-04
12.0730,5.65025E-04
12.0740,5.64376E-04
12.0750,5.63729E-04
12.0760,5.63082E-04
12.0770,5.62436E-04
12.0780,5.61791E-04
12.0790,5.61146E-04
12.0800,5.60502E-04
12.0810,5.59859E-04
12.0820,5.59217E-04
12.0830,5.58576E-04
12.0840,5.57935E-04
12.0850,5.57295E-04
12.0860,5.56655E-04
12.0870,5.56017E-04
12.0880,5.55379E-04
12.0890,5.54741E-04
12.0900,5.54105E-04
12.0910,5.53469E-04
12.0920,5.52834E-04
12.0930,5.52200E-04
12.0940,5.51566E-04
12.0950,5.50934E-04
12.0960,5.50302E-04
12.0970,5.49670E-04
12.0980,5.49040E-04
12.0990,5.48410E-04
12.1000,5.47780E-04
12.1010,5.47152E-04
12.1020,5.46524E-04
12.1030,5.45897E-04
12.1040,5.45271E-04
12.1050,5.44645E-04
12.1060,5.44020E-04
12.1070,5.43396E-04
12.1080,5.42773E-04
12.1090,5.42150E-04
12.1100,5.41528E-04
12.1110,5.40907E-04
12.1120,5.40286E-04
12.1130,5.39666E-04
12.1140,5.39047E-04
12.1150,5.38429E-04
12.1160,5.37811E-04
12.1170,5.37194E-04
12.1180,5.36577E-04
12.1190,5.35962E-04
12.1200,5.35347E-04
12.1210,5.34733E-04
12.1220,5.34119E-04
12.1230,5.33506E-04
12.1240,5.32894E-04
12.1250,5.32283E-04
12.1260,5.31672E-04
12.1270,5.31062E-04
12.1280,5.30453E-04
12.1290,5.29844E-04
12.1300,5.29236E-04
12.1310,5.28629E-04
12.1320,5.28023E-04
12.1330,5.27417E-04
12.1340,5.26812E-04
12.1350,5.26207E-04
12.1360,5.25603E-04
12.1370,5.25000E-04
12.1380,5.24398E-04
12.1390,5.23796E-04
12.1400,5.23195E-04
12.1410,5.22595E-04
12.1420,5.21995E-04
12.1430,5.21397E-04
12.1440,5.20798E-04
12.1450,5.20201E-04
12.1460,5.19604E-04
12.1470,5.19008E-04
12.1480,5.18412E-04
12.1490,5.17817E-04
12.1500,5.17223E-04
12.1510,5.16630E-04
12.1520,5.16037E-04
12.1530,5.15445E-04
12.1540,5.14854E-04
12.1550,5.14263E-04
12.1560,5.13673E-04
12.1570,5.13084E-04
12.1580,5.12495E-04
12.1590,5.11907E-04
12.1600,5.11319E-04
12.1610,5.10733E-04
12.1620,5.10147E-04
12.1630,5.09561E-04
12.1640,5.08977E-04
12.1650,5.08393E-04
12.1660,5.07809E-04
12.1670,5.07227E-04
12.1680,5.06645E-04
12.1690,5.06064E-04
12.1700,5.05483E-04
12.1710,5.04903E-04
12.1720,5.04324E-04
12.1730,5.03745E-04
12.1740,5.03167E-04
12.1750,5.02590E-04
12.1760,5.02013E-04
12.1770,5.01437E-04
12.1780,5.00862E-04
12.1790,5.00287E-04
12.1800,4.99713E-04
12.1810,4.99140E-04
12.1820,4.98567E-04
12.1830,4.97995E-04
12.1840,4.97423E-04
12.1850,4.96853E-04
12.1860,4.96283E-04
12.1870,4.95713E-04
12.1880,4.95144E-04
12.1890,4.94576E-04
12.1900,4.94009E-04
12.1910,4.93442E-04
12.1920,4.92876E-04
12.1930,4.92310E-04
12.1940,4.91745E-04
12.1950,4.91181E-04
12.1960,4.90618E-04
12.1970,4.90055E-04
12.1980,4.89492E-04
12.1990,4.88931E-04
12.2000,4.88370E-04
12.2010,4.87809E-04
12.2020,4.87250E-04
12.2030,4.86690E-04
12.2040,4.86132E-04
12.2050,4.85574E-04
12.2060,4.85017E-04
12.2070,4.84461E-04
12.2080,4.83905E-04
12.2090,4.83349E-04
12.2100,4.82795E-04
12.2110,4.82241E-04
12.2120,4.81688E-04
12.2130,4.81135E-04
12.2140,4.80583E-04
12.2150,4.80031E-04
12.2160,4.79481E-04
12.2170,4.78930E-04
12.2180,4.78381E-04
12.2190,4.77832E-04
12.2200,4.77284E-04
12.2210,4.76736E-04
12.2220,4.76189E-04
12.2230,4.75643E-04
12.2240,4.75097E-04
12.2250,4.74552E-04
12.2260,4.74007E-04
12.2270,4.73463E-04
12.2280,4.72920E-04
12.2290,4.72377E-04
12.2300,4.71835E-04
12.2310,4.71294E-04
12.2320,4.70753E-04
12.2330,4.70213E-04
12.2340,4.69673E-04
12.2350,4.69135E-04
12.2360,4.68596E-04
12.2370,4.68059E-04
12.2380,4.67521E-04
12.2390,4.66985E-04
12.2400,4.66449E-04
12.2410,4.65914E-04
12.2420,4.65379E-04
12.2430,4.64845E-04
12.2440,4.64312E-04
12.2450,4.63779E-04
12.2460,4.63247E-04
12.2470,4.62715E-04
12.2480,4.62184E-04
12.2490,4.61654E-04
12.2500,4.61124E-04
12.2510,4.60595E-04
12.2520,4.60067E-04
12.2530,4.59539E-04
12.2540,4.59012E-04
12.2550,4.58485E-04
12.2560,4.57959E-04
12.2570,4.57433E-04
12.2580,4.56908E-04
12.2590,4.56384E-04
12.2600,4.55860E-04
12.2610,4.55337E-04
12.2620,4.54815E-04
12.2630,4.54293E-04
12.2640,4.53772E-04
12.2650,4.53251E-04
12.2660,4.52731E-04
12.2670,4.52211E-04
12.2680,4.51692E-04
12.2690,4.51174E-04
12.2700,4.50656E-04
12.2710,4.50139E-04
12.2720,4.49623E-04
12.2730,4.49107E-04
12.2740,4.48592E-04
12.2750,4.48077E-04
12.2760,4.47563E-04
12.2770,4.47049E-04
12.2780,4.46536E-04
12.2790,4.46024E-04
12.2800,4.45512E-04
12.2810,4.45001E-04
12.2820,4.44490E-04
12.2830,4.43980E-04
12.2840,4.43471E-04
12.2850,4.42962E-04
12.2860,4.42453E-04
12.2870,4.41946E-04
12.2880,4.41439E-04
12.2890,4.40932E-04
12.2900,4.40426E-04
12.2910,4.39921E-04
12.2920,4.39416E-04
12.2930,4.38912E-04
12.2940,4.38408E-04
12.2950,4.37905E-04
12.2960,4.37402E-04
12.2970,4.36900E-04
12.2980,4.36399E-04
12.2990,4.35898E-04
12.3000,4.35398E-04
12.3010,4.34899E-04
12.3020,4.34399E-04
12.3030,4.33901E-04
12.3040,4.33403E-04
12.3050,4.32906E-04
12.3060,4.32409E-04
12.3070,4.31913E-04
12.3080,4.31417E-04
12.3090,4.30922E-04
12.3100,4.30428E-04
12.3110,4.29934E-04
12.3120,4.29440E-04
12.3130,4.28948E-04
12.3140,4.28455E-04
12.3150,4.27964E-04
12.3160,4.27473E-04
12.3170,4.26982E-04
12.3180,4.26492E-04
12.3190,4.26003E-04
12.3200,4.25514E-04
12.3210,4.25026E-04
12.3220,4.24538E-04
12.3230,4.24051E-04
12.3240,4.23564E-04
12.3250,4.23078E-04
12.3260,4.22592E-04
12.3270,4.22108E-04
12.3280,4.21623E-04
12.3290,4.21139E-04
12.3300,4.20656E-04
12.3310,4.20173E-04
12.3320,4.19691E-04
12.3330,4.19210E-04
12.3340,4.18729E-04
12.3350,4.18248E-04
12.3360,4.17768E-04
12.3370,4.17289E-04
12.3380,4.16810E-04
12.3390,4.16331E-04
12.3400,4.15854E-04
12.3410,4.15377E-04
12.3420,4.14900E-04
12.3430,4.14424E-04
12.3440,4.13948E-04
12.3450,4.13473E-04
12.3460,4.12999E-04
12.3470,4.12525E-04
12.3480,4.12051E-04
12.3490,4.11578E-04
12.3500,4.11106E-04
12.3510,4.10634E-04
12.3520,4.10163E-04
12.3530,4.09693E-04
12.3540,4.09222E-04
12.3550,4.08753E-04
12.3560,4.08284E-04
12.3570,4.07815E-04
12.3580,4.07347E-04
12.3590,4.06880E-04
12.3600,4.06413E-04
12.3610,4.05946E-04
12.3620,4.05481E-04
12.3630,4.05015E-04
12.3640,4.04550E-04
12.3650,4.04086E-04
12.3660,4.03623E-04
12.3670,4.03159E-04
12.3680,4.02697E-04
12.3690,4.02235E-04
12.3700,4.01773E-04
12.3710,4.01312E-04
12.3720,4.00851E-04
12.3730,4.00391E-04
12.3740,3.99932E-04
12.3750,3.99473E-04
12.3760,3.99015E-04
12.3770,3.98557E-04
12.3780,3.98099E-04
12.3790,3.97642E-04
12.3800,3.97186E-04
12.3810,3.96730E-04
12.3820,3.96275E-04
12.3830,3.95820E-04
12.3840,3.95366E-04
12.3850,3.94912E-04
12.3860,3.94459E-04
12.3870,3.94006E-04
12.3880,3.93554E-04
12.3890,3.93103E-04
12.3900,3.92652E-04
12.3910,3.92201E-04
12.3920,3.91751E-04
12.3930,3.91301E-04
12.3940,3.90852E-04
12.3950,3.90404E-04
12.3960,3.89956E-04
12.3970,3.89508E-04
12.3980,3.89061E-04
12.3990,3.88615E-04
12.4000,3.88169E-04
12.4010,3.87723E-04
12.4020,3.87278E-04
12.4030,3.86834E-04
12.4040,3.86390E-04
12.4050,3.85946E-04
12.4060,3.85504E-04
12.4070,3.85061E-04
12.4080,3.84619E-04
12.4090,3.84178E-04
12.4100,3.83737E-04
12.4110,3.83297E-04
12.4120,3.82857E-04
12.4130,3.82417E-04
12.4140,3.81979E-04
12.4150,3.81540E-04
12.4160,3.81102E-04
12.4170,3.80665E-04
12.4180,3.80228E-04
12.4190,3.79792E-04
12.4200,3.79356E-04
12.4210,3.78921E-04
12.4220,3.78486E-04
12.4230,3.78051E-04
12.4240,3.77617E-04
12.4250,3.77184E-04
12.4260,3.76751E-04
12.4270,3.76319E-04
12.4280,3.75887E-04
12.4290,3.75456E-04
12.4300,3.75025E-04
12.4310,3.74594E-04
12.4320,3.74164E-04
12.4330,3.73735E-04
12.4340,3.73306E-04
12.4350,3.72878E-04
12.4360,3.72450E-04
12.4370,3.72022E-04
12.4380,3.71595E-04
12.4390,3.71169E-04
12.4400,3.70743E-04
12.4410,3.70318E-04
12.4420,3.69893E-04
12.4430,3.69468E-04
12.4440,3.69044E-04
12.4450,3.68621E-04
12.4460,3.68197E-04
12.4470,3.67775E-04
12.4480,3.67353E-04
12.4490,3.66931E-04
12.4500,3.66510E-04
12.4510,3.66090E-04
12.4520,3.65669E-04
12.4530,3.65250E-04
12.4540,3.64831E-04
12.4550,3.64412E-04
12.4560,3.63994E-04
12.4570,3.63576E-04
12.4580,3.63159E-04
12.4590,3.62742E-04
12.4600,3.62326E-04
12.4610,3.61910E-04
12.4620,3.61494E-04
12.4630,3.61080E-04
12.4640,3.60665E-04
12.4650,3.60251E-04
12.4660,3.59838E-04
12.4670,3.59425E-04
12.4680,3.59012E-04
12.4690,3.58600E-04
12.4700,3.58189E-04
12.4710,3.57778E-04
12.4720,3.57367E-04
12.4730,3.56957E-04
12.4740,3.56547E-04
12.4750,3.56138E-04
12.4760,3.55729E-04
12.4770,3.55321E-04
12.4780,3.54913E-04
12.4790,3.54506E-04
12.4800,3.54099E-04
12.4810,3.53693E-04
12.4820,3.53287E-04
12.4830,3.52881E-04
12.4840,3.52476E-04
12.4850,3.52072E-04
12.4860,3.51668E-04
12.4870,3.51264E-04
12.4880,3.50861E-04
12.4890,3.50458E-04
12.4900,3.50056E-04
12.4910,3.49654E-04
12.4920,3.49253E-04
12.4930,3.48852E-04
12.4940,3.48452E-04
12.4950,3.48052E-04
12.4960,3.47653E-04
12.4970,3.47254E-04
12.4980,3.46855E-04
12.4990,3.46457E-04
12.5000,3.46059E-04
12.5010,3.45662E-04
12.5020,3.45266E-04
12.5030,3.44869E-04
12.5040,3.44473E-04
12.5050,3.44078E-04
12.5060,3.43683E-04
12.5070,3.43289E-04
12.5080,3.42895E-04
12.5090,3.42501E-04
12.5100,3.42108E-04
12.5110,3.41716E-04
12.5120,3.41323E-04
12.5130,3.40932E-04
12.5140,3.40540E-04
12.5150,3.40150E-04
12.5160,3.39759E-04
12.5170,3.39369E-04
12.5180,3.38980E-04
12.5190,3.38591E-04
12.5200,3.38202E-04
12.5210,3.37814E-04
12.5220,3.37426E-04
12.5230,3.37039E-04
12.5240,3.36652E-04
12.5250,3.36266E-04
12.5260,3.35880E-04
12.5270,3.35494E-04
12.5280,3.35109E-04
12.5290,3.34725E-04
12.5300,3.34341E-04
12.5310,3.33957E-04
12.5320,3.33574E-04
12.5330,3.33191E-04
12.5340,3.32808E-04
12.5350,3.32426E-04
12.5360,3.32045E-04
12.5370,3.31664E-04
12.5380,3.31283E-04
12.5390,3.30903E-04
12.5400,3.30523E-04
12.5410,3.30144E-04
12.5420,3.29765E-04
12.5430,3.29386E-04
12.5440,3.29008E-04
12.5450,3.28631E-04
12.5460,3.28254E-04
12.5470,3.27877E-04
12.5480,3.27500E-04
12.5490,3.27125E-04
12.5500,3.26749E-04
12.5510,3.26374E-04
12.5520,3.26000E-04
12.5530,3.25625E-04
12.5540,3.25252E-04
12.5550,3.24878E-04
12.5560,3.24505E-04
12.5570,3.24133E-04
12.5580,3.23761E-04
12.5590,3.23389E-04
12.5600,3.23018E-04
12.5610,3.22648E-04
12.5620,3.22277E-04
12.5630,3.21907E-04
12.5640,3.21538E-04
12.5650,3.21169E-04
12.5660,3.20800E-04
12.5670,3.20432E-04
12.5680,3.20064E-04
12.5690,3.19697E-04
12.5700,3.19330E-04
12.5710,3.18963E-04
12.5720,3.18597E-04
12.5730,3.18232E-04
12.5740,3.17866E-04
12.5750,3.17502E-04
12.5760,3.17137E-04
12.5770,3.16773E-04
12.5780,3.16410E-04
12.5790,3.16047E-04
12.5800,3.15684E-04
12.5810,3.15321E-04
12.5820,3.14960E-04
12.5830,3.14598E-04
12.5840,3.14237E-04
12.5850,3.13876E-04
12.5860,3.13516E-04
12.5870,3.13156E-04
12.5880,3.12797E-04
12.5890,3.12438E-04
12.5900,3.12079E-04
12.5910,3.11721E-04
12.5920,3.11363E-04
12.5930,3.11006E-04
12.5940,3.10649E-04
12.5950,3.10292E-04
12.5960,3.09936E-04
12.5970,3.09581E-04
12.5980,3.09225E-04
12.5990,3.08870E-04
12.6000,3.08516E-04
12.6010,3.08162E-04
12.6020,3.07808E-04
12.6030,3.07455E-04
12.6040,3.07102E-04
12.6050,3.06749E-04
12.6060,3.06397E-04
12.6070,3.06046E-04
12.6080,3.05694E-04
12.6090,3.05343E-04
12.6100,3.04993E-04
12.6110,3.04643E-04
12.6120,3.04293E-04
12.6130,3.03944E-04
12.6140,3.03595E-04
12.6150,3.03247E-04
12.6160,3.02899E-04
12.6170,3.02551E-04
12.6180,3.02204E-04
12.6190,3.01857E-04
12.6200,3.01510E-04
12.6210,3.01164E-04
12.6220,3.00819E-04
12.6230,3.00473E-04
12.6240,3.00129E-04
12.6250,2.99784E-04
12.6260,2.99440E-04
12.6270,2.99096E-04
12.6280,2.98753E-04
12.6290,2.98410E-04
12.6300,2.98068E-04
12.6310,2.97725E-04
12.6320,2.97384E-04
12.6330,2.97042E-04
12.6340,2.96701E-04
12.6350,2.96361E-04
12.6360,2.96021E-04
12.6370,2.95681E-04
12.6380,2.95342E-04
12.6390,2.95003E-04
12.6400,2.94664E-04
12.6410,2.94326E-04
12.6420,2.93988E-04
12.6430,2.93651E-04
12.6440,2.93313E-04
12.6450,2.92977E-04
12.6460,2.92641E-04
12.6470,2.92305E-04
12.6480,2.91969E-04
12.6490,2.91634E-04
12.6500,2.91299E-04
12.6510,2.90965E-04
12.6520,2.90631E-04
12.6530,2.90297E-04
12.6540,2.89964E-04
12.6550,2.89631E-04
12.6560,2.89299E-04
12.6570,2.88967E-04
12.6580,2.88635E-04
12.6590,2.88304E-04
12.6600,2.87973E-04
12.6610,2.87642E-04
12.6620,2.87312E-04
12.6630,2.86983E-04
12.6640,2.86653E-04
12.6650,2.86324E-04
12.6660,2.85995E-04
12.6670,2.85667E-04
12.6680,2.85339E-04
12.6690,2.85012E-04
12.6700,2.84685E-04
12.6710,2.84358E-04
12.6720,2.84032E-04
12.6730,2.83705E-04
12.6740,2.83380E-04
12.6750,2.83055E-04
12.6760,2.82730E-04
12.6770,2.82405E-04
12.6780,2.82081E-04
12.6790,2.81757E-04
12.6800,2.81434E-04
12.6810,2.81111E-04
12.6820,2.80788E-04
12.6830,2.80466E-04
12.6840,2.80144E-04
12.6850,2.79822E-04
12.6860,2.79501E-04
12.6870,2.79180E-04
12.6880,2.78860E-04
12.6890,2.78540E-04
12.6900,2.78220E-04
12.6910,2.77901E-04
12.6920,2.77582E-04
12.6930,2.77263E-04
12.6940,2.76945E-04
12.6950,2.76627E-04
12.6960,2.76310E-04
12.6970,2.75992E-04
12.6980,2.75676E-04
12.6990,2.75359E-04
12.7000,2.75043E-04
12.7010,2.74727E-04
12.7020,2.74412E-04
12.7030,2.74097E-04
12.7040,2.73782E-04
12.7050,2.73468E-04
12.7060,2.73154E-04
12.7070,2.72841E-04
12.7080,2.72528E-04
12.7090,2.72215E-04
12.7100,2.71902E-04
12.7110,2.71590E-04
12.7120,2.71278E-04
12.7130,2.70967E-04
12.7140,2.70656E-04
12.7150,2.70345E-04
12.7160,2.70035E-04
12.7170,2.69725E-04
12.7180,2.69416E-04
12.7190,2.69106E-04
12.7200,2.68797E-04
12.7210,2.68489E-04
12.7220,2.68181E-04
12.7230,2.67873E-04
12.7240,2.67565E-04
12.7250,2.67258E-04
12.7260,2.66951E-04
12.7270,2.66645E-04
12.7280,2.66339E-04
12.7290,2.66033E-04
12.7300,2.65728E-04
12.7310,2.65423E-04
12.7320,2.65118E-04
12.7330,2.64814E-04
12.7340,2.64510E-04
12.7350,2.64206E-04
12.7360,2.63903E-04
12.7370,2.63600E-04
12.7380,2.63298E-04
12.7390,2.62995E-04
12.7400,2.62693E-04
12.7410,2.62392E-04
12.7420,2.62091E-04
12.7430,2.61790E-04
12.7440,2.61489E-04
12.7450,2.61189E-04
12.7460,2.60889E-04
12.7470,2.60590E-04
12.7480,2.60291E-04
12.7490,2.59992E-04
12.7500,2.59694E-04
12.7510,2.59396E-04
12.7520,2.59098E-04
12.7530,2.58800E-04
12.7540,2.58503E-04
12.7550,2.58207E-04
12.7560,2.57910E-04
12.7570,2.57614E-04
12.7580,2.57318E-04
12.7590,2.57023E-04
12.7600,2.56728E-04
12.7610,2.56433E-04
12.7620,2.56139E-04
12.7630,2.55845E-04
12.7640,2.55551E-04
12.7650,2.55258E-04
12.7660,2.54965E-04
12.7670,2.54672E-04
12.7680,2.54380E-04
12.7690,2.54088E-04
12.7700,2.53796E-04
12.7710,2.53505E-04
12.7720,2.53214E-04
12.7730,2.52923E-04
12.7740,2.52633E-04
12.7750,2.52343E-04
12.7760,2.52053E-04
12.7770,2.51764E-04
12.7780,2.51475E-04
12.7790,2.51186E-04
12.7800,2.50898E-04
12.7810,2.50610E-04
12.7820,2.50322E-04
12.7830,2.50035E-04
12.7840,2.49748E-04
12.7850,2.49461E-04
12.7860,2.49175E-04
12.7870,2.48889E-04
12.7880,2.48603E-04
12.7890,2.48318E-04
12.7900,2.48033E-04
12.7910,2.47748E-04
12.7920,2.47464E-04
12.7930,2.47180E-04
12.7940,2.46896E-04
12.7950,2.46613E-04
12.7960,2.46329E-04
12.7970,2.46047E-04
12.7980,2.45764E-04
12.7990,2.45482E-04
12.8000,2.45200E-04
12.8010,2.44919E-04
12.8020,2.44638E-04
12.8030,2.44357E-04
12.8040,2.44076E-04
12.8050,2.43796E-04
12.8060,2.43516E-04
12.8070,2.43237E-04
12.8080,2.42958E-04
12.8090,2.42679E-04
12.8100,2.42400E-04
12.8110,2.42122E-04
12.8120,2.41844E-04
12.8130,2.41566E-04
12.8140,2.41289E-04
12.8150,2.41012E-04
12.8160,2.40735E-04
12.8170,2.40459E-04
12.8180,2.40183E-04
12.8190,2.39907E-04
12.8200,2.39632E-04
12.8210,2.39357E-04
12.8220,2.39082E-04
12.8230,2.38808E-04
12.8240,2.38534E-04
12.8250,2.38260E-04
12.8260,2.37986E-04
12.8270,2.37713E-04
12.8280,2.37440E-04
12.8290,2.37168E-04
12.8300,2.36895E-04
12.8310,2.36623E-04
12.8320,2.36352E-04
12.8330,2.36081E-04
12.8340,2.35810E-04
12.8350,2.35539E-04
12.8360,2.35268E-04
12.8370,2.34998E-04
12.8380,2.34729E-04
12.8390,2.34459E-04
12.8400,2.34190E-04
12.8410,2.33921E-04
12.8420,2.33653E-04
12.8430,2.33384E-04
12.8440,2.33117E-04
12.8450,2.32849E-04
12.8460,2.32582E-04
12.8470,2.32315E-04
12.8480,2.32048E-04
12.8490,2.31782E-04
12.8500,2.31516E-04
12.8510,2.31250E-04
12.8520,2.30984E-04
12.8530,2.30719E-04
12.8540,2.30454E-04
12.8550,2.30190E-04
12.8560,2.29926E-04
12.8570,2.29662E-04
12.8580,2.29398E-04
12.8590,2.29135E-04
12.8600,2.28872E-04
12.8610,2.28609E-04
12.8620,2.28346E-04
12.8630,2.28084E-04
12.8640,2.27822E-04
12.8650,2.27561E-04
12.8660,2.27300E-04
12.8670,2.27039E-04
12.8680,2.26778E-04
12.8690,2.26518E-04
12.8700,2.26258E-04
12.8710,2.25998E-04
12.8720,2.25739E-04
12.8730,2.25479E-04
12.8740,2.25221E-04
12.8750,2.24962E-04
12.8760,2.24704E-04
12.8770,2.24446E-04
12.8780,2.24188E-04
12.8790,2.23931E-04
12.8800,2.23674E-04
12.8810,2.23417E-04
12.8820,2.23161E-04
12.8830,2.22904E-04
12.8840,2.22649E-04
12.8850,2.22393E-04
12.8860,2.22138E-04
12.8870,2.21883E-04
12.8880,2.21628E-04
12.8890,2.21374E-04
12.8900,2.21119E-04
12.8910,2.20866E-04
12.8920,2.20612E-04
12.8930,2.20359E-04
12.8940,2.20106E-04
12.8950,2.19853E-04
12.8960,2.19601E-04
12.8970,2.19349E-04
12.8980,2.19097E-04
12.8990,2.18845E-04
12.9000,2.18594E-04
12.9010,2.18343E-04
12.9020,2.18093E-04
12.9030,2.17842E-04
12.9040,2.17592E-04
12.9050,2.17342E-04
12.9060,2.17093E-04
12.9070,2.16844E-04
12.9080,2.16595E-04
12.9090,2.16346E-04
12.9100,2.16098E-04
12.9110,2.15850E-04
12.9120,2.15602E-04
12.9130,2.15354E-04
12.9140,2.15107E-04
12.9150,2.14860E-04
12.9160,2.14613E-04
12.9170,2.14367E-04
12.9180,2.14121E-04
12.9190,2.13875E-04
12.9200,2.13630E-04
12.9210,2.13384E-04
12.9220,2.13139E-04
12.9230,2.12895E-04
12.9240,2.12650E-04
12.9250,2.12406E-04
12.9260,2.12162E-04
12.9270,2.11919E-04
12.9280,2.11676E-04
12.9290,2.11433E-04
12.9300,2.11190E-04
12.9310,2.10947E-04
12.9320,2.10705E-04
12.9330,2.10463E-04
12.9340,2.10222E-04
12.9350,2.09980E-04
12.9360,2.09739E-04
12.9370,2.09499E-04
12.9380,2.09258E-04
12.9390,2.09018E-04
12.9400,2.08778E-04
12.9410,2.08538E-04
12.9420,2.08299E-04
12.9430,2.08060E-04
12.9440,2.07821E-04
12.9450,2.07582E-04
12.9460,2.07344E-04
12.9470,2.07106E-04
12.9480,2.06868E-04
12.9490,2.06631E-04
12.9500,2.06394E-04
12.9510,2.06157E-04
12.9520,2.05920E-04
12.9530,2.05684E-04
12.9540,2.05447E-04
12.9550,2.05212E-04
12.9560,2.04976E-04
12.9570,2.04741E-04
12.9580,2.04506E-04
12.9590,2.04271E-04
12.9600,2.04036E-04
12.9610,2.03802E-04
12.9620,2.03568E-04
12.9630,2.03334E-04
12.9640,2.03101E-04
12.9650,2.02868E-04
12.9660,2.02635E-04
12.9670,2.02402E-04
12.9680,2.02170E-04
12.9690,2.01938E-04
12.9700,2.01706E-04
12.9710,2.01475E-04
12.9720,2.01243E-04
12.9730,2.01012E-04
12.9740,2.00781E-04
12.9750,2.00551E-04
12.9760,2.00321E-04
12.9770,2.00091E-04
12.9780,1.99861E-04
12.9790,1.99632E-04
12.9800,1.99402E-04
12.9810,1.99173E-04
12.9820,1.98945E-04
12.9830,1.98716E-04
12.9840,1.98488E-04
12.9850,1.98260E-04
12.9860,1.98033E-04
12.9870,1.97806E-04
12.9880,1.97578E-04
12.9890,1.97352E-04
12.9900,1.97125E-04
12.9910,1.96899E-04
12.9920,1.96673E-04
12.9930,1.96447E-04
12.9940,1.96221E-04
12.9950,1.95996E-04
12.9960,1.95771E-04
12.9970,1.95546E-04
12.9980,1.95322E-04
12.9990,1.95098E-04
13.0000,1.94874E-04
13.0010,1.94650E-04
13.0020,1.94426E-04
13.0030,1.94203E-04
13.0040,1.93980E-04
13.0050,1.93758E-04
13.0060,1.93535E-04
13.0070,1.93313E-04
13.0080,1.93091E-04
13.0090,1.92869E-04
13.0100,1.92648E-04
13.0110,1.92427E-04
13.0120,1.92206E-04
13.0130,1.91985E-04
13.0140,1.91765E-04
13.0150,1.91545E-04
13.0160,1.91325E-04
13.0170,1.91105E-04
13.0180,1.90886E-04
13.0190,1.90667E-04
13.0200,1.90448E-04
13.0210,1.90229E-04
13.0220,1.90011E-04
13.0230,1.89793E-04
13.0240,1.89575E-04
13.0250,1.89357E-04
13.0260,1.89140E-04
13.0270,1.88922E-04
13.0280,1.88706E-04
13.0290,1.88489E-04
13.0300,1.88273E-04
13.0310,1.88056E-04
13.0320,1.87841E-04
13.0330,1.87625E-04
13.0340,1.87409E-04
13.0350,1.87194E-04
13.0360,1.86979E-04
13.0370,1.86765E-04
13.0380,1.86550E-04
13.0390,1.86336E-04
13.0400,1.86122E-04
13.0410,1.85909E-04
13.0420,1.85695E-04
13.0430,1.85482E-04
13.0440,1.85269E-04
13.0450,1.85056E-04
13.0460,1.84844E-04
13.0470,1.84632E-04
13.0480,1.84420E-04
13.0490,1.84208E-04
13.0500,1.83996E-04
13.0510,1.83785E-04
13.0520,1.83574E-04
13.0530,1.83363E-04
13.0540,1.83153E-04
13.0550,1.82943E-04
13.0560,1.82733E-04
13.0570,1.82523E-04
13.0580,1.82313E-04
13.0590,1.82104E-04
13.0600,1.81895E-04
13.0610,1.81686E-04
13.0620,1.81478E-04
13.0630,1.81269E-04
13.0640,1.81061E-04
13.0650,1.80853E-04
13.0660,1.80646E-04
13.0670,1.80438E-04
13.0680,1.80231E-04
13.0690,1.80024E-04
13.0700,1.79817E-04
13.0710,1.79611E-04
13.0720,1.79405E-04
13.0730,1.79199E-04
13.0740,1.78993E-04
13.0750,1.78788E-04
13.0760,1.78582E-04
13.0770,1.78377E-04
13.0780,1.78173E-04
13.0790,1.77968E-04
13.0800,1.77764E-04
13.0810,1.77560E-04
13.0820,1.77356E-04
13.0830,1.77152E-04
13.0840,1.76949E-04
13.0850,1.76746E-04
13.0860,1.76543E-04
13.0870,1.76340E-04
13.0880,1.76138E-04
13.0890,1.75935E-04
13.0900,1.75733E-04
13.0910,1.75532E-04
13.0920,1.75330E-04
13.0930,1.75129E-04
13.0940,1.74928E-04
13.0950,1.74727E-04
13.0960,1.74526E-04
13.0970,1.74326E-04
13.0980,1.74126E-04
13.0990,1.73926E-04
13.1000,1.73726E-04
13.1010,1.73527E-04
13.1020,1.73327E-04
13.1030,1.73128E-04
13.1040,1.72930E-04
13.1050,1.72731E-04
13.1060,1.72533E-04
13.1070,1.72335E-04
13.1080,1.72137E-04
13.1090,1.71939E-04
13.1100,1.71742E-04
13.1110,1.71545E-04
13.1120,1.71348E-04
13.1130,1.71151E-04
13.1140,1.70955E-04
13.1150,1.70758E-04
13.1160,1.70562E-04
13.1170,1.70366E-04
13.1180,1.70171E-04
13.1190,1.69975E-04
13.1200,1.69780E-04
13.1210,1.69585E-04
13.1220,1.69391E-04
13.1230,1.69196E-04
13.1240,1.69002E-04
13.1250,1.68808E-04
13.1260,1.68614E-04
13.1270,1.68421E-04
13.1280,1.68227E-04
13.1290,1.68034E-04
13.1300,1.67841E-04
13.1310,1.67648E-04
13.1320,1.67456E-04
13.1330,1.67264E-04
13.1340,1.67072E-04
13.1350,1.66880E-04
13.1360,1.66688E-04
13.1370,1.66497E-04
13.1380,1.66306E-04
13.1390,1.66115E-04
13.1400,1.65924E-04
13.1410,1.65734E-04
13.1420,1.65543E-04
13.1430,1.65353E-04
13.1440,1.65163E-04
13.1450,1.64974E-04
13.1460,1.64784E-04
13.1470,1.64595E-04
13.1480,1.64406E-04
13.1490,1.64217E-04
13.1500,1.64029E-04
13.1510,1.63841E-04
13.1520,1.63652E-04
13.1530,1.63465E-04
13.1540,1.63277E-04
13.1550,1.63089E-04
13.1560,1.62902E-04
13.1570,1.62715E-04
13.1580,1.62528E-04
13.1590,1.62342E-04
13.1600,1.62155E-04
13.1610,1.61969E-04
13.1620,1.61783E-04
13.1630,1.61597E-04
13.1640,1.61412E-04
13.1650,1.61227E-04
13.1660,1.61042E-04
13.1670,1.60857E-04
13.1680,1.60672E-04
13.1690,1.60487E-04
13.1700,1.60303E-04
13.1710,1.60119E-04
13.1720,1.59935E-04
13.1730,1.59752E-04
13.1740,1.59568E-04
13.1750,1.59385E-04
13.1760,1.59202E-04
13.1770,1.59019E-04
13.1780,1.58837E-04
13.1790,1.58654E-04
13.1800,1.58472E-04
13.1810,1.58290E-04
13.1820,1.58109E-04
13.1830,1.57927E-04
13.1840,1.57746E-04
13.1850,1.57565E-04
13.1860,1.57384E-04
13.1870,1.57203E-04
13.1880,1.57022E-04
13.1890,1.56842E-04
13.1900,1.56662E-04
13.1910,1.56482E-04
13.1920,1.56303E-04
13.1930,1.56123E-04
13.1940,1.55944E-04
13.1950,1.55765E-04
13.1960,1.55586E-04
13.1970,1.55407E-04
13.1980,1.55229E-04
13.1990,1.55051E-04
13.2000,1.54873E-04
13.2010,1.54695E-04
13.2020,1.54517E-04
13.2030,1.54340E-04
13.2040,1.54163E-04
13.2050,1.53986E-04
13.2060,1.53809E-04
13.2070,1.53632E-04
13.2080,1.53456E-04
13.2090,1.53280E-04
13.2100,1.53104E-04
13.2110,1.52928E-04
13.2120,1.52752E-04
13.2130,1.52577E-04
13.2140,1.52402E-04
13.2150,1.52227E-04
13.2160,1.52052E-04
13.2170,1.51877E-04
13.2180,1.51703E-04
13.2190,1.51529E-04
13.2200,1.51355E-04
13.2210,1.51181E-04
13.2220,1.51008E-04
13.2230,1.50834E-04
13.2240,1.50661E-04
13.2250,1.50488E-04
13.2260,1.50315E-04
13.2270,1.50143E-04
13.2280,1.49970E-04
13.2290,1.49798E-04
13.2300,1.49626E-04
13.2310,1.49454E-04
13.2320,1.49283E-04
13.2330,1.49111E-04
13.2340,1.48940E-04
13.2350,1.48769E-04
13.2360,1.48598E-04
13.2370,1.48428E-04
13.2380,1.48257E-04
13.2390,1.48087E-04
13.2400,1.47917E-04
13.2410,1.47747E-04
13.2420,1.47578E-04
13.2430,1.47408E-04
13.2440,1.47239E-04
13.2450,1.47070E-04
13.2460,1.46901E-04
13.2470,1.46732E-04
13.2480,1.46564E-04
13.2490,1.46396E-04
13.2500,1.46227E-04
13.2510,1.46060E-04
13.2520,1.45892E-04
13.2530,1.45724E-04
13.2540,1.45557E-04
13.2550,1.45390E-04
13.2560,1.45223E-04
13.2570,1.45056E-04
13.2580,1.44890E-04
13.2590,1.44723E-04
13.2600,1.44557E-04
13.2610,1.44391E-04
13.2620,1.44225E-04
13.2630,1.44060E-04
13.2640,1.43894E-04
13.2650,1.43729E-04
13.2660,1.43564E-04
13.2670,1.43399E-04
13.2680,1.43235E-04
13.2690,1.43070E-04
13.2700,1.42906E-04
13.2710,1.42742E-04
13.2720,1.42578E-04
13.2730,1.42414E-04
13.2740,1.42251E-04
13.2750,1.42087E-04
13.2760,1.41924E-04
13.2770,1.41761E-04
13.2780,1.41599E-04
13.2790,1.41436E-04
13.2800,1.41274E-04
13.2810,1.41111E-04
13.2820,1.40949E-04
13.2830,1.40788E-04
13.2840,1.40626E-04
13.2850,1.40464E-04
13.2860,1.40303E-04
13.2870,1.40142E-04
13.2880,1.39981E-04
13.2890,1.39820E-04
13.2900,1.39660E-04
13.2910,1.39500E-04
13.2920,1.39339E-04
13.2930,1.39179E-04
13.2940,1.39020E-04
13.2950,1.38860E-04
13.2960,1.38701E-04
13.2970,1.38541E-04
13.2980,1.38382E-04
13.2990,1.38223E-04
13.3000,1.38065E-04
13.3010,1.37906E-04
13.3020,1.37748E-04
13.3030,1.37590E-04
13.3040,1.37432E-04
13.3050,1.37274E-04
13.3060,1.37116E-04
13.3070,1.36959E-04
13.3080,1.36801E-04
13.3090,1.36644E-04
13.3100,1.36488E-04
13.3110,1.36331E-04
13.3120,1.36174E-04
13.3130,1.36018E-04
13.3140,1.35862E-04
13.3150,1.35706E-04
13.3160,1.35550E-04
13.3170,1.35394E-04
13.3180,1.35239E-04
13.3190,1.35084E-04
13.3200,1.34928E-04
13.3210,1.34774E-04
13.3220,1.34619E-04
13.3230,1.34464E-04
13.3240,1.34310E-04
13.3250,1.34156E-04
13.3260,1.34002E-04
13.3270,1.33848E-04
13.3280,1.33694E-04
13.3290,1.33541E-04
13.3300,1.33387E-04
13.3310,1.33234E-04
13.3320,1.33081E-04
13.3330,1.32928E-04
13.3340,1.32776E-04
13.3350,1.32623E-04
13.3360,1.32471E-04
13.3370,1.32319E-04
13.3380,1.32167E-04
13.3390,1.32015E-04
13.3400,1.31864E-04
13.3410,1.31712E-04
13.3420,1.31561E-04
13.3430,1.31410E-04
13.3440,1.31259E-04
13.3450,1.31108E-04
13.3460,1.30958E-04
13.3470,1.30807E-04
13.3480,1.30657E-04
13.3490,1.30507E-04
13.3500,1.30357E-04
13.3510,1.30208E-04
13.3520,1.30058E-04
13.3530,1.29909E-04
13.3540,1.29760E-04
13.3550,1.29611E-04
13.3560,1.29462E-04
13.3570,1.29313E-04
13.3580,1.29165E-04
13.3590,1.29016E-04
13.3600,1.28868E-04
13.3610,1.28720E-04
13.3620,1.28572E-04
13.3630,1.28425E-04
13.3640,1.28277E-04
13.3650,1.28130E-04
13.3660,1.27983E-04
13.3670,1.27836E-04
13.3680,1.27689E-04
13.3690,1.27543E-04
13.3700,1.27396E-04
13.3710,1.27250E-04
13.3720,1.27104E-04
13.3730,1.26958E-04
13.3740,1.26812E-04
13.3750,1.26666E-04
13.3760,1.26521E-04
13.3770,1.26376E-04
13.3780,1.26231E-04
13.3790,1.26086E-04
13.3800,1.25941E-04
13.3810,1.25796E-04
13.3820,1.25652E-04
13.3830,1.25508E-04
13.3840,1.25363E-04
13.3850,1.25219E-04
13.3860,1.25076E-04
13.3870,1.24932E-04
13.3880,1.24789E-04
13.3890,1.24645E-04
13.3900,1.24502E-04
13.3910,1.24359E-04
13.3920,1.24216E-04
13.3930,1.24074E-04
13.3940,1.23931E-04
13.3950,1.23789E-04
13.3960,1.23647E-04
13.3970,1.23505E-04
13.3980,1.23363E-04
13.3990,1.23222E-04
13.4000,1.23080E-04
13.4010,1.22939E-04
13.4020,1.22798E-04
13.4030,1.22657E-04
13.4040,1.22516E-04
13.4050,1.22375E-04
13.4060,1.22235E-04
13.4070,1.22094E-04
13.4080,1.21954E-04
13.4090,1.21814E-04
13.4100,1.21674E-04
13.4110,1.21534E-04
13.4120,1.21395E-04
13.4130,1.21255E-04
13.4140,1.21116E-04
13.4150,1.20977E-04
13.4160,1.20838E-04
13.4170,1.20699E-04
13.4180,1.20561E-04
13.4190,1.20422E-04
13.4200,1.20284E-04
13.4210,1.20146E-04
13.4220,1.20008E-04
13.4230,1.19870E-04
13.4240,1.19733E-04
13.4250,1.19595E-04
13.4260,1.19458E-04
13.4270,1.19321E-04
13.4280,1.19184E-04
13.4290,1.19047E-04
13.4300,1.18910E-04
13.4310,1.18774E-04
13.4320,1.18637E-04
13.4330,1.18501E-04
13.4340,1.18365E-04
13.4350,1.18229E-04
13.4360,1.18093E-04
13.4370,1.17958E-04
13.4380,1.17822E-04
13.4390,1.17687E-04
13.4400,1.17552E-04
13.4410,1.17417E-04
13.4420,1.17282E-04
13.4430,1.17147E-04
13.4440,1.17013E-04
13.4450,1.16878E-04
13.4460,1.16744E-04
13.4470,1.16610E-04
13.4480,1.16476E-04
13.4490,1.16343E-04
13.4500,1.16209E-04
13.4510,1.16075E-04
13.4520,1.15942E-04
13.4530,1.15809E-04
13.4540,1.15676E-04
13.4550,1.15543E-04
13.4560,1.15411E-04
13.4570,1.15278E-04
13.4580,1.15146E-04
13.4590,1.15013E-04
13.4600,1.14881E-04
13.4610,1.14749E-04
13.4620,1.14618E-04
13.4630,1.14486E-04
13.4640,1.14355E-04
13.4650,1.14223E-04
13.4660,1.14092E-04
13.4670,1.13961E-04
13.4680,1.13830E-04
13.4690,1.13700E-04
13.4700,1.13569E-04
13.4710,1.13439E-04
13.4720,1.13308E-04
13.4730,1.13178E-04
13.4740,1.13048E-04
13.4750,1.12919E-04
13.4760,1.12789E-04
13.4770,1.12659E-04
13.4780,1.12530E-04
13.4790,1.12401E-04
13.4800,1.12272E-04
13.4810,1.12143E-04
13.4820,1.12014E-04
13.4830,1.11885E-04
13.4840,1.11757E-04
13.4850,1.11629E-04
13.4860,1.11500E-04
13.4870,1.11372E-04
13.4880,1.11244E-04
13.4890,1.11117E-04
13.4900,1.10989E-04
13.4910,1.10862E-04
13.4920,1.10734E-04
13.4930,1.10607E-04
13.4940,1.10480E-04
13.4950,1.10353E-04
13.4960,1.10227E-04
13.4970,1.10100E-04
13.4980,1.09974E-04
13.4990,1.09847E-04
13.5000,1.09721E-04
13.5010,1.09595E-04
13.5020,1.09469E-04
13.5030,1.09344E-04
13.5040,1.09218E-04
13.5050,1.09093E-04
13.5060,1.08967E-04
13.5070,1.08842E-04
13.5080,1.08717E-04
13.5090,1.08593E-04
13.5100,1.08468E-04
13.5110,1.08343E-04
13.5120,1.08219E-04
13.5130,1.08095E-04
13.5140,1.07970E-04
13.5150,1.07847E-04
13.5160,1.07723E-04
13.5170,1.07599E-04
13.5180,1.07475E-04
13.5190,1.07352E-04
13.5200,1.07229E-04
13.5210,1.07106E-04
13.5220,1.06983E-04
13.5230,1.06860E-04
13.5240,1.06737E-04
13.5250,1.06615E-04
13.5260,1.06492E-04
13.5270,1.06370E-04
13.5280,1.06248E-04
13.5290,1.06126E-04
13.5300,1.06004E-04
13.5310,1.05882E-04
13.5320,1.05760E-04
13.5330,1.05639E-04
13.5340,1.05518E-04
13.5350,1.05397E-04
13.5360,1.05276E-04
13.5370,1.05155E-04
13.5380,1.05034E-04
13.5390,1.04913E-04
13.5400,1.04793E-04
13.5410,1.04672E-04
13.5420,1.04552E-04
13.5430,1.04432E-04
13.5440,1.04312E-04
13.5450,1.04193E-04
13.5460,1.04073E-04
13.5470,1.03953E-04
13.5480,1.03834E-04
13.5490,1.03715E-04
13.5500,1.03596E-04
13.5510,1.03477E-04
13.5520,1.03358E-04
13.5530,1.03239E-04
13.5540,1.03121E-04
13.5550,1.03002E-04
13.5560,1.02884E-04
13.5570,1.02766E-04
13.5580,1.02648E-04
13.5590,1.02530E-04
13.5600,1.02412E-04
13.5610,1.02295E-04
13.5620,1.02177E-04
13.5630,1.02060E-04
13.5640,1.01943E-04
13.5650,1.01826E-04
13.5660,1.01709E-04
13.5670,1.01592E-04
13.5680,1.01475E-04
13.5690,1.01359E-04
13.5700,1.01242E-04
13.5710,1.01126E-04
13.5720,1.01010E-04
13.5730,1.00894E-04
13.5740,1.00778E-04
13.5750,1.00662E-04
13.5760,1.00547E-04
13.5770,1.00431E-04
13.5780,1.00316E-04
13.5790,1.00201E-04
13.5800,1.00086E-04
13.5810,9.99708E-05
13.5820,9.98560E-05
13.5830,9.97413E-05
13.5840,9.96268E-05
13.5850,9.95124E-05
13.5860,9.93981E-05
13.5870,9.92840E-05
13.5880,9.91699E-05
13.5890,9.90561E-05
13.5900,9.89423E-05
13.5910,9.88287E-05
13.5920,9.87152E-05
13.5930,9.86019E-05
13.5940,9.84886E-05
13.5950,9.83755E-05
13.5960,9.82626E-05
13.5970,9.81497E-05
13.5980,9.80370E-05
13.5990,9.79244E-05
13.6000,9.78120E-05
13.6010,9.76997E-05
13.6020,9.75875E-05
13.6030,9.74754E-05
13.6040,9.73635E-05
13.6050,9.72517E-05
13.6060,9.71400E-05
13.6070,9.70285E-05
13.6080,9.69170E-05
13.6090,9.68058E-05
13.6100,9.66946E-05
13.6110,9.65836E-05
13.6120,9.64726E-05
13.6130,9.63619E-05
13.6140,9.62512E-05
13.6150,9.61407E-05
13.6160,9.60303E-05
13.6170,9.59200E-05
13.6180,9.58099E-05
13.6190,9.56998E-05
13.6200,9.55899E-05
13.6210,9.54802E-05
13.6220,9.53705E-05
13.6230,9.52610E-05
13.6240,9.51516E-05
13.6250,9.50424E-05
13.6260,9.49332E-05
13.6270,9.48242E-05
13.6280,9.47153E-05
13.6290,9.46065E-05
13.6300,9.44979E-05
13.6310,9.43894E-05
13.6320,9.42810E-05
13.6330,9.41727E-05
13.6340,9.40646E-05
13.6350,9.39566E-05
13.6360,9.38487E-05
13.6370,9.37409E-05
13.6380,9.36333E-05
13.6390,9.35257E-05
13.6400,9.34183E-05
13.6410,9.33111E-05
13.6420,9.32039E-05
13.6430,9.30969E-05
13.6440,9.29900E-05
13.6450,9.28832E-05
13.6460,9.27765E-05
13.6470,9.26700E-05
13.6480,9.25636E-05
13.6490,9.24573E-05
13.6500,9.23511E-05
13.6510,9.22451E-05
13.6520,9.21391E-05
13.6530,9.20333E-05
13.6540,9.19276E-05
13.6550,9.18221E-05
13.6560,9.17166E-05
13.6570,9.16113E-05
13.6580,9.15061E-05
13.6590,9.14010E-05
13.6600,9.12961E-05
13.6610,9.11912E-05
13.6620,9.10865E-05
13.6630,9.09819E-05
13.6640,9.08774E-05
13.6650,9.07731E-05
13.6660,9.06688E-05
13.6670,9.05647E-05
13.6680,9.04607E-05
13.6690,9.03568E-05
13.6700,9.02531E-05
13.6710,9.01494E-05
13.6720,9.00459E-05
13.6730,8.99425E-05
13.6740,8.98392E-05
13.6750,8.97361E-05
13.6760,8.96330E-05
13.6770,8.95301E-05
13.6780,8.94273E-05
13.6790,8.93246E-05
13.6800,8.92220E-05
13.6810,8.91195E-05
13.6820,8.90172E-05
13.6830,8.89150E-05
13.6840,8.88129E-05
13.6850,8.87109E-05
13.6860,8.86090E-05
13.6870,8.85072E-05
13.6880,8.84056E-05
13.6890,8.83041E-05
13.6900,8.82027E-05
13.6910,8.81014E-05
13.6920,8.80002E-05
13.6930,8.78992E-05
13.6940,8.77982E-05
13.6950,8.76974E-05
13.6960,8.75967E-05
13.6970,8.74961E-05
13.6980,8.73956E-05
13.6990,8.72953E-05
13.7000,8.71950E-05
13.7010,8.70949E-05
13.7020,8.69949E-05
13.7030,8.68950E-05
13.7040,8.67952E-05
13.7050,8.66955E-05
13.7060,8.65960E-05
13.7070,8.64965E-05
13.7080,8.63972E-05
13.7090,8.62980E-05
13.7100,8.61989E-05
13.7110,8.60999E-05
13.7120,8.60010E-05
13.7130,8.59022E-05
13.7140,8.58036E-05
13.7150,8.57051E-05
13.7160,8.56066E-05
13.7170,8.55083E-05
13.7180,8.54101E-05
13.7190,8.53121E-05
13.7200,8.52141E-05
13.7210,8.51162E-05
13.7220,8.50185E-05
13.7230,8.49208E-05
13.7240,8.48233E-05
13.7250,8.47259E-05
13.7260,8.46286E-05
13.7270,8.45314E-05
13.7280,8.44344E-05
13.7290,8.43374E-05
13.7300,8.42406E-05
13.7310,8.41438E-05
13.7320,8.40472E-05
13.7330,8.39507E-05
13.7340,8.38543E-05
13.7350,8.37580E-05
13.7360,8.36618E-05
13.7370,8.35657E-05
13.7380,8.34697E-05
13.7390,8.33739E-05
13.7400,8.32781E-05
13.7410,8.31825E-05
13.7420,8.30870E-05
13.7430,8.29916E-05
13.7440,8.28963E-05
13.7450,8.28011E-05
13.7460,8.27060E-05
13.7470,8.26110E-05
13.7480,8.25161E-05
13.7490,8.24214E-05
13.7500,8.23267E-05
13.7510,8.22322E-05
13.7520,8.21377E-05
13.7530,8.20434E-05
13.7540,8.19492E-05
13.7550,8.18551E-05
13.7560,8.17611E-05
13.7570,8.16672E-05
13.7580,8.15734E-05
13.7590,8.14797E-05
13.7600,8.13862E-05
13.7610,8.12927E-05
13.7620,8.11993E-05
13.7630,8.11061E-05
13.7640,8.10130E-05
13.7650,8.09199E-05
13.7660,8.08270E-05
13.7670,8.07342E-05
13.7680,8.06415E-05
13.7690,8.05489E-05
13.7700,8.04564E-05
13.7710,8.03640E-05
13.7720,8.02717E-05
13.7730,8.01795E-05
13.7740,8.00874E-05
13.7750,7.99954E-05
13.7760,7.99036E-05
13.7770,7.98118E-05
13.7780,7.97202E-05
13.7790,7.96286E-05
13.7800,7.95372E-05
13.7810,7.94458E-05
13.7820,7.93546E-05
13.7830,7.92635E-05
13.7840,7.91724E-05
13.7850,7.90815E-05
13.7860,7.89907E-05
13.7870,7.89000E-05
13.7880,7.88094E-05
13.7890,7.87189E-05
13.7900,7.86285E-05
13.7910,7.85382E-05
13.7920,7.84480E-05
13.7930,7.83579E-05
13.7940,7.82679E-05
13.7950,7.81780E-05
13.7960,7.80882E-05
13.7970,7.79986E-05
13.7980,7.79090E-05
13.7990,7.78195E-05
13.8000,7.77302E-05
13.8010,7.76409E-05
13.8020,7.75517E-05
13.8030,7.74627E-05
13.8040,7.73737E-05
13.8050,7.72848E-05
13.8060,7.71961E-05
13.8070,7.71074E-05
13.8080,7.70189E-05
13.8090,7.69304E-05
13.8100,7.68421E-05
13.8110,7.67539E-05
13.8120,7.66657E-05
13.8130,7.65777E-05
13.8140,7.64897E-05
13.8150,7.64019E-05
13.8160,7.63141E-05
13.8170,7.62265E-05
13.8180,7.61390E-05
13.8190,7.60515E-05
13.8200,7.59642E-05
13.8210,7.58769E-05
13.8220,7.57898E-05
13.8230,7.57028E-05
13.8240,7.56158E-05
13.8250,7.55290E-05
13.8260,7.54423E-05
13.8270,7.53556E-05
13.8280,7.52691E-05
13.8290,7.51826E-05
13.8300,7.50963E-05
13.8310,7.50101E-05
13.8320,7.49239E-05
13.8330,7.48379E-05
13.8340,7.47519E-05
13.8350,7.46661E-05
13.8360,7.45803E-05
13.8370,7.44947E-05
13.8380,7.44091E-05
13.8390,7.43237E-05
13.8400,7.42383E-05
13.8410,7.41531E-05
13.8420,7.40679E-05
13.8430,7.39829E-05
13.8440,7.38979E-05
13.8450,7.38130E-05
13.8460,7.37283E-05
13.8470,7.36436E-05
13.8480,7.35590E-05
13.8490,7.34745E-05
13.8500,7.33902E-05
13.8510,7.33059E-05
13.8520,7.32217E-05
13.8530,7.31376E-05
13.8540,7.30536E-05
13.8550,7.29697E-05
13.8560,7.28859E-05
13.8570,7.28022E-05
13.8580,7.27186E-05
13.8590,7.26351E-05
13.8600,7.25517E-05
13.8610,7.24684E-05
13.8620,7.23851E-05
13.8630,7.23020E-05
13.8640,7.22190E-05
13.8650,7.21360E-05
13.8660,7.20532E-05
13.8670,7.19704E-05
13.8680,7.18878E-05
13.8690,7.18052E-05
13.8700,7.17228E-05
13.8710,7.16404E-05
13.8720,7.15581E-05
13.8730,7.14759E-05
13.8740,7.13939E-05
13.8750,7.13119E-05
13.8760,7.12300E-05
13.8770,7.11482E-05
13.8780,7.10665E-05
13.8790,7.09848E-05
13.8800,7.09033E-05
13.8810,7.08219E-05
13.8820,7.07406E-05
13.8830,7.06593E-05
13.8840,7.05782E-05
13.8850,7.04971E-05
13.8860,7.04162E-05
13.8870,7.03353E-05
13.8880,7.02545E-05
13.8890,7.01738E-05
13.8900,7.00932E-05
13.8910,7.00128E-05
13.8920,6.99323E-05
13.8930,6.98520E-05
13.8940,6.97718E-05
13.8950,6.96917E-05
13.8960,6.96116E-05
13.8970,6.95317E-05
13.8980,6.94519E-05
13.8990,6.93721E-05
13.9000,6.92924E-05
13.9010,6.92128E-05
13.9020,6.91334E-05
13.9030,6.90540E-05
13.9040,6.89747E-05
13.9050,6.88954E-05
13.9060,6.88163E-05
13.9070,6.87373E-05
13.9080,6.86584E-05
13.9090,6.85795E-05
13.9100,6.85007E-05
13.9110,6.84221E-05
13.9120,6.83435E-05
13.9130,6.82650E-05
13.9140,6.81866E-05
13.9150,6.81083E-05
13.9160,6.80301E-05
13.9170,6.79520E-05
13.9180,6.78739E-05
13.9190,6.77960E-05
13.9200,6.77181E-05
13.9210,6.76403E-05
13.9220,6.75627E-05
13.9230,6.74851E-05
13.9240,6.74076E-05
13.9250,6.73301E-05
13.9260,6.72528E-05
13.9270,6.71756E-05
13.9280,6.70984E-05
13.9290,6.70214E-05
13.9300,6.69444E-05
13.9310,6.68675E-05
13.9320,6.67907E-05
13.9330,6.67140E-05
13.9340,6.66374E-05
13.9350,6.65609E-05
13.9360,6.64844E-05
13.9370,6.64081E-05
13.9380,6.63318E-05
13.9390,6.62556E-05
13.9400,6.61795E-05
13.9410,6.61035E-05
13.9420,6.60276E-05
13.9430,6.59518E-05
13.9440,6.58761E-05
13.9450,6.58004E-05
13.9460,6.57248E-05
13.9470,6.56494E-05
13.9480,6.55740E-05
13.9490,6.54986E-05
13.9500,6.54234E-05
13.9510,6.53483E-05
13.9520,6.52732E-05
13.9530,6.51983E-05
13.9540,6.51234E-05
13.9550,6.50486E-05
13.9560,6.49739E-05
13.9570,6.48993E-05
13.9580,6.48248E-05
13.9590,6.47503E-05
13.9600,6.46759E-05
13.9610,6.46017E-05
13.9620,6.45275E-05
13.9630,6.44534E-05
13.9640,6.43793E-05
13.9650,6.43054E-05
13.9660,6.42316E-05
13.9670,6.41578E-05
13.9680,6.40841E-05
13.9690,6.40105E-05
13.9700,6.39370E-05
13.9710,6.38636E-05
13.9720,6.37902E-05
13.9730,6.37170E-05
13.9740,6.36438E-05
13.9750,6.35707E-05
13.9760,6.34977E-05
13.9770,6.34248E-05
13.9780,6.33519E-05
13.9790,6.32792E-05
13.9800,6.32065E-05
13.9810,6.31339E-05
13.9820,6.30614E-05
13.9830,6.29890E-05
13.9840,6.29166E-05
13.9850,6.28444E-05
13.9860,6.27722E-05
13.9870,6.27001E-05
13.9880,6.26281E-05
13.9890,6.25562E-05
13.9900,6.24843E-05
13.9910,6.24126E-05
13.9920,6.23409E-05
13.9930,6.22693E-05
13.9940,6.21978E-05
13.9950,6.21263E-05
13.9960,6.20550E-05
13.9970,6.19837E-05
13.9980,6.19125E-05
13.9990,6.18414E-05
14.0000,6.17704E-05
14.0010,6.16995E-05
14.0020,6.16286E-05
14.0030,6.15578E-05
14.0040,6.14871E-05
14.0050,6.14165E-05
14.0060,6.13460E-05
14.0070,6.12755E-05
14.0080,6.12051E-05
14.0090,6.11349E-05
14.0100,6.10646E-05
14.0110,6.09945E-05
14.0120,6.09245E-05
14.0130,6.08545E-05
14.0140,6.07846E-05
14.0150,6.07148E-05
14.0160,6.06451E-05
14.0170,6.05754E-05
14.0180,6.05058E-05
14.0190,6.04364E-05
14.0200,6.03669E-05
14.0210,6.02976E-05
14.0220,6.02284E-05
14.0230,6.01592E-05
14.0240,6.00901E-05
14.0250,6.00211E-05
14.0260,5.99522E-05
14.0270,5.98833E-05
14.0280,5.98145E-05
14.0290,5.97458E-05
14.0300,5.96772E-05
14.0310,5.96087E-05
14.0320,5.95402E-05
14.0330,5.94718E-05
14.0340,5.94035E-05
14.0350,5.93353E-05
14.0360,5.92672E-05
14.0370,5.91991E-05
14.0380,5.91311E-05
14.0390,5.90632E-05
14.0400,5.89954E-05
14.0410,5.89276E-05
14.0420,5.88599E-05
14.0430,5.87923E-05
14.0440,5.87248E-05
14.0450,5.86574E-05
14.0460,5.85900E-05
14.0470,5.85227E-05
14.0480,5.84555E-05
14.0490,5.83884E-05
14.0500,5.83213E-05
14.0510,5.82543E-05
14.0520,5.81874E-05
14.0530,5.81206E-05
14.0540,5.80538E-05
14.0550,5.79872E-05
14.0560,5.79206E-05
14.0570,5.78541E-05
14.0580,5.77876E-05
14.0590,5.77212E-05
14.0600,5.76549E-05
14.0610,5.75887E-05
14.0620,5.75226E-05
14.0630,5.74565E-05
14.0640,5.73905E-05
14.0650,5.73246E-05
14.0660,5.72588E-05
14.0670,5.71930E-05
14.0680,5.71273E-05
14.0690,5.70617E-05
14.0700,5.69962E-05
14.0710,5.69307E-05
14.0720,5.68654E-05
14.0730,5.68000E-05
14.0740,5.67348E-05
14.0750,5.66697E-05
14.0760,5.66046E-05
14.0770,5.65396E-05
14.0780,5.64746E-05
14.0790,5.64098E-05
14.0800,5.63450E-05
14.0810,5.62803E-05
14.0820,5.62156E-05
14.0830,5.61511E-05
14.0840,5.60866E-05
14.0850,5.60222E-05
14.0860,5.59578E-05
14.0870,5.58935E-05
14.0880,5.58294E-05
14.0890,5.57652E-05
14.0900,5.57012E-05
14.0910,5.56372E-05
14.0920,5.55733E-05
14.0930,5.55095E-05
14.0940,5.54457E-05
14.0950,5.53821E-05
14.0960,5.53185E-05
14.0970,5.52549E-05
14.0980,5.51915E-05
14.0990,5.51281E-05
14.1000,5.50648E-05
14.1010,5.50015E-05
14.1020,5.49383E-05
14.1030,5.48752E-05
14.1040,5.48122E-05
14.1050,5.47493E-05
14.1060,5.46864E-05
14.1070,5.46236E-05
14.1080,5.45608E-05
14.1090,5.44982E-05
14.1100,5.44356E-05
14.1110,5.43731E-05
14.1120,5.43106E-05
14.1130,5.42483E-05
14.1140,5.41859E-05
14.1150,5.41237E-05
14.1160,5.40616E-05
14.1170,5.39995E-05
14.1180,5.39374E-05
14.1190,5.38755E-05
14.1200,5.38136E-05
14.1210,5.37518E-05
14.1220,5.36901E-05
14.1230,5.36284E-05
14.1240,5.35668E-05
14.1250,5.35053E-05
14.1260,5.34439E-05
14.1270,5.33825E-05
14.1280,5.33212E-05
14.1290,5.32599E-05
14.1300,5.31988E-05
14.1310,5.31377E-05
14.1320,5.30766E-05
14.1330,5.30157E-05
14.1340,5.29548E-05
14.1350,5.28940E-05
14.1360,5.28332E-05
14.1370,5.27725E-05
14.1380,5.27119E-05
14.1390,5.26514E-05
14.1400,5.25909E-05
14.1410,5.25305E-05
14.1420,5.24702E-05
14.1430,5.24099E-05
14.1440,5.23497E-05
14.1450,5.22896E-05
14.1460,5.22295E-05
14.1470,5.21695E-05
14.1480,5.21096E-05
14.1490,5.20498E-05
14.1500,5.19900E-05
14.1510,5.19303E-05
14.1520,5.18706E-05
14.1530,5.18111E-05
14.1540,5.17516E-05
14.1550,5.16921E-05
14.1560,5.16328E-05
14.1570,5.15735E-05
14.1580,5.15142E-05
14.1590,5.14551E-05
14.1600,5.13960E-05
14.1610,5.13369E-05
14.1620,5.12780E-05
14.1630,5.12191E-05
14.1640,5.11603E-05
14.1650,5.11015E-05
14.1660,5.10428E-05
14.1670,5.09842E-05
14.1680,5.09256E-05
14.1690,5.08671E-05
14.1700,5.08087E-05
14.1710,5.07504E-05
14.1720,5.06921E-05
14.1730,5.06338E-05
14.1740,5.05757E-05
14.1750,5.05176E-05
14.1760,5.04596E-05
14.1770,5.04016E-05
14.1780,5.03437E-05
14.1790,5.02859E-05
14.1800,5.02282E-05
14.1810,5.01705E-05
14.1820,5.01129E-05
14.1830,5.00553E-05
14.1840,4.99978E-05
14.1850,4.99404E-05
14.1860,4.98830E-05
14.1870,4.98257E-05
14.1880,4.97685E-05
14.1890,4.97114E-05
14.1900,4.96543E-05
14.1910,4.95972E-05
14.1920,4.95403E-05
14.1930,4.94834E-05
14.1940,4.94265E-05
14.1950,4.93698E-05
14.1960,4.93131E-05
14.1970,4.92564E-05
14.1980,4.91999E-05
14.1990,4.91433E-05
14.2000,4.90869E-05
14.2010,4.90305E-05
14.2020,4.89742E-05
14.2030,4.89180E-05
14.2040,4.88618E-05
14.2050,4.88057E-05
14.2060,4.87496E-05
14.2070,4.86936E-05
14.2080,4.86377E-05
14.2090,4.85818E-05
14.2100,4.85260E-05
14.2110,4.84703E-05
14.2120,4.84146E-05
14.2130,4.83590E-05
14.2140,4.83035E-05
14.2150,4.82480E-05
14.2160,4.81926E-05
14.2170,4.81372E-05
14.2180,4.80819E-05
14.2190,4.80267E-05
14.2200,4.79716E-05
14.2210,4.79165E-05
14.2220,4.78614E-05
14.2230,4.78065E-05
14.2240,4.77516E-05
14.2250,4.76967E-05
14.2260,4.76419E-05
14.2270,4.75872E-05
14.2280,4.75326E-05
14.2290,4.74780E-05
14.2300,4.74234E-05
14.2310,4.73690E-05
14.2320,4.73146E-05
14.2330,4.72602E-05
14.2340,4.72059E-05
14.2350,4.71517E-05
14.2360,4.70976E-05
14.2370,4.70435E-05
14.2380,4.69894E-05
14.2390,4.69355E-05
14.2400,4.68816E-05
14.2410,4.68277E-05
14.2420,4.67739E-05
14.2430,4.67202E-05
14.2440,4.66665E-05
14.2450,4.66129E-05
14.2460,4.65594E-05
14.2470,4.65059E-05
14.2480,4.64525E-05
14.2490,4.63992E-05
14.2500,4.63459E-05
14.2510,4.62926E-05
14.2520,4.62395E-05
14.2530,4.61864E-05
14.2540,4.61333E-05
14.2550,4.60803E-05
14.2560,4.60274E-05
14.2570,4.59745E-05
14.2580,4.59217E-05
14.2590,4.58690E-05
14.2600,4.58163E-05
14.2610,4.57637E-05
14.2620,4.57111E-05
14.2630,4.56586E-05
14.2640,4.56062E-05
14.2650,4.55538E-05
14.2660,4.55015E-05
14.2670,4.54492E-05
14.2680,4.53970E-05
14.2690,4.53449E-05
14.2700,4.52928E-05
14.2710,4.52408E-05
14.2720,4.51888E-05
14.2730,4.51369E-05
14.2740,4.50851E-05
14.2750,4.50333E-05
14.2760,4.49816E-05
14.2770,4.49299E-05
14.2780,4.48783E-05
14.2790,4.48268E-05
14.2800,4.47753E-05
14.2810,4.47238E-05
14.2820,4.46725E-05
14.2830,4.46212E-05
14.2840,4.45699E-05
14.2850,4.45187E-05
14.2860,4.44676E-05
14.2870,4.44165E-05
14.2880,4.43655E-05
14.2890,4.43145E-05
14.2900,4.42637E-05
14.2910,4.42128E-05
14.2920,4.41620E-05
14.2930,4.41113E-05
14.2940,4.40606E-05
14.2950,4.40100E-05
14.2960,4.39595E-05
14.2970,4.39090E-05
14.2980,4.38586E-05
14.2990,4.38082E-05
14.3000,4.37579E-05
14.3010,4.37076E-05
14.3020,4.36574E-05
14.3030,4.36073E-05
14.3040,4.35572E-05
14.3050,4.35072E-05
14.3060,4.34572E-05
14.3070,4.34073E-05
14.3080,4.33574E-05
14.3090,4.33076E-05
14.3100,4.32579E-05
14.3110,4.32082E-05
14.3120,4.31586E-05
14.3130,4.31090E-05
14.3140,4.30595E-05
14.3150,4.30100E-05
14.3160,4.29606E-05
14.3170,4.29113E-05
14.3180,4.28620E-05
14.3190,4.28128E-05
14.3200,4.27636E-05
14.3210,4.27145E-05
14.3220,4.26654E-05
14.3230,4.26164E-05
14.3240,4.25675E-05
14.3250,4.25186E-05
14.3260,4.24697E-05
14.3270,4.24210E-05
14.3280,4.23722E-05
14.3290,4.23236E-05
14.3300,4.22750E-05
14.3310,4.22264E-05
14.3320,4.21779E-05
14.3330,4.21295E-05
14.3340,4.20811E-05
14.3350,4.20327E-05
14.3360,4.19845E-05
14.3370,4.19362E-05
14.3380,4.18881E-05
14.3390,4.18400E-05
14.3400,4.17919E-05
14.3410,4.17439E-05
14.3420,4.16960E-05
14.3430,4.16481E-05
14.3440,4.16002E-05
14.3450,4.15524E-05
14.3460,4.15047E-05
14.3470,4.14571E-05
14.3480,4.14094E-05
14.3490,4.13619E-05
14.3500,4.13144E-05
14.3510,4.12669E-05
14.3520,4.12195E-05
14.3530,4.11722E-05
14.3540,4.11249E-05
14.3550,4.10776E-05
14.3560,4.10305E-05
14.3570,4.09833E-05
14.3580,4.09363E-05
14.3590,4.08892E-05
14.3600,4.08423E-05
14.3610,4.07954E-05
14.3620,4.07485E-05
14.3630,4.07017E-05
14.3640,4.06550E-05
14.3650,4.06083E-05
14.3660,4.05616E-05
14.3670,4.05150E-05
14.3680,4.04685E-05
14.3690,4.04220E-05
14.3700,4.03756E-05
14.3710,4.03292E-05
14.3720,4.02829E-05
14.3730,4.02366E-05
14.3740,4.01904E-05
14.3750,4.01443E-05
14.3760,4.00981E-05
14.3770,4.00521E-05
14.3780,4.00061E-05
14.3790,3.99601E-05
14.3800,3.99142E-05
14.3810,3.98684E-05
14.3820,3.98226E-05
14.3830,3.97769E-05
14.3840,3.97312E-05
14.3850,3.96855E-05
14.3860,3.96400E-05
14.3870,3.95944E-05
14.3880,3.95490E-05
14.3890,3.95035E-05
14.3900,3.94582E-05
14.3910,3.94128E-05
14.3920,3.93676E-05
14.3930,3.93223E-05
14.3940,3.92772E-05
14.3950,3.92321E-05
14.3960,3.91870E-05
14.3970,3.91420E-05
14.3980,3.90970E-05
14.3990,3.90521E-05
14.4000,3.90073E-05
14.4010,3.89625E-05
14.4020,3.89177E-05
14.4030,3.88730E-05
14.4040,3.88284E-05
14.4050,3.87838E-05
14.4060,3.87392E-05
14.4070,3.86947E-05
14.4080,3.86503E-05
14.4090,3.86059E-05
14.4100,3.85616E-05
14.4110,3.85173E-05
14.4120,3.84730E-05
14.4130,3.84288E-05
14.4140,3.83847E-05
14.4150,3.83406E-05
14.4160,3.82966E-05
14.4170,3.82526E-05
14.4180,3.82086E-05
14.4190,3.81648E-05
14.4200,3.81209E-05
14.4210,3.80771E-05
14.4220,3.80334E-05
14.4230,3.79897E-05
14.4240,3.79461E-05
14.4250,3.79025E-05
14.4260,3.78590E-05
14.4270,3.78155E-05
14.4280,3.77720E-05
14.4290,3.77287E-05
14.4300,3.76853E-05
14.4310,3.76420E-05
14.4320,3.75988E-05
14.4330,3.75556E-05
14.4340,3.75125E-05
14.4350,3.74694E-05
14.4360,3.74264E-05
14.4370,3.73834E-05
14.4380,3.73404E-05
14.4390,3.72975E-05
14.4400,3.72547E-05
14.4410,3.72119E-05
14.4420,3.71692E-05
14.4430,3.71265E-05
14.4440,3.70838E-05
14.4450,3.70412E-05
14.4460,3.69987E-05
14.4470,3.69562E-05
14.4480,3.69137E-05
14.4490,3.68713E-05
14.4500,3.68290E-05
14.4510,3.67867E-05
14.4520,3.67444E-05
14.4530,3.67022E-05
14.4540,3.66601E-05
14.4550,3.66180E-05
14.4560,3.65759E-05
14.4570,3.65339E-05
14.4580,3.64919E-05
14.4590,3.64500E-05
14.4600,3.64082E-05
14.4610,3.63663E-05
14.4620,3.63246E-05
14.4630,3.62828E-05
14.4640,3.62412E-05
14.4650,3.61995E-05
14.4660,3.61580E-05
14.4670,3.61164E-05
14.4680,3.60750E-05
14.4690,3.60335E-05
14.4700,3.59921E-05
14.4710,3.59508E-05
14.4720,3.59095E-05
14.4730,3.58682E-05
14.4740,3.58270E-05
14.4750,3.57859E-05
14.4760,3.57448E-05
14.4770,3.57037E-05
14.4780,3.56627E-05
14.4790,3.56218E-05
14.4800,3.55809E-05
14.4810,3.55400E-05
14.4820,3.54992E-05
14.4830,3.54584E-05
14.4840,3.54177E-05
14.4850,3.53770E-05
14.4860,3.53363E-05
14.4870,3.52958E-05
14.4880,3.52552E-05
14.4890,3.52147E-05
14.4900,3.51743E-05
14.4910,3.51339E-05
14.4920,3.50935E-05
14.4930,3.50532E-05
14.4940,3.50129E-05
14.4950,3.49727E-05
14.4960,3.49326E-05
14.4970,3.48924E-05
14.4980,3.48524E-05
14.4990,3.48123E-05
14.5000,3.47723E-05
14.5010,3.47324E-05
14.5020,3.46925E-05
14.5030,3.46527E-05
14.5040,3.46129E-05
14.5050,3.45731E-05
14.5060,3.45334E-05
14.5070,3.44937E-05
14.5080,3.44541E-05
14.5090,3.44145E-05
14.5100,3.43750E-05
14.5110,3.43355E-05
14.5120,3.42961E-05
14.5130,3.42567E-05
14.5140,3.42173E-05
14.5150,3.41780E-05
14.5160,3.41388E-05
14.5170,3.40996E-05
14.5180,3.40604E-05
14.5190,3.40213E-05
14.5200,3.39822E-05
14.5210,3.39432E-05
14.5220,3.39042E-05
14.5230,3.38652E-05
14.5240,3.38263E-05
14.5250,3.37875E-05
14.5260,3.37487E-05
14.5270,3.37099E-05
14.5280,3.36712E-05
14.5290,3.36325E-05
14.5300,3.35939E-05
14.5310,3.35553E-05
14.5320,3.35167E-05
14.5330,3.34783E-05
14.5340,3.34398E-05
14.5350,3.34014E-05
14.5360,3.33630E-05
14.5370,3.33247E-05
14.5380,3.32864E-05
14.5390,3.32482E-05
14.5400,3.32100E-05
14.5410,3.31719E-05
14.5420,3.31338E-05
14.5430,3.30957E-05
14.5440,3.30577E-05
14.5450,3.30197E-05
14.5460,3.29818E-05
14.5470,3.29439E-05
14.5480,3.29061E-05
14.5490,3.28683E-05
14.5500,3.28305E-05
14.5510,3.27928E-05
14.5520,3.27551E-05
14.5530,3.27175E-05
14.5540,3.26799E-05
14.5550,3.26424E-05
14.5560,3.26049E-05
14.5570,3.25674E-05
14.5580,3.25300E-05
14.5590,3.24927E-05
14.5600,3.24553E-05
14.5610,3.24181E-05
14.5620,3.23808E-05
14.5630,3.23436E-05
14.5640,3.23065E-05
14.5650,3.22694E-05
14.5660,3.22323E-05
14.5670,3.21953E-05
14.5680,3.21583E-05
14.5690,3.21214E-05
14.5700,3.20845E-05
14.5710,3.20476E-05
14.5720,3.20108E-05
14.5730,3.19740E-05
14.5740,3.19373E-05
14.5750,3.19006E-05
14.5760,3.18640E-05
14.5770,3.18274E-05
14.5780,3.17908E-05
14.5790,3.17543E-05
14.5800,3.17178E-05
14.5810,3.16814E-05
14.5820,3.16450E-05
14.5830,3.16087E-05
14.5840,3.15724E-05
14.5850,3.15361E-05
14.5860,3.14999E-05
14.5870,3.14637E-05
14.5880,3.14276E-05
14.5890,3.13915E-05
14.5900,3.13554E-05
14.5910,3.13194E-05
14.5920,3.12834E-05
14.5930,3.12475E-05
14.5940,3.12116E-05
14.5950,3.11757E-05
14.5960,3.11399E-05
14.5970,3.11042E-05
14.5980,3.10684E-05
14.5990,3.10327E-05
14.6000,3.09971E-05
14.6010,3.09615E-05
14.6020,3.09259E-05
14.6030,3.08904E-05
14.6040,3.08549E-05
14.6050,3.08195E-05
14.6060,3.07841E-05
14.6070,3.07487E-05
14.6080,3.07134E-05
14.6090,3.06781E-05
14.6100,3.06429E-05
14.6110,3.06077E-05
14.6120,3.05725E-05
14.6130,3.05374E-05
14.6140,3.05023E-05
14.6150,3.04673E-05
14.6160,3.04323E-05
14.6170,3.03974E-05
14.6180,3.03624E-05
14.6190,3.03276E-05
14.6200,3.02927E-05
14.6210,3.02579E-05
14.6220,3.02232E-05
14.6230,3.01885E-05
14.6240,3.01538E-05
14.6250,3.01191E-05
14.6260,3.00845E-05
14.6270,3.00500E-05
14.6280,3.00155E-05
14.6290,2.99810E-05
14.6300,2.99466E-05
14.6310,2.99122E-05
14.6320,2.98778E-05
14.6330,2.98435E-05
14.6340,2.98092E-05
14.6350,2.97750E-05
14.6360,2.97408E-05
14.6370,2.97066E-05
14.6380,2.96725E-05
14.6390,2.96384E-05
14.6400,2.96044E-05
14.6410,2.95703E-05
14.6420,2.95364E-05
14.6430,2.95025E-05
14.6440,2.94686E-05
14.6450,2.94347E-05
14.6460,2.94009E-05
14.6470,2.93671E-05
14.6480,2.93334E-05
14.6490,2.92997E-05
14.6500,2.92661E-05
14.6510,2.92324E-05
14.6520,2.91989E-05
14.6530,2.91653E-05
14.6540,2.91318E-05
14.6550,2.90984E-05
14.6560,2.90649E-05
14.6570,2.90316E-05
14.6580,2.89982E-05
14.6590,2.89649E-05
14.6600,2.89316E-05
14.6610,2.88984E-05
14.6620,2.88652E-05
14.6630,2.88320E-05
14.6640,2.87989E-05
14.6650,2.87658E-05
14.6660,2.87328E-05
14.6670,2.86998E-05
14.6680,2.86668E-05
14.6690,2.86339E-05
14.6700,2.86010E-05
14.6710,2.85682E-05
14.6720,2.85353E-05
14.6730,2.85026E-05
14.6740,2.84698E-05
14.6750,2.84371E-05
14.6760,2.84045E-05
14.6770,2.83718E-05
14.6780,2.83392E-05
14.6790,2.83067E-05
14.6800,2.82742E-05
14.6810,2.82417E-05
14.6820,2.82093E-05
14.6830,2.81769E-05
14.6840,2.81445E-05
14.6850,2.81122E-05
14.6860,2.80799E-05
14.6870,2.80476E-05
14.6880,2.80154E-05
14.6890,2.79832E-05
14.6900,2.79511E-05
14.6910,2.79190E-05
14.6920,2.78869E-05
14.6930,2.78549E-05
14.6940,2.78229E-05
14.6950,2.77909E-05
14.6960,2.77590E-05
14.6970,2.77271E-05
14.6980,2.76953E-05
14.6990,2.76634E-05
14.7000,2.76317E-05
14.7010,2.75999E-05
14.7020,2.75682E-05
14.7030,2.75366E-05
14.7040,2.75049E-05
14.7050,2.74733E-05
14.7060,2.74418E-05
14.7070,2.74103E-05
14.7080,2.73788E-05
14.7090,2.73473E-05
14.7100,2.73159E-05
14.7110,2.72845E-05
14.7120,2.72532E-05
14.7130,2.72219E-05
14.7140,2.71906E-05
14.7150,2.71594E-05
14.7160,2.71282E-05
14.7170,2.70970E-05
14.7180,2.70659E-05
14.7190,2.70348E-05
14.7200,2.70038E-05
14.7210,2.69727E-05
14.7220,2.69418E-05
14.7230,2.69108E-05
14.7240,2.68799E-05
14.7250,2.68490E-05
14.7260,2.68182E-05
14.7270,2.67874E-05
14.7280,2.67566E-05
14.7290,2.67259E-05
14.7300,2.66952E-05
14.7310,2.66645E-05
14.7320,2.66339E-05
14.7330,2.66033E-05
14.7340,2.65727E-05
14.7350,2.65422E-05
14.7360,2.65117E-05
14.7370,2.64813E-05
14.7380,2.64508E-05
14.7390,2.64205E-05
14.7400,2.63901E-05
14.7410,2.63598E-05
14.7420,2.63295E-05
14.7430,2.62993E-05
14.7440,2.62691E-05
14.7450,2.62389E-05
14.7460,2.62088E-05
14.7470,2.61787E-05
14.7480,2.61486E-05
14.7490,2.61185E-05
14.7500,2.60885E-05
14.7510,2.60586E-05
14.7520,2.60286E-05
14.7530,2.59987E-05
14.7540,2.59689E-05
14.7550,2.59391E-05
14.7560,2.59093E-05
14.7570,2.58795E-05
14.7580,2.58498E-05
14.7590,2.58201E-05
14.7600,2.57904E-05
14.7610,2.57608E-05
14.7620,2.57312E-05
14.7630,2.57016E-05
14.7640,2.56721E-05
14.7650,2.56426E-05
14.7660,2.56132E-05
14.7670,2.55838E-05
14.7680,2.55544E-05
14.7690,2.55250E-05
14.7700,2.54957E-05
14.7710,2.54664E-05
14.7720,2.54372E-05
14.7730,2.54079E-05
14.7740,2.53787E-05
14.7750,2.53496E-05
14.7760,2.53205E-05
14.7770,2.52914E-05
14.7780,2.52623E-05
14.7790,2.52333E-05
14.7800,2.52043E-05
14.7810,2.51754E-05
14.7820,2.51465E-05
14.7830,2.51176E-05
14.7840,2.50887E-05
14.7850,2.50599E-05
14.7860,2.50311E-05
14.7870,2.50024E-05
14.7880,2.49737E-05
14.7890,2.49450E-05
14.7900,2.49163E-05
14.7910,2.48877E-05
14.7920,2.48591E-05
14.7930,2.48305E-05
14.7940,2.48020E-05
14.7950,2.47735E-05
14.7960,2.47451E-05
14.7970,2.47167E-05
14.7980,2.46883E-05
14.7990,2.46599E-05
14.8000,2.46316E-05
14.8010,2.46033E-05
14.8020,2.45750E-05
14.8030,2.45468E-05
14.8040,2.45186E-05
14.8050,2.44904E-05
14.8060,2.44623E-05
14.8070,2.44342E-05
14.8080,2.44061E-05
14.8090,2.43781E-05
14.8100,2.43501E-05
14.8110,2.43221E-05
14.8120,2.42942E-05
14.8130,2.42663E-05
14.8140,2.42384E-05
14.8150,2.42106E-05
14.8160,2.41828E-05
14.8170,2.41550E-05
14.8180,2.41272E-05
14.8190,2.40995E-05
14.8200,2.40718E-05
14.8210,2.40442E-05
14.8220,2.40166E-05
14.8230,2.39890E-05
14.8240,2.39614E-05
14.8250,2.39339E-05
14.8260,2.39064E-05
14.8270,2.38789E-05
14.8280,2.38515E-05
14.8290,2.38241E-05
14.8300,2.37967E-05
14.8310,2.37694E-05
14.8320,2.37421E-05
14.8330,2.37148E-05
14.8340,2.36876E-05
14.8350,2.36604E-05
14.8360,2.36332E-05
14.8370,2.36061E-05
14.8380,2.35789E-05
14.8390,2.35519E-05
14.8400,2.35248E-05
14.8410,2.34978E-05
14.8420,2.34708E-05
14.8430,2.34438E-05
14.8440,2.34169E-05
14.8450,2.33900E-05
14.8460,2.33631E-05
14.8470,2.33363E-05
14.8480,2.33095E-05
14.8490,2.32827E-05
14.8500,2.32560E-05
14.8510,2.32293E-05
14.8520,2.32026E-05
14.8530,2.31759E-05
14.8540,2.31493E-05
14.8550,2.31227E-05
14.8560,2.30961E-05
14.8570,2.30696E-05
14.8580,2.30431E-05
14.8590,2.30166E-05
14.8600,2.29902E-05
14.8610,2.29638E-05
14.8620,2.29374E-05
14.8630,2.29111E-05
14.8640,2.28848E-05
14.8650,2.28585E-05
14.8660,2.28322E-05
14.8670,2.28060E-05
14.8680,2.27798E-05
14.8690,2.27536E-05
14.8700,2.27275E-05
14.8710,2.27014E-05
14.8720,2.26753E-05
14.8730,2.26492E-05
14.8740,2.26232E-05
14.8750,2.25972E-05
14.8760,2.25713E-05
14.8770,2.25454E-05
14.8780,2.25195E-05
14.8790,2.24936E-05
14.8800,2.24678E-05
14.8810,2.24419E-05
14.8820,2.24162E-05
14.8830,2.23904E-05
14.8840,2.23647E-05
14.8850,2.23390E-05
14.8860,2.23133E-05
14.8870,2.22877E-05
14.8880,2.22621E-05
14.8890,2.22365E-05
14.8900,2.22110E-05
14.8910,2.21855E-05
14.8920,2.21600E-05
14.8930,2.21345E-05
14.8940,2.21091E-05
14.8950,2.20837E-05
14.8960,2.20584E-05
14.8970,2.20330E-05
14.8980,2.20077E-05
14.8990,2.19824E-05
14.9000,2.19572E-05
14.9010,2.19320E-05
14.9020,2.19068E-05
14.9030,2.18816E-05
14.9040,2.18565E-05
14.9050,2.18314E-05
14.9060,2.18063E-05
14.9070,2.17812E-05
14.9080,2.17562E-05
14.9090,2.17312E-05
14.9100,2.17063E-05
14.9110,2.16813E-05
14.9120,2.16564E-05
14.9130,2.16315E-05
14.9140,2.16067E-05
14.9150,2.15819E-05
14.9160,2.15571E-05
14.9170,2.15323E-05
14.9180,2.15076E-05
14.9190,2.14829E-05
14.9200,2.14582E-05
14.9210,2.14335E-05
14.9220,2.14089E-05
14.9230,2.13843E-05
14.9240,2.13598E-05
14.9250,2.13352E-05
14.9260,2.13107E-05
14.9270,2.12862E-05
14.9280,2.12618E-05
14.9290,2.12374E-05
14.9300,2.12130E-05
14.9310,2.11886E-05
14.9320,2.11643E-05
14.9330,2.11400E-05
14.9340,2.11157E-05
14.9350,2.10914E-05
14.9360,2.10672E-05
14.9370,2.10430E-05
14.9380,2.10188E-05
14.9390,2.09947E-05
14.9400,2.09706E-05
14.9410,2.09465E-05
14.9420,2.09224E-05
14.9430,2.08984E-05
14.9440,2.08744E-05
14.9450,2.08504E-05
14.9460,2.08264E-05
14.9470,2.08025E-05
14.9480,2.07786E-05
14.9490,2.07547E-05
14.9500,2.07309E-05
14.9510,2.07071E-05
14.9520,2.06833E-05
14.9530,2.06595E-05
14.9540,2.06358E-05
14.9550,2.06121E-05
14.9560,2.05884E-05
14.9570,2.05648E-05
14.9580,2.05412E-05
14.9590,2.05176E-05
14.9600,2.04940E-05
14.9610,2.04705E-05
14.9620,2.04469E-05
14.9630,2.04234E-05
14.9640,2.04000E-05
14.9650,2.03766E-05
14.9660,2.03531E-05
14.9670,2.03298E-05
14.9680,2.03064E-05
14.9690,2.02831E-05
14.9700,2.02598E-05
14.9710,2.02365E-05
14.9720,2.02133E-05
14.9730,2.01900E-05
14.9740,2.01669E-05
14.9750,2.01437E-05
14.9760,2.01206E-05
14.9770,2.00974E-05
14.9780,2.00744E-05
14.9790,2.00513E-05
14.9800,2.00283E-05
14.9810,2.00053E-05
14.9820,1.99823E-05
14.9830,1.99593E-05
14.9840,1.99364E-05
14.9850,1.99135E-05
14.9860,1.98906E-05
14.9870,1.98678E-05
14.9880,1.98449E-05
14.9890,1.98221E-05
14.9900,1.97994E-05
14.9910,1.97766E-05
14.9920,1.97539E-05
14.9930,1.97312E-05
14.9940,1.97086E-05
14.9950,1.96859E-05
14.9960,1.96633E-05
14.9970,1.96407E-05
14.9980,1.96182E-05
14.9990,1.95956E-05
15.0000,1.95731E-05
15.0010,1.95506E-05
15.0020,1.95282E-05
15.0030,1.95057E-05
15.0040,1.94833E-05
15.0050,1.94609E-05
15.0060,1.94386E-05
15.0070,1.94163E-05
15.0080,1.93940E-05
15.0090,1.93717E-05
15.0100,1.93494E-05
15.0110,1.93272E-05
15.0120,1.93050E-05
15.0130,1.92828E-05
15.0140,1.92607E-05
15.0150,1.92385E-05
15.0160,1.92164E-05
15.0170,1.91944E-05
15.0180,1.91723E-05
15.0190,1.91503E-05
15.0200,1.91283E-05
15.0210,1.91063E-05
15.0220,1.90844E-05
15.0230,1.90625E-05
15.0240,1.90406E-05
15.0250,1.90187E-05
15.0260,1.89968E-05
15.0270,1.89750E-05
15.0280,1.89532E-05
15.0290,1.89314E-05
15.0300,1.89097E-05
15.0310,1.88880E-05
15.0320,1.88663E-05
15.0330,1.88446E-05
15.0340,1.88230E-05
15.0350,1.88013E-05
15.0360,1.87797E-05
15.0370,1.87582E-05
15.0380,1.87366E-05
15.0390,1.87151E-05
15.0400,1.86936E-05
15.0410,1.86721E-05
15.0420,1.86507E-05
15.0430,1.86292E-05
15.0440,1.86078E-05
15.0450,1.85865E-05
15.0460,1.85651E-05
15.0470,1.85438E-05
15.0480,1.85225E-05
15.0490,1.85012E-05
15.0500,1.84800E-05
15.0510,1.84587E-05
15.0520,1.84375E-05
15.0530,1.84164E-05
15.0540,1.83952E-05
15.0550,1.83741E-05
15.0560,1.83530E-05
15.0570,1.83319E-05
15.0580,1.83108E-05
15.0590,1.82898E-05
15.0600,1.82688E-05
15.0610,1.82478E-05
15.0620,1.82268E-05
15.0630,1.82059E-05
15.0640,1.81850E-05
15.0650,1.81641E-05
15.0660,1.81432E-05
15.0670,1.81224E-05
15.0680,1.81016E-05
15.0690,1.80808E-05
15.0700,1.80600E-05
15.0710,1.80392E-05
15.0720,1.80185E-05
15.0730,1.79978E-05
15.0740,1.79772E-05
15.0750,1.79565E-05
15.0760,1.79359E-05
15.0770,1.79153E-05
15.0780,1.78947E-05
15.0790,1.78741E-05
15.0800,1.78536E-05
15.0810,1.78331E-05
15.0820,1.78126E-05
15.0830,1.77921E-05
15.0840,1.77717E-05
15.0850,1.77513E-05
15.0860,1.77309E-05
15.0870,1.77105E-05
15.0880,1.76902E-05
15.0890,1.76699E-05
15.0900,1.76496E-05
15.0910,1.76293E-05
15.0920,1.76090E-05
15.0930,1.75888E-05
15.0940,1.75686E-05
15.0950,1.75484E-05
15.0960,1.75283E-05
15.0970,1.75081E-05
15.0980,1.74880E-05
15.0990,1.74679E-05
15.1000,1.74479E-05
15.1010,1.74278E-05
15.1020,1.74078E-05
15.1030,1.73878E-05
15.1040,1.73678E-05
15.1050,1.73479E-05
15.1060,1.73280E-05
15.1070,1.73080E-05
15.1080,1.72882E-05
15.1090,1.72683E-05
15.1100,1.72485E-05
15.1110,1.72287E-05
15.1120,1.72089E-05
15.1130,1.71891E-05
15.1140,1.71693E-05
15.1150,1.71496E-05
15.1160,1.71299E-05
15.1170,1.71102E-05
15.1180,1.70906E-05
15.1190,1.70710E-05
15.1200,1.70513E-05
15.1210,1.70318E-05
15.1220,1.70122E-05
15.1230,1.69927E-05
15.1240,1.69731E-05
15.1250,1.69536E-05
15.1260,1.69342E-05
15.1270,1.69147E-05
15.1280,1.68953E-05
15.1290,1.68759E-05
15.1300,1.68565E-05
15.1310,1.68371E-05
15.1320,1.68178E-05
15.1330,1.67985E-05
15.1340,1.67792E-05
15.1350,1.67599E-05
15.1360,1.67406E-05
15.1370,1.67214E-05
15.1380,1.67022E-05
15.1390,1.66830E-05
15.1400,1.66638E-05
15.1410,1.66447E-05
15.1420,1.66256E-05
15.1430,1.66065E-05
15.1440,1.65874E-05
15.1450,1.65683E-05
15.1460,1.65493E-05
15.1470,1.65303E-05
15.1480,1.65113E-05
15.1490,1.64923E-05
15.1500,1.64734E-05
15.1510,1.64545E-05
15.1520,1.64356E-05
15.1530,1.64167E-05
15.1540,1.63978E-05
15.1550,1.63790E-05
15.1560,1.63602E-05
15.1570,1.63414E-05
15.1580,1.63226E-05
15.1590,1.63039E-05
15.1600,1.62851E-05
15.1610,1.62664E-05
15.1620,1.62477E-05
15.1630,1.62291E-05
15.1640,1.62104E-05
15.1650,1.61918E-05
15.1660,1.61732E-05
15.1670,1.61546E-05
15.1680,1.61361E-05
15.1690,1.61175E-05
15.1700,1.60990E-05
15.1710,1.60805E-05
15.1720,1.60621E-05
15.1730,1.60436E-05
15.1740,1.60252E-05
15.1750,1.60068E-05
15.1760,1.59884E-05
15.1770,1.59700E-05
15.1780,1.59517E-05
15.1790,1.59333E-05
15.1800,1.59150E-05
15.1810,1.58968E-05
15.1820,1.58785E-05
15.1830,1.58603E-05
15.1840,1.58420E-05
15.1850,1.58238E-05
15.1860,1.58057E-05
15.1870,1.57875E-05
15.1880,1.57694E-05
15.1890,1.57513E-05
15.1900,1.57332E-05
15.1910,1.57151E-05
15.1920,1.56970E-05
15.1930,1.56790E-05
15.1940,1.56610E-05
15.1950,1.56430E-05
15.1960,1.56250E-05
15.1970,1.56071E-05
15.1980,1.55891E-05
15.1990,1.55712E-05
15.2000,1.55534E-05
15.2010,1.55355E-05
15.2020,1.55176E-05
15.2030,1.54998E-05
15.2040,1.54820E-05
15.2050,1.54642E-05
15.2060,1.54465E-05
15.2070,1.54287E-05
15.2080,1.54110E-05
15.2090,1.53933E-05
15.2100,1.53756E-05
15.2110,1.53579E-05
15.2120,1.53403E-05
15.2130,1.53227E-05
15.2140,1.53051E-05
15.2150,1.52875E-05
15.2160,1.52699E-05
15.2170,1.52524E-05
15.2180,1.52349E-05
15.2190,1.52174E-05
15.2200,1.51999E-05
15.2210,1.51824E-05
15.2220,1.51650E-05
15.2230,1.51476E-05
15.2240,1.51302E-05
15.2250,1.51128E-05
15.2260,1.50954E-05
15.2270,1.50781E-05
15.2280,1.50608E-05
15.2290,1.50435E-05
15.2300,1.50262E-05
15.2310,1.50089E-05
15.2320,1.49917E-05
15.2330,1.49744E-05
15.2340,1.49572E-05
15.2350,1.49401E-05
15.2360,1.49229E-05
15.2370,1.49058E-05
15.2380,1.48886E-05
15.2390,1.48715E-05
15.2400,1.48544E-05
15.2410,1.48374E-05
15.2420,1.48203E-05
15.2430,1.48033E-05
15.2440,1.47863E-05
15.2450,1.47693E-05
15.2460,1.47524E-05
15.2470,1.47354E-05
15.2480,1.47185E-05
15.2490,1.47016E-05
15.2500,1.46847E-05
15.2510,1.46678E-05
15.2520,1.46510E-05
15.2530,1.46341E-05
15.2540,1.46173E-05
15.2550,1.46005E-05
15.2560,1.45838E-05
15.2570,1.45670E-05
15.2580,1.45503E-05
15.2590,1.45336E-05
15.2600,1.45169E-05
15.2610,1.45002E-05
15.2620,1.44835E-05
15.2630,1.44669E-05
15.2640,1.44503E-05
15.2650,1.44337E-05
15.2660,1.44171E-05
15.2670,1.44005E-05
15.2680,1.43840E-05
15.2690,1.43675E-05
15.2700,1.43510E-05
15.2710,1.43345E-05
15.2720,1.43180E-05
15.2730,1.43016E-05
15.2740,1.42851E-05
15.2750,1.42687E-05
15.2760,1.42523E-05
15.2770,1.42359E-05
15.2780,1.42196E-05
15.2790,1.42033E-05
15.2800,1.41869E-05
15.2810,1.41706E-05
15.2820,1.41544E-05
15.2830,1.41381E-05
15.2840,1.41219E-05
15.2850,1.41056E-05
15.2860,1.40894E-05
15.2870,1.40733E-05
15.2880,1.40571E-05
15.2890,1.40409E-05
15.2900,1.40248E-05
15.2910,1.40087E-05
15.2920,1.39926E-05
15.2930,1.39765E-05
15.2940,1.39605E-05
15.2950,1.39444E-05
15.2960,1.39284E-05
15.2970,1.39124E-05
15.2980,1.38964E-05
15.2990,1.38805E-05
15.3000,1.38645E-05
15.3010,1.38486E-05
15.3020,1.38327E-05
15.3030,1.38168E-05
15.3040,1.38009E-05
15.3050,1.37851E-05
15.3060,1.37692E-05
15.3070,1.37534E-05
15.3080,1.37376E-05
15.3090,1.37218E-05
15.3100,1.37061E-05
15.3110,1.36903E-05
15.3120,1.36746E-05
15.3130,1.36589E-05
15.3140,1.36432E-05
15.3150,1.36275E-05
15.3160,1.36119E-05
15.3170,1.35962E-05
15.3180,1.35806E-05
15.3190,1.35650E-05
15.3200,1.35494E-05
15.3210,1.35339E-05
15.3220,1.35183E-05
15.3230,1.35028E-05
15.3240,1.34873E-05
15.3250,1.34718E-05
15.3260,1.34563E-05
15.3270,1.34408E-05
15.3280,1.34254E-05
15.3290,1.34100E-05
15.3300,1.33946E-05
15.3310,1.33792E-05
15.3320,1.33638E-05
15.3330,1.33485E-05
15.3340,1.33331E-05
15.3350,1.33178E-05
15.3360,1.33025E-05
15.3370,1.32872E-05
15.3380,1.32720E-05
15.3390,1.32567E-05
15.3400,1.32415E-05
15.3410,1.32263E-05
15.3420,1.32111E-05
15.3430,1.31959E-05
15.3440,1.31808E-05
15.3450,1.31656E-05
15.3460,1.31505E-05
15.3470,1.31354E-05
15.3480,1.31203E-05
15.3490,1.31052E-05
15.3500,1.30902E-05
15.3510,1.30751E-05
15.3520,1.30601E-05
15.3530,1.30451E-05
15.3540,1.30301E-05
15.3550,1.30151E-05
15.3560,1.30002E-05
15.3570,1.29853E-05
15.3580,1.29703E-05
15.3590,1.29554E-05
15.3600,1.29406E-05
15.3610,1.29257E-05
15.3620,1.29108E-05
15.3630,1.28960E-05
15.3640,1.28812E-05
15.3650,1.28664E-05
15.3660,1.28516E-05
15.3670,1.28369E-05
15.3680,1.28221E-05
15.3690,1.28074E-05
15.3700,1.27927E-05
15.3710,1.27780E-05
15.3720,1.27633E-05
15.3730,1.27486E-05
15.3740,1.27340E-05
15.3750,1.27194E-05
15.3760,1.27047E-05
15.3770,1.26902E-05
15.3780,1.26756E-05
15.3790,1.26610E-05
15.3800,1.26465E-05
15.3810,1.26319E-05
15.3820,1.26174E-05
15.3830,1.26029E-05
15.3840,1.25885E-05
15.3850,1.25740E-05
15.3860,1.25595E-05
15.3870,1.25451E-05
15.3880,1.25307E-05
15.3890,1.25163E-05
15.3900,1.25019E-05
15.3910,1.24876E-05
15.3920,1.24732E-05
15.3930,1.24589E-05
15.3940,1.24446E-05
15.3950,1.24303E-05
15.3960,1.24160E-05
15.3970,1.24017E-05
15.3980,1.23875E-05
15.3990,1.23733E-05
15.4000,1.23591E-05
15.4010,1.23449E-05
15.4020,1.23307E-05
15.4030,1.23165E-05
15.4040,1.23024E-05
15.4050,1.22882E-05
15.4060,1.22741E-05
15.4070,1.22600E-05
15.4080,1.22459E-05
15.4090,1.22319E-05
15.4100,1.22178E-05
15.4110,1.22038E-05
15.4120,1.21897E-05
15.4130,1.21757E-05
15.4140,1.21618E-05
15.4150,1.21478E-05
15.4160,1.21338E-05
15.4170,1.21199E-05
15.4180,1.21060E-05
15.4190,1.20921E-05
15.4200,1.20782E-05
15.4210,1.20643E-05
15.4220,1.20504E-05
15.4230,1.20366E-05
15.4240,1.20228E-05
15.4250,1.20090E-05
15.4260,1.19952E-05
15.4270,1.19814E-05
15.4280,1.19676E-05
15.4290,1.19539E-05
15.4300,1.19401E-05
15.4310,1.19264E-05
15.4320,1.19127E-05
15.4330,1.18990E-05
15.4340,1.18854E-05
15.4350,1.18717E-05
15.4360,1.18581E-05
15.4370,1.18444E-05
15.4380,1.18308E-05
15.4390,1.18172E-05
15.4400,1.18037E-05
15.4410,1.17901E-05
15.4420,1.17766E-05
15.4430,1.17630E-05
15.4440,1.17495E-05
15.4450,1.17360E-05
15.4460,1.17225E-05
15.4470,1.17091E-05
15.4480,1.16956E-05
15.4490,1.16822E-05
15.4500,1.16688E-05
15.4510,1.16554E-05
15.4520,1.16420E-05
15.4530,1.16286E-05
15.4540,1.16152E-05
15.4550,1.16019E-05
15.4560,1.15886E-05
15.4570,1.15753E-05
15.4580,1.15620E-05
15.4590,1.15487E-05
15.4600,1.15354E-05
15.4610,1.15222E-05
15.4620,1.15089E-05
15.4630,1.14957E-05
15.4640,1.14825E-05
15.4650,1.14693E-05
15.4660,1.14561E-05
15.4670,1.14430E-05
15.4680,1.14298E-05
15.4690,1.14167E-05
15.4700,1.14036E-05
15.4710,1.13905E-05
15.4720,1.13774E-05
15.4730,1.13643E-05
15.4740,1.13513E-05
15.4750,1.13382E-05
15.4760,1.13252E-05
15.4770,1.13122E-05
15.4780,1.12992E-05
15.4790,1.12862E-05
15.4800,1.12732E-05
15.4810,1.12603E-05
15.4820,1.12474E-05
15.4830,1.12344E-05
15.4840,1.12215E-05
15.4850,1.12086E-05
15.4860,1.11958E-05
15.4870,1.11829E-05
15.4880,1.11701E-05
15.4890,1.11572E-05
15.4900,1.11444E-05
15.4910,1.11316E-05
15.4920,1.11188E-05
15.4930,1.11060E-05
15.4940,1.10933E-05
15.4950,1.10805E-05
15.4960,1.10678E-05
15.4970,1.10551E-05
15.4980,1.10424E-05
15.4990,1.10297E-05
15.5000,1.10170E-05
15.5010,1.10044E-05
15.5020,1.09917E-05
15.5030,1.09791E-05
15.5040,1.09665E-05
15.5050,1.09539E-05
15.5060,1.09413E-05
15.5070,1.09287E-05
15.5080,1.09162E-05
15.5090,1.09036E-05
15.5100,1.08911E-05
15.5110,1.08786E-05
15.5120,1.08661E-05
15.5130,1.08536E-05
15.5140,1.08412E-05
15.5150,1.08287E-05
15.5160,1.08163E-05
15.5170,1.08038E-05
15.5180,1.07914E-05
15.5190,1.07790E-05
15.5200,1.07666E-05
15.5210,1.07543E-05
15.5220,1.07419E-05
15.5230,1.07296E-05
15.5240,1.07173E-05
15.5250,1.07049E-05
15.5260,1.06926E-05
15.5270,1.06804E-05
15.5280,1.06681E-05
15.5290,1.06558E-05
15.5300,1.06436E-05
15.5310,1.06314E-05
15.5320,1.06192E-05
15.5330,1.06070E-05
15.5340,1.05948E-05
15.5350,1.05826E-05
15.5360,1.05704E-05
15.5370,1.05583E-05
15.5380,1.05462E-05
15.5390,1.05341E-05
15.5400,1.05220E-05
15.5410,1.05099E-05
15.5420,1.04978E-05
15.5430,1.04857E-05
15.5440,1.04737E-05
15.5450,1.04617E-05
15.5460,1.04496E-05
15.5470,1.04376E-05
15.5480,1.04256E-05
15.5490,1.04137E-05
15.5500,1.04017E-05
15.5510,1.03897E-05
15.5520,1.03778E-05
15.5530,1.03659E-05
15.5540,1.03540E-05
15.5550,1.03421E-05
15.5560,1.03302E-05
15.5570,1.03183E-05
15.5580,1.03065E-05
15.5590,1.02946E-05
15.5600,1.02828E-05
15.5610,1.02710E-05
15.5620,1.02592E-05
15.5630,1.02474E-05
15.5640,1.02356E-05
15.5650,1.02239E-05
15.5660,1.02121E-05
15.5670,1.02004E-05
15.5680,1.01887E-05
15.5690,1.01770E-05
15.5700,1.01653E-05
15.5710,1.01536E-05
15.5720,1.01420E-05
15.5730,1.01303E-05
15.5740,1.01187E-05
15.5750,1.01070E-05
15.5760,1.00954E-05
15.5770,1.00838E-05
15.5780,1.00722E-05
15.5790,1.00607E-05
15.5800,1.00491E-05
15.5810,1.00376E-05
15.5820,1.00260E-05
15.5830,1.00145E-05
15.5840,1.00030E-05
15.5850,9.99153E-06
15.5860,9.98005E-06
15.5870,9.96858E-06
15.5880,9.95713E-06
15.5890,9.94569E-06
15.5900,9.93427E-06
15.5910,9.92285E-06
15.5920,9.91145E-06
15.5930,9.90007E-06
15.5940,9.88869E-06
15.5950,9.87733E-06
15.5960,9.86599E-06
15.5970,9.85465E-06
15.5980,9.84333E-06
15.5990,9.83202E-06
15.6000,9.82073E-06
15.6010,9.80944E-06
15.6020,9.79817E-06
15.6030,9.78692E-06
15.6040,9.77568E-06
15.6050,9.76444E-06
15.6060,9.75323E-06
15.6070,9.74202E-06
15.6080,9.73083E-06
15.6090,9.71965E-06
15.6100,9.70849E-06
15.6110,9.69733E-06
15.6120,9.68619E-06
15.6130,9.67506E-06
15.6140,9.66395E-06
15.6150,9.65285E-06
15.6160,9.64176E-06
15.6170,9.63068E-06
15.6180,9.61962E-06
15.6190,9.60857E-06
15.6200,9.59753E-06
15.6210,9.58650E-06
15.6220,9.57549E-06
15.6230,9.56449E-06
15.6240,9.55350E-06
15.6250,9.54252E-06
15.6260,9.53156E-06
15.6270,9.52061E-06
15.6280,9.50967E-06
15.6290,9.49875E-06
15.6300,9.48784E-06
15.6310,9.47694E-06
15.6320,9.46605E-06
15.6330,9.45517E-06
15.6340,9.44431E-06
15.6350,9.43346E-06
15.6360,9.42262E-06
15.6370,9.41180E-06
15.6380,9.40099E-06
15.6390,9.39019E-06
15.6400,9.37940E-06
15.6410,9.36862E-06
15.6420,9.35786E-06
15.6430,9.34711E-06
15.6440,9.33637E-06
15.6450,9.32565E-06
15.6460,9.31493E-06
15.6470,9.30423E-06
15.6480,9.29354E-06
15.6490,9.28287E-06
15.6500,9.27220E-06
15.6510,9.26155E-06
15.6520,9.25091E-06
15.6530,9.24028E-06
15.6540,9.22967E-06
15.6550,9.21906E-06
15.6560,9.20847E-06
15.6570,9.19789E-06
15.6580,9.18733E-06
15.6590,9.17677E-06
15.6600,9.16623E-06
15.6610,9.15570E-06
15.6620,9.14518E-06
15.6630,9.13467E-06
15.6640,9.12418E-06
15.6650,9.11370E-06
15.6660,9.10323E-06
15.6670,9.09277E-06
15.6680,9.08232E-06
15.6690,9.07189E-06
15.6700,9.06147E-06
15.6710,9.05106E-06
15.6720,9.04066E-06
15.6730,9.03027E-06
15.6740,9.01990E-06
15.6750,9.00954E-06
15.6760,8.99918E-06
15.6770,8.98885E-06
15.6780,8.97852E-06
15.6790,8.96820E-06
15.6800,8.95790E-06
15.6810,8.94761E-06
15.6820,8.93733E-06
15.6830,8.92706E-06
15.6840,8.91681E-06
15.6850,8.90656E-06
15.6860,8.89633E-06
15.6870,8.88611E-06
15.6880,8.87590E-06
15.6890,8.86571E-06
15.6900,8.85552E-06
15.6910,8.84535E-06
15.6920,8.83519E-06
15.6930,8.82504E-06
15.6940,8.81490E-06
15.6950,8.80477E-06
15.6960,8.79465E-06
15.6970,8.78455E-06
15.6980,8.77446E-06
15.6990,8.76438E-06
15.7000,8.75431E-06
15.7010,8.74425E-06
15.7020,8.73421E-06
15.7030,8.72417E-06
15.7040,8.71415E-06
15.7050,8.70414E-06
15.7060,8.69414E-06
15.7070,8.68415E-06
15.7080,8.67417E-06
15.7090,8.66421E-06
15.7100,8.65426E-06
15.7110,8.64431E-06
15.7120,8.63438E-06
15.7130,8.62446E-06
15.7140,8.61455E-06
15.7150,8.60466E-06
15.7160,8.59477E-06
15.7170,8.58490E-06
15.7180,8.57504E-06
15.7190,8.56518E-06
15.7200,8.55534E-06
15.7210,8.54552E-06
15.7220,8.53570E-06
15.7230,8.52589E-06
15.7240,8.51610E-06
15.7250,8.50631E-06
15.7260,8.49654E-06
15.7270,8.48678E-06
15.7280,8.47703E-06
15.7290,8.46729E-06
15.7300,8.45756E-06
15.7310,8.44785E-06
15.7320,8.43814E-06
15.7330,8.42845E-06
15.7340,8.41877E-06
15.7350,8.40909E-06
15.7360,8.39943E-06
15.7370,8.38978E-06
15.7380,8.38014E-06
15.7390,8.37052E-06
15.7400,8.36090E-06
15.7410,8.35130E-06
15.7420,8.34170E-06
15.7430,8.33212E-06
15.7440,8.32255E-06
15.7450,8.31298E-06
15.7460,8.30343E-06
15.7470,8.29389E-06
15.7480,8.28437E-06
15.7490,8.27485E-06
15.7500,8.26534E-06
15.7510,8.25585E-06
15.7520,8.24636E-06
15.7530,8.23689E-06
15.7540,8.22743E-06
15.7550,8.21797E-06
15.7560,8.20853E-06
15.7570,8.19910E-06
15.7580,8.18968E-06
15.7590,8.18027E-06
15.7600,8.17088E-06
15.7610,8.16149E-06
15.7620,8.15211E-06
15.7630,8.14275E-06
15.7640,8.13339E-06
15.7650,8.12405E-06
15.7660,8.11471E-06
15.7670,8.10539E-06
15.7680,8.09608E-06
15.7690,8.08678E-06
15.7700,8.07749E-06
15.7710,8.06821E-06
15.7720,8.05894E-06
15.7730,8.04968E-06
15.7740,8.04043E-06
15.7750,8.03120E-06
15.7760,8.02197E-06
15.7770,8.01275E-06
15.7780,8.00355E-06
15.7790,7.99435E-06
15.7800,7.98517E-06
15.7810,7.97600E-06
15.7820,7.96683E-06
15.7830,7.95768E-06
15.7840,7.94854E-06
15.7850,7.93941E-06
15.7860,7.93028E-06
15.7870,7.92117E-06
15.7880,7.91207E-06
15.7890,7.90298E-06
15.7900,7.89390E-06
15.7910,7.88484E-06
15.7920,7.87578E-06
15.7930,7.86673E-06
15.7940,7.85769E-06
15.7950,7.84866E-06
15.7960,7.83965E-06
15.7970,7.83064E-06
15.7980,7.82164E-06
15.7990,7.81266E-06
15.8000,7.80368E-06
15.8010,7.79472E-06
15.8020,7.78576E-06
15.8030,7.77682E-06
15.8040,7.76788E-06
15.8050,7.75896E-06
15.8060,7.75005E-06
15.8070,7.74114E-06
15.8080,7.73225E-06
15.8090,7.72337E-06
15.8100,7.71449E-06
15.8110,7.70563E-06
15.8120,7.69678E-06
15.8130,7.68793E-06
15.8140,7.67910E-06
15.8150,7.67028E-06
15.8160,7.66147E-06
15.8170,7.65267E-06
15.8180,7.64387E-06
15.8190,7.63509E-06
15.8200,7.62632E-06
15.8210,7.61756E-06
15.8220,7.60881E-06
15.8230,7.60007E-06
15.8240,7.59134E-06
15.8250,7.58261E-06
15.8260,7.57390E-06
15.8270,7.56520E-06
15.8280,7.55651E-06
15.8290,7.54783E-06
15.8300,7.53916E-06
15.8310,7.53050E-06
15.8320,7.52184E-06
15.8330,7.51320E-06
15.8340,7.50457E-06
15.8350,7.49595E-06
15.8360,7.48734E-06
15.8370,7.47874E-06
15.8380,7.47014E-06
15.8390,7.46156E-06
15.8400,7.45299E-06
15.8410,7.44443E-06
15.8420,7.43587E-06
15.8430,7.42733E-06
15.8440,7.41880E-06
15.8450,7.41028E-06
15.8460,7.40176E-06
15.8470,7.39326E-06
15.8480,7.38477E-06
15.8490,7.37628E-06
15.8500,7.36781E-06
15.8510,7.35934E-06
15.8520,7.35089E-06
15.8530,7.34244E-06
15.8540,7.33401E-06
15.8550,7.32558E-06
15.8560,7.31717E-06
15.8570,7.30876E-06
15.8580,7.30036E-06
15.8590,7.29198E-06
15.8600,7.28360E-06
15.8610,7.27523E-06
15.8620,7.26687E-06
15.8630,7.25852E-06
15.8640,7.25018E-06
15.8650,7.24185E-06
15.8660,7.23353E-06
15.8670,7.22522E-06
15.8680,7.21692E-06
15.8690,7.20863E-06
15.8700,7.20035E-06
15.8710,7.19208E-06
15.8720,7.18382E-06
15.8730,7.17556E-06
15.8740,7.16732E-06
15.8750,7.15908E-06
15.8760,7.15086E-06
15.8770,7.14264E-06
15.8780,7.13444E-06
15.8790,7.12624E-06
15.8800,7.11806E-06
15.8810,7.10988E-06
15.8820,7.10171E-06
15.8830,7.09355E-06
15.8840,7.08540E-06
15.8850,7.07726E-06
15.8860,7.06913E-06
15.8870,7.06101E-06
15.8880,7.05290E-06
15.8890,7.04479E-06
15.8900,7.03670E-06
15.8910,7.02862E-06
15.8920,7.02054E-06
15.8930,7.01248E-06
15.8940,7.00442E-06
15.8950,6.99637E-06
15.8960,6.98833E-06
15.8970,6.98031E-06
15.8980,6.97229E-06
15.8990,6.96428E-06
15.9000,6.95628E-06
15.9010,6.94828E-06
15.9020,6.94030E-06
15.9030,6.93233E-06
15.9040,6.92436E-06
15.9050,6.91641E-06
15.9060,6.90846E-06
15.9070,6.90052E-06
15.9080,6.89260E-06
15.9090,6.88468E-06
15.9100,6.87677E-06
15.9110,6.86887E-06
15.9120,6.86098E-06
15.9130,6.85309E-06
15.9140,6.84522E-06
15.9150,6.83736E-06
15.9160,6.82950E-06
15.9170,6.82166E-06
15.9180,6.81382E-06
15.9190,6.80599E-06
15.9200,6.79817E-06
15.9210,6.79036E-06
15.9220,6.78256E-06
15.9230,6.77477E-06
15.9240,6.76698E-06
15.9250,6.75921E-06
15.9260,6.75144E-06
15.9270,6.74369E-06
15.9280,6.73594E-06
15.9290,6.72820E-06
15.9300,6.72047E-06
15.9310,6.71275E-06
15.9320,6.70504E-06
15.9330,6.69734E-06
15.9340,6.68964E-06
15.9350,6.68196E-06
15.9360,6.67428E-06
15.9370,6.66661E-06
15.9380,6.65895E-06
15.9390,6.65130E-06
15.9400,6.64366E-06
15.9410,6.63603E-06
15.9420,6.62840E-06
15.9430,6.62079E-06
15.9440,6.61318E-06
15.9450,6.60559E-06
15.9460,6.59800E-06
15.9470,6.59042E-06
15.9480,6.58284E-06
15.9490,6.57528E-06
15.9500,6.56773E-06
15.9510,6.56018E-06
15.9520,6.55265E-06
15.9530,6.54512E-06
15.9540,6.53760E-06
15.9550,6.53009E-06
15.9560,6.52258E-06
15.9570,6.51509E-06
15.9580,6.50761E-06
15.9590,6.50013E-06
15.9600,6.49266E-06
15.9610,6.48520E-06
15.9620,6.47775E-06
15.9630,6.47031E-06
15.9640,6.46288E-06
15.9650,6.45545E-06
15.9660,6.44803E-06
15.9670,6.44063E-06
15.9680,6.43323E-06
15.9690,6.42584E-06
15.9700,6.41845E-06
15.9710,6.41108E-06
15.9720,6.40371E-06
15.9730,6.39636E-06
15.9740,6.38901E-06
15.9750,6.38167E-06
15.9760,6.37434E-06
15.9770,6.36701E-06
15.9780,6.35970E-06
15.9790,6.35239E-06
15.9800,6.34509E-06
15.9810,6.33780E-06
15.9820,6.33052E-06
15.9830,6.32325E-06
15.9840,6.31599E-06
15.9850,6.30873E-06
15.9860,6.30148E-06
15.9870,6.29424E-06
15.9880,6.28701E-06
15.9890,6.27979E-06
15.9900,6.27257E-06
15.9910,6.26537E-06
15.9920,6.25817E-06
15.9930,6.25098E-06
15.9940,6.24380E-06
15.9950,6.23662E-06
15.9960,6.22946E-06
15.9970,6.22230E-06
15.9980,6.21515E-06
15.9990,6.20801E-06
16.0000,6.20088E-06
16.0010,6.19376E-06
16.0020,6.18664E-06
16.0030,6.17953E-06
16.0040,6.17243E-06
16.0050,6.16534E-06
16.0060,6.15826E-06
16.0070,6.15118E-06
16.0080,6.14412E-06
16.0090,6.13706E-06
16.0100,6.13001E-06
16.0110,6.12296E-06
16.0120,6.11593E-06
16.0130,6.10890E-06
16.0140,6.10189E-06
16.0150,6.09488E-06
16.0160,6.08787E-06
16.0170,6.08088E-06
16.0180,6.07389E-06
16.0190,6.06691E-06
16.0200,6.05994E-06
16.0210,6.05298E-06
16.0220,6.04603E-06
16.0230,6.03908E-06
16.0240,6.03214E-06
16.0250,6.02521E-06
16.0260,6.01829E-06
16.0270,6.01138E-06
16.0280,6.00447E-06
16.0290,5.99757E-06
16.0300,5.99068E-06
16.0310,5.98380E-06
16.0320,5.97692E-06
16.0330,5.97006E-06
16.0340,5.96320E-06
16.0350,5.95635E-06
16.0360,5.94950E-06
16.0370,5.94267E-06
16.0380,5.93584E-06
16.0390,5.92902E-06
16.0400,5.92221E-06
16.0410,5.91541E-06
16.0420,5.90861E-06
16.0430,5.90182E-06
16.0440,5.89504E-06
16.0450,5.88827E-06
16.0460,5.88150E-06
16.0470,5.87475E-06
16.0480,5.86800E-06
16.0490,5.86126E-06
16.0500,5.85452E-06
16.0510,5.84780E-06
16.0520,5.84108E-06
16.0530,5.83437E-06
16.0540,5.82766E-06
16.0550,5.82097E-06
16.0560,5.81428E-06
16.0570,5.80760E-06
16.0580,5.80093E-06
16.0590,5.79426E-06
16.0600,5.78761E-06
16.0610,5.78096E-06
16.0620,5.77432E-06
16.0630,5.76768E-06
16.0640,5.76106E-06
16.0650,5.75444E-06
16.0660,5.74783E-06
16.0670,5.74122E-06
16.0680,5.73463E-06
16.0690,5.72804E-06
16.0700,5.72146E-06
16.0710,5.71488E-06
16.0720,5.70832E-06
16.0730,5.70176E-06
16.0740,5.69521E-06
16.0750,5.68867E-06
16.0760,5.68213E-06
16.0770,5.67560E-06
16.0780,5.66908E-06
16.0790,5.66257E-06
16.0800,5.65606E-06
16.0810,5.64957E-06
16.0820,5.64307E-06
16.0830,5.63659E-06
16.0840,5.63012E-06
16.0850,5.62365E-06
16.0860,5.61719E-06
16.0870,5.61073E-06
16.0880,5.60429E-06
16.0890,5.59785E-06
16.0900,5.59142E-06
16.0910,5.58499E-06
16.0920,5.57858E-06
16.0930,5.57217E-06
16.0940,5.56577E-06
16.0950,5.55937E-06
16.0960,5.55298E-06
16.0970,5.54660E-06
16.0980,5.54023E-06
16.0990,5.53387E-06
16.1000,5.52751E-06
16.1010,5.52116E-06
16.1020,5.51482E-06
16.1030,5.50848E-06
16.1040,5.50215E-06
16.1050,5.49583E-06
16.1060,5.48952E-06
16.1070,5.48321E-06
16.1080,5.47691E-06
16.1090,5.47062E-06
16.1100,5.46433E-06
16.1110,5.45805E-06
16.1120,5.45178E-06
16.1130,5.44552E-06
16.1140,5.43926E-06
16.1150,5.43301E-06
16.1160,5.42677E-06
16.1170,5.42054E-06
16.1180,5.41431E-06
16.1190,5.40809E-06
16.1200,5.40188E-06
16.1210,5.39567E-06
16.1220,5.38947E-06
16.1230,5.38328E-06
16.1240,5.37709E-06
16.1250,5.37092E-06
16.1260,5.36475E-06
16.1270,5.35858E-06
16.1280,5.35243E-06
16.1290,5.34628E-06
16.1300,5.34013E-06
16.1310,5.33400E-06
16.1320,5.32787E-06
16.1330,5.32175E-06
16.1340,5.31564E-06
16.1350,5.30953E-06
16.1360,5.30343E-06
16.1370,5.29734E-06
16.1380,5.29125E-06
16.1390,5.28517E-06
16.1400,5.27910E-06
16.1410,5.27303E-06
16.1420,5.26698E-06
16.1430,5.26092E-06
16.1440,5.25488E-06
16.1450,5.24884E-06
16.1460,5.24281E-06
16.1470,5.23679E-06
16.1480,5.23077E-06
16.1490,5.22476E-06
16.1500,5.21876E-06
16.1510,5.21276E-06
16.1520,5.20678E-06
16.1530,5.20079E-06
16.1540,5.19482E-06
16.1550,5.18885E-06
16.1560,5.18289E-06
16.1570,5.17693E-06
16.1580,5.17099E-06
16.1590,5.16505E-06
16.1600,5.15911E-06
16.1610,5.15318E-06
16.1620,5.14726E-06
16.1630,5.14135E-06
16.1640,5.13544E-06
16.1650,5.12954E-06
16.1660,5.12365E-06
16.1670,5.11776E-06
16.1680,5.11188E-06
16.1690,5.10601E-06
16.1700,5.10014E-06
16.1710,5.09428E-06
16.1720,5.08843E-06
16.1730,5.08259E-06
16.1740,5.07675E-06
16.1750,5.07091E-06
16.1760,5.06509E-06
16.1770,5.05927E-06
16.1780,5.05346E-06
16.1790,5.04765E-06
16.1800,5.04185E-06
16.1810,5.03606E-06
16.1820,5.03027E-06
16.1830,5.02449E-06
16.1840,5.01872E-06
16.1850,5.01295E-06
16.1860,5.00720E-06
16.1870,5.00144E-06
16.1880,4.99570E-06
16.1890,4.98996E-06
16.1900,4.98422E-06
16.1910,4.97850E-06
16.1920,4.97278E-06
16.1930,4.96706E-06
16.1940,4.96136E-06
16.1950,4.95566E-06
16.1960,4.94996E-06
16.1970,4.94428E-06
16.1980,4.93860E-06
16.1990,4.93292E-06
16.2000,4.92726E-06
16.2010,4.92159E-06
16.2020,4.91594E-06
16.2030,4.91029E-06
16.2040,4.90465E-06
16.2050,4.89902E-06
16.2060,4.89339E-06
16.2070,4.88777E-06
16.2080,4.88215E-06
16.2090,4.87654E-06
16.2100,4.87094E-06
16.2110,4.86534E-06
16.2120,4.85975E-06
16.2130,4.85417E-06
16.2140,4.84859E-06
16.2150,4.84302E-06
16.2160,4.83746E-06
16.2170,4.83190E-06
16.2180,4.82635E-06
16.2190,4.82080E-06
16.2200,4.81526E-06
16.2210,4.80973E-06
16.2220,4.80421E-06
16.2230,4.79869E-06
16.2240,4.79317E-06
16.2250,4.78767E-06
16.2260,4.78217E-06
16.2270,4.77667E-06
16.2280,4.77118E-06
16.2290,4.76570E-06
16.2300,4.76023E-06
16.2310,4.75476E-06
16.2320,4.74930E-06
16.2330,4.74384E-06
16.2340,4.73839E-06
16.2350,4.73295E-06
16.2360,4.72751E-06
16.2370,4.72208E-06
16.2380,4.71665E-06
16.2390,4.71123E-06
16.2400,4.70582E-06
16.2410,4.70041E-06
16.2420,4.69501E-06
16.2430,4.68962E-06
16.2440,4.68423E-06
16.2450,4.67885E-06
16.2460,4.67347E-06
16.2470,4.66810E-06
16.2480,4.66274E-06
16.2490,4.65738E-06
16.2500,4.65203E-06
16.2510,4.64669E-06
16.2520,4.64135E-06
16.2530,4.63602E-06
16.2540,4.63069E-06
16.2550,4.62537E-06
16.2560,4.62006E-06
16.2570,4.61475E-06
16.2580,4.60945E-06
16.2590,4.60415E-06
16.2600,4.59886E-06
16.2610,4.59358E-06
16.2620,4.58830E-06
16.2630,4.58303E-06
16.2640,4.57776E-06
16.2650,4.57250E-06
16.2660,4.56725E-06
16.2670,4.56200E-06
16.2680,4.55676E-06
16.2690,4.55153E-06
16.2700,4.54630E-06
16.2710,4.54107E-06
16.2720,4.53586E-06
16.2730,4.53064E-06
16.2740,4.52544E-06
16.2750,4.52024E-06
16.2760,4.51505E-06
16.2770,4.50986E-06
16.2780,4.50468E-06
16.2790,4.49950E-06
16.2800,4.49433E-06
16.2810,4.48917E-06
16.2820,4.48401E-06
16.2830,4.47886E-06
16.2840,4.47371E-06
16.2850,4.46857E-06
16.2860,4.46344E-06
16.2870,4.45831E-06
16.2880,4.45319E-06
16.2890,4.44807E-06
16.2900,4.44296E-06
16.2910,4.43786E-06
16.2920,4.43276E-06
16.2930,4.42767E-06
16.2940,4.42258E-06
16.2950,4.41750E-06
16.2960,4.41242E-06
16.2970,4.40736E-06
16.2980,4.40229E-06
16.2990,4.39723E-06
16.3000,4.39218E-06
16.3010,4.38714E-06
16.3020,4.38209E-06
16.3030,4.37706E-06
16.3040,4.37203E-06
16.3050,4.36701E-06
16.3060,4.36199E-06
16.3070,4.35698E-06
16.3080,4.35197E-06
16.3090,4.34697E-06
16.3100,4.34198E-06
16.3110,4.33699E-06
16.3120,4.33201E-06
16.3130,4.32703E-06
16.3140,4.32206E-06
16.3150,4.31709E-06
16.3160,4.31213E-06
16.3170,4.30718E-06
16.3180,4.30223E-06
16.3190,4.29729E-06
16.3200,4.29235E-06
16.3210,4.28742E-06
16.3220,4.28249E-06
16.3230,4.27757E-06
16.3240,4.27266E-06
16.3250,4.26775E-06
16.3260,4.26285E-06
16.3270,4.25795E-06
16.3280,4.25306E-06
16.3290,4.24817E-06
16.3300,4.24329E-06
16.3310,4.23842E-06
16.3320,4.23355E-06
16.3330,4.22868E-06
16.3340,4.22382E-06
16.3350,4.21897E-06
16.3360,4.21412E-06
16.3370,4.20928E-06
16.3380,4.20445E-06
16.3390,4.19962E-06
16.3400,4.19479E-06
16.3410,4.18997E-06
16.3420,4.18516E-06
16.3430,4.18035E-06
16.3440,4.17555E-06
16.3450,4.17075E-06
16.3460,4.16596E-06
16.3470,4.16117E-06
16.3480,4.15639E-06
16.3490,4.15161E-06
16.3500,4.14684E-06
16.3510,4.14208E-06
16.3520,4.13732E-06
16.3530,4.13257E-06
16.3540,4.12782E-06
16.3550,4.12308E-06
16.3560,4.11834E-06
16.3570,4.11361E-06
16.3580,4.10888E-06
16.3590,4.10416E-06
16.3600,4.09945E-06
16.3610,4.09474E-06
16.3620,4.09003E-06
16.3630,4.08533E-06
16.3640,4.08064E-06
16.3650,4.07595E-06
16.3660,4.07127E-06
16.3670,4.06659E-06
16.3680,4.06192E-06
16.3690,4.05725E-06
16.3700,4.05259E-06
16.3710,4.04793E-06
16.3720,4.04328E-06
16.3730,4.03864E-06
16.3740,4.03400E-06
16.3750,4.02936E-06
16.3760,4.02473E-06
16.3770,4.02011E-06
16.3780,4.01549E-06
16.3790,4.01088E-06
16.3800,4.00627E-06
16.3810,4.00167E-06
16.3820,3.99707E-06
16.3830,3.99248E-06
16.3840,3.98789E-06
16.3850,3.98331E-06
16.3860,3.97873E-06
16.3870,3.97416E-06
16.3880,3.96959E-06
16.3890,3.96503E-06
16.3900,3.96048E-06
16.3910,3.95593E-06
16.3920,3.95138E-06
16.3930,3.94684E-06
16.3940,3.94231E-06
16.3950,3.93778E-06
16.3960,3.93325E-06
16.3970,3.92874E-06
16.3980,3.92422E-06
16.3990,3.91971E-06
16.4000,3.91521E-06
16.4010,3.91071E-06
16.4020,3.90622E-06
16.4030,3.90173E-06
16.4040,3.89725E-06
16.4050,3.89277E-06
16.4060,3.88830E-06
16.4070,3.88383E-06
16.4080,3.87937E-06
16.4090,3.87491E-06
16.4100,3.87046E-06
16.4110,3.86601E-06
16.4120,3.86157E-06
16.4130,3.85713E-06
16.4140,3.85270E-06
16.4150,3.84828E-06
16.4160,3.84385E-06
16.4170,3.83944E-06
16.4180,3.83503E-06
16.4190,3.83062E-06
16.4200,3.82622E-06
16.4210,3.82182E-06
16.4220,3.81743E-06
16.4230,3.81305E-06
16.4240,3.80867E-06
16.4250,3.80429E-06
16.4260,3.79992E-06
16.4270,3.79555E-06
16.4280,3.79119E-06
16.4290,3.78684E-06
16.4300,3.78249E-06
16.4310,3.77814E-06
16.4320,3.77380E-06
16.4330,3.76946E-06
16.4340,3.76513E-06
16.4350,3.76081E-06
16.4360,3.75649E-06
16.4370,3.75217E-06
16.4380,3.74786E-06
16.4390,3.74355E-06
16.4400,3.73925E-06
16.4410,3.73496E-06
16.4420,3.73067E-06
16.4430,3.72638E-06
16.4440,3.72210E-06
16.4450,3.71782E-06
16.4460,3.71355E-06
16.4470,3.70928E-06
16.4480,3.70502E-06
16.4490,3.70076E-06
16.4500,3.69651E-06
16.4510,3.69227E-06
16.4520,3.68802E-06
16.4530,3.68379E-06
16.4540,3.67955E-06
16.4550,3.67533E-06
16.4560,3.67110E-06
16.4570,3.66689E-06
16.4580,3.66267E-06
16.4590,3.65847E-06
16.4600,3.65426E-06
16.4610,3.65006E-06
16.4620,3.64587E-06
16.4630,3.64168E-06
16.4640,3.63750E-06
16.4650,3.63332E-06
16.4660,3.62914E-06
16.4670,3.62497E-06
16.4680,3.62081E-06
16.4690,3.61665E-06
16.4700,3.61249E-06
16.4710,3.60834E-06
16.4720,3.60420E-06
16.4730,3.60006E-06
16.4740,3.59592E-06
16.4750,3.59179E-06
16.4760,3.58766E-06
16.4770,3.58354E-06
16.4780,3.57942E-06
16.4790,3.57531E-06
16.4800,3.57120E-06
16.4810,3.56710E-06
16.4820,3.56300E-06
16.4830,3.55891E-06
16.4840,3.55482E-06
16.4850,3.55073E-06
16.4860,3.54666E-06
16.4870,3.54258E-06
16.4880,3.53851E-06
16.4890,3.53444E-06
16.4900,3.53038E-06
16.4910,3.52633E-06
16.4920,3.52228E-06
16.4930,3.51823E-06
16.4940,3.51419E-06
16.4950,3.51015E-06
16.4960,3.50612E-06
16.4970,3.50209E-06
16.4980,3.49806E-06
16.4990,3.49405E-06
16.5000,3.49003E-06
16.5010,3.48602E-06
16.5020,3.48202E-06
16.5030,3.47802E-06
16.5040,3.47402E-06
16.5050,3.47003E-06
16.5060,3.46604E-06
16.5070,3.46206E-06
16.5080,3.45808E-06
16.5090,3.45411E-06
16.5100,3.45014E-06
16.5110,3.44618E-06
16.5120,3.44222E-06
16.5130,3.43826E-06
16.5140,3.43431E-06
16.5150,3.43037E-06
16.5160,3.42642E-06
16.5170,3.42249E-06
16.5180,3.41856E-06
16.5190,3.41463E-06
16.5200,3.41070E-06
16.5210,3.40679E-06
16.5220,3.40287E-06
16.5230,3.39896E-06
16.5240,3.39506E-06
16.5250,3.39116E-06
16.5260,3.38726E-06
16.5270,3.38337E-06
16.5280,3.37948E-06
16.5290,3.37560E-06
16.5300,3.37172E-06
16.5310,3.36785E-06
16.5320,3.36398E-06
16.5330,3.36011E-06
16.5340,3.35625E-06
16.5350,3.35240E-06
16.5360,3.34854E-06
16.5370,3.34470E-06
16.5380,3.34085E-06
16.5390,3.33702E-06
16.5400,3.33318E-06
16.5410,3.32935E-06
16.5420,3.32553E-06
16.5430,3.32171E-06
16.5440,3.31789E-06
16.5450,3.31408E-06
16.5460,3.31027E-06
16.5470,3.30647E-06
16.5480,3.30267E-06
16.5490,3.29887E-06
16.5500,3.29508E-06
16.5510,3.29130E-06
16.5520,3.28752E-06
16.5530,3.28374E-06
16.5540,3.27997E-06
16.5550,3.27620E-06
16.5560,3.27243E-06
16.5570,3.26867E-06
16.5580,3.26492E-06
16.5590,3.26117E-06
16.5600,3.25742E-06
16.5610,3.25368E-06
16.5620,3.24994E-06
16.5630,3.24621E-06
16.5640,3.24248E-06
16.5650,3.23875E-06
16.5660,3.23503E-06
16.5670,3.23131E-06
16.5680,3.22760E-06
16.5690,3.22389E-06
16.5700,3.22019E-06
16.5710,3.21649E-06
16.5720,3.21279E-06
16.5730,3.20910E-06
16.5740,3.20541E-06
16.5750,3.20173E-06
16.5760,3.19805E-06
16.5770,3.19438E-06
16.5780,3.19071E-06
16.5790,3.18704E-06
16.5800,3.18338E-06
16.5810,3.17972E-06
16.5820,3.17607E-06
16.5830,3.17242E-06
16.5840,3.16878E-06
16.5850,3.16513E-06
16.5860,3.16150E-06
16.5870,3.15787E-06
16.5880,3.15424E-06
16.5890,3.15061E-06
16.5900,3.14699E-06
16.5910,3.14338E-06
16.5920,3.13977E-06
16.5930,3.13616E-06
16.5940,3.13256E-06
16.5950,3.12896E-06
16.5960,3.12536E-06
16.5970,3.12177E-06
16.5980,3.11818E-06
16.5990,3.11460E-06
16.6000,3.11102E-06
16.6010,3.10745E-06
16.6020,3.10388E-06
16.6030,3.10031E-06
16.6040,3.09675E-06
16.6050,3.09319E-06
16.6060,3.08964E-06
16.6070,3.08609E-06
16.6080,3.08254E-06
16.6090,3.07900E-06
16.6100,3.07546E-06
16.6110,3.07193E-06
16.6120,3.06840E-06
16.6130,3.06488E-06
16.6140,3.06135E-06
16.6150,3.05784E-06
16.6160,3.05432E-06
16.6170,3.05081E-06
16.6180,3.04731E-06
16.6190,3.04381E-06
16.6200,3.04031E-06
16.6210,3.03682E-06
16.6220,3.03333E-06
16.6230,3.02984E-06
16.6240,3.02636E-06
16.6250,3.02289E-06
16.6260,3.01941E-06
16.6270,3.01594E-06
16.6280,3.01248E-06
16.6290,3.00902E-06
16.6300,3.00556E-06
16.6310,3.00211E-06
16.6320,2.99866E-06
16.6330,2.99521E-06
16.6340,2.99177E-06
16.6350,2.98833E-06
16.6360,2.98490E-06
16.6370,2.98147E-06
16.6380,2.97804E-06
16.6390,2.97462E-06
16.6400,2.97121E-06
16.6410,2.96779E-06
16.6420,2.96438E-06
16.6430,2.96098E-06
16.6440,2.95757E-06
16.6450,2.95418E-06
16.6460,2.95078E-06
16.6470,2.94739E-06
16.6480,2.94401E-06
16.6490,2.94062E-06
16.6500,2.93724E-06
16.6510,2.93387E-06
16.6520,2.93050E-06
16.6530,2.92713E-06
16.6540,2.92377E-06
16.6550,2.92041E-06
16.6560,2.91705E-06
16.6570,2.91370E-06
16.6580,2.91035E-06
16.6590,2.90701E-06
16.6600,2.90367E-06
16.6610,2.90033E-06
16.6620,2.89700E-06
16.6630,2.89367E-06
16.6640,2.89035E-06
16.6650,2.88703E-06
16.6660,2.88371E-06
16.6670,2.88040E-06
16.6680,2.87709E-06
16.6690,2.87378E-06
16.6700,2.87048E-06
16.6710,2.86718E-06
16.6720,2.86389E-06
16.6730,2.86060E-06
16.6740,2.85731E-06
16.6750,2.85403E-06
16.6760,2.85075E-06
16.6770,2.84747E-06
16.6780,2.84420E-06
16.6790,2.84094E-06
16.6800,2.83767E-06
16.6810,2.83441E-06
16.6820,2.83115E-06
16.6830,2.82790E-06
16.6840,2.82465E-06
16.6850,2.82141E-06
16.6860,2.81817E-06
16.6870,2.81493E-06
16.6880,2.81169E-06
16.6890,2.80846E-06
16.6900,2.80524E-06
16.6910,2.80201E-06
16.6920,2.79879E-06
16.6930,2.79558E-06
16.6940,2.79237E-06
16.6950,2.78916E-06
16.6960,2.78595E-06
16.6970,2.78275E-06
16.6980,2.77956E-06
16.6990,2.77636E-06
16.7000,2.77317E-06
16.7010,2.76999E-06
16.7020,2.76680E-06
16.7030,2.76362E-06
16.7040,2.76045E-06
16.7050,2.75728E-06
16.7060,2.75411E-06
16.7070,2.75095E-06
16.7080,2.74778E-06
16.7090,2.74463E-06
16.7100,2.74147E-06
16.7110,2.73832E-06
16.7120,2.73518E-06
16.7130,2.73204E-06
16.7140,2.72890E-06
16.7150,2.72576E-06
16.7160,2.72263E-06
16.7170,2.71950E-06
16.7180,2.71638E-06
16.7190,2.71326E-06
16.7200,2.71014E-06
16.7210,2.70702E-06
16.7220,2.70391E-06
16.7230,2.70081E-06
16.7240,2.69770E-06
16.7250,2.69461E-06
16.7260,2.69151E-06
16.7270,2.68842E-06
16.7280,2.68533E-06
16.7290,2.68224E-06
16.7300,2.67916E-06
16.7310,2.67608E-06
16.7320,2.67301E-06
16.7330,2.66994E-06
16.7340,2.66687E-06
16.7350,2.66381E-06
16.7360,2.66074E-06
16.7370,2.65769E-06
16.7380,2.65463E-06
16.7390,2.65158E-06
16.7400,2.64854E-06
16.7410,2.64549E-06
16.7420,2.64245E-06
16.7430,2.63942E-06
16.7440,2.63639E-06
16.7450,2.63336E-06
16.7460,2.63033E-06
16.7470,2.62731E-06
16.7480,2.62429E-06
16.7490,2.62128E-06
16.7500,2.61826E-06
16.7510,2.61526E-06
16.7520,2.61225E-06
16.7530,2.60925E-06
16.7540,2.60625E-06
16.7550,2.60326E-06
16.7560,2.60027E-06
16.7570,2.59728E-06
16.7580,2.59429E-06
16.7590,2.59131E-06
16.7600,2.58834E-06
16.7610,2.58536E-06
16.7620,2.58239E-06
16.7630,2.57943E-06
16.7640,2.57646E-06
16.7650,2.57350E-06
16.7660,2.57054E-06
16.7670,2.56759E-06
16.7680,2.56464E-06
16.7690,2.56169E-06
16.7700,2.55875E-06
16.7710,2.55581E-06
16.7720,2.55287E-06
16.7730,2.54994E-06
16.7740,2.54701E-06
16.7750,2.54409E-06
16.7760,2.54116E-06
16.7770,2.53824E-06
16.7780,2.53533E-06
16.7790,2.53241E-06
16.7800,2.52950E-06
16.7810,2.52660E-06
16.7820,2.52369E-06
16.7830,2.52080E-06
16.7840,2.51790E-06
16.7850,2.51501E-06
16.7860,2.51212E-06
16.7870,2.50923E-06
16.7880,2.50635E-06
16.7890,2.50347E-06
16.7900,2.50059E-06
16.7910,2.49772E-06
16.7920,2.49485E-06
16.7930,2.49198E-06
16.7940,2.48912E-06
16.7950,2.48626E-06
16.7960,2.48340E-06
16.7970,2.48055E-06
16.7980,2.47770E-06
16.7990,2.47485E-06
16.8000,2.47201E-06
16.8010,2.46917E-06
16.8020,2.46633E-06
16.8030,2.46350E-06
16.8040,2.46067E-06
16.8050,2.45784E-06
16.8060,2.45502E-06
16.8070,2.45220E-06
16.8080,2.44938E-06
16.8090,2.44656E-06
16.8100,2.44375E-06
16.8110,2.44094E-06
16.8120,2.43814E-06
16.8130,2.43534E-06
16.8140,2.43254E-06
16.8150,2.42975E-06
16.8160,2.42695E-06
16.8170,2.42417E-06
16.8180,2.42138E-06
16.8190,2.41860E-06
16.8200,2.41582E-06
16.8210,2.41304E-06
16.8220,2.41027E-06
16.8230,2.40750E-06
16.8240,2.40474E-06
16.8250,2.40197E-06
16.8260,2.39921E-06
16.8270,2.39646E-06
16.8280,2.39370E-06
16.8290,2.39095E-06
16.8300,2.38821E-06
16.8310,2.38546E-06
16.8320,2.38272E-06
16.8330,2.37998E-06
16.8340,2.37725E-06
16.8350,2.37452E-06
16.8360,2.37179E-06
16.8370,2.36906E-06
16.8380,2.36634E-06
16.8390,2.36362E-06
16.8400,2.36091E-06
16.8410,2.35820E-06
16.8420,2.35549E-06
16.8430,2.35278E-06
16.8440,2.35008E-06
16.8450,2.34738E-06
16.8460,2.34468E-06
16.8470,2.34199E-06
16.8480,2.33929E-06
16.8490,2.33661E-06
16.8500,2.33392E-06
16.8510,2.33124E-06
16.8520,2.32856E-06
16.8530,2.32589E-06
16.8540,2.32321E-06
16.8550,2.32055E-06
16.8560,2.31788E-06
16.8570,2.31522E-06
16.8580,2.31256E-06
16.8590,2.30990E-06
16.8600,2.30724E-06
16.8610,2.30459E-06
16.8620,2.30195E-06
16.8630,2.29930E-06
16.8640,2.29666E-06
16.8650,2.29402E-06
16.8660,2.29138E-06
16.8670,2.28875E-06
16.8680,2.28612E-06
16.8690,2.28350E-06
16.8700,2.28087E-06
16.8710,2.27825E-06
16.8720,2.27563E-06
16.8730,2.27302E-06
16.8740,2.27041E-06
16.8750,2.26780E-06
16.8760,2.26519E-06
16.8770,2.26259E-06
16.8780,2.25999E-06
16.8790,2.25739E-06
16.8800,2.25480E-06
16.8810,2.25221E-06
16.8820,2.24962E-06
16.8830,2.24704E-06
16.8840,2.24446E-06
16.8850,2.24188E-06
16.8860,2.23930E-06
16.8870,2.23673E-06
16.8880,2.23416E-06
16.8890,2.23159E-06
16.8900,2.22903E-06
16.8910,2.22647E-06
16.8920,2.22391E-06
16.8930,2.22135E-06
16.8940,2.21880E-06
16.8950,2.21625E-06
16.8960,2.21371E-06
16.8970,2.21116E-06
16.8980,2.20862E-06
16.8990,2.20608E-06
16.9000,2.20355E-06
16.9010,2.20102E-06
16.9020,2.19849E-06
16.9030,2.19596E-06
16.9040,2.19344E-06
16.9050,2.19092E-06
16.9060,2.18840E-06
16.9070,2.18589E-06
16.9080,2.18338E-06
16.9090,2.18087E-06
16.9100,2.17836E-06
16.9110,2.17586E-06
16.9120,2.17336E-06
16.9130,2.17086E-06
16.9140,2.16837E-06
16.9150,2.16588E-06
16.9160,2.16339E-06
16.9170,2.16090E-06
16.9180,2.15842E-06
16.9190,2.15594E-06
16.9200,2.15346E-06
16.9210,2.15099E-06
16.9220,2.14852E-06
16.9230,2.14605E-06
16.9240,2.14358E-06
16.9250,2.14112E-06
16.9260,2.13866E-06
16.9270,2.13620E-06
16.9280,2.13375E-06
16.9290,2.13130E-06
16.9300,2.12885E-06
16.9310,2.12640E-06
16.9320,2.12396E-06
16.9330,2.12152E-06
16.9340,2.11908E-06
16.9350,2.11665E-06
16.9360,2.11421E-06
16.9370,2.11178E-06
16.9380,2.10936E-06
16.9390,2.10693E-06
16.9400,2.10451E-06
16.9410,2.10210E-06
16.9420,2.09968E-06
16.9430,2.09727E-06
16.9440,2.09486E-06
16.9450,2.09245E-06
16.9460,2.09005E-06
16.9470,2.08765E-06
16.9480,2.08525E-06
16.9490,2.08285E-06
16.9500,2.08046E-06
16.9510,2.07807E-06
16.9520,2.07568E-06
16.9530,2.07330E-06
16.9540,2.07091E-06
16.9550,2.06853E-06
16.9560,2.06616E-06
16.9570,2.06378E-06
16.9580,2.06141E-06
16.9590,2.05904E-06
16.9600,2.05668E-06
16.9610,2.05432E-06
16.9620,2.05195E-06
16.9630,2.04960E-06
16.9640,2.04724E-06
16.9650,2.04489E-06
16.9660,2.04254E-06
16.9670,2.04019E-06
16.9680,2.03785E-06
16.9690,2.03551E-06
16.9700,2.03317E-06
16.9710,2.03083E-06
16.9720,2.02850E-06
16.9730,2.02617E-06
16.9740,2.02384E-06
16.9750,2.02152E-06
16.9760,2.01919E-06
16.9770,2.01687E-06
16.9780,2.01456E-06
16.9790,2.01224E-06
16.9800,2.00993E-06
16.9810,2.00762E-06
16.9820,2.00531E-06
16.9830,2.00301E-06
16.9840,2.00071E-06
16.9850,1.99841E-06
16.9860,1.99611E-06
16.9870,1.99382E-06
16.9880,1.99153E-06
16.9890,1.98924E-06
16.9900,1.98696E-06
16.9910,1.98467E-06
16.9920,1.98239E-06
16.9930,1.98011E-06
16.9940,1.97784E-06
16.9950,1.97557E-06
16.9960,1.97330E-06
16.9970,1.97103E-06
16.9980,1.96876E-06
16.9990,1.96650E-06
17.0000,1.96424E-06
17.0010,1.96199E-06
17.0020,1.95973E-06
17.0030,1.95748E-06
17.0040,1.95523E-06
17.0050,1.95298E-06
17.0060,1.95074E-06
17.0070,1.94850E-06
17.0080,1.94626E-06
17.0090,1.94402E-06
17.0100,1.94179E-06
17.0110,1.93956E-06
17.0120,1.93733E-06
17.0130,1.93511E-06
17.0140,1.93288E-06
17.0150,1.93066E-06
17.0160,1.92844E-06
17.0170,1.92623E-06
17.0180,1.92401E-06
17.0190,1.92180E-06
17.0200,1.91960E-06
17.0210,1.91739E-06
17.0220,1.91519E-06
17.0230,1.91299E-06
17.0240,1.91079E-06
17.0250,1.90859E-06
17.0260,1.90640E-06
17.0270,1.90421E-06
17.0280,1.90202E-06
17.0290,1.89984E-06
17.0300,1.89765E-06
17.0310,1.89547E-06
17.0320,1.89330E-06
17.0330,1.89112E-06
17.0340,1.88895E-06
17.0350,1.88678E-06
17.0360,1.88461E-06
17.0370,1.88244E-06
17.0380,1.88028E-06
17.0390,1.87812E-06
17.0400,1.87596E-06
17.0410,1.87381E-06
17.0420,1.87165E-06
17.0430,1.86950E-06
17.0440,1.86736E-06
17.0450,1.86521E-06
17.0460,1.86307E-06
17.0470,1.86093E-06
17.0480,1.85879E-06
17.0490,1.85665E-06
17.0500,1.85452E-06
17.0510,1.85239E-06
17.0520,1.85026E-06
17.0530,1.84813E-06
17.0540,1.84601E-06
17.0550,1.84389E-06
17.0560,1.84177E-06
17.0570,1.83966E-06
17.0580,1.83754E-06
17.0590,1.83543E-06
17.0600,1.83332E-06
17.0610,1.83121E-06
17.0620,1.82911E-06
17.0630,1.82701E-06
17.0640,1.82491E-06
17.0650,1.82281E-06
17.0660,1.82072E-06
17.0670,1.81863E-06
17.0680,1.81654E-06
17.0690,1.81445E-06
17.0700,1.81237E-06
17.0710,1.81028E-06
17.0720,1.80820E-06
17.0730,1.80613E-06
17.0740,1.80405E-06
17.0750,1.80198E-06
17.0760,1.79991E-06
17.0770,1.79784E-06
17.0780,1.79577E-06
17.0790,1.79371E-06
17.0800,1.79165E-06
17.0810,1.78959E-06
17.0820,1.78753E-06
17.0830,1.78548E-06
17.0840,1.78343E-06
17.0850,1.78138E-06
17.0860,1.77933E-06
17.0870,1.77729E-06
17.0880,1.77525E-06
17.0890,1.77321E-06
17.0900,1.77117E-06
17.0910,1.76913E-06
17.0920,1.76710E-06
17.0930,1.76507E-06
17.0940,1.76304E-06
17.0950,1.76102E-06
17.0960,1.75899E-06
17.0970,1.75697E-06
17.0980,1.75496E-06
17.0990,1.75294E-06
17.1000,1.75092E-06
17.1010,1.74891E-06
17.1020,1.74690E-06
17.1030,1.74490E-06
17.1040,1.74289E-06
17.1050,1.74089E-06
17.1060,1.73889E-06
17.1070,1.73689E-06
17.1080,1.73490E-06
17.1090,1.73290E-06
17.1100,1.73091E-06
17.1110,1.72892E-06
17.1120,1.72694E-06
17.1130,1.72495E-06
17.1140,1.72297E-06
17.1150,1.72099E-06
17.1160,1.71901E-06
17.1170,1.71704E-06
17.1180,1.71506E-06
17.1190,1.71309E-06
17.1200,1.71113E-06
17.1210,1.70916E-06
17.1220,1.70720E-06
17.1230,1.70523E-06
17.1240,1.70327E-06
17.1250,1.70132E-06
17.1260,1.69936E-06
17.1270,1.69741E-06
17.1280,1.69546E-06
17.1290,1.69351E-06
17.1300,1.69157E-06
17.1310,1.68962E-06
17.1320,1.68768E-06
17.1330,1.68574E-06
17.1340,1.68381E-06
17.1350,1.68187E-06
17.1360,1.67994E-06
17.1370,1.67801E-06
17.1380,1.67608E-06
17.1390,1.67415E-06
17.1400,1.67223E-06
17.1410,1.67031E-06
17.1420,1.66839E-06
17.1430,1.66647E-06
17.1440,1.66456E-06
17.1450,1.66265E-06
17.1460,1.66074E-06
17.1470,1.65883E-06
17.1480,1.65692E-06
17.1490,1.65502E-06
17.1500,1.65312E-06
17.1510,1.65122E-06
17.1520,1.64932E-06
17.1530,1.64742E-06
17.1540,1.64553E-06
17.1550,1.64364E-06
17.1560,1.64175E-06
17.1570,1.63987E-06
17.1580,1.63798E-06
17.1590,1.63610E-06
17.1600,1.63422E-06
17.1610,1.63234E-06
17.1620,1.63047E-06
17.1630,1.62859E-06
17.1640,1.62672E-06
17.1650,1.62485E-06
17.1660,1.62299E-06
17.1670,1.62112E-06
17.1680,1.61926E-06
17.1690,1.61740E-06
17.1700,1.61554E-06
17.1710,1.61368E-06
17.1720,1.61183E-06
17.1730,1.60998E-06
17.1740,1.60813E-06
17.1750,1.60628E-06
17.1760,1.60443E-06
17.1770,1.60259E-06
17.1780,1.60075E-06
17.1790,1.59891E-06
17.1800,1.59707E-06
17.1810,1.59524E-06
17.1820,1.59341E-06
17.1830,1.59158E-06
17.1840,1.58975E-06
17.1850,1.58792E-06
17.1860,1.58610E-06
17.1870,1.58427E-06
17.1880,1.58245E-06
17.1890,1.58063E-06
17.1900,1.57882E-06
17.1910,1.57700E-06
17.1920,1.57519E-06
17.1930,1.57338E-06
17.1940,1.57157E-06
17.1950,1.56977E-06
17.1960,1.56797E-06
17.1970,1.56616E-06
17.1980,1.56436E-06
17.1990,1.56257E-06
17.2000,1.56077E-06
17.2010,1.55898E-06
17.2020,1.55719E-06
17.2030,1.55540E-06
17.2040,1.55361E-06
17.2050,1.55183E-06
17.2060,1.55004E-06
17.2070,1.54826E-06
17.2080,1.54648E-06
17.2090,1.54471E-06
17.2100,1.54293E-06
17.2110,1.54116E-06
17.2120,1.53939E-06
17.2130,1.53762E-06
17.2140,1.53585E-06
17.2150,1.53409E-06
17.2160,1.53232E-06
17.2170,1.53056E-06
17.2180,1.52881E-06
17.2190,1.52705E-06
17.2200,1.52529E-06
17.2210,1.52354E-06
17.2220,1.52179E-06
17.2230,1.52004E-06
17.2240,1.51830E-06
17.2250,1.51655E-06
17.2260,1.51481E-06
17.2270,1.51307E-06
17.2280,1.51133E-06
17.2290,1.50959E-06
17.2300,1.50786E-06
17.2310,1.50613E-06
17.2320,1.50440E-06
17.2330,1.50267E-06
17.2340,1.50094E-06
17.2350,1.49922E-06
17.2360,1.49749E-06
17.2370,1.49577E-06
17.2380,1.49405E-06
17.2390,1.49234E-06
17.2400,1.49062E-06
17.2410,1.48891E-06
17.2420,1.48720E-06
17.2430,1.48549E-06
17.2440,1.48378E-06
17.2450,1.48208E-06
17.2460,1.48038E-06
17.2470,1.47868E-06
17.2480,1.47698E-06
17.2490,1.47528E-06
17.2500,1.47358E-06
17.2510,1.47189E-06
17.2520,1.47020E-06
17.2530,1.46851E-06
17.2540,1.46682E-06
17.2550,1.46514E-06
17.2560,1.46346E-06
17.2570,1.46177E-06
17.2580,1.46009E-06
17.2590,1.45842E-06
17.2600,1.45674E-06
17.2610,1.45507E-06
17.2620,1.45340E-06
17.2630,1.45173E-06
17.2640,1.45006E-06
17.2650,1.44839E-06
17.2660,1.44673E-06
17.2670,1.44506E-06
17.2680,1.44340E-06
17.2690,1.44175E-06
17.2700,1.44009E-06
17.2710,1.43843E-06
17.2720,1.43678E-06
17.2730,1.43513E-06
17.2740,1.43348E-06
17.2750,1.43184E-06
17.2760,1.43019E-06
17.2770,1.42855E-06
17.2780,1.42691E-06
17.2790,1.42527E-06
17.2800,1.42363E-06
17.2810,1.42199E-06
17.2820,1.42036E-06
17.2830,1.41873E-06
17.2840,1.41710E-06
17.2850,1.41547E-06
17.2860,1.41384E-06
17.2870,1.41222E-06
17.2880,1.41059E-06
17.2890,1.40897E-06
17.2900,1.40736E-06
17.2910,1.40574E-06
17.2920,1.40412E-06
17.2930,1.40251E-06
17.2940,1.40090E-06
17.2950,1.39929E-06
17.2960,1.39768E-06
17.2970,1.39607E-06
17.2980,1.39447E-06
17.2990,1.39287E-06
17.3000,1.39127E-06
17.3010,1.38967E-06
17.3020,1.38807E-06
17.3030,1.38648E-06
17.3040,1.38489E-06
17.3050,1.38329E-06
17.3060,1.38170E-06
17.3070,1.38012E-06
17.3080,1.37853E-06
17.3090,1.37695E-06
17.3100,1.37537E-06
17.3110,1.37378E-06
17.3120,1.37221E-06
17.3130,1.37063E-06
17.3140,1.36905E-06
17.3150,1.36748E-06
17.3160,1.36591E-06
17.3170,1.36434E-06
17.3180,1.36277E-06
17.3190,1.36121E-06
17.3200,1.35964E-06
17.3210,1.35808E-06
17.3220,1.35652E-06
17.3230,1.35496E-06
17.3240,1.35341E-06
17.3250,1.35185E-06
17.3260,1.35030E-06
17.3270,1.34875E-06
17.3280,1.34720E-06
17.3290,1.34565E-06
17.3300,1.34410E-06
17.3310,1.34256E-06
17.3320,1.34102E-06
17.3330,1.33947E-06
17.3340,1.33794E-06
17.3350,1.33640E-06
17.3360,1.33486E-06
17.3370,1.33333E-06
17.3380,1.33180E-06
17.3390,1.33027E-06
17.3400,1.32874E-06
17.3410,1.32721E-06
17.3420,1.32569E-06
17.3430,1.32416E-06
17.3440,1.32264E-06
17.3450,1.32112E-06
17.3460,1.31960E-06
17.3470,1.31809E-06
17.3480,1.31657E-06
17.3490,1.31506E-06
17.3500,1.31355E-06
17.3510,1.31204E-06
17.3520,1.31053E-06
17.3530,1.30903E-06
17.3540,1.30752E-06
17.3550,1.30602E-06
17.3560,1.30452E-06
17.3570,1.30302E-06
17.3580,1.30152E-06
17.3590,1.30003E-06
17.3600,1.29854E-06
17.3610,1.29704E-06
17.3620,1.29555E-06
17.3630,1.29406E-06
17.3640,1.29258E-06
17.3650,1.29109E-06
17.3660,1.28961E-06
17.3670,1.28813E-06
17.3680,1.28665E-06
17.3690,1.28517E-06
17.3700,1.28369E-06
17.3710,1.28222E-06
17.3720,1.28074E-06
17.3730,1.27927E-06
17.3740,1.27780E-06
17.3750,1.27633E-06
17.3760,1.27487E-06
17.3770,1.27340E-06
17.3780,1.27194E-06
17.3790,1.27048E-06
17.3800,1.26902E-06
17.3810,1.26756E-06
17.3820,1.26610E-06
17.3830,1.26465E-06
17.3840,1.26320E-06
17.3850,1.26174E-06
17.3860,1.26030E-06
17.3870,1.25885E-06
17.3880,1.25740E-06
17.3890,1.25596E-06
17.3900,1.25451E-06
17.3910,1.25307E-06
17.3920,1.25163E-06
17.3930,1.25019E-06
17.3940,1.24876E-06
17.3950,1.24732E-06
17.3960,1.24589E-06
17.3970,1.24446E-06
17.3980,1.24303E-06
17.3990,1.24160E-06
17.4000,1.24017E-06
17.4010,1.23875E-06
17.4020,1.23732E-06
17.4030,1.23590E-06
17.4040,1.23448E-06
17.4050,1.23306E-06
17.4060,1.23165E-06
17.4070,1.23023E-06
17.4080,1.22882E-06
17.4090,1.22741E-06
17.4100,1.22600E-06
17.4110,1.22459E-06
17.4120,1.22318E-06
17.4130,1.22178E-06
17.4140,1.22037E-06
17.4150,1.21897E-06
17.4160,1.21757E-06
17.4170,1.21617E-06
17.4180,1.21477E-06
17.4190,1.21338E-06
17.4200,1.21198E-06
17.4210,1.21059E-06
17.4220,1.20920E-06
17.4230,1.20781E-06
17.4240,1.20642E-06
17.4250,1.20504E-06
17.4260,1.20365E-06
17.4270,1.20227E-06
17.4280,1.20089E-06
17.4290,1.19951E-06
17.4300,1.19813E-06
17.4310,1.19675E-06
17.4320,1.19538E-06
17.4330,1.19400E-06
17.4340,1.19263E-06
17.4350,1.19126E-06
17.4360,1.18989E-06
17.4370,1.18853E-06
17.4380,1.18716E-06
17.4390,1.18580E-06
17.4400,1.18443E-06
17.4410,1.18307E-06
17.4420,1.18171E-06
17.4430,1.18036E-06
17.4440,1.17900E-06
17.4450,1.17764E-06
17.4460,1.17629E-06
17.4470,1.17494E-06
17.4480,1.17359E-06
17.4490,1.17224E-06
17.4500,1.17089E-06
17.4510,1.16955E-06
17.4520,1.16821E-06
17.4530,1.16686E-06
17.4540,1.16552E-06
17.4550,1.16418E-06
17.4560,1.16285E-06
17.4570,1.16151E-06
17.4580,1.16017E-06
17.4590,1.15884E-06
17.4600,1.15751E-06
17.4610,1.15618E-06
17.4620,1.15485E-06
17.4630,1.15352E-06
17.4640,1.15220E-06
17.4650,1.15088E-06
17.4660,1.14955E-06
17.4670,1.14823E-06
17.4680,1.14691E-06
17.4690,1.14560E-06
17.4700,1.14428E-06
17.4710,1.14296E-06
17.4720,1.14165E-06
17.4730,1.14034E-06
17.4740,1.13903E-06
17.4750,1.13772E-06
17.4760,1.13641E-06
17.4770,1.13511E-06
17.4780,1.13380E-06
17.4790,1.13250E-06
17.4800,1.13120E-06
17.4810,1.12990E-06
17.4820,1.12860E-06
17.4830,1.12730E-06
17.4840,1.12601E-06
17.4850,1.12472E-06
17.4860,1.12342E-06
17.4870,1.12213E-06
17.4880,1.12084E-06
17.4890,1.11955E-06
17.4900,1.11827E-06
17.4910,1.11698E-06
17.4920,1.11570E-06
17.4930,1.11442E-06
17.4940,1.11314E-06
17.4950,1.11186E-06
17.4960,1.11058E-06
17.4970,1.10931E-06
17.4980,1.10803E-06
17.4990,1.10676E-06
17.5000,1.10549E-06
17.5010,1.10422E-06
17.5020,1.10295E-06
17.5030,1.10168E-06
17.5040,1.10041E-06
17.5050,1.09915E-06
17.5060,1.09789E-06
17.5070,1.09663E-06
17.5080,1.09537E-06
17.5090,1.09411E-06
17.5100,1.09285E-06
17.5110,1.09159E-06
17.5120,1.09034E-06
17.5130,1.08909E-06
17.5140,1.08784E-06
17.5150,1.08659E-06
17.5160,1.08534E-06
17.5170,1.08409E-06
17.5180,1.08284E-06
17.5190,1.08160E-06
17.5200,1.08036E-06
17.5210,1.07912E-06
17.5220,1.07788E-06
17.5230,1.07664E-06
17.5240,1.07540E-06
17.5250,1.07416E-06
17.5260,1.07293E-06
17.5270,1.07170E-06
17.5280,1.07047E-06
17.5290,1.06924E-06
17.5300,1.06801E-06
17.5310,1.06678E-06
17.5320,1.06556E-06
17.5330,1.06433E-06
17.5340,1.06311E-06
17.5350,1.06189E-06
17.5360,1.06067E-06
17.5370,1.05945E-06
17.5380,1.05823E-06
17.5390,1.05701E-06
17.5400,1.05580E-06
17.5410,1.05459E-06
17.5420,1.05337E-06
17.5430,1.05216E-06
17.5440,1.05096E-06
17.5450,1.04975E-06
17.5460,1.04854E-06
17.5470,1.04734E-06
17.5480,1.04613E-06
17.5490,1.04493E-06
17.5500,1.04373E-06
17.5510,1.04253E-06
17.5520,1.04133E-06
17.5530,1.04014E-06
17.5540,1.03894E-06
17.5550,1.03775E-06
17.5560,1.03656E-06
17.5570,1.03537E-06
17.5580,1.03418E-06
17.5590,1.03299E-06
17.5600,1.03180E-06
17.5610,1.03061E-06
17.5620,1.02943E-06
17.5630,1.02825E-06
17.5640,1.02707E-06
17.5650,1.02589E-06
17.5660,1.02471E-06
17.5670,1.02353E-06
17.5680,1.02235E-06
17.5690,1.02118E-06
17.5700,1.02001E-06
17.5710,1.01883E-06
17.5720,1.01766E-06
17.5730,1.01649E-06
17.5740,1.01533E-06
17.5750,1.01416E-06
17.5760,1.01299E-06
17.5770,1.01183E-06
17.5780,1.01067E-06
17.5790,1.00951E-06
17.5800,1.00835E-06
17.5810,1.00719E-06
17.5820,1.00603E-06
17.5830,1.00487E-06
17.5840,1.00372E-06
17.5850,1.00257E-06
17.5860,1.00142E-06
17.5870,1.00026E-06
17.5880,9.99115E-07
17.5890,9.97967E-07
17.5900,9.96820E-07
17.5910,9.95675E-07
17.5920,9.94531E-07
17.5930,9.93388E-07
17.5940,9.92247E-07
17.5950,9.91107E-07
17.5960,9.89968E-07
17.5970,9.88831E-07
17.5980,9.87694E-07
17.5990,9.86560E-07
17.6000,9.85426E-07
17.6010,9.84294E-07
17.6020,9.83163E-07
17.6030,9.82033E-07
17.6040,9.80905E-07
17.6050,9.79778E-07
17.6060,9.78652E-07
17.6070,9.77527E-07
17.6080,9.76404E-07
17.6090,9.75282E-07
17.6100,9.74162E-07
17.6110,9.73042E-07
17.6120,9.71924E-07
17.6130,9.70808E-07
17.6140,9.69692E-07
17.6150,9.68578E-07
17.6160,9.67465E-07
17.6170,9.66353E-07
17.6180,9.65243E-07
17.6190,9.64134E-07
17.6200,9.63026E-07
17.6210,9.61920E-07
17.6220,9.60814E-07
17.6230,9.59711E-07
17.6240,9.58608E-07
17.6250,9.57506E-07
17.6260,9.56406E-07
17.6270,9.55307E-07
17.6280,9.54210E-07
17.6290,9.53113E-07
17.6300,9.52018E-07
17.6310,9.50924E-07
17.6320,9.49832E-07
17.6330,9.48740E-07
17.6340,9.47650E-07
17.6350,9.46561E-07
17.6360,9.45474E-07
17.6370,9.44387E-07
17.6380,9.43302E-07
17.6390,9.42218E-07
17.6400,9.41136E-07
17.6410,9.40054E-07
17.6420,9.38974E-07
17.6430,9.37895E-07
17.6440,9.36818E-07
17.6450,9.35741E-07
17.6460,9.34666E-07
17.6470,9.33592E-07
17.6480,9.32519E-07
17.6490,9.31448E-07
17.6500,9.30378E-07
17.6510,9.29309E-07
17.6520,9.28241E-07
17.6530,9.27174E-07
17.6540,9.26109E-07
17.6550,9.25045E-07
17.6560,9.23982E-07
17.6570,9.22920E-07
17.6580,9.21860E-07
17.6590,9.20801E-07
17.6600,9.19743E-07
17.6610,9.18686E-07
17.6620,9.17630E-07
17.6630,9.16576E-07
17.6640,9.15523E-07
17.6650,9.14471E-07
17.6660,9.13420E-07
17.6670,9.12371E-07
17.6680,9.11322E-07
17.6690,9.10275E-07
17.6700,9.09229E-07
17.6710,9.08185E-07
17.6720,9.07141E-07
17.6730,9.06099E-07
17.6740,9.05058E-07
17.6750,9.04018E-07
17.6760,9.02979E-07
17.6770,9.01941E-07
17.6780,9.00905E-07
17.6790,8.99870E-07
17.6800,8.98836E-07
17.6810,8.97803E-07
17.6820,8.96772E-07
17.6830,8.95741E-07
17.6840,8.94712E-07
17.6850,8.93684E-07
17.6860,8.92657E-07
17.6870,8.91631E-07
17.6880,8.90607E-07
17.6890,8.89584E-07
17.6900,8.88562E-07
17.6910,8.87541E-07
17.6920,8.86521E-07
17.6930,8.85502E-07
17.6940,8.84485E-07
17.6950,8.83468E-07
17.6960,8.82453E-07
17.6970,8.81439E-07
17.6980,8.80427E-07
17.6990,8.79415E-07
17.7000,8.78404E-07
17.7010,8.77395E-07
17.7020,8.76387E-07
17.7030,8.75380E-07
17.7040,8.74374E-07
17.7050,8.73370E-07
17.7060,8.72366E-07
17.7070,8.71364E-07
17.7080,8.70363E-07
17.7090,8.69362E-07
17.7100,8.68364E-07
17.7110,8.67366E-07
17.7120,8.66369E-07
17.7130,8.65374E-07
17.7140,8.64379E-07
17.7150,8.63386E-07
17.7160,8.62394E-07
17.7170,8.61403E-07
17.7180,8.60414E-07
17.7190,8.59425E-07
17.7200,8.58437E-07
17.7210,8.57451E-07
17.7220,8.56466E-07
17.7230,8.55482E-07
17.7240,8.54499E-07
17.7250,8.53517E-07
17.7260,8.52536E-07
17.7270,8.51557E-07
17.7280,8.50578E-07
17.7290,8.49601E-07
17.7300,8.48625E-07
17.7310,8.47650E-07
17.7320,8.46676E-07
17.7330,8.45703E-07
17.7340,8.44731E-07
17.7350,8.43760E-07
17.7360,8.42791E-07
17.7370,8.41823E-07
17.7380,8.40855E-07
17.7390,8.39889E-07
17.7400,8.38924E-07
17.7410,8.37960E-07
17.7420,8.36997E-07
17.7430,8.36036E-07
17.7440,8.35075E-07
17.7450,8.34116E-07
17.7460,8.33157E-07
17.7470,8.32200E-07
17.7480,8.31244E-07
17.7490,8.30289E-07
17.7500,8.29335E-07
17.7510,8.28382E-07
17.7520,8.27430E-07
17.7530,8.26479E-07
17.7540,8.25529E-07
17.7550,8.24581E-07
17.7560,8.23633E-07
17.7570,8.22687E-07
17.7580,8.21742E-07
17.7590,8.20798E-07
17.7600,8.19854E-07
17.7610,8.18912E-07
17.7620,8.17971E-07
17.7630,8.17032E-07
17.7640,8.16093E-07
17.7650,8.15155E-07
17.7660,8.14219E-07
17.7670,8.13283E-07
17.7680,8.12349E-07
17.7690,8.11415E-07
17.7700,8.10483E-07
17.7710,8.09552E-07
17.7720,8.08621E-07
17.7730,8.07692E-07
17.7740,8.06764E-07
17.7750,8.05837E-07
17.7760,8.04911E-07
17.7770,8.03986E-07
17.7780,8.03063E-07
17.7790,8.02140E-07
17.7800,8.01218E-07
17.7810,8.00298E-07
17.7820,7.99378E-07
17.7830,7.98460E-07
17.7840,7.97542E-07
17.7850,7.96626E-07
17.7860,7.95710E-07
17.7870,7.94796E-07
17.7880,7.93883E-07
17.7890,7.92971E-07
17.7900,7.92060E-07
17.7910,7.91149E-07
17.7920,7.90240E-07
17.7930,7.89332E-07
17.7940,7.88425E-07
17.7950,7.87520E-07
17.7960,7.86615E-07
17.7970,7.85711E-07
17.7980,7.84808E-07
17.7990,7.83906E-07
17.8000,7.83006E-07
17.8010,7.82106E-07
17.8020,7.81207E-07
17.8030,7.80310E-07
17.8040,7.79413E-07
17.8050,7.78517E-07
17.8060,7.77623E-07
17.8070,7.76729E-07
17.8080,7.75837E-07
17.8090,7.74946E-07
17.8100,7.74055E-07
17.8110,7.73166E-07
17.8120,7.72277E-07
17.8130,7.71390E-07
17.8140,7.70504E-07
17.8150,7.69618E-07
17.8160,7.68734E-07
17.8170,7.67851E-07
17.8180,7.66968E-07
17.8190,7.66087E-07
17.8200,7.65207E-07
17.8210,7.64328E-07
17.8220,7.63449E-07
17.8230,7.62572E-07
17.8240,7.61696E-07
17.8250,7.60821E-07
17.8260,7.59947E-07
17.8270,7.59073E-07
17.8280,7.58201E-07
17.8290,7.57330E-07
17.8300,7.56460E-07
17.8310,7.55591E-07
17.8320,7.54723E-07
17.8330,7.53855E-07
17.8340,7.52989E-07
17.8350,7.52124E-07
17.8360,7.51260E-07
17.8370,7.50397E-07
17.8380,7.49534E-07
17.8390,7.48673E-07
17.8400,7.47813E-07
17.8410,7.46954E-07
17.8420,7.46095E-07
17.8430,7.45238E-07
17.8440,7.44382E-07
17.8450,7.43526E-07
17.8460,7.42672E-07
17.8470,7.41819E-07
17.8480,7.40966E-07
17.8490,7.40115E-07
17.8500,7.39265E-07
17.8510,7.38415E-07
17.8520,7.37567E-07
17.8530,7.36719E-07
17.8540,7.35873E-07
17.8550,7.35027E-07
17.8560,7.34183E-07
17.8570,7.33339E-07
17.8580,7.32496E-07
17.8590,7.31655E-07
17.8600,7.30814E-07
17.8610,7.29974E-07
17.8620,7.29136E-07
17.8630,7.28298E-07
17.8640,7.27461E-07
17.8650,7.26625E-07
17.8660,7.25790E-07
17.8670,7.24956E-07
17.8680,7.24123E-07
17.8690,7.23291E-07
17.8700,7.22460E-07
17.8710,7.21630E-07
17.8720,7.20801E-07
17.8730,7.19973E-07
17.8740,7.19145E-07
17.8750,7.18319E-07
17.8760,7.17494E-07
17.8770,7.16669E-07
17.8780,7.15846E-07
17.8790,7.15023E-07
17.8800,7.14202E-07
17.8810,7.13381E-07
17.8820,7.12562E-07
17.8830,7.11743E-07
17.8840,7.10925E-07
17.8850,7.10108E-07
17.8860,7.09292E-07
17.8870,7.08477E-07
17.8880,7.07663E-07
17.8890,7.06850E-07
17.8900,7.06038E-07
17.8910,7.05227E-07
17.8920,7.04416E-07
17.8930,7.03607E-07
17.8940,7.02798E-07
17.8950,7.01991E-07
17.8960,7.01184E-07
17.8970,7.00379E-07
17.8980,6.99574E-07
17.8990,6.98770E-07
17.9000,6.97967E-07
17.9010,6.97165E-07
17.9020,6.96364E-07
17.9030,6.95564E-07
17.9040,6.94765E-07
17.9050,6.93966E-07
17.9060,6.93169E-07
17.9070,6.92373E-07
17.9080,6.91577E-07
17.9090,6.90782E-07
17.9100,6.89989E-07
17.9110,6.89196E-07
17.9120,6.88404E-07
17.9130,6.87613E-07
17.9140,6.86823E-07
17.9150,6.86034E-07
17.9160,6.85245E-07
17.9170,6.84458E-07
17.9180,6.83672E-07
17.9190,6.82886E-07
17.9200,6.82101E-07
17.9210,6.81318E-07
17.9220,6.80535E-07
17.9230,6.79753E-07
17.9240,6.78972E-07
17.9250,6.78192E-07
17.9260,6.77412E-07
17.9270,6.76634E-07
17.9280,6.75857E-07
17.9290,6.75080E-07
17.9300,6.74304E-07
17.9310,6.73530E-07
17.9320,6.72756E-07
17.9330,6.71983E-07
17.9340,6.71210E-07
17.9350,6.70439E-07
17.9360,6.69669E-07
17.9370,6.68899E-07
17.9380,6.68131E-07
17.9390,6.67363E-07
17.9400,6.66596E-07
17.9410,6.65830E-07
17.9420,6.65065E-07
17.9430,6.64301E-07
17.9440,6.63538E-07
17.9450,6.62775E-07
17.9460,6.62014E-07
17.9470,6.61253E-07
17.9480,6.60493E-07
17.9490,6.59735E-07
17.9500,6.58976E-07
17.9510,6.58219E-07
17.9520,6.57463E-07
17.9530,6.56708E-07
17.9540,6.55953E-07
17.9550,6.55199E-07
17.9560,6.54446E-07
17.9570,6.53694E-07
17.9580,6.52943E-07
17.9590,6.52193E-07
17.9600,6.51444E-07
17.9610,6.50695E-07
17.9620,6.49948E-07
17.9630,6.49201E-07
17.9640,6.48455E-07
17.9650,6.47710E-07
17.9660,6.46965E-07
17.9670,6.46222E-07
17.9680,6.45480E-07
17.9690,6.44738E-07
17.9700,6.43997E-07
17.9710,6.43257E-07
17.9720,6.42518E-07
17.9730,6.41780E-07
17.9740,6.41042E-07
17.9750,6.40306E-07
17.9760,6.39570E-07
17.9770,6.38835E-07
17.9780,6.38101E-07
17.9790,6.37368E-07
17.9800,6.36636E-07
17.9810,6.35904E-07
17.9820,6.35173E-07
17.9830,6.34444E-07
17.9840,6.33715E-07
17.9850,6.32986E-07
17.9860,6.32259E-07
17.9870,6.31533E-07
17.9880,6.30807E-07
17.9890,6.30082E-07
17.9900,6.29358E-07
17.9910,6.28635E-07
17.9920,6.27913E-07
17.9930,6.27191E-07
17.9940,6.26471E-07
17.9950,6.25751E-07
17.9960,6.25032E-07
17.9970,6.24314E-07
17.9980,6.23596E-07
17.9990,6.22880E-07
18.0000,6.22164E-07
18.0010,6.21449E-07
18.0020,6.20735E-07
18.0030,6.20022E-07
18.0040,6.19309E-07
18.0050,6.18598E-07
18.0060,6.17887E-07
18.0070,6.17177E-07
18.0080,6.16468E-07
18.0090,6.15759E-07
18.0100,6.15052E-07
18.0110,6.14345E-07
18.0120,6.13639E-07
18.0130,6.12934E-07
18.0140,6.12230E-07
18.0150,6.11527E-07
18.0160,6.10824E-07
18.0170,6.10122E-07
18.0180,6.09421E-07
18.0190,6.08721E-07
18.0200,6.08021E-07
18.0210,6.07323E-07
18.0220,6.06625E-07
18.0230,6.05928E-07
18.0240,6.05232E-07
18.0250,6.04536E-07
18.0260,6.03842E-07
18.0270,6.03148E-07
18.0280,6.02455E-07
18.0290,6.01762E-07
18.0300,6.01071E-07
18.0310,6.00380E-07
18.0320,5.99690E-07
18.0330,5.99001E-07
18.0340,5.98313E-07
18.0350,5.97626E-07
18.0360,5.96939E-07
18.0370,5.96253E-07
18.0380,5.95568E-07
18.0390,5.94884E-07
18.0400,5.94200E-07
18.0410,5.93517E-07
18.0420,5.92835E-07
18.0430,5.92154E-07
18.0440,5.91474E-07
18.0450,5.90794E-07
18.0460,5.90115E-07
18.0470,5.89437E-07
18.0480,5.88760E-07
18.0490,5.88084E-07
18.0500,5.87408E-07
18.0510,5.86733E-07
18.0520,5.86059E-07
18.0530,5.85385E-07
18.0540,5.84713E-07
18.0550,5.84041E-07
18.0560,5.83370E-07
18.0570,5.82699E-07
18.0580,5.82030E-07
18.0590,5.81361E-07
18.0600,5.80693E-07
18.0610,5.80026E-07
18.0620,5.79359E-07
18.0630,5.78694E-07
18.0640,5.78029E-07
18.0650,5.77365E-07
18.0660,5.76701E-07
18.0670,5.76039E-07
18.0680,5.75377E-07
18.0690,5.74716E-07
18.0700,5.74055E-07
18.0710,5.73396E-07
18.0720,5.72737E-07
18.0730,5.72079E-07
18.0740,5.71421E-07
18.0750,5.70765E-07
18.0760,5.70109E-07
18.0770,5.69454E-07
18.0780,5.68799E-07
18.0790,5.68146E-07
18.0800,5.67493E-07
18.0810,5.66841E-07
18.0820,5.66190E-07
18.0830,5.65539E-07
18.0840,5.64889E-07
18.0850,5.64240E-07
18.0860,5.63592E-07
18.0870,5.62944E-07
18.0880,5.62298E-07
18.0890,5.61651E-07
18.0900,5.61006E-07
18.0910,5.60361E-07
18.0920,5.59718E-07
18.0930,5.59074E-07
18.0940,5.58432E-07
18.0950,5.57790E-07
18.0960,5.57149E-07
18.0970,5.56509E-07
18.0980,5.55870E-07
18.0990,5.55231E-07
18.1000,5.54593E-07
18.1010,5.53956E-07
18.1020,5.53319E-07
18.1030,5.52684E-07
18.1040,5.52049E-07
18.1050,5.51414E-07
18.1060,5.50781E-07
18.1070,5.50148E-07
18.1080,5.49516E-07
18.1090,5.48884E-07
18.1100,5.48254E-07
18.1110,5.47624E-07
18.1120,5.46994E-07
18.1130,5.46366E-07
18.1140,5.45738E-07
18.1150,5.45111E-07
18.1160,5.44485E-07
18.1170,5.43859E-07
18.1180,5.43234E-07
18.1190,5.42610E-07
18.1200,5.41986E-07
18.1210,5.41364E-07
18.1220,5.40742E-07
18.1230,5.40120E-07
18.1240,5.39500E-07
18.1250,5.38880E-07
18.1260,5.38261E-07
18.1270,5.37642E-07
18.1280,5.37024E-07
18.1290,5.36407E-07
18.1300,5.35791E-07
18.1310,5.35175E-07
18.1320,5.34560E-07
18.1330,5.33946E-07
18.1340,5.33333E-07
18.1350,5.32720E-07
18.1360,5.32108E-07
18.1370,5.31496E-07
18.1380,5.30886E-07
18.1390,5.30276E-07
18.1400,5.29666E-07
18.1410,5.29058E-07
18.1420,5.28450E-07
18.1430,5.27843E-07
18.1440,5.27236E-07
18.1450,5.26630E-07
18.1460,5.26025E-07
18.1470,5.25421E-07
18.1480,5.24817E-07
18.1490,5.24214E-07
18.1500,5.23612E-07
18.1510,5.23010E-07
18.1520,5.22409E-07
18.1530,5.21809E-07
18.1540,5.21209E-07
18.1550,5.20610E-07
18.1560,5.20012E-07
18.1570,5.19415E-07
18.1580,5.18818E-07
18.1590,5.18222E-07
18.1600,5.17626E-07
18.1610,5.17031E-07
18.1620,5.16437E-07
18.1630,5.15844E-07
18.1640,5.15251E-07
18.1650,5.14659E-07
18.1660,5.14068E-07
18.1670,5.13477E-07
18.1680,5.12887E-07
18.1690,5.12298E-07
18.1700,5.11709E-07
18.1710,5.11121E-07
18.1720,5.10534E-07
18.1730,5.09947E-07
18.1740,5.09361E-07
18.1750,5.08776E-07
18.1760,5.08191E-07
18.1770,5.07608E-07
18.1780,5.07024E-07
18.1790,5.06442E-07
18.1800,5.05860E-07
18.1810,5.05278E-07
18.1820,5.04698E-07
18.1830,5.04118E-07
18.1840,5.03539E-07
18.1850,5.02960E-07
18.1860,5.02382E-07
18.1870,5.01805E-07
18.1880,5.01228E-07
18.1890,5.00652E-07
18.1900,5.00077E-07
18.1910,4.99503E-07
18.1920,4.98929E-07
18.1930,4.98355E-07
18.1940,4.97783E-07
18.1950,4.97211E-07
18.1960,4.96639E-07
18.1970,4.96069E-07
18.1980,4.95499E-07
18.1990,4.94929E-07
18.2000,4.94361E-07
18.2010,4.93793E-07
18.2020,4.93225E-07
18.2030,4.92659E-07
18.2040,4.92093E-07
18.2050,4.91527E-07
18.2060,4.90962E-07
18.2070,4.90398E-07
18.2080,4.89835E-07
18.2090,4.89272E-07
18.2100,4.88710E-07
18.2110,4.88148E-07
18.2120,4.87587E-07
18.2130,4.87027E-07
18.2140,4.86467E-07
18.2150,4.85908E-07
18.2160,4.85350E-07
18.2170,4.84792E-07
18.2180,4.84235E-07
18.2190,4.83679E-07
18.2200,4.83123E-07
18.2210,4.82568E-07
18.2220,4.82014E-07
18.2230,4.81460E-07
18.2240,4.80906E-07
18.2250,4.80354E-07
18.2260,4.79802E-07
18.2270,4.79251E-07
18.2280,4.78700E-07
18.2290,4.78150E-07
18.2300,4.77601E-07
18.2310,4.77052E-07
18.2320,4.76504E-07
18.2330,4.75956E-07
18.2340,4.75409E-07
18.2350,4.74863E-07
18.2360,4.74317E-07
18.2370,4.73772E-07
18.2380,4.73228E-07
18.2390,4.72684E-07
18.2400,4.72141E-07
18.2410,4.71599E-07
18.2420,4.71057E-07
18.2430,4.70515E-07
18.2440,4.69975E-07
18.2450,4.69435E-07
18.2460,4.68895E-07
18.2470,4.68357E-07
18.2480,4.67818E-07
18.2490,4.67281E-07
18.2500,4.66744E-07
18.2510,4.66208E-07
18.2520,4.65672E-07
18.2530,4.65137E-07
18.2540,4.64602E-07
18.2550,4.64069E-07
18.2560,4.63535E-07
18.2570,4.63003E-07
18.2580,4.62471E-07
18.2590,4.61939E-07
18.2600,4.61409E-07
18.2610,4.60878E-07
18.2620,4.60349E-07
18.2630,4.59820E-07
18.2640,4.59291E-07
18.2650,4.58764E-07
18.2660,4.58237E-07
18.2670,4.57710E-07
18.2680,4.57184E-07
18.2690,4.56659E-07
18.2700,4.56134E-07
18.2710,4.55610E-07
18.2720,4.55086E-07
18.2730,4.54564E-07
18.2740,4.54041E-07
18.2750,4.53520E-07
18.2760,4.52998E-07
18.2770,4.52478E-07
18.2780,4.51958E-07
18.2790,4.51439E-07
18.2800,4.50920E-07
18.2810,4.50402E-07
18.2820,4.49884E-07
18.2830,4.49367E-07
18.2840,4.48851E-07
18.2850,4.48335E-07
18.2860,4.47820E-07
18.2870,4.47306E-07
18.2880,4.46792E-07
18.2890,4.46278E-07
18.2900,4.45765E-07
18.2910,4.45253E-07
18.2920,4.44742E-07
18.2930,4.44231E-07
18.2940,4.43720E-07
18.2950,4.43210E-07
18.2960,4.42701E-07
18.2970,4.42192E-07
18.2980,4.41684E-07
18.2990,4.41177E-07
18.3000,4.40670E-07
18.3010,4.40163E-07
18.3020,4.39658E-07
18.3030,4.39153E-07
18.3040,4.38648E-07
18.3050,4.38144E-07
18.3060,4.37640E-07
18.3070,4.37138E-07
18.3080,4.36635E-07
18.3090,4.36134E-07
18.3100,4.35632E-07
18.3110,4.35132E-07
18.3120,4.34632E-07
18.3130,4.34132E-07
18.3140,4.33634E-07
18.3150,4.33135E-07
18.3160,4.32638E-07
18.3170,4.32141E-07
18.3180,4.31644E-07
18.3190,4.31148E-07
18.3200,4.30653E-07
18.3210,4.30158E-07
18.3220,4.29664E-07
18.3230,4.29170E-07
18.3240,4.28677E-07
18.3250,4.28184E-07
18.3260,4.27692E-07
18.3270,4.27201E-07
18.3280,4.26710E-07
18.3290,4.26220E-07
18.3300,4.25730E-07
18.3310,4.25241E-07
18.3320,4.24752E-07
18.3330,4.24264E-07
18.3340,4.23776E-07
18.3350,4.23290E-07
18.3360,4.22803E-07
18.3370,4.22317E-07
18.3380,4.21832E-07
18.3390,4.21347E-07
18.3400,4.20863E-07
18.3410,4.20380E-07
18.3420,4.19897E-07
18.3430,4.19414E-07
18.3440,4.18932E-07
18.3450,4.18451E-07
18.3460,4.17970E-07
18.3470,4.17490E-07
18.3480,4.17010E-07
18.3490,4.16531E-07
18.3500,4.16052E-07
18.3510,4.15574E-07
18.3520,4.15097E-07
18.3530,4.14620E-07
18.3540,4.14143E-07
18.3550,4.13667E-07
18.3560,4.13192E-07
18.3570,4.12717E-07
18.3580,4.12243E-07
18.3590,4.11769E-07
18.3600,4.11296E-07
18.3610,4.10824E-07
18.3620,4.10352E-07
18.3630,4.09880E-07
18.3640,4.09409E-07
18.3650,4.08939E-07
18.3660,4.08469E-07
18.3670,4.07999E-07
18.3680,4.07531E-07
18.3690,4.07062E-07
18.3700,4.06595E-07
18.3710,4.06127E-07
18.3720,4.05661E-07
18.3730,4.05195E-07
18.3740,4.04729E-07
18.3750,4.04264E-07
18.3760,4.03800E-07
18.3770,4.03336E-07
18.3780,4.02872E-07
18.3790,4.02409E-07
18.3800,4.01947E-07
18.3810,4.01485E-07
18.3820,4.01024E-07
18.3830,4.00563E-07
18.3840,4.00103E-07
18.3850,3.99643E-07
18.3860,3.99184E-07
18.3870,3.98725E-07
18.3880,3.98267E-07
18.3890,3.97809E-07
18.3900,3.97352E-07
18.3910,3.96896E-07
18.3920,3.96439E-07
18.3930,3.95984E-07
18.3940,3.95529E-07
18.3950,3.95074E-07
18.3960,3.94621E-07
18.3970,3.94167E-07
18.3980,3.93714E-07
18.3990,3.93262E-07
18.4000,3.92810E-07
18.4010,3.92359E-07
18.4020,3.91908E-07
18.4030,3.91457E-07
18.4040,3.91008E-07
18.4050,3.90558E-07
18.4060,3.90110E-07
18.4070,3.89661E-07
18.4080,3.89214E-07
18.4090,3.88766E-07
18.4100,3.88320E-07
18.4110,3.87873E-07
18.4120,3.87428E-07
18.4130,3.86983E-07
18.4140,3.86538E-07
18.4150,3.86094E-07
18.4160,3.85650E-07
18.4170,3.85207E-07
18.4180,3.84764E-07
18.4190,3.84322E-07
18.4200,3.83881E-07
18.4210,3.83440E-07
18.4220,3.82999E-07
18.4230,3.82559E-07
18.4240,3.82119E-07
18.4250,3.81680E-07
18.4260,3.81242E-07
18.4270,3.80804E-07
18.4280,3.80366E-07
18.4290,3.79929E-07
18.4300,3.79492E-07
18.4310,3.79056E-07
18.4320,3.78621E-07
18.4330,3.78186E-07
18.4340,3.77751E-07
18.4350,3.77317E-07
18.4360,3.76884E-07
18.4370,3.76451E-07
18.4380,3.76018E-07
18.4390,3.75586E-07
18.4400,3.75154E-07
18.4410,3.74723E-07
18.4420,3.74293E-07
18.4430,3.73863E-07
18.4440,3.73433E-07
18.4450,3.73004E-07
18.4460,3.72575E-07
18.4470,3.72147E-07
18.4480,3.71720E-07
18.4490,3.71293E-07
18.4500,3.70866E-07
18.4510,3.70440E-07
18.4520,3.70014E-07
18.4530,3.69589E-07
18.4540,3.69164E-07
18.4550,3.68740E-07
18.4560,3.68316E-07
18.4570,3.67893E-07
18.4580,3.67470E-07
18.4590,3.67048E-07
18.4600,3.66626E-07
18.4610,3.66205E-07
18.4620,3.65784E-07
18.4630,3.65364E-07
18.4640,3.64944E-07
18.4650,3.64525E-07
18.4660,3.64106E-07
18.4670,3.63688E-07
18.4680,3.63270E-07
18.4690,3.62852E-07
18.4700,3.62435E-07
18.4710,3.62019E-07
18.4720,3.61603E-07
18.4730,3.61188E-07
18.4740,3.60773E-07
18.4750,3.60358E-07
18.4760,3.59944E-07
18.4770,3.59530E-07
18.4780,3.59117E-07
18.4790,3.58705E-07
18.4800,3.58292E-07
18.4810,3.57881E-07
18.4820,3.57469E-07
18.4830,3.57059E-07
18.4840,3.56648E-07
18.4850,3.56239E-07
18.4860,3.55829E-07
18.4870,3.55420E-07
18.4880,3.55012E-07
18.4890,3.54604E-07
18.4900,3.54197E-07
18.4910,3.53790E-07
18.4920,3.53383E-07
18.4930,3.52977E-07
18.4940,3.52572E-07
18.4950,3.52166E-07
18.4960,3.51762E-07
18.4970,3.51358E-07
18.4980,3.50954E-07
18.4990,3.50551E-07
18.5000,3.50148E-07
18.5010,3.49745E-07
18.5020,3.49344E-07
18.5030,3.48942E-07
18.5040,3.48541E-07
18.5050,3.48141E-07
18.5060,3.47741E-07
18.5070,3.47341E-07
18.5080,3.46942E-07
18.5090,3.46543E-07
18.5100,3.46145E-07
18.5110,3.45747E-07
18.5120,3.45350E-07
18.5130,3.44953E-07
18.5140,3.44557E-07
18.5150,3.44161E-07
18.5160,3.43766E-07
18.5170,3.43371E-07
18.5180,3.42976E-07
18.5190,3.42582E-07
18.5200,3.42188E-07
18.5210,3.41795E-07
18.5220,3.41402E-07
18.5230,3.41010E-07
18.5240,3.40618E-07
18.5250,3.40227E-07
18.5260,3.39836E-07
18.5270,3.39445E-07
18.5280,3.39055E-07
18.5290,3.38666E-07
18.5300,3.38277E-07
18.5310,3.37888E-07
18.5320,3.37500E-07
18.5330,3.37112E-07
18.5340,3.36725E-07
18.5350,3.36338E-07
18.5360,3.35951E-07
18.5370,3.35565E-07
18.5380,3.35180E-07
18.5390,3.34794E-07
18.5400,3.34410E-07
18.5410,3.34025E-07
18.5420,3.33642E-07
18.5430,3.33258E-07
18.5440,3.32875E-07
18.5450,3.32493E-07
18.5460,3.32111E-07
18.5470,3.31729E-07
18.5480,3.31348E-07
18.5490,3.30967E-07
18.5500,3.30587E-07
18.5510,3.30207E-07
18.5520,3.29828E-07
18.5530,3.29449E-07
18.5540,3.29070E-07
18.5550,3.28692E-07
18.5560,3.28314E-07
18.5570,3.27937E-07
18.5580,3.27560E-07
18.5590,3.27184E-07
18.5600,3.26808E-07
18.5610,3.26432E-07
18.5620,3.26057E-07
18.5630,3.25683E-07
18.5640,3.25308E-07
18.5650,3.24935E-07
18.5660,3.24561E-07
18.5670,3.24188E-07
18.5680,3.23816E-07
18.5690,3.23444E-07
18.5700,3.23072E-07
18.5710,3.22701E-07
18.5720,3.22330E-07
18.5730,3.21960E-07
18.5740,3.21590E-07
18.5750,3.21220E-07
18.5760,3.20851E-07
18.5770,3.20482E-07
18.5780,3.20114E-07
18.5790,3.19746E-07
18.5800,3.19379E-07
18.5810,3.19012E-07
18.5820,3.18645E-07
18.5830,3.18279E-07
18.5840,3.17914E-07
18.5850,3.17548E-07
18.5860,3.17183E-07
18.5870,3.16819E-07
18.5880,3.16455E-07
18.5890,3.16091E-07
18.5900,3.15728E-07
18.5910,3.15365E-07
18.5920,3.15003E-07
18.5930,3.14641E-07
18.5940,3.14279E-07
18.5950,3.13918E-07
18.5960,3.13558E-07
18.5970,3.13197E-07
18.5980,3.12837E-07
18.5990,3.12478E-07
18.6000,3.12119E-07
18.6010,3.11760E-07
18.6020,3.11402E-07
18.6030,3.11044E-07
18.6040,3.10687E-07
18.6050,3.10330E-07
18.6060,3.09973E-07
18.6070,3.09617E-07
18.6080,3.09261E-07
18.6090,3.08906E-07
18.6100,3.08551E-07
18.6110,3.08196E-07
18.6120,3.07842E-07
18.6130,3.07489E-07
18.6140,3.07135E-07
18.6150,3.06782E-07
18.6160,3.06430E-07
18.6170,3.06078E-07
18.6180,3.05726E-07
18.6190,3.05375E-07
18.6200,3.05024E-07
18.6210,3.04673E-07
18.6220,3.04323E-07
18.6230,3.03974E-07
18.6240,3.03624E-07
18.6250,3.03275E-07
18.6260,3.02927E-07
18.6270,3.02579E-07
18.6280,3.02231E-07
18.6290,3.01884E-07
18.6300,3.01537E-07
18.6310,3.01191E-07
18.6320,3.00845E-07
18.6330,3.00499E-07
18.6340,3.00154E-07
18.6350,2.99809E-07
18.6360,2.99464E-07
18.6370,2.99120E-07
18.6380,2.98776E-07
18.6390,2.98433E-07
18.6400,2.98090E-07
18.6410,2.97748E-07
18.6420,2.97405E-07
18.6430,2.97064E-07
18.6440,2.96722E-07
18.6450,2.96381E-07
18.6460,2.96041E-07
18.6470,2.95701E-07
18.6480,2.95361E-07
18.6490,2.95022E-07
18.6500,2.94683E-07
18.6510,2.94344E-07
18.6520,2.94006E-07
18.6530,2.93668E-07
18.6540,2.93330E-07
18.6550,2.92993E-07
18.6560,2.92657E-07
18.6570,2.92320E-07
18.6580,2.91985E-07
18.6590,2.91649E-07
18.6600,2.91314E-07
18.6610,2.90979E-07
18.6620,2.90645E-07
18.6630,2.90311E-07
18.6640,2.89977E-07
18.6650,2.89644E-07
18.6660,2.89311E-07
18.6670,2.88979E-07
18.6680,2.88647E-07
18.6690,2.88315E-07
18.6700,2.87984E-07
18.6710,2.87653E-07
18.6720,2.87322E-07
18.6730,2.86992E-07
18.6740,2.86663E-07
18.6750,2.86333E-07
18.6760,2.86004E-07
18.6770,2.85675E-07
18.6780,2.85347E-07
18.6790,2.85019E-07
18.6800,2.84692E-07
18.6810,2.84365E-07
18.6820,2.84038E-07
18.6830,2.83712E-07
18.6840,2.83386E-07
18.6850,2.83060E-07
18.6860,2.82735E-07
18.6870,2.82410E-07
18.6880,2.82085E-07
18.6890,2.81761E-07
18.6900,2.81437E-07
18.6910,2.81114E-07
18.6920,2.80791E-07
18.6930,2.80468E-07
18.6940,2.80146E-07
18.6950,2.79824E-07
18.6960,2.79503E-07
18.6970,2.79182E-07
18.6980,2.78861E-07
18.6990,2.78540E-07
18.7000,2.78220E-07
18.7010,2.77901E-07
18.7020,2.77581E-07
18.7030,2.77262E-07
18.7040,2.76944E-07
18.7050,2.76625E-07
18.7060,2.76308E-07
18.7070,2.75990E-07
18.7080,2.75673E-07
18.7090,2.75356E-07
18.7100,2.75040E-07
18.7110,2.74724E-07
18.7120,2.74408E-07
18.7130,2.74093E-07
18.7140,2.73778E-07
18.7150,2.73463E-07
18.7160,2.73149E-07
18.7170,2.72835E-07
18.7180,2.72522E-07
18.7190,2.72209E-07
18.7200,2.71896E-07
18.7210,2.71583E-07
18.7220,2.71271E-07
18.7230,2.70960E-07
18.7240,2.70648E-07
18.7250,2.70337E-07
18.7260,2.70027E-07
18.7270,2.69716E-07
18.7280,2.69406E-07
18.7290,2.69097E-07
18.7300,2.68788E-07
18.7310,2.68479E-07
18.7320,2.68170E-07
18.7330,2.67862E-07
18.7340,2.67554E-07
18.7350,2.67247E-07
18.7360,2.66940E-07
18.7370,2.66633E-07
18.7380,2.66327E-07
18.7390,2.66021E-07
18.7400,2.65715E-07
18.7410,2.65410E-07
18.7420,2.65105E-07
18.7430,2.64800E-07
18.7440,2.64496E-07
18.7450,2.64192E-07
18.7460,2.63888E-07
18.7470,2.63585E-07
18.7480,2.63282E-07
18.7490,2.62980E-07
18.7500,2.62678E-07
18.7510,2.62376E-07
18.7520,2.62074E-07
18.7530,2.61773E-07
18.7540,2.61472E-07
18.7550,2.61172E-07
18.7560,2.60872E-07
18.7570,2.60572E-07
18.7580,2.60273E-07
18.7590,2.59974E-07
18.7600,2.59675E-07
18.7610,2.59376E-07
18.7620,2.59078E-07
18.7630,2.58781E-07
18.7640,2.58483E-07
18.7650,2.58186E-07
18.7660,2.57890E-07
18.7670,2.57593E-07
18.7680,2.57297E-07
18.7690,2.57002E-07
18.7700,2.56706E-07
18.7710,2.56411E-07
18.7720,2.56117E-07
18.7730,2.55822E-07
18.7740,2.55529E-07
18.7750,2.55235E-07
18.7760,2.54942E-07
18.7770,2.54649E-07
18.7780,2.54356E-07
18.7790,2.54064E-07
18.7800,2.53772E-07
18.7810,2.53480E-07
18.7820,2.53189E-07
18.7830,2.52898E-07
18.7840,2.52608E-07
18.7850,2.52317E-07
18.7860,2.52027E-07
18.7870,2.51738E-07
18.7880,2.51448E-07
18.7890,2.51160E-07
18.7900,2.50871E-07
18.7910,2.50583E-07
18.7920,2.50295E-07
18.7930,2.50007E-07
18.7940,2.49720E-07
18.7950,2.49433E-07
18.7960,2.49146E-07
18.7970,2.48860E-07
18.7980,2.48574E-07
18.7990,2.48288E-07
18.8000,2.48003E-07
18.8010,2.47718E-07
18.8020,2.47434E-07
18.8030,2.47149E-07
18.8040,2.46865E-07
18.8050,2.46582E-07
18.8060,2.46298E-07
18.8070,2.46015E-07
18.8080,2.45733E-07
18.8090,2.45450E-07
18.8100,2.45168E-07
18.8110,2.44886E-07
18.8120,2.44605E-07
18.8130,2.44324E-07
18.8140,2.44043E-07
18.8150,2.43763E-07
18.8160,2.43483E-07
18.8170,2.43203E-07
18.8180,2.42923E-07
18.8190,2.42644E-07
18.8200,2.42366E-07
18.8210,2.42087E-07
18.8220,2.41809E-07
18.8230,2.41531E-07
18.8240,2.41253E-07
18.8250,2.40976E-07
18.8260,2.40699E-07
18.8270,2.40423E-07
18.8280,2.40147E-07
18.8290,2.39871E-07
18.8300,2.39595E-07
18.8310,2.39320E-07
18.8320,2.39045E-07
18.8330,2.38770E-07
18.8340,2.38496E-07
18.8350,2.38222E-07
18.8360,2.37948E-07
18.8370,2.37674E-07
18.8380,2.37401E-07
18.8390,2.37129E-07
18.8400,2.36856E-07
18.8410,2.36584E-07
18.8420,2.36312E-07
18.8430,2.36041E-07
18.8440,2.35769E-07
18.8450,2.35498E-07
18.8460,2.35228E-07
18.8470,2.34957E-07
18.8480,2.34688E-07
18.8490,2.34418E-07
18.8500,2.34148E-07
18.8510,2.33879E-07
18.8520,2.33611E-07
18.8530,2.33342E-07
18.8540,2.33074E-07
18.8550,2.32806E-07
18.8560,2.32539E-07
18.8570,2.32272E-07
18.8580,2.32005E-07
18.8590,2.31738E-07
18.8600,2.31472E-07
18.8610,2.31206E-07
18.8620,2.30940E-07
18.8630,2.30675E-07
18.8640,2.30410E-07
18.8650,2.30145E-07
18.8660,2.29881E-07
18.8670,2.29616E-07
18.8680,2.29353E-07
18.8690,2.29089E-07
18.8700,2.28826E-07
18.8710,2.28563E-07
18.8720,2.28300E-07
18.8730,2.28038E-07
18.8740,2.27776E-07
18.8750,2.27514E-07
18.8760,2.27253E-07
18.8770,2.26992E-07
18.8780,2.26731E-07
18.8790,2.26470E-07
18.8800,2.26210E-07
18.8810,2.25950E-07
18.8820,2.25690E-07
18.8830,2.25431E-07
18.8840,2.25172E-07
18.8850,2.24913E-07
18.8860,2.24655E-07
18.8870,2.24397E-07
18.8880,2.24139E-07
18.8890,2.23881E-07
18.8900,2.23624E-07
18.8910,2.23367E-07
18.8920,2.23111E-07
18.8930,2.22854E-07
18.8940,2.22598E-07
18.8950,2.22342E-07
18.8960,2.22087E-07
18.8970,2.21832E-07
18.8980,2.21577E-07
18.8990,2.21322E-07
18.9000,2.21068E-07
18.9010,2.20814E-07
18.9020,2.20560E-07
18.9030,2.20307E-07
18.9040,2.20053E-07
18.9050,2.19801E-07
18.9060,2.19548E-07
18.9070,2.19296E-07
18.9080,2.19044E-07
18.9090,2.18792E-07
18.9100,2.18541E-07
18.9110,2.18290E-07
18.9120,2.18039E-07
18.9130,2.17788E-07
18.9140,2.17538E-07
18.9150,2.17288E-07
18.9160,2.17038E-07
18.9170,2.16789E-07
18.9180,2.16540E-07
18.9190,2.16291E-07
18.9200,2.16042E-07
18.9210,2.15794E-07
18.9220,2.15546E-07
18.9230,2.15299E-07
18.9240,2.15051E-07
18.9250,2.14804E-07
18.9260,2.14557E-07
18.9270,2.14311E-07
18.9280,2.14064E-07
18.9290,2.13819E-07
18.9300,2.13573E-07
18.9310,2.13327E-07
18.9320,2.13082E-07
18.9330,2.12837E-07
18.9340,2.12593E-07
18.9350,2.12349E-07
18.9360,2.12105E-07
18.9370,2.11861E-07
18.9380,2.11617E-07
18.9390,2.11374E-07
18.9400,2.11131E-07
18.9410,2.10889E-07
18.9420,2.10646E-07
18.9430,2.10404E-07
18.9440,2.10163E-07
18.9450,2.09921E-07
18.9460,2.09680E-07
18.9470,2.09439E-07
18.9480,2.09198E-07
18.9490,2.08958E-07
18.9500,2.08718E-07
18.9510,2.08478E-07
18.9520,2.08238E-07
18.9530,2.07999E-07
18.9540,2.07760E-07
18.9550,2.07521E-07
18.9560,2.07283E-07
18.9570,2.07045E-07
18.9580,2.06807E-07
18.9590,2.06569E-07
18.9600,2.06332E-07
18.9610,2.06095E-07
18.9620,2.05858E-07
18.9630,2.05621E-07
18.9640,2.05385E-07
18.9650,2.05149E-07
18.9660,2.04913E-07
18.9670,2.04678E-07
18.9680,2.04443E-07
18.9690,2.04208E-07
18.9700,2.03973E-07
18.9710,2.03739E-07
18.9720,2.03505E-07
18.9730,2.03271E-07
18.9740,2.03037E-07
18.9750,2.02804E-07
18.9760,2.02571E-07
18.9770,2.02338E-07
18.9780,2.02106E-07
18.9790,2.01874E-07
18.9800,2.01642E-07
18.9810,2.01410E-07
18.9820,2.01178E-07
18.9830,2.00947E-07
18.9840,2.00716E-07
18.9850,2.00486E-07
18.9860,2.00255E-07
18.9870,2.00025E-07
18.9880,1.99795E-07
18.9890,1.99566E-07
18.9900,1.99337E-07
18.9910,1.99107E-07
18.9920,1.98879E-07
18.9930,1.98650E-07
18.9940,1.98422E-07
18.9950,1.98194E-07
18.9960,1.97966E-07
18.9970,1.97739E-07
18.9980,1.97511E-07
18.9990,1.97285E-07
19.0000,1.97058E-07
19.0010,1.96831E-07
19.0020,1.96605E-07
19.0030,1.96379E-07
19.0040,1.96154E-07
19.0050,1.95928E-07
19.0060,1.95703E-07
19.0070,1.95478E-07
19.0080,1.95254E-07
19.0090,1.95029E-07
19.0100,1.94805E-07
19.0110,1.94581E-07
19.0120,1.94358E-07
19.0130,1.94134E-07
19.0140,1.93911E-07
19.0150,1.93689E-07
19.0160,1.93466E-07
19.0170,1.93244E-07
19.0180,1.93022E-07
19.0190,1.92800E-07
19.0200,1.92578E-07
19.0210,1.92357E-07
19.0220,1.92136E-07
19.0230,1.91915E-07
19.0240,1.91695E-07
19.0250,1.91474E-07
19.0260,1.91254E-07
19.0270,1.91035E-07
19.0280,1.90815E-07
19.0290,1.90596E-07
19.0300,1.90377E-07
19.0310,1.90158E-07
19.0320,1.89940E-07
19.0330,1.89721E-07
19.0340,1.89503E-07
19.0350,1.89286E-07
19.0360,1.89068E-07
19.0370,1.88851E-07
19.0380,1.88634E-07
19.0390,1.88417E-07
19.0400,1.88201E-07
19.0410,1.87984E-07
19.0420,1.87768E-07
19.0430,1.87553E-07
19.0440,1.87337E-07
19.0450,1.87122E-07
19.0460,1.86907E-07
19.0470,1.86692E-07
19.0480,1.86477E-07
19.0490,1.86263E-07
19.0500,1.86049E-07
19.0510,1.85835E-07
19.0520,1.85622E-07
19.0530,1.85409E-07
19.0540,1.85195E-07
19.0550,1.84983E-07
19.0560,1.84770E-07
19.0570,1.84558E-07
19.0580,1.84346E-07
19.0590,1.84134E-07
19.0600,1.83922E-07
19.0610,1.83711E-07
19.0620,1.83500E-07
19.0630,1.83289E-07
19.0640,1.83078E-07
19.0650,1.82868E-07
19.0660,1.82658E-07
19.0670,1.82448E-07
19.0680,1.82238E-07
19.0690,1.82029E-07
19.0700,1.81820E-07
19.0710,1.81611E-07
19.0720,1.81402E-07
19.0730,1.81194E-07
19.0740,1.80986E-07
19.0750,1.80778E-07
19.0760,1.80570E-07
19.0770,1.80362E-07
19.0780,1.80155E-07
19.0790,1.79948E-07
19.0800,1.79741E-07
19.0810,1.79535E-07
19.0820,1.79329E-07
19.0830,1.79122E-07
19.0840,1.78917E-07
19.0850,1.78711E-07
19.0860,1.78506E-07
19.0870,1.78301E-07
19.0880,1.78096E-07
19.0890,1.77891E-07
19.0900,1.77687E-07
19.0910,1.77483E-07
19.0920,1.77279E-07
19.0930,1.77075E-07
19.0940,1.76871E-07
19.0950,1.76668E-07
19.0960,1.76465E-07
19.0970,1.76262E-07
19.0980,1.76060E-07
19.0990,1.75858E-07
19.1000,1.75655E-07
19.1010,1.75454E-07
19.1020,1.75252E-07
19.1030,1.75051E-07
19.1040,1.74850E-07
19.1050,1.74649E-07
19.1060,1.74448E-07
19.1070,1.74247E-07
19.1080,1.74047E-07
19.1090,1.73847E-07
19.1100,1.73647E-07
19.1110,1.73448E-07
19.1120,1.73249E-07
19.1130,1.73050E-07
19.1140,1.72851E-07
19.1150,1.72652E-07
19.1160,1.72454E-07
19.1170,1.72256E-07
19.1180,1.72058E-07
19.1190,1.71860E-07
19.1200,1.71662E-07
19.1210,1.71465E-07
19.1220,1.71268E-07
19.1230,1.71071E-07
19.1240,1.70875E-07
19.1250,1.70678E-07
19.1260,1.70482E-07
19.1270,1.70286E-07
19.1280,1.70091E-07
19.1290,1.69895E-07
19.1300,1.69700E-07
19.1310,1.69505E-07
19.1320,1.69310E-07
19.1330,1.69116E-07
19.1340,1.68921E-07
19.1350,1.68727E-07
19.1360,1.68533E-07
19.1370,1.68340E-07
19.1380,1.68146E-07
19.1390,1.67953E-07
19.1400,1.67760E-07
19.1410,1.67567E-07
19.1420,1.67375E-07
19.1430,1.67183E-07
19.1440,1.66990E-07
19.1450,1.66799E-07
19.1460,1.66607E-07
19.1470,1.66415E-07
19.1480,1.66224E-07
19.1490,1.66033E-07
19.1500,1.65842E-07
19.1510,1.65652E-07
19.1520,1.65462E-07
19.1530,1.65271E-07
19.1540,1.65081E-07
19.1550,1.64892E-07
19.1560,1.64702E-07
19.1570,1.64513E-07
19.1580,1.64324E-07
19.1590,1.64135E-07
19.1600,1.63947E-07
19.1610,1.63758E-07
19.1620,1.63570E-07
19.1630,1.63382E-07
19.1640,1.63194E-07
19.1650,1.63007E-07
19.1660,1.62820E-07
19.1670,1.62632E-07
19.1680,1.62446E-07
19.1690,1.62259E-07
19.1700,1.62072E-07
19.1710,1.61886E-07
19.1720,1.61700E-07
19.1730,1.61514E-07
19.1740,1.61329E-07
19.1750,1.61143E-07
19.1760,1.60958E-07
19.1770,1.60773E-07
19.1780,1.60589E-07
19.1790,1.60404E-07
19.1800,1.60220E-07
19.1810,1.60036E-07
19.1820,1.59852E-07
19.1830,1.59668E-07
19.1840,1.59485E-07
19.1850,1.59301E-07
19.1860,1.59118E-07
19.1870,1.58935E-07
19.1880,1.58753E-07
19.1890,1.58570E-07
19.1900,1.58388E-07
19.1910,1.58206E-07
19.1920,1.58024E-07
19.1930,1.57843E-07
19.1940,1.57661E-07
19.1950,1.57480E-07
19.1960,1.57299E-07
19.1970,1.57119E-07
19.1980,1.56938E-07
19.1990,1.56758E-07
19.2000,1.56578E-07
19.2010,1.56398E-07
19.2020,1.56218E-07
19.2030,1.56038E-07
19.2040,1.55859E-07
19.2050,1.55680E-07
19.2060,1.55501E-07
19.2070,1.55322E-07
19.2080,1.55144E-07
19.2090,1.54966E-07
19.2100,1.54788E-07
19.2110,1.54610E-07
19.2120,1.54432E-07
19.2130,1.54255E-07
19.2140,1.54077E-07
19.2150,1.53900E-07
19.2160,1.53724E-07
19.2170,1.53547E-07
19.2180,1.53370E-07
19.2190,1.53194E-07
19.2200,1.53018E-07
19.2210,1.52842E-07
19.2220,1.52667E-07
19.2230,1.52491E-07
19.2240,1.52316E-07
19.2250,1.52141E-07
19.2260,1.51966E-07
19.2270,1.51792E-07
19.2280,1.51617E-07
19.2290,1.51443E-07
19.2300,1.51269E-07
19.2310,1.51095E-07
19.2320,1.50922E-07
19.2330,1.50748E-07
19.2340,1.50575E-07
19.2350,1.50402E-07
19.2360,1.50229E-07
19.2370,1.50056E-07
19.2380,1.49884E-07
19.2390,1.49712E-07
19.2400,1.49540E-07
19.2410,1.49368E-07
19.2420,1.49196E-07
19.2430,1.49025E-07
19.2440,1.48854E-07
19.2450,1.48683E-07
19.2460,1.48512E-07
19.2470,1.48341E-07
19.2480,1.48171E-07
19.2490,1.48000E-07
19.2500,1.47830E-07
19.2510,1.47660E-07
19.2520,1.47491E-07
19.2530,1.47321E-07
19.2540,1.47152E-07
19.2550,1.46983E-07
19.2560,1.46814E-07
19.2570,1.46645E-07
19.2580,1.46477E-07
19.2590,1.46309E-07
19.2600,1.46140E-07
19.2610,1.45972E-07
19.2620,1.45805E-07
19.2630,1.45637E-07
19.2640,1.45470E-07
19.2650,1.45303E-07
19.2660,1.45136E-07
19.2670,1.44969E-07
19.2680,1.44802E-07
19.2690,1.44636E-07
19.2700,1.44470E-07
19.2710,1.44304E-07
19.2720,1.44138E-07
19.2730,1.43972E-07
19.2740,1.43807E-07
19.2750,1.43642E-07
19.2760,1.43477E-07
19.2770,1.43312E-07
19.2780,1.43147E-07
19.2790,1.42983E-07
19.2800,1.42818E-07
19.2810,1.42654E-07
19.2820,1.42490E-07
19.2830,1.42327E-07
19.2840,1.42163E-07
19.2850,1.42000E-07
19.2860,1.41836E-07
19.2870,1.41673E-07
19.2880,1.41511E-07
19.2890,1.41348E-07
19.2900,1.41186E-07
19.2910,1.41023E-07
19.2920,1.40861E-07
19.2930,1.40700E-07
19.2940,1.40538E-07
19.2950,1.40376E-07
19.2960,1.40215E-07
19.2970,1.40054E-07
19.2980,1.39893E-07
19.2990,1.39732E-07
19.3000,1.39572E-07
19.3010,1.39411E-07
19.3020,1.39251E-07
19.3030,1.39091E-07
19.3040,1.38931E-07
19.3050,1.38772E-07
19.3060,1.38612E-07
19.3070,1.38453E-07
19.3080,1.38294E-07
19.3090,1.38135E-07
19.3100,1.37976E-07
19.3110,1.37818E-07
19.3120,1.37659E-07
19.3130,1.37501E-07
19.3140,1.37343E-07
19.3150,1.37185E-07
19.3160,1.37028E-07
19.3170,1.36870E-07
19.3180,1.36713E-07
19.3190,1.36556E-07
19.3200,1.36399E-07
19.3210,1.36242E-07
19.3220,1.36086E-07
19.3230,1.35929E-07
19.3240,1.35773E-07
19.3250,1.35617E-07
19.3260,1.35461E-07
19.3270,1.35306E-07
19.3280,1.35150E-07
19.3290,1.34995E-07
19.3300,1.34840E-07
19.3310,1.34685E-07
19.3320,1.34530E-07
19.3330,1.34375E-07
19.3340,1.34221E-07
19.3350,1.34067E-07
19.3360,1.33913E-07
19.3370,1.33759E-07
19.3380,1.33605E-07
19.3390,1.33452E-07
19.3400,1.33298E-07
19.3410,1.33145E-07
19.3420,1.32992E-07
19.3430,1.32839E-07
19.3440,1.32687E-07
19.3450,1.32534E-07
19.3460,1.32382E-07
19.3470,1.32230E-07
19.3480,1.32078E-07
19.3490,1.31926E-07
19.3500,1.31774E-07
19.3510,1.31623E-07
19.3520,1.31472E-07
19.3530,1.31321E-07
19.3540,1.31170E-07
19.3550,1.31019E-07
19.3560,1.30869E-07
19.3570,1.30718E-07
19.3580,1.30568E-07
19.3590,1.30418E-07
19.3600,1.30268E-07
19.3610,1.30118E-07
19.3620,1.29969E-07
19.3630,1.29820E-07
19.3640,1.29670E-07
19.3650,1.29521E-07
19.3660,1.29373E-07
19.3670,1.29224E-07
19.3680,1.29075E-07
19.3690,1.28927E-07
19.3700,1.28779E-07
19.3710,1.28631E-07
19.3720,1.28483E-07
19.3730,1.28335E-07
19.3740,1.28188E-07
19.3750,1.28041E-07
19.3760,1.27894E-07
19.3770,1.27747E-07
19.3780,1.27600E-07
19.3790,1.27453E-07
19.3800,1.27307E-07
19.3810,1.27160E-07
19.3820,1.27014E-07
19.3830,1.26868E-07
19.3840,1.26723E-07
19.3850,1.26577E-07
19.3860,1.26432E-07
19.3870,1.26286E-07
19.3880,1.26141E-07
19.3890,1.25996E-07
19.3900,1.25851E-07
19.3910,1.25707E-07
19.3920,1.25562E-07
19.3930,1.25418E-07
19.3940,1.25274E-07
19.3950,1.25130E-07
19.3960,1.24986E-07
19.3970,1.24843E-07
19.3980,1.24699E-07
19.3990,1.24556E-07
19.4000,1.24413E-07
19.4010,1.24270E-07
19.4020,1.24127E-07
19.4030,1.23984E-07
19.4040,1.23842E-07
19.4050,1.23700E-07
19.4060,1.23557E-07
19.4070,1.23416E-07
19.4080,1.23274E-07
19.4090,1.23132E-07
19.4100,1.22991E-07
19.4110,1.22849E-07
19.4120,1.22708E-07
19.4130,1.22567E-07
19.4140,1.22426E-07
19.4150,1.22286E-07
19.4160,1.22145E-07
19.4170,1.22005E-07
19.4180,1.21864E-07
19.4190,1.21724E-07
19.4200,1.21585E-07
19.4210,1.21445E-07
19.4220,1.21305E-07
19.4230,1.21166E-07
19.4240,1.21027E-07
19.4250,1.20888E-07
19.4260,1.20749E-07
19.4270,1.20610E-07
19.4280,1.20471E-07
19.4290,1.20333E-07
19.4300,1.20195E-07
19.4310,1.20057E-07
19.4320,1.19919E-07
19.4330,1.19781E-07
19.4340,1.19643E-07
19.4350,1.19506E-07
19.4360,1.19368E-07
19.4370,1.19231E-07
19.4380,1.19094E-07
19.4390,1.18957E-07
19.4400,1.18821E-07
19.4410,1.18684E-07
19.4420,1.18548E-07
19.4430,1.18412E-07
19.4440,1.18275E-07
19.4450,1.18140E-07
19.4460,1.18004E-07
19.4470,1.17868E-07
19.4480,1.17733E-07
19.4490,1.17598E-07
19.4500,1.17462E-07
19.4510,1.17327E-07
19.4520,1.17193E-07
19.4530,1.17058E-07
19.4540,1.16923E-07
19.4550,1.16789E-07
19.4560,1.16655E-07
19.4570,1.16521E-07
19.4580,1.16387E-07
19.4590,1.16253E-07
19.4600,1.16120E-07
19.4610,1.15986E-07
19.4620,1.15853E-07
19.4630,1.15720E-07
19.4640,1.15587E-07
19.4650,1.15454E-07
19.4660,1.15321E-07
19.4670,1.15189E-07
19.4680,1.15056E-07
19.4690,1.14924E-07
19.4700,1.14792E-07
19.4710,1.14660E-07
19.4720,1.14529E-07
19.4730,1.14397E-07
19.4740,1.14265E-07
19.4750,1.14134E-07
19.4760,1.14003E-07
19.4770,1.13872E-07
19.4780,1.13741E-07
19.4790,1.13610E-07
19.4800,1.13480E-07
19.4810,1.13350E-07
19.4820,1.13219E-07
19.4830,1.13089E-07
19.4840,1.12959E-07
19.4850,1.12829E-07
19.4860,1.12700E-07
19.4870,1.12570E-07
19.4880,1.12441E-07
19.4890,1.12312E-07
19.4900,1.12183E-07
19.4910,1.12054E-07
19.4920,1.11925E-07
19.4930,1.11796E-07
19.4940,1.11668E-07
19.4950,1.11540E-07
19.4960,1.11411E-07
19.4970,1.11283E-07
19.4980,1.11156E-07
19.4990,1.11028E-07
19.5000,1.10900E-07
19.5010,1.10773E-07
19.5020,1.10646E-07
19.5030,1.10518E-07
19.5040,1.10391E-07
19.5050,1.10265E-07
19.5060,1.10138E-07
19.5070,1.10011E-07
19.5080,1.09885E-07
19.5090,1.09759E-07
19.5100,1.09632E-07
19.5110,1.09507E-07
19.5120,1.09381E-07
19.5130,1.09255E-07
19.5140,1.09129E-07
19.5150,1.09004E-07
19.5160,1.08879E-07
19.5170,1.08754E-07
19.5180,1.08629E-07
19.5190,1.08504E-07
19.5200,1.08379E-07
19.5210,1.08255E-07
19.5220,1.08130E-07
19.5230,1.08006E-07
19.5240,1.07882E-07
19.5250,1.07758E-07
19.5260,1.07634E-07
19.5270,1.07510E-07
19.5280,1.07387E-07
19.5290,1.07264E-07
19.5300,1.07140E-07
19.5310,1.07017E-07
19.5320,1.06894E-07
19.5330,1.06771E-07
19.5340,1.06649E-07
19.5350,1.06526E-07
19.5360,1.06404E-07
19.5370,1.06281E-07
19.5380,1.06159E-07
19.5390,1.06037E-07
19.5400,1.05915E-07
19.5410,1.05794E-07
19.5420,1.05672E-07
19.5430,1.05551E-07
19.5440,1.05430E-07
19.5450,1.05308E-07
19.5460,1.05187E-07
19.5470,1.05066E-07
19.5480,1.04946E-07
19.5490,1.04825E-07
19.5500,1.04705E-07
19.5510,1.04584E-07
19.5520,1.04464E-07
19.5530,1.04344E-07
19.5540,1.04224E-07
19.5550,1.04105E-07
19.5560,1.03985E-07
19.5570,1.03865E-07
19.5580,1.03746E-07
19.5590,1.03627E-07
19.5600,1.03508E-07
19.5610,1.03389E-07
19.5620,1.03270E-07
19.5630,1.03151E-07
19.5640,1.03033E-07
19.5650,1.02914E-07
19.5660,1.02796E-07
19.5670,1.02678E-07
19.5680,1.02560E-07
19.5690,1.02442E-07
19.5700,1.02325E-07
19.5710,1.02207E-07
19.5720,1.02090E-07
19.5730,1.01972E-07
19.5740,1.01855E-07
19.5750,1.01738E-07
19.5760,1.01621E-07
19.5770,1.01504E-07
19.5780,1.01388E-07
19.5790,1.01271E-07
19.5800,1.01155E-07
19.5810,1.01039E-07
19.5820,1.00922E-07
19.5830,1.00806E-07
19.5840,1.00691E-07
19.5850,1.00575E-07
19.5860,1.00459E-07
19.5870,1.00344E-07
19.5880,1.00229E-07
19.5890,1.00113E-07
19.5900,9.99984E-08
19.5910,9.98835E-08
19.5920,9.97688E-08
19.5930,9.96541E-08
19.5940,9.95396E-08
19.5950,9.94252E-08
19.5960,9.93110E-08
19.5970,9.91969E-08
19.5980,9.90829E-08
19.5990,9.89690E-08
19.6000,9.88553E-08
19.6010,9.87417E-08
19.6020,9.86282E-08
19.6030,9.85149E-08
19.6040,9.84017E-08
19.6050,9.82886E-08
19.6060,9.81757E-08
19.6070,9.80629E-08
19.6080,9.79502E-08
19.6090,9.78377E-08
19.6100,9.77252E-08
19.6110,9.76129E-08
19.6120,9.75008E-08
19.6130,9.73887E-08
19.6140,9.72768E-08
19.6150,9.71650E-08
19.6160,9.70534E-08
19.6170,9.69419E-08
19.6180,9.68305E-08
19.6190,9.67192E-08
19.6200,9.66081E-08
19.6210,9.64971E-08
19.6220,9.63862E-08
19.6230,9.62754E-08
19.6240,9.61648E-08
19.6250,9.60543E-08
19.6260,9.59439E-08
19.6270,9.58337E-08
19.6280,9.57236E-08
19.6290,9.56136E-08
19.6300,9.55037E-08
19.6310,9.53939E-08
19.6320,9.52843E-08
19.6330,9.51748E-08
19.6340,9.50655E-08
19.6350,9.49562E-08
19.6360,9.48471E-08
19.6370,9.47381E-08
19.6380,9.46293E-08
19.6390,9.45205E-08
19.6400,9.44119E-08
19.6410,9.43034E-08
19.6420,9.41951E-08
19.6430,9.40868E-08
19.6440,9.39787E-08
19.6450,9.38707E-08
19.6460,9.37629E-08
19.6470,9.36551E-08
19.6480,9.35475E-08
19.6490,9.34400E-08
19.6500,9.33327E-08
19.6510,9.32254E-08
19.6520,9.31183E-08
19.6530,9.30113E-08
19.6540,9.29044E-08
19.6550,9.27977E-08
19.6560,9.26910E-08
19.6570,9.25845E-08
19.6580,9.24781E-08
19.6590,9.23719E-08
19.6600,9.22657E-08
19.6610,9.21597E-08
19.6620,9.20538E-08
19.6630,9.19480E-08
19.6640,9.18424E-08
19.6650,9.17368E-08
19.6660,9.16314E-08
19.6670,9.15261E-08
19.6680,9.14210E-08
19.6690,9.13159E-08
19.6700,9.12110E-08
19.6710,9.11062E-08
19.6720,9.10015E-08
19.6730,9.08969E-08
19.6740,9.07925E-08
19.6750,9.06881E-08
19.6760,9.05839E-08
19.6770,9.04798E-08
19.6780,9.03759E-08
19.6790,9.02720E-08
19.6800,9.01683E-08
19.6810,9.00647E-08
19.6820,8.99612E-08
19.6830,8.98578E-08
19.6840,8.97546E-08
19.6850,8.96514E-08
19.6860,8.95484E-08
19.6870,8.94455E-08
19.6880,8.93427E-08
19.6890,8.92401E-08
19.6900,8.91375E-08
19.6910,8.90351E-08
19.6920,8.89328E-08
19.6930,8.88306E-08
19.6940,8.87285E-08
19.6950,8.86266E-08
19.6960,8.85247E-08
19.6970,8.84230E-08
19.6980,8.83214E-08
19.6990,8.82199E-08
19.7000,8.81185E-08
19.7010,8.80173E-08
19.7020,8.79161E-08
19.7030,8.78151E-08
19.7040,8.77142E-08
19.7050,8.76134E-08
19.7060,8.75127E-08
19.7070,8.74122E-08
19.7080,8.73117E-08
19.7090,8.72114E-08
19.7100,8.71112E-08
19.7110,8.70111E-08
19.7120,8.69111E-08
19.7130,8.68112E-08
19.7140,8.67115E-08
19.7150,8.66119E-08
19.7160,8.65123E-08
19.7170,8.64129E-08
19.7180,8.63136E-08
19.7190,8.62144E-08
19.7200,8.61154E-08
19.7210,8.60164E-08
19.7220,8.59176E-08
19.7230,8.58189E-08
19.7240,8.57202E-08
19.7250,8.56217E-08
19.7260,8.55234E-08
19.7270,8.54251E-08
19.7280,8.53269E-08
19.7290,8.52289E-08
19.7300,8.51309E-08
19.7310,8.50331E-08
19.7320,8.49354E-08
19.7330,8.48378E-08
19.7340,8.47403E-08
19.7350,8.46429E-08
19.7360,8.45457E-08
19.7370,8.44485E-08
19.7380,8.43515E-08
19.7390,8.42546E-08
19.7400,8.41578E-08
19.7410,8.40611E-08
19.7420,8.39645E-08
19.7430,8.38680E-08
19.7440,8.37716E-08
19.7450,8.36753E-08
19.7460,8.35792E-08
19.7470,8.34832E-08
19.7480,8.33872E-08
19.7490,8.32914E-08
19.7500,8.31957E-08
19.7510,8.31001E-08
19.7520,8.30046E-08
19.7530,8.29092E-08
19.7540,8.28140E-08
19.7550,8.27188E-08
19.7560,8.26238E-08
19.7570,8.25288E-08
19.7580,8.24340E-08
19.7590,8.23393E-08
19.7600,8.22446E-08
19.7610,8.21501E-08
19.7620,8.20557E-08
19.7630,8.19614E-08
19.7640,8.18673E-08
19.7650,8.17732E-08
19.7660,8.16792E-08
19.7670,8.15854E-08
19.7680,8.14916E-08
19.7690,8.13980E-08
19.7700,8.13044E-08
19.7710,8.12110E-08
19.7720,8.11177E-08
19.7730,8.10245E-08
19.7740,8.09314E-08
19.7750,8.08384E-08
19.7760,8.07455E-08
19.7770,8.06527E-08
19.7780,8.05600E-08
19.7790,8.04675E-08
19.7800,8.03750E-08
19.7810,8.02826E-08
19.7820,8.01904E-08
19.7830,8.00983E-08
19.7840,8.00062E-08
19.7850,7.99143E-08
19.7860,7.98225E-08
19.7870,7.97307E-08
19.7880,7.96391E-08
19.7890,7.95476E-08
19.7900,7.94562E-08
19.7910,7.93649E-08
19.7920,7.92737E-08
19.7930,7.91826E-08
19.7940,7.90916E-08
19.7950,7.90007E-08
19.7960,7.89100E-08
19.7970,7.88193E-08
19.7980,7.87287E-08
19.7990,7.86382E-08
19.8000,7.85479E-08
19.8010,7.84576E-08
19.8020,7.83675E-08
19.8030,7.82774E-08
19.8040,7.81875E-08
19.8050,7.80976E-08
19.8060,7.80079E-08
19.8070,7.79182E-08
19.8080,7.78287E-08
19.8090,7.77393E-08
19.8100,7.76499E-08
19.8110,7.75607E-08
19.8120,7.74716E-08
19.8130,7.73826E-08
19.8140,7.72937E-08
19.8150,7.72048E-08
19.8160,7.71161E-08
19.8170,7.70275E-08
19.8180,7.69390E-08
19.8190,7.68506E-08
19.8200,7.67623E-08
19.8210,7.66741E-08
19.8220,7.65860E-08
19.8230,7.64980E-08
19.8240,7.64101E-08
19.8250,7.63223E-08
19.8260,7.62346E-08
19.8270,7.61470E-08
19.8280,7.60595E-08
19.8290,7.59721E-08
19.8300,7.58848E-08
19.8310,7.57976E-08
19.8320,7.57105E-08
19.8330,7.56235E-08
19.8340,7.55366E-08
19.8350,7.54498E-08
19.8360,7.53631E-08
19.8370,7.52765E-08
19.8380,7.51900E-08
19.8390,7.51036E-08
19.8400,7.50173E-08
19.8410,7.49311E-08
19.8420,7.48450E-08
19.8430,7.47590E-08
19.8440,7.46731E-08
19.8450,7.45873E-08
19.8460,7.45016E-08
19.8470,7.44159E-08
19.8480,7.43304E-08
19.8490,7.42450E-08
19.8500,7.41597E-08
19.8510,7.40745E-08
19.8520,7.39894E-08
19.8530,7.39044E-08
19.8540,7.38194E-08
19.8550,7.37346E-08
19.8560,7.36499E-08
19.8570,7.35653E-08
19.8580,7.34807E-08
19.8590,7.33963E-08
19.8600,7.33119E-08
19.8610,7.32277E-08
19.8620,7.31436E-08
19.8630,7.30595E-08
19.8640,7.29756E-08
19.8650,7.28917E-08
19.8660,7.28079E-08
19.8670,7.27243E-08
19.8680,7.26407E-08
19.8690,7.25572E-08
19.8700,7.24739E-08
19.8710,7.23906E-08
19.8720,7.23074E-08
19.8730,7.22243E-08
19.8740,7.21413E-08
19.8750,7.20584E-08
19.8760,7.19756E-08
19.8770,7.18929E-08
19.8780,7.18103E-08
19.8790,7.17278E-08
19.8800,7.16454E-08
19.8810,7.15630E-08
19.8820,7.14808E-08
19.8830,7.13987E-08
19.8840,7.13166E-08
19.8850,7.12347E-08
19.8860,7.11528E-08
19.8870,7.10711E-08
19.8880,7.09894E-08
19.8890,7.09078E-08
19.8900,7.08263E-08
19.8910,7.07450E-08
19.8920,7.06637E-08
19.8930,7.05825E-08
19.8940,7.05014E-08
19.8950,7.04204E-08
19.8960,7.03394E-08
19.8970,7.02586E-08
19.8980,7.01779E-08
19.8990,7.00972E-08
19.9000,7.00167E-08
19.9010,6.99362E-08
19.9020,6.98559E-08
19.9030,6.97756E-08
19.9040,6.96954E-08
19.9050,6.96153E-08
19.9060,6.95353E-08
19.9070,6.94554E-08
19.9080,6.93756E-08
19.9090,6.92959E-08
19.9100,6.92163E-08
19.9110,6.91367E-08
19.9120,6.90573E-08
19.9130,6.89779E-08
19.9140,6.88987E-08
19.9150,6.88195E-08
19.9160,6.87404E-08
19.9170,6.86614E-08
19.9180,6.85825E-08
19.9190,6.85037E-08
19.9200,6.84250E-08
19.9210,6.83464E-08
19.9220,6.82679E-08
19.9230,6.81894E-08
19.9240,6.81111E-08
19.9250,6.80328E-08
19.9260,6.79546E-08
19.9270,6.78765E-08
19.9280,6.77985E-08
19.9290,6.77206E-08
19.9300,6.76428E-08
19.9310,6.75651E-08
19.9320,6.74874E-08
19.9330,6.74099E-08
19.9340,6.73324E-08
19.9350,6.72551E-08
19.9360,6.71778E-08
19.9370,6.71006E-08
19.9380,6.70235E-08
19.9390,6.69465E-08
19.9400,6.68695E-08
19.9410,6.67927E-08
19.9420,6.67160E-08
19.9430,6.66393E-08
19.9440,6.65627E-08
19.9450,6.64862E-08
19.9460,6.64098E-08
19.9470,6.63335E-08
19.9480,6.62573E-08
19.9490,6.61812E-08
19.9500,6.61051E-08
19.9510,6.60292E-08
19.9520,6.59533E-08
19.9530,6.58775E-08
19.9540,6.58018E-08
19.9550,6.57262E-08
19.9560,6.56507E-08
19.9570,6.55752E-08
19.9580,6.54999E-08
19.9590,6.54246E-08
19.9600,6.53494E-08
19.9610,6.52743E-08
19.9620,6.51993E-08
19.9630,6.51244E-08
19.9640,6.50496E-08
19.9650,6.49748E-08
19.9660,6.49002E-08
19.9670,6.48256E-08
19.9680,6.47511E-08
19.9690,6.46767E-08
19.9700,6.46024E-08
19.9710,6.45281E-08
19.9720,6.44540E-08
19.9730,6.43799E-08
19.9740,6.43059E-08
19.9750,6.42321E-08
19.9760,6.41582E-08
19.9770,6.40845E-08
19.9780,6.40109E-08
19.9790,6.39373E-08
19.9800,6.38639E-08
19.9810,6.37905E-08
19.9820,6.37172E-08
19.9830,6.36440E-08
19.9840,6.35708E-08
19.9850,6.34978E-08
19.9860,6.34248E-08
19.9870,6.33519E-08
19.9880,6.32791E-08
19.9890,6.32064E-08
19.9900,6.31338E-08
19.9910,6.30612E-08
19.9920,6.29888E-08
19.9930,6.29164E-08
19.9940,6.28441E-08
19.9950,6.27719E-08
19.9960,6.26998E-08
19.9970,6.26277E-08
19.9980,6.25557E-08
19.9990,6.24839E-08
20.0000,6.24121E-08
20.0010,6.23404E-08
20.0020,6.22687E-08
20.0030,6.21972E-08
20.0040,6.21257E-08
20.0050,6.20543E-08
20.0060,6.19830E-08
20.0070,6.19118E-08
20.0080,6.18406E-08
20.0090,6.17696E-08
20.0100,6.16986E-08
20.0110,6.16277E-08
20.0120,6.15569E-08
20.0130,6.14861E-08
20.0140,6.14155E-08
20.0150,6.13449E-08
20.0160,6.12744E-08
20.0170,6.12040E-08
20.0180,6.11337E-08
20.0190,6.10634E-08
20.0200,6.09933E-08
20.0210,6.09232E-08
20.0220,6.08532E-08
20.0230,6.07833E-08
20.0240,6.07134E-08
20.0250,6.06436E-08
20.0260,6.05740E-08
20.0270,6.05044E-08
20.0280,6.04348E-08
20.0290,6.03654E-08
20.0300,6.02960E-08
20.0310,6.02267E-08
20.0320,6.01575E-08
20.0330,6.00884E-08
20.0340,6.00194E-08
20.0350,5.99504E-08
20.0360,5.98815E-08
20.0370,5.98127E-08
20.0380,5.97440E-08
20.0390,5.96753E-08
20.0400,5.96067E-08
20.0410,5.95382E-08
20.0420,5.94698E-08
20.0430,5.94015E-08
20.0440,5.93332E-08
20.0450,5.92651E-08
20.0460,5.91970E-08
20.0470,5.91289E-08
20.0480,5.90610E-08
20.0490,5.89931E-08
20.0500,5.89253E-08
20.0510,5.88576E-08
20.0520,5.87900E-08
20.0530,5.87224E-08
20.0540,5.86550E-08
20.0550,5.85876E-08
20.0560,5.85202E-08
20.0570,5.84530E-08
20.0580,5.83858E-08
20.0590,5.83187E-08
20.0600,5.82517E-08
20.0610,5.81848E-08
20.0620,5.81179E-08
20.0630,5.80511E-08
20.0640,5.79844E-08
20.0650,5.79178E-08
20.0660,5.78512E-08
20.0670,5.77848E-08
20.0680,5.77184E-08
20.0690,5.76520E-08
20.0700,5.75858E-08
20.0710,5.75196E-08
20.0720,5.74535E-08
20.0730,5.73875E-08
20.0740,5.73216E-08
20.0750,5.72557E-08
20.0760,5.71899E-08
20.0770,5.71242E-08
20.0780,5.70586E-08
20.0790,5.69930E-08
20.0800,5.69275E-08
20.0810,5.68621E-08
20.0820,5.67967E-08
20.0830,5.67315E-08
20.0840,5.66663E-08
20.0850,5.66012E-08
20.0860,5.65361E-08
20.0870,5.64712E-08
20.0880,5.64063E-08
20.0890,5.63415E-08
20.0900,5.62767E-08
20.0910,5.62121E-08
20.0920,5.61475E-08
20.0930,5.60829E-08
20.0940,5.60185E-08
20.0950,5.59541E-08
20.0960,5.58898E-08
20.0970,5.58256E-08
20.0980,5.57615E-08
20.0990,5.56974E-08
20.1000,5.56334E-08
20.1010,5.55695E-08
20.1020,5.55056E-08
20.1030,5.54418E-08
20.1040,5.53781E-08
20.1050,5.53145E-08
20.1060,5.52509E-08
20.1070,5.51874E-08
20.1080,5.51240E-08
20.1090,5.50607E-08
20.1100,5.49974E-08
20.1110,5.49342E-08
20.1120,5.48711E-08
20.1130,5.48080E-08
20.1140,5.47450E-08
20.1150,5.46821E-08
20.1160,5.46193E-08
20.1170,5.45565E-08
20.1180,5.44939E-08
20.1190,5.44312E-08
20.1200,5.43687E-08
20.1210,5.43062E-08
20.1220,5.42438E-08
20.1230,5.41815E-08
20.1240,5.41192E-08
20.1250,5.40570E-08
20.1260,5.39949E-08
20.1270,5.39329E-08
20.1280,5.38709E-08
20.1290,5.38090E-08
20.1300,5.37472E-08
20.1310,5.36854E-08
20.1320,5.36237E-08
20.1330,5.35621E-08
20.1340,5.35005E-08
20.1350,5.34391E-08
20.1360,5.33777E-08
20.1370,5.33163E-08
20.1380,5.32551E-08
20.1390,5.31939E-08
20.1400,5.31327E-08
20.1410,5.30717E-08
20.1420,5.30107E-08
20.1430,5.29498E-08
20.1440,5.28889E-08
20.1450,5.28282E-08
20.1460,5.27675E-08
20.1470,5.27068E-08
20.1480,5.26463E-08
20.1490,5.25858E-08
20.1500,5.25253E-08
20.1510,5.24650E-08
20.1520,5.24047E-08
20.1530,5.23445E-08
20.1540,5.22843E-08
20.1550,5.22243E-08
20.1560,5.21642E-08
20.1570,5.21043E-08
20.1580,5.20444E-08
20.1590,5.19846E-08
20.1600,5.19249E-08
20.1610,5.18652E-08
20.1620,5.18056E-08
20.1630,5.17461E-08
20.1640,5.16866E-08
20.1650,5.16272E-08
20.1660,5.15679E-08
20.1670,5.15087E-08
20.1680,5.14495E-08
20.1690,5.13904E-08
20.1700,5.13313E-08
20.1710,5.12723E-08
20.1720,5.12134E-08
20.1730,5.11546E-08
20.1740,5.10958E-08
20.1750,5.10371E-08
20.1760,5.09784E-08
20.1770,5.09198E-08
20.1780,5.08613E-08
20.1790,5.08029E-08
20.1800,5.07445E-08
20.1810,5.06862E-08
20.1820,5.06279E-08
20.1830,5.05698E-08
20.1840,5.05117E-08
20.1850,5.04536E-08
20.1860,5.03956E-08
20.1870,5.03377E-08
20.1880,5.02799E-08
20.1890,5.02221E-08
20.1900,5.01644E-08
20.1910,5.01068E-08
20.1920,5.00492E-08
20.1930,4.99917E-08
20.1940,4.99342E-08
20.1950,4.98768E-08
20.1960,4.98195E-08
20.1970,4.97623E-08
20.1980,4.97051E-08
20.1990,4.96480E-08
20.2000,4.95909E-08
20.2010,4.95340E-08
20.2020,4.94770E-08
20.2030,4.94202E-08
20.2040,4.93634E-08
20.2050,4.93067E-08
20.2060,4.92500E-08
20.2070,4.91934E-08
20.2080,4.91369E-08
20.2090,4.90804E-08
20.2100,4.90240E-08
20.2110,4.89677E-08
20.2120,4.89114E-08
20.2130,4.88552E-08
20.2140,4.87991E-08
20.2150,4.87430E-08
20.2160,4.86870E-08
20.2170,4.86311E-08
20.2180,4.85752E-08
20.2190,4.85194E-08
20.2200,4.84636E-08
20.2210,4.84079E-08
20.2220,4.83523E-08
20.2230,4.82967E-08
20.2240,4.82412E-08
20.2250,4.81858E-08
20.2260,4.81304E-08
20.2270,4.80751E-08
20.2280,4.80199E-08
20.2290,4.79647E-08
20.2300,4.79096E-08
20.2310,4.78545E-08
20.2320,4.77995E-08
20.2330,4.77446E-08
20.2340,4.76897E-08
20.2350,4.76349E-08
20.2360,4.75802E-08
20.2370,4.75255E-08
20.2380,4.74709E-08
20.2390,4.74164E-08
20.2400,4.73619E-08
20.2410,4.73075E-08
20.2420,4.72531E-08
20.2430,4.71988E-08
20.2440,4.71446E-08
20.2450,4.70904E-08
20.2460,4.70363E-08
20.2470,4.69822E-08
20.2480,4.69283E-08
20.2490,4.68743E-08
20.2500,4.68205E-08
20.2510,4.67667E-08
20.2520,4.67129E-08
20.2530,4.66592E-08
20.2540,4.66056E-08
20.2550,4.65521E-08
20.2560,4.64986E-08
20.2570,4.64452E-08
20.2580,4.63918E-08
20.2590,4.63385E-08
20.2600,4.62852E-08
20.2610,4.62320E-08
20.2620,4.61789E-08
20.2630,4.61259E-08
20.2640,4.60728E-08
20.2650,4.60199E-08
20.2660,4.59670E-08
20.2670,4.59142E-08
20.2680,4.58614E-08
20.2690,4.58087E-08
20.2700,4.57561E-08
20.2710,4.57035E-08
20.2720,4.56510E-08
20.2730,4.55986E-08
20.2740,4.55462E-08
20.2750,4.54938E-08
20.2760,4.54415E-08
20.2770,4.53893E-08
20.2780,4.53372E-08
20.2790,4.52851E-08
20.2800,4.52330E-08
20.2810,4.51811E-08
20.2820,4.51291E-08
20.2830,4.50773E-08
20.2840,4.50255E-08
20.2850,4.49737E-08
20.2860,4.49221E-08
20.2870,4.48704E-08
20.2880,4.48189E-08
20.2890,4.47674E-08
20.2900,4.47159E-08
20.2910,4.46646E-08
20.2920,4.46132E-08
20.2930,4.45620E-08
20.2940,4.45108E-08
20.2950,4.44596E-08
20.2960,4.44085E-08
20.2970,4.43575E-08
20.2980,4.43065E-08
20.2990,4.42556E-08
20.3000,4.42048E-08
20.3010,4.41540E-08
20.3020,4.41032E-08
20.3030,4.40526E-08
20.3040,4.40019E-08
20.3050,4.39514E-08
20.3060,4.39009E-08
20.3070,4.38504E-08
20.3080,4.38000E-08
20.3090,4.37497E-08
20.3100,4.36994E-08
20.3110,4.36492E-08
20.3120,4.35991E-08
20.3130,4.35490E-08
20.3140,4.34989E-08
20.3150,4.34489E-08
20.3160,4.33990E-08
20.3170,4.33491E-08
20.3180,4.32993E-08
20.3190,4.32496E-08
20.3200,4.31999E-08
20.3210,4.31502E-08
20.3220,4.31006E-08
20.3230,4.30511E-08
20.3240,4.30016E-08
20.3250,4.29522E-08
20.3260,4.29029E-08
20.3270,4.28536E-08
20.3280,4.28043E-08
20.3290,4.27551E-08
20.3300,4.27060E-08
20.3310,4.26569E-08
20.3320,4.26079E-08
20.3330,4.25590E-08
20.3340,4.25101E-08
20.3350,4.24612E-08
20.3360,4.24124E-08
20.3370,4.23637E-08
20.3380,4.23150E-08
20.3390,4.22664E-08
20.3400,4.22178E-08
20.3410,4.21693E-08
20.3420,4.21208E-08
20.3430,4.20724E-08
20.3440,4.20241E-08
20.3450,4.19758E-08
20.3460,4.19276E-08
20.3470,4.18794E-08
20.3480,4.18313E-08
20.3490,4.17832E-08
20.3500,4.17352E-08
20.3510,4.16872E-08
20.3520,4.16393E-08
20.3530,4.15915E-08
20.3540,4.15437E-08
20.3550,4.14960E-08
20.3560,4.14483E-08
20.3570,4.14006E-08
20.3580,4.13531E-08
20.3590,4.13056E-08
20.3600,4.12581E-08
20.3610,4.12107E-08
20.3620,4.11633E-08
20.3630,4.11160E-08
20.3640,4.10688E-08
20.3650,4.10216E-08
20.3660,4.09744E-08
20.3670,4.09274E-08
20.3680,4.08803E-08
20.3690,4.08334E-08
20.3700,4.07864E-08
20.3710,4.07396E-08
20.3720,4.06928E-08
20.3730,4.06460E-08
20.3740,4.05993E-08
20.3750,4.05526E-08
20.3760,4.05060E-08
20.3770,4.04595E-08
20.3780,4.04130E-08
20.3790,4.03666E-08
20.3800,4.03202E-08
20.3810,4.02738E-08
20.3820,4.02276E-08
20.3830,4.01813E-08
20.3840,4.01352E-08
20.3850,4.00890E-08
20.3860,4.00430E-08
20.3870,3.99970E-08
20.3880,3.99510E-08
20.3890,3.99051E-08
20.3900,3.98592E-08
20.3910,3.98134E-08
20.3920,3.97677E-08
20.3930,3.97220E-08
20.3940,3.96764E-08
20.3950,3.96308E-08
20.3960,3.95852E-08
20.3970,3.95397E-08
20.3980,3.94943E-08
20.3990,3.94489E-08
20.4000,3.94036E-08
20.4010,3.93583E-08
20.4020,3.93131E-08
20.4030,3.92679E-08
20.4040,3.92228E-08
20.4050,3.91777E-08
20.4060,3.91327E-08
20.4070,3.90877E-08
20.4080,3.90428E-08
20.4090,3.89979E-08
20.4100,3.89531E-08
20.4110,3.89084E-08
20.4120,3.88637E-08
20.4130,3.88190E-08
20.4140,3.87744E-08
20.4150,3.87298E-08
20.4160,3.86853E-08
20.4170,3.86409E-08
20.4180,3.85965E-08
20.4190,3.85521E-08
20.4200,3.85078E-08
20.4210,3.84636E-08
20.4220,3.84194E-08
20.4230,3.83752E-08
20.4240,3.83311E-08
20.4250,3.82871E-08
20.4260,3.82431E-08
20.4270,3.81992E-08
20.4280,3.81553E-08
20.4290,3.81114E-08
20.4300,3.80676E-08
20.4310,3.80239E-08
20.4320,3.79802E-08
20.4330,3.79365E-08
20.4340,3.78929E-08
20.4350,3.78494E-08
20.4360,3.78059E-08
20.4370,3.77625E-08
20.4380,3.77191E-08
20.4390,3.76757E-08
20.4400,3.76324E-08
20.4410,3.75892E-08
20.4420,3.75460E-08
20.4430,3.75029E-08
20.4440,3.74598E-08
20.4450,3.74167E-08
20.4460,3.73737E-08
20.4470,3.73308E-08
20.4480,3.72879E-08
20.4490,3.72450E-08
20.4500,3.72022E-08
20.4510,3.71595E-08
20.4520,3.71168E-08
20.4530,3.70741E-08
20.4540,3.70315E-08
20.4550,3.69890E-08
20.4560,3.69465E-08
20.4570,3.69040E-08
20.4580,3.68616E-08
20.4590,3.68193E-08
20.4600,3.67769E-08
20.4610,3.67347E-08
20.4620,3.66925E-08
20.4630,3.66503E-08
20.4640,3.66082E-08
20.4650,3.65661E-08
20.4660,3.65241E-08
20.4670,3.64821E-08
20.4680,3.64402E-08
20.4690,3.63984E-08
20.4700,3.63565E-08
20.4710,3.63147E-08
20.4720,3.62730E-08
20.4730,3.62313E-08
20.4740,3.61897E-08
20.4750,3.61481E-08
20.4760,3.61066E-08
20.4770,3.60651E-08
20.4780,3.60236E-08
20.4790,3.59823E-08
20.4800,3.59409E-08
20.4810,3.58996E-08
20.4820,3.58584E-08
20.4830,3.58171E-08
20.4840,3.57760E-08
20.4850,3.57349E-08
20.4860,3.56938E-08
20.4870,3.56528E-08
20.4880,3.56118E-08
20.4890,3.55709E-08
20.4900,3.55300E-08
20.4910,3.54892E-08
20.4920,3.54484E-08
20.4930,3.54077E-08
20.4940,3.53670E-08
20.4950,3.53264E-08
20.4960,3.52858E-08
20.4970,3.52452E-08
20.4980,3.52047E-08
20.4990,3.51643E-08
20.5000,3.51239E-08
20.5010,3.50835E-08
20.5020,3.50432E-08
20.5030,3.50029E-08
20.5040,3.49627E-08
20.5050,3.49225E-08
20.5060,3.48824E-08
20.5070,3.48423E-08
20.5080,3.48023E-08
20.5090,3.47623E-08
20.5100,3.47223E-08
20.5110,3.46824E-08
20.5120,3.46426E-08
20.5130,3.46028E-08
20.5140,3.45630E-08
20.5150,3.45233E-08
20.5160,3.44836E-08
20.5170,3.44440E-08
20.5180,3.44044E-08
20.5190,3.43649E-08
20.5200,3.43254E-08
20.5210,3.42860E-08
20.5220,3.42466E-08
20.5230,3.42072E-08
20.5240,3.41679E-08
20.5250,3.41286E-08
20.5260,3.40894E-08
20.5270,3.40502E-08
20.5280,3.40111E-08
20.5290,3.39720E-08
20.5300,3.39330E-08
20.5310,3.38940E-08
20.5320,3.38551E-08
20.5330,3.38162E-08
20.5340,3.37773E-08
20.5350,3.37385E-08
20.5360,3.36997E-08
20.5370,3.36610E-08
20.5380,3.36223E-08
20.5390,3.35837E-08
20.5400,3.35451E-08
20.5410,3.35065E-08
20.5420,3.34680E-08
20.5430,3.34296E-08
20.5440,3.33912E-08
20.5450,3.33528E-08
20.5460,3.33145E-08
20.5470,3.32762E-08
20.5480,3.32380E-08
20.5490,3.31998E-08
20.5500,3.31616E-08
20.5510,3.31235E-08
20.5520,3.30854E-08
20.5530,3.30474E-08
20.5540,3.30094E-08
20.5550,3.29715E-08
20.5560,3.29336E-08
20.5570,3.28958E-08
20.5580,3.28580E-08
20.5590,3.28202E-08
20.5600,3.27825E-08
20.5610,3.27448E-08
20.5620,3.27072E-08
20.5630,3.26696E-08
20.5640,3.26321E-08
20.5650,3.25946E-08
20.5660,3.25571E-08
20.5670,3.25197E-08
20.5680,3.24824E-08
20.5690,3.24450E-08
20.5700,3.24078E-08
20.5710,3.23705E-08
20.5720,3.23333E-08
20.5730,3.22962E-08
20.5740,3.22590E-08
20.5750,3.22220E-08
20.5760,3.21850E-08
20.5770,3.21480E-08
20.5780,3.21110E-08
20.5790,3.20741E-08
20.5800,3.20373E-08
20.5810,3.20005E-08
20.5820,3.19637E-08
20.5830,3.19270E-08
20.5840,3.18903E-08
20.5850,3.18536E-08
20.5860,3.18170E-08
20.5870,3.17805E-08
20.5880,3.17439E-08
20.5890,3.17075E-08
20.5900,3.16710E-08
20.5910,3.16346E-08
20.5920,3.15983E-08
20.5930,3.15620E-08
20.5940,3.15257E-08
20.5950,3.14895E-08
20.5960,3.14533E-08
20.5970,3.14172E-08
20.5980,3.13811E-08
20.5990,3.13450E-08
20.6000,3.13090E-08
20.6010,3.12730E-08
20.6020,3.12371E-08
20.6030,3.12012E-08
20.6040,3.11653E-08
20.6050,3.11295E-08
20.6060,3.10937E-08
20.6070,3.10580E-08
20.6080,3.10223E-08
20.6090,3.09867E-08
20.6100,3.09511E-08
20.6110,3.09155E-08
20.6120,3.08800E-08
20.6130,3.08445E-08
20.6140,3.08090E-08
20.6150,3.07736E-08
20.6160,3.07383E-08
20.6170,3.07030E-08
20.6180,3.06677E-08
20.6190,3.06324E-08
20.6200,3.05972E-08
20.6210,3.05621E-08
20.6220,3.05270E-08
20.6230,3.04919E-08
20.6240,3.04568E-08
20.6250,3.04218E-08
20.6260,3.03869E-08
20.6270,3.03520E-08
20.6280,3.03171E-08
20.6290,3.02822E-08
20.6300,3.02475E-08
20.6310,3.02127E-08
20.6320,3.01780E-08
20.6330,3.01433E-08
20.6340,3.01087E-08
20.6350,3.00741E-08
20.6360,3.00395E-08
20.6370,3.00050E-08
20.6380,2.99705E-08
20.6390,2.99361E-08
20.6400,2.99017E-08
20.6410,2.98673E-08
20.6420,2.98330E-08
20.6430,2.97987E-08
20.6440,2.97645E-08
20.6450,2.97303E-08
20.6460,2.96961E-08
20.6470,2.96620E-08
20.6480,2.96279E-08
20.6490,2.95938E-08
20.6500,2.95598E-08
20.6510,2.95259E-08
20.6520,2.94919E-08
20.6530,2.94581E-08
20.6540,2.94242E-08
20.6550,2.93904E-08
20.6560,2.93566E-08
20.6570,2.93229E-08
20.6580,2.92892E-08
20.6590,2.92555E-08
20.6600,2.92219E-08
20.6610,2.91883E-08
20.6620,2.91548E-08
20.6630,2.91213E-08
20.6640,2.90878E-08
20.6650,2.90544E-08
20.6660,2.90210E-08
20.6670,2.89877E-08
20.6680,2.89544E-08
20.6690,2.89211E-08
20.6700,2.88879E-08
20.6710,2.88547E-08
20.6720,2.88215E-08
20.6730,2.87884E-08
20.6740,2.87553E-08
20.6750,2.87223E-08
20.6760,2.86893E-08
20.6770,2.86563E-08
20.6780,2.86234E-08
20.6790,2.85905E-08
20.6800,2.85576E-08
20.6810,2.85248E-08
20.6820,2.84920E-08
20.6830,2.84593E-08
20.6840,2.84266E-08
20.6850,2.83939E-08
20.6860,2.83613E-08
20.6870,2.83287E-08
20.6880,2.82961E-08
20.6890,2.82636E-08
20.6900,2.82312E-08
20.6910,2.81987E-08
20.6920,2.81663E-08
20.6930,2.81339E-08
20.6940,2.81016E-08
20.6950,2.80693E-08
20.6960,2.80371E-08
20.6970,2.80049E-08
20.6980,2.79727E-08
20.6990,2.79405E-08
20.7000,2.79084E-08
20.7010,2.78764E-08
20.7020,2.78443E-08
20.7030,2.78123E-08
20.7040,2.77804E-08
20.7050,2.77484E-08
20.7060,2.77166E-08
20.7070,2.76847E-08
20.7080,2.76529E-08
20.7090,2.76211E-08
20.7100,2.75894E-08
20.7110,2.75577E-08
20.7120,2.75260E-08
20.7130,2.74944E-08
20.7140,2.74628E-08
20.7150,2.74312E-08
20.7160,2.73997E-08
20.7170,2.73682E-08
20.7180,2.73368E-08
20.7190,2.73054E-08
20.7200,2.72740E-08
20.7210,2.72426E-08
20.7220,2.72113E-08
20.7230,2.71801E-08
20.7240,2.71488E-08
20.7250,2.71176E-08
20.7260,2.70865E-08
20.7270,2.70554E-08
20.7280,2.70243E-08
20.7290,2.69932E-08
20.7300,2.69622E-08
20.7310,2.69312E-08
20.7320,2.69003E-08
20.7330,2.68694E-08
20.7340,2.68385E-08
20.7350,2.68076E-08
20.7360,2.67768E-08
20.7370,2.67461E-08
20.7380,2.67153E-08
20.7390,2.66846E-08
20.7400,2.66540E-08
20.7410,2.66233E-08
20.7420,2.65927E-08
20.7430,2.65622E-08
20.7440,2.65317E-08
20.7450,2.65012E-08
20.7460,2.64707E-08
20.7470,2.64403E-08
20.7480,2.64099E-08
20.7490,2.63796E-08
20.7500,2.63493E-08
20.7510,2.63190E-08
20.7520,2.62887E-08
20.7530,2.62585E-08
20.7540,2.62284E-08
20.7550,2.61982E-08
20.7560,2.61681E-08
20.7570,2.61380E-08
20.7580,2.61080E-08
20.7590,2.60780E-08
20.7600,2.60480E-08
20.7610,2.60181E-08
20.7620,2.59882E-08
20.7630,2.59584E-08
20.7640,2.59285E-08
20.7650,2.58987E-08
20.7660,2.58690E-08
20.7670,2.58392E-08
20.7680,2.58095E-08
20.7690,2.57799E-08
20.7700,2.57503E-08
20.7710,2.57207E-08
20.7720,2.56911E-08
20.7730,2.56616E-08
20.7740,2.56321E-08
20.7750,2.56027E-08
20.7760,2.55732E-08
20.7770,2.55439E-08
20.7780,2.55145E-08
20.7790,2.54852E-08
20.7800,2.54559E-08
20.7810,2.54266E-08
20.7820,2.53974E-08
20.7830,2.53682E-08
20.7840,2.53391E-08
20.7850,2.53100E-08
20.7860,2.52809E-08
20.7870,2.52518E-08
20.7880,2.52228E-08
20.7890,2.51938E-08
20.7900,2.51649E-08
20.7910,2.51360E-08
20.7920,2.51071E-08
20.7930,2.50782E-08
20.7940,2.50494E-08
20.7950,2.50206E-08
20.7960,2.49919E-08
20.7970,2.49632E-08
20.7980,2.49345E-08
20.7990,2.49058E-08
20.8000,2.48772E-08
20.8010,2.48486E-08
20.8020,2.48201E-08
20.8030,2.47915E-08
20.8040,2.47631E-08
20.8050,2.47346E-08
20.8060,2.47062E-08
20.8070,2.46778E-08
20.8080,2.46494E-08
20.8090,2.46211E-08
20.8100,2.45928E-08
20.8110,2.45646E-08
20.8120,2.45363E-08
20.8130,2.45081E-08
20.8140,2.44800E-08
20.8150,2.44518E-08
20.8160,2.44237E-08
20.8170,2.43957E-08
20.8180,2.43676E-08
20.8190,2.43396E-08
20.8200,2.43117E-08
20.8210,2.42837E-08
20.8220,2.42558E-08
20.8230,2.42280E-08
20.8240,2.42001E-08
20.8250,2.41723E-08
20.8260,2.41445E-08
20.8270,2.41168E-08
20.8280,2.40891E-08
20.8290,2.40614E-08
20.8300,2.40337E-08
20.8310,2.40061E-08
20.8320,2.39785E-08
20.8330,2.39510E-08
20.8340,2.39235E-08
20.8350,2.38960E-08
20.8360,2.38685E-08
20.8370,2.38411E-08
20.8380,2.38137E-08
20.8390,2.37863E-08
20.8400,2.37590E-08
20.8410,2.37317E-08
20.8420,2.37044E-08
20.8430,2.36772E-08
20.8440,2.36500E-08
20.8450,2.36228E-08
20.8460,2.35957E-08
20.8470,2.35685E-08
20.8480,2.35415E-08
20.8490,2.35144E-08
20.8500,2.34874E-08
20.8510,2.34604E-08
20.8520,2.34334E-08
20.8530,2.34065E-08
20.8540,2.33796E-08
20.8550,2.33528E-08
20.8560,2.33259E-08
20.8570,2.32991E-08
20.8580,2.32723E-08
20.8590,2.32456E-08
20.8600,2.32189E-08
20.8610,2.31922E-08
20.8620,2.31656E-08
20.8630,2.31389E-08
20.8640,2.31123E-08
20.8650,2.30858E-08
20.8660,2.30593E-08
20.8670,2.30328E-08
20.8680,2.30063E-08
20.8690,2.29799E-08
20.8700,2.29535E-08
20.8710,2.29271E-08
20.8720,2.29007E-08
20.8730,2.28744E-08
20.8740,2.28481E-08
20.8750,2.28219E-08
20.8760,2.27957E-08
20.8770,2.27695E-08
20.8780,2.27433E-08
20.8790,2.27172E-08
20.8800,2.26911E-08
20.8810,2.26650E-08
20.8820,2.26389E-08
20.8830,2.26129E-08
20.8840,2.25869E-08
20.8850,2.25610E-08
20.8860,2.25351E-08
20.8870,2.25092E-08
20.8880,2.24833E-08
20.8890,2.24575E-08
20.8900,2.24317E-08
20.8910,2.24059E-08
20.8920,2.23801E-08
20.8930,2.23544E-08
20.8940,2.23287E-08
20.8950,2.23031E-08
20.8960,2.22774E-08
20.8970,2.22518E-08
20.8980,2.22263E-08
20.8990,2.22007E-08
20.9000,2.21752E-08
20.9010,2.21497E-08
20.9020,2.21243E-08
20.9030,2.20989E-08
20.9040,2.20735E-08
20.9050,2.20481E-08
20.9060,2.20228E-08
20.9070,2.19975E-08
20.9080,2.19722E-08
20.9090,2.19469E-08
20.9100,2.19217E-08
20.9110,2.18965E-08
20.9120,2.18714E-08
20.9130,2.18462E-08
20.9140,2.18211E-08
20.9150,2.17961E-08
20.9160,2.17710E-08
20.9170,2.17460E-08
20.9180,2.17210E-08
20.9190,2.16960E-08
20.9200,2.16711E-08
20.9210,2.16462E-08
20.9220,2.16213E-08
20.9230,2.15965E-08
20.9240,2.15717E-08
20.9250,2.15469E-08
20.9260,2.15221E-08
20.9270,2.14974E-08
20.9280,2.14727E-08
20.9290,2.14480E-08
20.9300,2.14234E-08
20.9310,2.13988E-08
20.9320,2.13742E-08
20.9330,2.13496E-08
20.9340,2.13251E-08
20.9350,2.13006E-08
20.9360,2.12761E-08
20.9370,2.12516E-08
20.9380,2.12272E-08
20.9390,2.12028E-08
20.9400,2.11785E-08
20.9410,2.11541E-08
20.9420,2.11298E-08
20.9430,2.11055E-08
20.9440,2.10813E-08
20.9450,2.10571E-08
20.9460,2.10329E-08
20.9470,2.10087E-08
20.9480,2.09846E-08
20.9490,2.09604E-08
20.9500,2.09364E-08
20.9510,2.09123E-08
20.9520,2.08883E-08
20.9530,2.08643E-08
20.9540,2.08403E-08
20.9550,2.08163E-08
20.9560,2.07924E-08
20.9570,2.07685E-08
20.9580,2.07447E-08
20.9590,2.07208E-08
20.9600,2.06970E-08
20.9610,2.06732E-08
20.9620,2.06495E-08
20.9630,2.06257E-08
20.9640,2.06020E-08
20.9650,2.05784E-08
20.9660,2.05547E-08
20.9670,2.05311E-08
20.9680,2.05075E-08
20.9690,2.04839E-08
20.9700,2.04604E-08
20.9710,2.04369E-08
20.9720,2.04134E-08
20.9730,2.03900E-08
20.9740,2.03665E-08
20.9750,2.03431E-08
20.9760,2.03197E-08
20.9770,2.02964E-08
20.9780,2.02731E-08
20.9790,2.02498E-08
20.9800,2.02265E-08
20.9810,2.02033E-08
20.9820,2.01801E-08
20.9830,2.01569E-08
20.9840,2.01337E-08
20.9850,2.01106E-08
20.9860,2.00875E-08
20.9870,2.00644E-08
20.9880,2.00413E-08
20.9890,2.00183E-08
20.9900,1.99953E-08
20.9910,1.99723E-08
20.9920,1.99494E-08
20.9930,1.99264E-08
20.9940,1.99035E-08
20.9950,1.98807E-08
20.9960,1.98578E-08
20.9970,1.98350E-08
20.9980,1.98122E-08
20.9990,1.97894E-08
21.0000,1.97667E-08
21.0010,1.97440E-08
21.0020,1.97213E-08
21.0030,1.96986E-08
21.0040,1.96760E-08
21.0050,1.96534E-08
21.0060,1.96308E-08
21.0070,1.96082E-08
21.0080,1.95857E-08
21.0090,1.95632E-08
21.0100,1.95407E-08
21.0110,1.95183E-08
21.0120,1.94958E-08
21.0130,1.94734E-08
21.0140,1.94511E-08
21.0150,1.94287E-08
21.0160,1.94064E-08
21.0170,1.93841E-08
21.0180,1.93618E-08
21.0190,1.93396E-08
21.0200,1.93173E-08
21.0210,1.92951E-08
21.0220,1.92730E-08
21.0230,1.92508E-08
21.0240,1.92287E-08
21.0250,1.92066E-08
21.0260,1.91845E-08
21.0270,1.91625E-08
21.0280,1.91405E-08
21.0290,1.91185E-08
21.0300,1.90965E-08
21.0310,1.90746E-08
21.0320,1.90526E-08
21.0330,1.90308E-08
21.0340,1.90089E-08
21.0350,1.89870E-08
21.0360,1.89652E-08
21.0370,1.89434E-08
21.0380,1.89217E-08
21.0390,1.88999E-08
21.0400,1.88782E-08
21.0410,1.88565E-08
21.0420,1.88348E-08
21.0430,1.88132E-08
21.0440,1.87916E-08
21.0450,1.87700E-08
21.0460,1.87484E-08
21.0470,1.87269E-08
21.0480,1.87054E-08
21.0490,1.86839E-08
21.0500,1.86624E-08
21.0510,1.86409E-08
21.0520,1.86195E-08
21.0530,1.85981E-08
21.0540,1.85768E-08
21.0550,1.85554E-08
21.0560,1.85341E-08
21.0570,1.85128E-08
21.0580,1.84915E-08
21.0590,1.84703E-08
21.0600,1.84490E-08
21.0610,1.84278E-08
21.0620,1.84067E-08
21.0630,1.83855E-08
21.0640,1.83644E-08
21.0650,1.83433E-08
21.0660,1.83222E-08
21.0670,1.83012E-08
21.0680,1.82801E-08
21.0690,1.82591E-08
21.0700,1.82381E-08
21.0710,1.82172E-08
21.0720,1.81962E-08
21.0730,1.81753E-08
21.0740,1.81545E-08
21.0750,1.81336E-08
21.0760,1.81128E-08
21.0770,1.80919E-08
21.0780,1.80711E-08
21.0790,1.80504E-08
21.0800,1.80296E-08
21.0810,1.80089E-08
21.0820,1.79882E-08
21.0830,1.79676E-08
21.0840,1.79469E-08
21.0850,1.79263E-08
21.0860,1.79057E-08
21.0870,1.78851E-08
21.0880,1.78646E-08
21.0890,1.78440E-08
21.0900,1.78235E-08
21.0910,1.78030E-08
21.0920,1.77826E-08
21.0930,1.77622E-08
21.0940,1.77417E-08
21.0950,1.77214E-08
21.0960,1.77010E-08
21.0970,1.76807E-08
21.0980,1.76603E-08
21.0990,1.76400E-08
21.1000,1.76198E-08
21.1010,1.75995E-08
21.1020,1.75793E-08
21.1030,1.75591E-08
21.1040,1.75389E-08
21.1050,1.75188E-08
21.1060,1.74986E-08
21.1070,1.74785E-08
21.1080,1.74584E-08
21.1090,1.74384E-08
21.1100,1.74183E-08
21.1110,1.73983E-08
21.1120,1.73783E-08
21.1130,1.73584E-08
21.1140,1.73384E-08
21.1150,1.73185E-08
21.1160,1.72986E-08
21.1170,1.72787E-08
21.1180,1.72589E-08
21.1190,1.72390E-08
21.1200,1.72192E-08
21.1210,1.71994E-08
21.1220,1.71797E-08
21.1230,1.71599E-08
21.1240,1.71402E-08
21.1250,1.71205E-08
21.1260,1.71008E-08
21.1270,1.70812E-08
21.1280,1.70616E-08
21.1290,1.70420E-08
21.1300,1.70224E-08
21.1310,1.70028E-08
21.1320,1.69833E-08
21.1330,1.69638E-08
21.1340,1.69443E-08
21.1350,1.69248E-08
21.1360,1.69053E-08
21.1370,1.68859E-08
21.1380,1.68665E-08
21.1390,1.68471E-08
21.1400,1.68278E-08
21.1410,1.68084E-08
21.1420,1.67891E-08
21.1430,1.67698E-08
21.1440,1.67506E-08
21.1450,1.67313E-08
21.1460,1.67121E-08
21.1470,1.66929E-08
21.1480,1.66737E-08
21.1490,1.66545E-08
21.1500,1.66354E-08
21.1510,1.66163E-08
21.1520,1.65972E-08
21.1530,1.65781E-08
21.1540,1.65591E-08
21.1550,1.65400E-08
21.1560,1.65210E-08
21.1570,1.65021E-08
21.1580,1.64831E-08
21.1590,1.64642E-08
21.1600,1.64452E-08
21.1610,1.64263E-08
21.1620,1.64075E-08
21.1630,1.63886E-08
21.1640,1.63698E-08
21.1650,1.63510E-08
21.1660,1.63322E-08
21.1670,1.63134E-08
21.1680,1.62947E-08
21.1690,1.62759E-08
21.1700,1.62572E-08
21.1710,1.62386E-08
21.1720,1.62199E-08
21.1730,1.62013E-08
21.1740,1.61826E-08
21.1750,1.61640E-08
21.1760,1.61455E-08
21.1770,1.61269E-08
21.1780,1.61084E-08
21.1790,1.60899E-08
21.1800,1.60714E-08
21.1810,1.60529E-08
21.1820,1.60345E-08
21.1830,1.60160E-08
21.1840,1.59976E-08
21.1850,1.59793E-08
21.1860,1.59609E-08
21.1870,1.59426E-08
21.1880,1.59242E-08
21.1890,1.59059E-08
21.1900,1.58877E-08
21.1910,1.58694E-08
21.1920,1.58512E-08
21.1930,1.58329E-08
21.1940,1.58148E-08
21.1950,1.57966E-08
21.1960,1.57784E-08
21.1970,1.57603E-08
21.1980,1.57422E-08
21.1990,1.57241E-08
21.2000,1.57060E-08
21.2010,1.56880E-08
21.2020,1.56700E-08
21.2030,1.56519E-08
21.2040,1.56340E-08
21.2050,1.56160E-08
21.2060,1.55981E-08
21.2070,1.55801E-08
21.2080,1.55622E-08
21.2090,1.55443E-08
21.2100,1.55265E-08
21.2110,1.55086E-08
21.2120,1.54908E-08
21.2130,1.54730E-08
21.2140,1.54552E-08
21.2150,1.54375E-08
21.2160,1.54197E-08
21.2170,1.54020E-08
21.2180,1.53843E-08
21.2190,1.53666E-08
21.2200,1.53490E-08
21.2210,1.53313E-08
21.2220,1.53137E-08
21.2230,1.52961E-08
21.2240,1.52786E-08
21.2250,1.52610E-08
21.2260,1.52435E-08
21.2270,1.52259E-08
21.2280,1.52085E-08
21.2290,1.51910E-08
21.2300,1.51735E-08
21.2310,1.51561E-08
21.2320,1.51387E-08
21.2330,1.51213E-08
21.2340,1.51039E-08
21.2350,1.50865E-08
21.2360,1.50692E-08
21.2370,1.50519E-08
21.2380,1.50346E-08
21.2390,1.50173E-08
21.2400,1.50001E-08
21.2410,1.49828E-08
21.2420,1.49656E-08
21.2430,1.49484E-08
21.2440,1.49312E-08
21.2450,1.49141E-08
21.2460,1.48969E-08
21.2470,1.48798E-08
21.2480,1.48627E-08
21.2490,1.48456E-08
21.2500,1.48286E-08
21.2510,1.48115E-08
21.2520,1.47945E-08
21.2530,1.47775E-08
21.2540,1.47605E-08
21.2550,1.47436E-08
21.2560,1.47266E-08
21.2570,1.47097E-08
21.2580,1.46928E-08
21.2590,1.46759E-08
21.2600,1.46591E-08
21.2610,1.46422E-08
21.2620,1.46254E-08
21.2630,1.46086E-08
21.2640,1.45918E-08
21.2650,1.45750E-08
21.2660,1.45583E-08
21.2670,1.45416E-08
21.2680,1.45248E-08
21.2690,1.45082E-08
21.2700,1.44915E-08
21.2710,1.44748E-08
21.2720,1.44582E-08
21.2730,1.44416E-08
21.2740,1.44250E-08
21.2750,1.44084E-08
21.2760,1.43919E-08
21.2770,1.43753E-08
21.2780,1.43588E-08
21.2790,1.43423E-08
21.2800,1.43258E-08
21.2810,1.43094E-08
21.2820,1.42929E-08
21.2830,1.42765E-08
21.2840,1.42601E-08
21.2850,1.42437E-08
21.2860,1.42273E-08
21.2870,1.42110E-08
21.2880,1.41946E-08
21.2890,1.41783E-08
21.2900,1.41620E-08
21.2910,1.41458E-08
21.2920,1.41295E-08
21.2930,1.41133E-08
21.2940,1.40971E-08
21.2950,1.40809E-08
21.2960,1.40647E-08
21.2970,1.40485E-08
21.2980,1.40324E-08
21.2990,1.40163E-08
21.3000,1.40001E-08
21.3010,1.39841E-08
21.3020,1.39680E-08
21.3030,1.39519E-08
21.3040,1.39359E-08
21.3050,1.39199E-08
21.3060,1.39039E-08
21.3070,1.38879E-08
21.3080,1.38720E-08
21.3090,1.38560E-08
21.3100,1.38401E-08
21.3110,1.38242E-08
21.3120,1.38083E-08
21.3130,1.37924E-08
21.3140,1.37766E-08
21.3150,1.37608E-08
21.3160,1.37449E-08
21.3170,1.37292E-08
21.3180,1.37134E-08
21.3190,1.36976E-08
21.3200,1.36819E-08
21.3210,1.36662E-08
21.3220,1.36505E-08
21.3230,1.36348E-08
21.3240,1.36191E-08
21.3250,1.36034E-08
21.3260,1.35878E-08
21.3270,1.35722E-08
21.3280,1.35566E-08
21.3290,1.35410E-08
21.3300,1.35255E-08
21.3310,1.35099E-08
21.3320,1.34944E-08
21.3330,1.34789E-08
21.3340,1.34634E-08
21.3350,1.34479E-08
21.3360,1.34325E-08
21.3370,1.34170E-08
21.3380,1.34016E-08
21.3390,1.33862E-08
21.3400,1.33708E-08
21.3410,1.33555E-08
21.3420,1.33401E-08
21.3430,1.33248E-08
21.3440,1.33095E-08
21.3450,1.32942E-08
21.3460,1.32789E-08
21.3470,1.32637E-08
21.3480,1.32484E-08
21.3490,1.32332E-08
21.3500,1.32180E-08
21.3510,1.32028E-08
21.3520,1.31876E-08
21.3530,1.31725E-08
21.3540,1.31573E-08
21.3550,1.31422E-08
21.3560,1.31271E-08
21.3570,1.31120E-08
21.3580,1.30970E-08
21.3590,1.30819E-08
21.3600,1.30669E-08
21.3610,1.30519E-08
21.3620,1.30369E-08
21.3630,1.30219E-08
21.3640,1.30069E-08
21.3650,1.29920E-08
21.3660,1.29771E-08
21.3670,1.29621E-08
21.3680,1.29472E-08
21.3690,1.29324E-08
21.3700,1.29175E-08
21.3710,1.29027E-08
21.3720,1.28878E-08
21.3730,1.28730E-08
21.3740,1.28582E-08
21.3750,1.28435E-08
21.3760,1.28287E-08
21.3770,1.28140E-08
21.3780,1.27992E-08
21.3790,1.27845E-08
21.3800,1.27698E-08
21.3810,1.27552E-08
21.3820,1.27405E-08
21.3830,1.27259E-08
21.3840,1.27112E-08
21.3850,1.26966E-08
21.3860,1.26820E-08
21.3870,1.26675E-08
21.3880,1.26529E-08
21.3890,1.26384E-08
21.3900,1.26239E-08
21.3910,1.26093E-08
21.3920,1.25949E-08
21.3930,1.25804E-08
21.3940,1.25659E-08
21.3950,1.25515E-08
21.3960,1.25371E-08
21.3970,1.25227E-08
21.3980,1.25083E-08
21.3990,1.24939E-08
21.4000,1.24795E-08
21.4010,1.24652E-08
21.4020,1.24509E-08
21.4030,1.24366E-08
21.4040,1.24223E-08
21.4050,1.24080E-08
21.4060,1.23937E-08
21.4070,1.23795E-08
21.4080,1.23653E-08
21.4090,1.23511E-08
21.4100,1.23369E-08
21.4110,1.23227E-08
21.4120,1.23085E-08
21.4130,1.22944E-08
21.4140,1.22803E-08
21.4150,1.22662E-08
21.4160,1.22521E-08
21.4170,1.22380E-08
21.4180,1.22239E-08
21.4190,1.22099E-08
21.4200,1.21958E-08
21.4210,1.21818E-08
21.4220,1.21678E-08
21.4230,1.21538E-08
21.4240,1.21399E-08
21.4250,1.21259E-08
21.4260,1.21120E-08
21.4270,1.20981E-08
21.4280,1.20842E-08
21.4290,1.20703E-08
21.4300,1.20564E-08
21.4310,1.20426E-08
21.4320,1.20287E-08
21.4330,1.20149E-08
21.4340,1.20011E-08
21.4350,1.19873E-08
21.4360,1.19735E-08
21.4370,1.19598E-08
21.4380,1.19460E-08
21.4390,1.19323E-08
21.4400,1.19186E-08
21.4410,1.19049E-08
21.4420,1.18912E-08
21.4430,1.18776E-08
21.4440,1.18639E-08
21.4450,1.18503E-08
21.4460,1.18367E-08
21.4470,1.18230E-08
21.4480,1.18095E-08
21.4490,1.17959E-08
21.4500,1.17823E-08
21.4510,1.17688E-08
21.4520,1.17553E-08
21.4530,1.17418E-08
21.4540,1.17283E-08
21.4550,1.17148E-08
21.4560,1.17013E-08
21.4570,1.16879E-08
21.4580,1.16745E-08
21.4590,1.16610E-08
21.4600,1.16476E-08
21.4610,1.16343E-08
21.4620,1.16209E-08
21.4630,1.16075E-08
21.4640,1.15942E-08
21.4650,1.15809E-08
21.4660,1.15676E-08
21.4670,1.15543E-08
21.4680,1.15410E-08
21.4690,1.15277E-08
21.4700,1.15145E-08
21.4710,1.15013E-08
21.4720,1.14880E-08
21.4730,1.14748E-08
21.4740,1.14617E-08
21.4750,1.14485E-08
21.4760,1.14353E-08
21.4770,1.14222E-08
21.4780,1.14091E-08
21.4790,1.13960E-08
21.4800,1.13829E-08
21.4810,1.13698E-08
21.4820,1.13567E-08
21.4830,1.13437E-08
21.4840,1.13306E-08
21.4850,1.13176E-08
21.4860,1.13046E-08
21.4870,1.12916E-08
21.4880,1.12786E-08
21.4890,1.12657E-08
21.4900,1.12527E-08
21.4910,1.12398E-08
21.4920,1.12269E-08
21.4930,1.12140E-08
21.4940,1.12011E-08
21.4950,1.11882E-08
21.4960,1.11754E-08
21.4970,1.11625E-08
21.4980,1.11497E-08
21.4990,1.11369E-08
21.5000,1.11241E-08
21.5010,1.11113E-08
21.5020,1.10985E-08
21.5030,1.10858E-08
21.5040,1.10730E-08
21.5050,1.10603E-08
21.5060,1.10476E-08
21.5070,1.10349E-08
21.5080,1.10222E-08
21.5090,1.10096E-08
21.5100,1.09969E-08
21.5110,1.09843E-08
21.5120,1.09717E-08
21.5130,1.09591E-08
21.5140,1.09465E-08
21.5150,1.09339E-08
21.5160,1.09213E-08
21.5170,1.09088E-08
21.5180,1.08962E-08
21.5190,1.08837E-08
21.5200,1.08712E-08
21.5210,1.08587E-08
21.5220,1.08462E-08
21.5230,1.08338E-08
21.5240,1.08213E-08
21.5250,1.08089E-08
21.5260,1.07965E-08
21.5270,1.07841E-08
21.5280,1.07717E-08
21.5290,1.07593E-08
21.5300,1.07469E-08
21.5310,1.07346E-08
21.5320,1.07222E-08
21.5330,1.07099E-08
21.5340,1.06976E-08
21.5350,1.06853E-08
21.5360,1.06730E-08
21.5370,1.06608E-08
21.5380,1.06485E-08
21.5390,1.06363E-08
21.5400,1.06241E-08
21.5410,1.06119E-08
21.5420,1.05997E-08
21.5430,1.05875E-08
21.5440,1.05753E-08
21.5450,1.05632E-08
21.5460,1.05510E-08
21.5470,1.05389E-08
21.5480,1.05268E-08
21.5490,1.05147E-08
21.5500,1.05026E-08
21.5510,1.04905E-08
21.5520,1.04785E-08
21.5530,1.04664E-08
21.5540,1.04544E-08
21.5550,1.04424E-08
21.5560,1.04304E-08
21.5570,1.04184E-08
21.5580,1.04065E-08
21.5590,1.03945E-08
21.5600,1.03825E-08
21.5610,1.03706E-08
21.5620,1.03587E-08
21.5630,1.03468E-08
21.5640,1.03349E-08
21.5650,1.03230E-08
21.5660,1.03112E-08
21.5670,1.02993E-08
21.5680,1.02875E-08
21.5690,1.02757E-08
21.5700,1.02639E-08
21.5710,1.02521E-08
21.5720,1.02403E-08
21.5730,1.02285E-08
21.5740,1.02168E-08
21.5750,1.02050E-08
21.5760,1.01933E-08
21.5770,1.01816E-08
21.5780,1.01699E-08
21.5790,1.01582E-08
21.5800,1.01465E-08
21.5810,1.01349E-08
21.5820,1.01232E-08
21.5830,1.01116E-08
21.5840,1.01000E-08
21.5850,1.00884E-08
21.5860,1.00768E-08
21.5870,1.00652E-08
21.5880,1.00536E-08
21.5890,1.00421E-08
21.5900,1.00305E-08
21.5910,1.00190E-08
21.5920,1.00075E-08
21.5930,9.99599E-09
21.5940,9.98450E-09
21.5950,9.97303E-09
21.5960,9.96157E-09
21.5970,9.95012E-09
21.5980,9.93869E-09
21.5990,9.92727E-09
21.6000,9.91586E-09
21.6010,9.90446E-09
21.6020,9.89308E-09
21.6030,9.88172E-09
21.6040,9.87036E-09
21.6050,9.85902E-09
21.6060,9.84769E-09
21.6070,9.83637E-09
21.6080,9.82507E-09
21.6090,9.81378E-09
21.6100,9.80250E-09
21.6110,9.79124E-09
21.6120,9.77999E-09
21.6130,9.76875E-09
21.6140,9.75752E-09
21.6150,9.74631E-09
21.6160,9.73511E-09
21.6170,9.72392E-09
21.6180,9.71275E-09
21.6190,9.70159E-09
21.6200,9.69044E-09
21.6210,9.67931E-09
21.6220,9.66818E-09
21.6230,9.65707E-09
21.6240,9.64598E-09
21.6250,9.63489E-09
21.6260,9.62382E-09
21.6270,9.61276E-09
21.6280,9.60171E-09
21.6290,9.59068E-09
21.6300,9.57966E-09
21.6310,9.56865E-09
21.6320,9.55766E-09
21.6330,9.54667E-09
21.6340,9.53570E-09
21.6350,9.52475E-09
21.6360,9.51380E-09
21.6370,9.50287E-09
21.6380,9.49195E-09
21.6390,9.48104E-09
21.6400,9.47015E-09
21.6410,9.45926E-09
21.6420,9.44839E-09
21.6430,9.43754E-09
21.6440,9.42669E-09
21.6450,9.41586E-09
21.6460,9.40504E-09
21.6470,9.39423E-09
21.6480,9.38344E-09
21.6490,9.37265E-09
21.6500,9.36188E-09
21.6510,9.35113E-09
21.6520,9.34038E-09
21.6530,9.32965E-09
21.6540,9.31893E-09
21.6550,9.30822E-09
21.6560,9.29752E-09
21.6570,9.28684E-09
21.6580,9.27617E-09
21.6590,9.26551E-09
21.6600,9.25486E-09
21.6610,9.24423E-09
21.6620,9.23360E-09
21.6630,9.22299E-09
21.6640,9.21239E-09
21.6650,9.20181E-09
21.6660,9.19123E-09
21.6670,9.18067E-09
21.6680,9.17012E-09
21.6690,9.15958E-09
21.6700,9.14906E-09
21.6710,9.13855E-09
21.6720,9.12804E-09
21.6730,9.11756E-09
21.6740,9.10708E-09
21.6750,9.09661E-09
21.6760,9.08616E-09
21.6770,9.07572E-09
21.6780,9.06529E-09
21.6790,9.05487E-09
21.6800,9.04447E-09
21.6810,9.03407E-09
21.6820,9.02369E-09
21.6830,9.01332E-09
21.6840,9.00297E-09
21.6850,8.99262E-09
21.6860,8.98229E-09
21.6870,8.97197E-09
21.6880,8.96166E-09
21.6890,8.95136E-09
21.6900,8.94107E-09
21.6910,8.93080E-09
21.6920,8.92054E-09
21.6930,8.91028E-09
21.6940,8.90005E-09
21.6950,8.88982E-09
21.6960,8.87960E-09
21.6970,8.86940E-09
21.6980,8.85921E-09
21.6990,8.84903E-09
21.7000,8.83886E-09
21.7010,8.82870E-09
21.7020,8.81856E-09
21.7030,8.80842E-09
21.7040,8.79830E-09
21.7050,8.78819E-09
21.7060,8.77809E-09
21.7070,8.76800E-09
21.7080,8.75793E-09
21.7090,8.74787E-09
21.7100,8.73781E-09
21.7110,8.72777E-09
21.7120,8.71774E-09
21.7130,8.70773E-09
21.7140,8.69772E-09
21.7150,8.68772E-09
21.7160,8.67774E-09
21.7170,8.66777E-09
21.7180,8.65781E-09
21.7190,8.64786E-09
21.7200,8.63792E-09
21.7210,8.62800E-09
21.7220,8.61808E-09
21.7230,8.60818E-09
21.7240,8.59829E-09
21.7250,8.58841E-09
21.7260,8.57854E-09
21.7270,8.56868E-09
21.7280,8.55883E-09
21.7290,8.54900E-09
21.7300,8.53917E-09
21.7310,8.52936E-09
21.7320,8.51956E-09
21.7330,8.50977E-09
21.7340,8.49999E-09
21.7350,8.49023E-09
21.7360,8.48047E-09
21.7370,8.47072E-09
21.7380,8.46099E-09
21.7390,8.45127E-09
21.7400,8.44156E-09
21.7410,8.43186E-09
21.7420,8.42217E-09
21.7430,8.41249E-09
21.7440,8.40282E-09
21.7450,8.39317E-09
21.7460,8.38352E-09
21.7470,8.37389E-09
21.7480,8.36426E-09
21.7490,8.35465E-09
21.7500,8.34505E-09
21.7510,8.33546E-09
21.7520,8.32588E-09
21.7530,8.31632E-09
21.7540,8.30676E-09
21.7550,8.29722E-09
21.7560,8.28768E-09
21.7570,8.27816E-09
21.7580,8.26864E-09
21.7590,8.25914E-09
21.7600,8.24965E-09
21.7610,8.24017E-09
21.7620,8.23070E-09
21.7630,8.22125E-09
21.7640,8.21180E-09
21.7650,8.20236E-09
21.7660,8.19294E-09
21.7670,8.18352E-09
21.7680,8.17412E-09
21.7690,8.16473E-09
21.7700,8.15534E-09
21.7710,8.14597E-09
21.7720,8.13661E-09
21.7730,8.12726E-09
21.7740,8.11792E-09
21.7750,8.10859E-09
21.7760,8.09928E-09
21.7770,8.08997E-09
21.7780,8.08067E-09
21.7790,8.07139E-09
21.7800,8.06211E-09
21.7810,8.05285E-09
21.7820,8.04359E-09
21.7830,8.03435E-09
21.7840,8.02512E-09
21.7850,8.01590E-09
21.7860,8.00668E-09
21.7870,7.99748E-09
21.7880,7.98829E-09
21.7890,7.97911E-09
21.7900,7.96995E-09
21.7910,7.96079E-09
21.7920,7.95164E-09
21.7930,7.94250E-09
21.7940,7.93338E-09
21.7950,7.92426E-09
21.7960,7.91515E-09
21.7970,7.90606E-09
21.7980,7.89697E-09
21.7990,7.88790E-09
21.8000,7.87883E-09
21.8010,7.86978E-09
21.8020,7.86074E-09
21.8030,7.85170E-09
21.8040,7.84268E-09
21.8050,7.83367E-09
21.8060,7.82467E-09
21.8070,7.81568E-09
21.8080,7.80669E-09
21.8090,7.79772E-09
21.8100,7.78876E-09
21.8110,7.77981E-09
21.8120,7.77087E-09
21.8130,7.76194E-09
21.8140,7.75302E-09
21.8150,7.74412E-09
21.8160,7.73522E-09
21.8170,7.72633E-09
21.8180,7.71745E-09
21.8190,7.70858E-09
21.8200,7.69972E-09
21.8210,7.69087E-09
21.8220,7.68204E-09
21.8230,7.67321E-09
21.8240,7.66439E-09
21.8250,7.65558E-09
21.8260,7.64679E-09
21.8270,7.63800E-09
21.8280,7.62922E-09
21.8290,7.62046E-09
21.8300,7.61170E-09
21.8310,7.60295E-09
21.8320,7.59422E-09
21.8330,7.58549E-09
21.8340,7.57677E-09
21.8350,7.56807E-09
21.8360,7.55937E-09
21.8370,7.55068E-09
21.8380,7.54201E-09
21.8390,7.53334E-09
21.8400,7.52468E-09
21.8410,7.51604E-09
21.8420,7.50740E-09
21.8430,7.49877E-09
21.8440,7.49016E-09
21.8450,7.48155E-09
21.8460,7.47295E-09
21.8470,7.46436E-09
21.8480,7.45579E-09
21.8490,7.44722E-09
21.8500,7.43866E-09
21.8510,7.43011E-09
21.8520,7.42158E-09
21.8530,7.41305E-09
21.8540,7.40453E-09
21.8550,7.39602E-09
21.8560,7.38752E-09
21.8570,7.37903E-09
21.8580,7.37055E-09
21.8590,7.36208E-09
21.8600,7.35362E-09
21.8610,7.34517E-09
21.8620,7.33673E-09
21.8630,7.32830E-09
21.8640,7.31988E-09
21.8650,7.31147E-09
21.8660,7.30307E-09
21.8670,7.29468E-09
21.8680,7.28629E-09
21.8690,7.27792E-09
21.8700,7.26956E-09
21.8710,7.26120E-09
21.8720,7.25286E-09
21.8730,7.24453E-09
21.8740,7.23620E-09
21.8750,7.22789E-09
21.8760,7.21958E-09
21.8770,7.21128E-09
21.8780,7.20300E-09
21.8790,7.19472E-09
21.8800,7.18645E-09
21.8810,7.17819E-09
21.8820,7.16995E-09
21.8830,7.16171E-09
21.8840,7.15348E-09
21.8850,7.14526E-09
21.8860,7.13705E-09
21.8870,7.12884E-09
21.8880,7.12065E-09
21.8890,7.11247E-09
21.8900,7.10430E-09
21.8910,7.09613E-09
21.8920,7.08798E-09
21.8930,7.07983E-09
21.8940,7.07170E-09
21.8950,7.06357E-09
21.8960,7.05546E-09
21.8970,7.04735E-09
21.8980,7.03925E-09
21.8990,7.03116E-09
21.9000,7.02308E-09
21.9010,7.01501E-09
21.9020,7.00695E-09
21.9030,6.99890E-09
21.9040,6.99086E-09
21.9050,6.98282E-09
21.9060,6.97480E-09
21.9070,6.96678E-09
21.9080,6.95878E-09
21.9090,6.95078E-09
21.9100,6.94279E-09
21.9110,6.93482E-09
21.9120,6.92685E-09
21.9130,6.91889E-09
21.9140,6.91094E-09
21.9150,6.90299E-09
21.9160,6.89506E-09
21.9170,6.88714E-09
21.9180,6.87922E-09
21.9190,6.87132E-09
21.9200,6.86342E-09
21.9210,6.85554E-09
21.9220,6.84766E-09
21.9230,6.83979E-09
21.9240,6.83193E-09
21.9250,6.82408E-09
21.9260,6.81624E-09
21.9270,6.80841E-09
21.9280,6.80058E-09
21.9290,6.79277E-09
21.9300,6.78496E-09
21.9310,6.77716E-09
21.9320,6.76938E-09
21.9330,6.76160E-09
21.9340,6.75383E-09
21.9350,6.74607E-09
21.9360,6.73832E-09
21.9370,6.73057E-09
21.9380,6.72284E-09
21.9390,6.71511E-09
21.9400,6.70740E-09
21.9410,6.69969E-09
21.9420,6.69199E-09
21.9430,6.68430E-09
21.9440,6.67662E-09
21.9450,6.66895E-09
21.9460,6.66128E-09
21.9470,6.65363E-09
21.9480,6.64598E-09
21.9490,6.63835E-09
21.9500,6.63072E-09
21.9510,6.62310E-09
21.9520,6.61549E-09
21.9530,6.60789E-09
21.9540,6.60029E-09
21.9550,6.59271E-09
21.9560,6.58513E-09
21.9570,6.57756E-09
21.9580,6.57001E-09
21.9590,6.56246E-09
21.9600,6.55492E-09
21.9610,6.54738E-09
21.9620,6.53986E-09
21.9630,6.53234E-09
21.9640,6.52484E-09
21.9650,6.51734E-09
21.9660,6.50985E-09
21.9670,6.50237E-09
21.9680,6.49490E-09
21.9690,6.48743E-09
21.9700,6.47998E-09
21.9710,6.47253E-09
21.9720,6.46510E-09
21.9730,6.45767E-09
21.9740,6.45025E-09
21.9750,6.44283E-09
21.9760,6.43543E-09
21.9770,6.42804E-09
21.9780,6.42065E-09
21.9790,6.41327E-09
21.9800,6.40590E-09
21.9810,6.39854E-09
21.9820,6.39119E-09
21.9830,6.38384E-09
21.9840,6.37651E-09
21.9850,6.36918E-09
21.9860,6.36186E-09
21.9870,6.35455E-09
21.9880,6.34725E-09
21.9890,6.33995E-09
21.9900,6.33267E-09
21.9910,6.32539E-09
21.9920,6.31812E-09
21.9930,6.31086E-09
21.9940,6.30361E-09
21.9950,6.29637E-09
21.9960,6.28913E-09
21.9970,6.28191E-09
21.9980,6.27469E-09
21.9990,6.26748E-09
22.0000,6.26027E-09
22.0010,6.25308E-09
22.0020,6.24589E-09
22.0030,6.23872E-09
22.0040,6.23155E-09
22.0050,6.22439E-09
22.0060,6.21724E-09
22.0070,6.21009E-09
22.0080,6.20295E-09
22.0090,6.19583E-09
22.0100,6.18871E-09
22.0110,6.18160E-09
22.0120,6.17449E-09
22.0130,6.16740E-09
22.0140,6.16031E-09
22.0150,6.15323E-09
22.0160,6.14616E-09
22.0170,6.13910E-09
22.0180,6.13204E-09
22.0190,6.12500E-09
22.0200,6.11796E-09
22.0210,6.11093E-09
22.0220,6.10391E-09
22.0230,6.09689E-09
22.0240,6.08989E-09
22.0250,6.08289E-09
22.0260,6.07590E-09
22.0270,6.06892E-09
22.0280,6.06194E-09
22.0290,6.05498E-09
22.0300,6.04802E-09
22.0310,6.04107E-09
22.0320,6.03413E-09
22.0330,6.02719E-09
22.0340,6.02027E-09
22.0350,6.01335E-09
22.0360,6.00644E-09
22.0370,5.99954E-09
22.0380,5.99264E-09
22.0390,5.98576E-09
22.0400,5.97888E-09
22.0410,5.97201E-09
22.0420,5.96514E-09
22.0430,5.95829E-09
22.0440,5.95144E-09
22.0450,5.94460E-09
22.0460,5.93777E-09
22.0470,5.93095E-09
22.0480,5.92413E-09
22.0490,5.91733E-09
22.0500,5.91053E-09
22.0510,5.90373E-09
22.0520,5.89695E-09
22.0530,5.89017E-09
22.0540,5.88341E-09
22.0550,5.87664E-09
22.0560,5.86989E-09
22.0570,5.86315E-09
22.0580,5.85641E-09
22.0590,5.84968E-09
22.0600,5.84296E-09
22.0610,5.83624E-09
22.0620,5.82954E-09
22.0630,5.82284E-09
22.0640,5.81615E-09
22.0650,5.80946E-09
22.0660,5.80279E-09
22.0670,5.79612E-09
22.0680,5.78946E-09
22.0690,5.78281E-09
22.0700,5.77616E-09
22.0710,5.76952E-09
22.0720,5.76289E-09
22.0730,5.75627E-09
22.0740,5.74966E-09
22.0750,5.74305E-09
22.0760,5.73645E-09
22.0770,5.72986E-09
22.0780,5.72327E-09
22.0790,5.71670E-09
22.0800,5.71013E-09
22.0810,5.70357E-09
22.0820,5.69701E-09
22.0830,5.69047E-09
22.0840,5.68393E-09
22.0850,5.67740E-09
22.0860,5.67087E-09
22.0870,5.66435E-09
22.0880,5.65785E-09
22.0890,5.65134E-09
22.0900,5.64485E-09
22.0910,5.63836E-09
22.0920,5.63188E-09
22.0930,5.62541E-09
22.0940,5.61895E-09
22.0950,5.61249E-09
22.0960,5.60604E-09
22.0970,5.59960E-09
22.0980,5.59317E-09
22.0990,5.58674E-09
22.1000,5.58032E-09
22.1010,5.57391E-09
22.1020,5.56750E-09
22.1030,5.56110E-09
22.1040,5.55471E-09
22.1050,5.54833E-09
22.1060,5.54195E-09
22.1070,5.53559E-09
22.1080,5.52922E-09
22.1090,5.52287E-09
22.1100,5.51652E-09
22.1110,5.51019E-09
22.1120,5.50385E-09
22.1130,5.49753E-09
22.1140,5.49121E-09
22.1150,5.48490E-09
22.1160,5.47860E-09
22.1170,5.47230E-09
22.1180,5.46601E-09
22.1190,5.45973E-09
22.1200,5.45346E-09
22.1210,5.44719E-09
22.1220,5.44093E-09
22.1230,5.43468E-09
22.1240,5.42844E-09
22.1250,5.42220E-09
22.1260,5.41597E-09
22.1270,5.40974E-09
22.1280,5.40353E-09
22.1290,5.39732E-09
22.1300,5.39112E-09
22.1310,5.38492E-09
22.1320,5.37873E-09
22.1330,5.37255E-09
22.1340,5.36638E-09
22.1350,5.36021E-09
22.1360,5.35405E-09
22.1370,5.34790E-09
22.1380,5.34175E-09
22.1390,5.33562E-09
22.1400,5.32948E-09
22.1410,5.32336E-09
22.1420,5.31724E-09
22.1430,5.31113E-09
22.1440,5.30503E-09
22.1450,5.29893E-09
22.1460,5.29284E-09
22.1470,5.28676E-09
22.1480,5.28069E-09
22.1490,5.27462E-09
22.1500,5.26856E-09
22.1510,5.26250E-09
22.1520,5.25646E-09
22.1530,5.25042E-09
22.1540,5.24438E-09
22.1550,5.23836E-09
22.1560,5.23234E-09
22.1570,5.22632E-09
22.1580,5.22032E-09
22.1590,5.21432E-09
22.1600,5.20833E-09
22.1610,5.20234E-09
22.1620,5.19637E-09
22.1630,5.19039E-09
22.1640,5.18443E-09
22.1650,5.17847E-09
22.1660,5.17252E-09
22.1670,5.16658E-09
22.1680,5.16064E-09
22.1690,5.15471E-09
22.1700,5.14879E-09
22.1710,5.14287E-09
22.1720,5.13696E-09
22.1730,5.13106E-09
22.1740,5.12516E-09
22.1750,5.11927E-09
22.1760,5.11339E-09
22.1770,5.10751E-09
22.1780,5.10164E-09
22.1790,5.09578E-09
22.1800,5.08993E-09
22.1810,5.08408E-09
22.1820,5.07823E-09
22.1830,5.07240E-09
22.1840,5.06657E-09
22.1850,5.06075E-09
22.1860,5.05493E-09
22.1870,5.04912E-09
22.1880,5.04332E-09
22.1890,5.03753E-09
22.1900,5.03174E-09
22.1910,5.02596E-09
22.1920,5.02018E-09
22.1930,5.01441E-09
22.1940,5.00865E-09
22.1950,5.00289E-09
22.1960,4.99715E-09
22.1970,4.99140E-09
22.1980,4.98567E-09
22.1990,4.97994E-09
22.2000,4.97422E-09
22.2010,4.96850E-09
22.2020,4.96279E-09
22.2030,4.95709E-09
22.2040,4.95139E-09
22.2050,4.94570E-09
22.2060,4.94002E-09
22.2070,4.93434E-09
22.2080,4.92867E-09
22.2090,4.92301E-09
22.2100,4.91735E-09
22.2110,4.91170E-09
22.2120,4.90606E-09
22.2130,4.90042E-09
22.2140,4.89479E-09
22.2150,4.88916E-09
22.2160,4.88354E-09
22.2170,4.87793E-09
22.2180,4.87233E-09
22.2190,4.86673E-09
22.2200,4.86114E-09
22.2210,4.85555E-09
22.2220,4.84997E-09
22.2230,4.84440E-09
22.2240,4.83883E-09
22.2250,4.83327E-09
22.2260,4.82772E-09
22.2270,4.82217E-09
22.2280,4.81663E-09
22.2290,4.81109E-09
22.2300,4.80556E-09
22.2310,4.80004E-09
22.2320,4.79452E-09
22.2330,4.78902E-09
22.2340,4.78351E-09
22.2350,4.77802E-09
22.2360,4.77252E-09
22.2370,4.76704E-09
22.2380,4.76156E-09
22.2390,4.75609E-09
22.2400,4.75063E-09
22.2410,4.74517E-09
22.2420,4.73971E-09
22.2430,4.73427E-09
22.2440,4.72883E-09
22.2450,4.72339E-09
22.2460,4.71797E-09
22.2470,4.71254E-09
22.2480,4.70713E-09
22.2490,4.70172E-09
22.2500,4.69632E-09
22.2510,4.69092E-09
22.2520,4.68553E-09
22.2530,4.68015E-09
22.2540,4.67477E-09
22.2550,4.66940E-09
22.2560,4.66403E-09
22.2570,4.65867E-09
22.2580,4.65332E-09
22.2590,4.64797E-09
22.2600,4.64263E-09
22.2610,4.63729E-09
22.2620,4.63196E-09
22.2630,4.62664E-09
22.2640,4.62133E-09
22.2650,4.61602E-09
22.2660,4.61071E-09
22.2670,4.60541E-09
22.2680,4.60012E-09
22.2690,4.59483E-09
22.2700,4.58955E-09
22.2710,4.58428E-09
22.2720,4.57901E-09
22.2730,4.57375E-09
22.2740,4.56849E-09
22.2750,4.56324E-09
22.2760,4.55800E-09
22.2770,4.55276E-09
22.2780,4.54753E-09
22.2790,4.54231E-09
22.2800,4.53709E-09
22.2810,4.53187E-09
22.2820,4.52667E-09
22.2830,4.52146E-09
22.2840,4.51627E-09
22.2850,4.51108E-09
22.2860,4.50589E-09
22.2870,4.50072E-09
22.2880,4.49554E-09
22.2890,4.49038E-09
22.2900,4.48522E-09
22.2910,4.48006E-09
22.2920,4.47492E-09
22.2930,4.46977E-09
22.2940,4.46464E-09
22.2950,4.45951E-09
22.2960,4.45438E-09
22.2970,4.44926E-09
22.2980,4.44415E-09
22.2990,4.43904E-09
22.3000,4.43394E-09
22.3010,4.42885E-09
22.3020,4.42376E-09
22.3030,4.41868E-09
22.3040,4.41360E-09
22.3050,4.40853E-09
22.3060,4.40346E-09
22.3070,4.39840E-09
22.3080,4.39335E-09
22.3090,4.38830E-09
22.3100,4.38325E-09
22.3110,4.37822E-09
22.3120,4.37319E-09
22.3130,4.36816E-09
22.3140,4.36314E-09
22.3150,4.35813E-09
22.3160,4.35312E-09
22.3170,4.34812E-09
22.3180,4.34312E-09
22.3190,4.33813E-09
22.3200,4.33315E-09
22.3210,4.32817E-09
22.3220,4.32319E-09
22.3230,4.31822E-09
22.3240,4.31326E-09
22.3250,4.30831E-09
22.3260,4.30336E-09
22.3270,4.29841E-09
22.3280,4.29347E-09
22.3290,4.28854E-09
22.3300,4.28361E-09
22.3310,4.27869E-09
22.3320,4.27377E-09
22.3330,4.26886E-09
22.3340,4.26395E-09
22.3350,4.25905E-09
22.3360,4.25416E-09
22.3370,4.24927E-09
22.3380,4.24439E-09
22.3390,4.23951E-09
22.3400,4.23464E-09
22.3410,4.22977E-09
22.3420,4.22491E-09
22.3430,4.22006E-09
22.3440,4.21521E-09
22.3450,4.21036E-09
22.3460,4.20553E-09
22.3470,4.20069E-09
22.3480,4.19587E-09
22.3490,4.19104E-09
22.3500,4.18623E-09
22.3510,4.18142E-09
22.3520,4.17661E-09
22.3530,4.17181E-09
22.3540,4.16702E-09
22.3550,4.16223E-09
22.3560,4.15745E-09
22.3570,4.15267E-09
22.3580,4.14790E-09
22.3590,4.14313E-09
22.3600,4.13837E-09
22.3610,4.13362E-09
22.3620,4.12887E-09
22.3630,4.12412E-09
22.3640,4.11938E-09
22.3650,4.11465E-09
22.3660,4.10992E-09
22.3670,4.10520E-09
22.3680,4.10048E-09
22.3690,4.09577E-09
22.3700,4.09106E-09
22.3710,4.08636E-09
22.3720,4.08167E-09
22.3730,4.07697E-09
22.3740,4.07229E-09
22.3750,4.06761E-09
22.3760,4.06294E-09
22.3770,4.05827E-09
22.3780,4.05360E-09
22.3790,4.04895E-09
22.3800,4.04429E-09
22.3810,4.03965E-09
22.3820,4.03500E-09
22.3830,4.03037E-09
22.3840,4.02574E-09
22.3850,4.02111E-09
22.3860,4.01649E-09
22.3870,4.01187E-09
22.3880,4.00726E-09
22.3890,4.00266E-09
22.3900,3.99806E-09
22.3910,3.99346E-09
22.3920,3.98888E-09
22.3930,3.98429E-09
22.3940,3.97971E-09
22.3950,3.97514E-09
22.3960,3.97057E-09
22.3970,3.96601E-09
22.3980,3.96145E-09
22.3990,3.95690E-09
22.4000,3.95235E-09
22.4010,3.94781E-09
22.4020,3.94327E-09
22.4030,3.93874E-09
22.4040,3.93422E-09
22.4050,3.92970E-09
22.4060,3.92518E-09
22.4070,3.92067E-09
22.4080,3.91616E-09
22.4090,3.91166E-09
22.4100,3.90717E-09
22.4110,3.90268E-09
22.4120,3.89820E-09
22.4130,3.89372E-09
22.4140,3.88924E-09
22.4150,3.88477E-09
22.4160,3.88031E-09
22.4170,3.87585E-09
22.4180,3.87140E-09
22.4190,3.86695E-09
22.4200,3.86250E-09
22.4210,3.85806E-09
22.4220,3.85363E-09
22.4230,3.84920E-09
22.4240,3.84478E-09
22.4250,3.84036E-09
22.4260,3.83595E-09
22.4270,3.83154E-09
22.4280,3.82714E-09
22.4290,3.82274E-09
22.4300,3.81835E-09
22.4310,3.81396E-09
22.4320,3.80958E-09
22.4330,3.80520E-09
22.4340,3.80083E-09
22.4350,3.79646E-09
22.4360,3.79210E-09
22.4370,3.78774E-09
22.4380,3.78339E-09
22.4390,3.77904E-09
22.4400,3.77470E-09
22.4410,3.77036E-09
22.4420,3.76603E-09
22.4430,3.76170E-09
22.4440,3.75737E-09
22.4450,3.75306E-09
22.4460,3.74874E-09
22.4470,3.74444E-09
22.4480,3.74013E-09
22.4490,3.73584E-09
22.4500,3.73154E-09
22.4510,3.72726E-09
22.4520,3.72297E-09
22.4530,3.71869E-09
22.4540,3.71442E-09
22.4550,3.71015E-09
22.4560,3.70589E-09
22.4570,3.70163E-09
22.4580,3.69738E-09
22.4590,3.69313E-09
22.4600,3.68888E-09
22.4610,3.68465E-09
22.4620,3.68041E-09
22.4630,3.67618E-09
22.4640,3.67196E-09
22.4650,3.66774E-09
22.4660,3.66352E-09
22.4670,3.65931E-09
22.4680,3.65511E-09
22.4690,3.65091E-09
22.4700,3.64671E-09
22.4710,3.64252E-09
22.4720,3.63834E-09
22.4730,3.63416E-09
22.4740,3.62998E-09
22.4750,3.62581E-09
22.4760,3.62164E-09
22.4770,3.61748E-09
22.4780,3.61332E-09
22.4790,3.60917E-09
22.4800,3.60502E-09
22.4810,3.60088E-09
22.4820,3.59674E-09
22.4830,3.59261E-09
22.4840,3.58848E-09
22.4850,3.58436E-09
22.4860,3.58024E-09
22.4870,3.57613E-09
22.4880,3.57202E-09
22.4890,3.56791E-09
22.4900,3.56381E-09
22.4910,3.55972E-09
22.4920,3.55563E-09
22.4930,3.55154E-09
22.4940,3.54746E-09
22.4950,3.54338E-09
22.4960,3.53931E-09
22.4970,3.53524E-09
22.4980,3.53118E-09
22.4990,3.52712E-09
22.5000,3.52307E-09
22.5010,3.51902E-09
22.5020,3.51498E-09
22.5030,3.51094E-09
22.5040,3.50690E-09
22.5050,3.50287E-09
22.5060,3.49885E-09
22.5070,3.49483E-09
22.5080,3.49081E-09
22.5090,3.48680E-09
22.5100,3.48279E-09
22.5110,3.47879E-09
22.5120,3.47479E-09
22.5130,3.47080E-09
22.5140,3.46681E-09
22.5150,3.46283E-09
22.5160,3.45885E-09
22.5170,3.45488E-09
22.5180,3.45091E-09
22.5190,3.44694E-09
22.5200,3.44298E-09
22.5210,3.43902E-09
22.5220,3.43507E-09
22.5230,3.43112E-09
22.5240,3.42718E-09
22.5250,3.42324E-09
22.5260,3.41931E-09
22.5270,3.41538E-09
22.5280,3.41145E-09
22.5290,3.40753E-09
22.5300,3.40362E-09
22.5310,3.39971E-09
22.5320,3.39580E-09
22.5330,3.39190E-09
22.5340,3.38800E-09
22.5350,3.38411E-09
22.5360,3.38022E-09
22.5370,3.37633E-09
22.5380,3.37245E-09
22.5390,3.36858E-09
22.5400,3.36471E-09
22.5410,3.36084E-09
22.5420,3.35698E-09
22.5430,3.35312E-09
22.5440,3.34927E-09
22.5450,3.34542E-09
22.5460,3.34158E-09
22.5470,3.33774E-09
22.5480,3.33390E-09
22.5490,3.33007E-09
22.5500,3.32624E-09
22.5510,3.32242E-09
22.5520,3.31860E-09
22.5530,3.31479E-09
22.5540,3.31098E-09
22.5550,3.30718E-09
22.5560,3.30338E-09
22.5570,3.29958E-09
22.5580,3.29579E-09
22.5590,3.29200E-09
22.5600,3.28822E-09
22.5610,3.28444E-09
22.5620,3.28066E-09
22.5630,3.27689E-09
22.5640,3.27313E-09
22.5650,3.26937E-09
22.5660,3.26561E-09
22.5670,3.26186E-09
22.5680,3.25811E-09
22.5690,3.25437E-09
22.5700,3.25063E-09
22.5710,3.24689E-09
22.5720,3.24316E-09
22.5730,3.23943E-09
22.5740,3.23571E-09
22.5750,3.23199E-09
22.5760,3.22828E-09
22.5770,3.22457E-09
22.5780,3.22086E-09
22.5790,3.21716E-09
22.5800,3.21347E-09
22.5810,3.20977E-09
22.5820,3.20608E-09
22.5830,3.20240E-09
22.5840,3.19872E-09
22.5850,3.19504E-09
22.5860,3.19137E-09
22.5870,3.18771E-09
22.5880,3.18404E-09
22.5890,3.18038E-09
22.5900,3.17673E-09
22.5910,3.17308E-09
22.5920,3.16943E-09
22.5930,3.16579E-09
22.5940,3.16215E-09
22.5950,3.15852E-09
22.5960,3.15489E-09
22.5970,3.15126E-09
22.5980,3.14764E-09
22.5990,3.14403E-09
22.6000,3.14041E-09
22.6010,3.13680E-09
22.6020,3.13320E-09
22.6030,3.12960E-09
22.6040,3.12600E-09
22.6050,3.12241E-09
22.6060,3.11882E-09
22.6070,3.11524E-09
22.6080,3.11166E-09
22.6090,3.10808E-09
22.6100,3.10451E-09
22.6110,3.10094E-09
22.6120,3.09738E-09
22.6130,3.09382E-09
22.6140,3.09027E-09
22.6150,3.08671E-09
22.6160,3.08317E-09
22.6170,3.07962E-09
22.6180,3.07609E-09
22.6190,3.07255E-09
22.6200,3.06902E-09
22.6210,3.06549E-09
22.6220,3.06197E-09
22.6230,3.05845E-09
22.6240,3.05494E-09
22.6250,3.05143E-09
22.6260,3.04792E-09
22.6270,3.04442E-09
22.6280,3.04092E-09
22.6290,3.03743E-09
22.6300,3.03394E-09
22.6310,3.03045E-09
22.6320,3.02697E-09
22.6330,3.02349E-09
22.6340,3.02001E-09
22.6350,3.01654E-09
22.6360,3.01308E-09
22.6370,3.00961E-09
22.6380,3.00616E-09
22.6390,3.00270E-09
22.6400,2.99925E-09
22.6410,2.99580E-09
22.6420,2.99236E-09
22.6430,2.98892E-09
22.6440,2.98549E-09
22.6450,2.98206E-09
22.6460,2.97863E-09
22.6470,2.97521E-09
22.6480,2.97179E-09
22.6490,2.96837E-09
22.6500,2.96496E-09
22.6510,2.96156E-09
22.6520,2.95815E-09
22.6530,2.95475E-09
22.6540,2.95136E-09
22.6550,2.94797E-09
22.6560,2.94458E-09
22.6570,2.94120E-09
22.6580,2.93782E-09
22.6590,2.93444E-09
22.6600,2.93107E-09
22.6610,2.92770E-09
22.6620,2.92434E-09
22.6630,2.92098E-09
22.6640,2.91762E-09
22.6650,2.91427E-09
22.6660,2.91092E-09
22.6670,2.90757E-09
22.6680,2.90423E-09
22.6690,2.90089E-09
22.6700,2.89756E-09
22.6710,2.89423E-09
22.6720,2.89090E-09
22.6730,2.88758E-09
22.6740,2.88426E-09
22.6750,2.88095E-09
22.6760,2.87764E-09
22.6770,2.87433E-09
22.6780,2.87103E-09
22.6790,2.86773E-09
22.6800,2.86444E-09
22.6810,2.86114E-09
22.6820,2.85786E-09
22.6830,2.85457E-09
22.6840,2.85129E-09
22.6850,2.84802E-09
22.6860,2.84474E-09
22.6870,2.84147E-09
22.6880,2.83821E-09
22.6890,2.83495E-09
22.6900,2.83169E-09
22.6910,2.82844E-09
22.6920,2.82519E-09
22.6930,2.82194E-09
22.6940,2.81870E-09
22.6950,2.81546E-09
22.6960,2.81222E-09
22.6970,2.80899E-09
22.6980,2.80576E-09
22.6990,2.80254E-09
22.7000,2.79932E-09
22.7010,2.79610E-09
22.7020,2.79289E-09
22.7030,2.78968E-09
22.7040,2.78647E-09
22.7050,2.78327E-09
22.7060,2.78007E-09
22.7070,2.77688E-09
22.7080,2.77369E-09
22.7090,2.77050E-09
22.7100,2.76732E-09
22.7110,2.76414E-09
22.7120,2.76096E-09
22.7130,2.75779E-09
22.7140,2.75462E-09
22.7150,2.75145E-09
22.7160,2.74829E-09
22.7170,2.74513E-09
22.7180,2.74198E-09
22.7190,2.73883E-09
22.7200,2.73568E-09
22.7210,2.73254E-09
22.7220,2.72940E-09
22.7230,2.72626E-09
22.7240,2.72313E-09
22.7250,2.72000E-09
22.7260,2.71687E-09
22.7270,2.71375E-09
22.7280,2.71063E-09
22.7290,2.70752E-09
22.7300,2.70441E-09
22.7310,2.70130E-09
22.7320,2.69819E-09
22.7330,2.69509E-09
22.7340,2.69200E-09
22.7350,2.68890E-09
22.7360,2.68581E-09
22.7370,2.68273E-09
22.7380,2.67964E-09
22.7390,2.67656E-09
22.7400,2.67349E-09
22.7410,2.67042E-09
22.7420,2.66735E-09
22.7430,2.66428E-09
22.7440,2.66122E-09
22.7450,2.65816E-09
22.7460,2.65511E-09
22.7470,2.65206E-09
22.7480,2.64901E-09
22.7490,2.64597E-09
22.7500,2.64292E-09
22.7510,2.63989E-09
22.7520,2.63685E-09
22.7530,2.63382E-09
22.7540,2.63080E-09
22.7550,2.62777E-09
22.7560,2.62475E-09
22.7570,2.62174E-09
22.7580,2.61873E-09
22.7590,2.61572E-09
22.7600,2.61271E-09
22.7610,2.60971E-09
22.7620,2.60671E-09
22.7630,2.60371E-09
22.7640,2.60072E-09
22.7650,2.59773E-09
22.7660,2.59475E-09
22.7670,2.59177E-09
22.7680,2.58879E-09
22.7690,2.58581E-09
22.7700,2.58284E-09
22.7710,2.57987E-09
22.7720,2.57691E-09
22.7730,2.57395E-09
22.7740,2.57099E-09
22.7750,2.56804E-09
22.7760,2.56509E-09
22.7770,2.56214E-09
22.7780,2.55919E-09
22.7790,2.55625E-09
22.7800,2.55332E-09
22.7810,2.55038E-09
22.7820,2.54745E-09
22.7830,2.54452E-09
22.7840,2.54160E-09
22.7850,2.53868E-09
22.7860,2.53576E-09
22.7870,2.53285E-09
22.7880,2.52994E-09
22.7890,2.52703E-09
22.7900,2.52413E-09
22.7910,2.52123E-09
22.7920,2.51833E-09
22.7930,2.51543E-09
22.7940,2.51254E-09
22.7950,2.50966E-09
22.7960,2.50677E-09
22.7970,2.50389E-09
22.7980,2.50101E-09
22.7990,2.49814E-09
22.8000,2.49527E-09
22.8010,2.49240E-09
22.8020,2.48954E-09
22.8030,2.48668E-09
22.8040,2.48382E-09
22.8050,2.48097E-09
22.8060,2.47811E-09
22.8070,2.47527E-09
22.8080,2.47242E-09
22.8090,2.46958E-09
22.8100,2.46674E-09
22.8110,2.46391E-09
22.8120,2.46108E-09
22.8130,2.45825E-09
22.8140,2.45543E-09
22.8150,2.45260E-09
22.8160,2.44979E-09
22.8170,2.44697E-09
22.8180,2.44416E-09
22.8190,2.44135E-09
22.8200,2.43854E-09
22.8210,2.43574E-09
22.8220,2.43294E-09
22.8230,2.43015E-09
22.8240,2.42735E-09
22.8250,2.42457E-09
22.8260,2.42178E-09
22.8270,2.41900E-09
22.8280,2.41622E-09
22.8290,2.41344E-09
22.8300,2.41067E-09
22.8310,2.40790E-09
22.8320,2.40513E-09
22.8330,2.40237E-09
22.8340,2.39960E-09
22.8350,2.39685E-09
22.8360,2.39409E-09
22.8370,2.39134E-09
22.8380,2.38859E-09
22.8390,2.38585E-09
22.8400,2.38311E-09
22.8410,2.38037E-09
22.8420,2.37763E-09
22.8430,2.37490E-09
22.8440,2.37217E-09
22.8450,2.36945E-09
22.8460,2.36672E-09
22.8470,2.36400E-09
22.8480,2.36129E-09
22.8490,2.35857E-09
22.8500,2.35586E-09
22.8510,2.35316E-09
22.8520,2.35045E-09
22.8530,2.34775E-09
22.8540,2.34505E-09
22.8550,2.34236E-09
22.8560,2.33967E-09
22.8570,2.33698E-09
22.8580,2.33429E-09
22.8590,2.33161E-09
22.8600,2.32893E-09
22.8610,2.32626E-09
22.8620,2.32358E-09
22.8630,2.32091E-09
22.8640,2.31825E-09
22.8650,2.31558E-09
22.8660,2.31292E-09
22.8670,2.31026E-09
22.8680,2.30761E-09
22.8690,2.30496E-09
22.8700,2.30231E-09
22.8710,2.29966E-09
22.8720,2.29702E-09
22.8730,2.29438E-09
22.8740,2.29174E-09
22.8750,2.28911E-09
22.8760,2.28648E-09
22.8770,2.28385E-09
22.8780,2.28123E-09
22.8790,2.27861E-09
22.8800,2.27599E-09
22.8810,2.27337E-09
22.8820,2.27076E-09
22.8830,2.26815E-09
22.8840,2.26554E-09
22.8850,2.26294E-09
22.8860,2.26034E-09
22.8870,2.25774E-09
22.8880,2.25515E-09
22.8890,2.25256E-09
22.8900,2.24997E-09
22.8910,2.24738E-09
22.8920,2.24480E-09
22.8930,2.24222E-09
22.8940,2.23964E-09
22.8950,2.23707E-09
22.8960,2.23450E-09
22.8970,2.23193E-09
22.8980,2.22937E-09
22.8990,2.22681E-09
22.9000,2.22425E-09
22.9010,2.22169E-09
22.9020,2.21914E-09
22.9030,2.21659E-09
22.9040,2.21404E-09
22.9050,2.21150E-09
22.9060,2.20895E-09
22.9070,2.20642E-09
22.9080,2.20388E-09
22.9090,2.20135E-09
22.9100,2.19882E-09
22.9110,2.19629E-09
22.9120,2.19377E-09
22.9130,2.19125E-09
22.9140,2.18873E-09
22.9150,2.18621E-09
22.9160,2.18370E-09
22.9170,2.18119E-09
22.9180,2.17869E-09
22.9190,2.17618E-09
22.9200,2.17368E-09
22.9210,2.17118E-09
22.9220,2.16869E-09
22.9230,2.16620E-09
22.9240,2.16371E-09
22.9250,2.16122E-09
22.9260,2.15874E-09
22.9270,2.15626E-09
22.9280,2.15378E-09
22.9290,2.15130E-09
22.9300,2.14883E-09
22.9310,2.14636E-09
22.9320,2.14390E-09
22.9330,2.14143E-09
22.9340,2.13897E-09
22.9350,2.13651E-09
22.9360,2.13406E-09
22.9370,2.13161E-09
22.9380,2.12916E-09
22.9390,2.12671E-09
22.9400,2.12427E-09
22.9410,2.12183E-09
22.9420,2.11939E-09
22.9430,2.11695E-09
22.9440,2.11452E-09
22.9450,2.11209E-09
22.9460,2.10966E-09
22.9470,2.10724E-09
22.9480,2.10482E-09
22.9490,2.10240E-09
22.9500,2.09998E-09
22.9510,2.09757E-09
22.9520,2.09516E-09
22.9530,2.09275E-09
22.9540,2.09035E-09
22.9550,2.08794E-09
22.9560,2.08554E-09
22.9570,2.08315E-09
22.9580,2.08075E-09
22.9590,2.07836E-09
22.9600,2.07597E-09
22.9610,2.07359E-09
22.9620,2.07121E-09
22.9630,2.06883E-09
22.9640,2.06645E-09
22.9650,2.06407E-09
22.9660,2.06170E-09
22.9670,2.05933E-09
22.9680,2.05697E-09
22.9690,2.05460E-09
22.9700,2.05224E-09
22.9710,2.04988E-09
22.9720,2.04753E-09
22.9730,2.04518E-09
22.9740,2.04283E-09
22.9750,2.04048E-09
22.9760,2.03813E-09
22.9770,2.03579E-09
22.9780,2.03345E-09
22.9790,2.03111E-09
22.9800,2.02878E-09
22.9810,2.02645E-09
22.9820,2.02412E-09
22.9830,2.02180E-09
22.9840,2.01947E-09
22.9850,2.01715E-09
22.9860,2.01483E-09
22.9870,2.01252E-09
22.9880,2.01021E-09
22.9890,2.00790E-09
22.9900,2.00559E-09
22.9910,2.00328E-09
22.9920,2.00098E-09
22.9930,1.99868E-09
22.9940,1.99639E-09
22.9950,1.99409E-09
22.9960,1.99180E-09
22.9970,1.98951E-09
22.9980,1.98722E-09
22.9990,1.98494E-09
23.0000,1.98266E-09
23.0010,1.98038E-09
23.0020,1.97811E-09
23.0030,1.97583E-09
23.0040,1.97356E-09
23.0050,1.97129E-09
23.0060,1.96903E-09
23.0070,1.96677E-09
23.0080,1.96451E-09
23.0090,1.96225E-09
23.0100,1.95999E-09
23.0110,1.95774E-09
23.0120,1.95549E-09
23.0130,1.95324E-09
23.0140,1.95100E-09
23.0150,1.94876E-09
23.0160,1.94652E-09
23.0170,1.94428E-09
23.0180,1.94205E-09
23.0190,1.93982E-09
23.0200,1.93759E-09
23.0210,1.93536E-09
23.0220,1.93314E-09
23.0230,1.93092E-09
23.0240,1.92870E-09
23.0250,1.92648E-09
23.0260,1.92427E-09
23.0270,1.92206E-09
23.0280,1.91985E-09
23.0290,1.91764E-09
23.0300,1.91544E-09
23.0310,1.91324E-09
23.0320,1.91104E-09
23.0330,1.90884E-09
23.0340,1.90665E-09
23.0350,1.90446E-09
23.0360,1.90227E-09
23.0370,1.90008E-09
23.0380,1.89790E-09
23.0390,1.89572E-09
23.0400,1.89354E-09
23.0410,1.89136E-09
23.0420,1.88919E-09
23.0430,1.88702E-09
23.0440,1.88485E-09
23.0450,1.88268E-09
23.0460,1.88052E-09
23.0470,1.87836E-09
23.0480,1.87620E-09
23.0490,1.87405E-09
23.0500,1.87189E-09
23.0510,1.86974E-09
23.0520,1.86759E-09
23.0530,1.86545E-09
23.0540,1.86330E-09
23.0550,1.86116E-09
23.0560,1.85902E-09
23.0570,1.85689E-09
23.0580,1.85475E-09
23.0590,1.85262E-09
23.0600,1.85049E-09
23.0610,1.84837E-09
23.0620,1.84624E-09
23.0630,1.84412E-09
23.0640,1.84200E-09
23.0650,1.83988E-09
23.0660,1.83777E-09
23.0670,1.83566E-09
23.0680,1.83355E-09
23.0690,1.83144E-09
23.0700,1.82934E-09
23.0710,1.82724E-09
23.0720,1.82514E-09
23.0730,1.82304E-09
23.0740,1.82094E-09
23.0750,1.81885E-09
23.0760,1.81676E-09
23.0770,1.81467E-09
23.0780,1.81259E-09
23.0790,1.81051E-09
23.0800,1.80842E-09
23.0810,1.80635E-09
23.0820,1.80427E-09
23.0830,1.80220E-09
23.0840,1.80013E-09
23.0850,1.79806E-09
23.0860,1.79599E-09
23.0870,1.79393E-09
23.0880,1.79187E-09
23.0890,1.78981E-09
23.0900,1.78775E-09
23.0910,1.78570E-09
23.0920,1.78364E-09
23.0930,1.78159E-09
23.0940,1.77955E-09
23.0950,1.77750E-09
23.0960,1.77546E-09
23.0970,1.77342E-09
23.0980,1.77138E-09
23.0990,1.76935E-09
23.1000,1.76731E-09
23.1010,1.76528E-09
23.1020,1.76325E-09
23.1030,1.76123E-09
23.1040,1.75920E-09
23.1050,1.75718E-09
23.1060,1.75516E-09
23.1070,1.75315E-09
23.1080,1.75113E-09
23.1090,1.74912E-09
23.1100,1.74711E-09
23.1110,1.74510E-09
23.1120,1.74310E-09
23.1130,1.74109E-09
23.1140,1.73909E-09
23.1150,1.73709E-09
23.1160,1.73510E-09
23.1170,1.73310E-09
23.1180,1.73111E-09
23.1190,1.72912E-09
23.1200,1.72714E-09
23.1210,1.72515E-09
23.1220,1.72317E-09
23.1230,1.72119E-09
23.1240,1.71921E-09
23.1250,1.71724E-09
23.1260,1.71526E-09
23.1270,1.71329E-09
23.1280,1.71132E-09
23.1290,1.70936E-09
23.1300,1.70739E-09
23.1310,1.70543E-09
23.1320,1.70347E-09
23.1330,1.70151E-09
23.1340,1.69956E-09
23.1350,1.69760E-09
23.1360,1.69565E-09
23.1370,1.69370E-09
23.1380,1.69176E-09
23.1390,1.68981E-09
23.1400,1.68787E-09
23.1410,1.68593E-09
23.1420,1.68400E-09
23.1430,1.68206E-09
23.1440,1.68013E-09
23.1450,1.67820E-09
23.1460,1.67627E-09
23.1470,1.67434E-09
23.1480,1.67242E-09
23.1490,1.67050E-09
23.1500,1.66858E-09
23.1510,1.66666E-09
23.1520,1.66474E-09
23.1530,1.66283E-09
23.1540,1.66092E-09
23.1550,1.65901E-09
23.1560,1.65711E-09
23.1570,1.65520E-09
23.1580,1.65330E-09
23.1590,1.65140E-09
23.1600,1.64950E-09
23.1610,1.64761E-09
23.1620,1.64571E-09
23.1630,1.64382E-09
23.1640,1.64193E-09
23.1650,1.64005E-09
23.1660,1.63816E-09
23.1670,1.63628E-09
23.1680,1.63440E-09
23.1690,1.63252E-09
23.1700,1.63064E-09
23.1710,1.62877E-09
23.1720,1.62690E-09
23.1730,1.62503E-09
23.1740,1.62316E-09
23.1750,1.62130E-09
23.1760,1.61943E-09
23.1770,1.61757E-09
23.1780,1.61571E-09
23.1790,1.61386E-09
23.1800,1.61200E-09
23.1810,1.61015E-09
23.1820,1.60830E-09
23.1830,1.60645E-09
23.1840,1.60461E-09
23.1850,1.60276E-09
23.1860,1.60092E-09
23.1870,1.59908E-09
23.1880,1.59724E-09
23.1890,1.59541E-09
23.1900,1.59357E-09
23.1910,1.59174E-09
23.1920,1.58991E-09
23.1930,1.58809E-09
23.1940,1.58626E-09
23.1950,1.58444E-09
23.1960,1.58262E-09
23.1970,1.58080E-09
23.1980,1.57898E-09
23.1990,1.57717E-09
23.2000,1.57536E-09
23.2010,1.57355E-09
23.2020,1.57174E-09
23.2030,1.56993E-09
23.2040,1.56813E-09
23.2050,1.56633E-09
23.2060,1.56453E-09
23.2070,1.56273E-09
23.2080,1.56093E-09
23.2090,1.55914E-09
23.2100,1.55735E-09
23.2110,1.55556E-09
23.2120,1.55377E-09
23.2130,1.55198E-09
23.2140,1.55020E-09
23.2150,1.54842E-09
23.2160,1.54664E-09
23.2170,1.54486E-09
23.2180,1.54309E-09
23.2190,1.54131E-09
23.2200,1.53954E-09
23.2210,1.53777E-09
23.2220,1.53601E-09
23.2230,1.53424E-09
23.2240,1.53248E-09
23.2250,1.53072E-09
23.2260,1.52896E-09
23.2270,1.52720E-09
23.2280,1.52545E-09
23.2290,1.52369E-09
23.2300,1.52194E-09
23.2310,1.52019E-09
23.2320,1.51845E-09
23.2330,1.51670E-09
23.2340,1.51496E-09
23.2350,1.51322E-09
23.2360,1.51148E-09
23.2370,1.50974E-09
23.2380,1.50801E-09
23.2390,1.50627E-09
23.2400,1.50454E-09
23.2410,1.50282E-09
23.2420,1.50109E-09
23.2430,1.49936E-09
23.2440,1.49764E-09
23.2450,1.49592E-09
23.2460,1.49420E-09
23.2470,1.49248E-09
23.2480,1.49077E-09
23.2490,1.48906E-09
23.2500,1.48734E-09
23.2510,1.48563E-09
23.2520,1.48393E-09
23.2530,1.48222E-09
23.2540,1.48052E-09
23.2550,1.47882E-09
23.2560,1.47712E-09
23.2570,1.47542E-09
23.2580,1.47373E-09
23.2590,1.47203E-09
23.2600,1.47034E-09
23.2610,1.46865E-09
23.2620,1.46696E-09
23.2630,1.46528E-09
23.2640,1.46359E-09
23.2650,1.46191E-09
23.2660,1.46023E-09
23.2670,1.45855E-09
23.2680,1.45688E-09
23.2690,1.45520E-09
23.2700,1.45353E-09
23.2710,1.45186E-09
23.2720,1.45019E-09
23.2730,1.44853E-09
23.2740,1.44686E-09
23.2750,1.44520E-09
23.2760,1.44354E-09
23.2770,1.44188E-09
23.2780,1.44022E-09
23.2790,1.43857E-09
23.2800,1.43691E-09
23.2810,1.43526E-09
23.2820,1.43361E-09
23.2830,1.43197E-09
23.2840,1.43032E-09
23.2850,1.42868E-09
23.2860,1.42704E-09
23.2870,1.42540E-09
23.2880,1.42376E-09
23.2890,1.42212E-09
23.2900,1.42049E-09
23.2910,1.41886E-09
23.2920,1.41722E-09
23.2930,1.41560E-09
23.2940,1.41397E-09
23.2950,1.41234E-09
23.2960,1.41072E-09
23.2970,1.40910E-09
23.2980,1.40748E-09
23.2990,1.40586E-09
23.3000,1.40425E-09
23.3010,1.40263E-09
23.3020,1.40102E-09
23.3030,1.39941E-09
23.3040,1.39781E-09
23.3050,1.39620E-09
23.3060,1.39459E-09
23.3070,1.39299E-09
23.3080,1.39139E-09
23.3090,1.38979E-09
23.3100,1.38820E-09
23.3110,1.38660E-09
23.3120,1.38501E-09
23.3130,1.38342E-09
23.3140,1.38183E-09
23.3150,1.38024E-09
23.3160,1.37865E-09
23.3170,1.37707E-09
23.3180,1.37548E-09
23.3190,1.37390E-09
23.3200,1.37233E-09
23.3210,1.37075E-09
23.3220,1.36917E-09
23.3230,1.36760E-09
23.3240,1.36603E-09
23.3250,1.36446E-09
23.3260,1.36289E-09
23.3270,1.36132E-09
23.3280,1.35976E-09
23.3290,1.35820E-09
23.3300,1.35664E-09
23.3310,1.35508E-09
23.3320,1.35352E-09
23.3330,1.35197E-09
23.3340,1.35041E-09
23.3350,1.34886E-09
23.3360,1.34731E-09
23.3370,1.34576E-09
23.3380,1.34422E-09
23.3390,1.34267E-09
23.3400,1.34113E-09
23.3410,1.33959E-09
23.3420,1.33805E-09
23.3430,1.33651E-09
23.3440,1.33497E-09
23.3450,1.33344E-09
23.3460,1.33191E-09
23.3470,1.33038E-09
23.3480,1.32885E-09
23.3490,1.32732E-09
23.3500,1.32580E-09
23.3510,1.32427E-09
23.3520,1.32275E-09
23.3530,1.32123E-09
23.3540,1.31971E-09
23.3550,1.31820E-09
23.3560,1.31668E-09
23.3570,1.31517E-09
23.3580,1.31366E-09
23.3590,1.31215E-09
23.3600,1.31064E-09
23.3610,1.30913E-09
23.3620,1.30763E-09
23.3630,1.30613E-09
23.3640,1.30463E-09
23.3650,1.30313E-09
23.3660,1.30163E-09
23.3670,1.30013E-09
23.3680,1.29864E-09
23.3690,1.29715E-09
23.3700,1.29566E-09
23.3710,1.29417E-09
23.3720,1.29268E-09
23.3730,1.29119E-09
23.3740,1.28971E-09
23.3750,1.28823E-09
23.3760,1.28675E-09
23.3770,1.28527E-09
23.3780,1.28379E-09
23.3790,1.28232E-09
23.3800,1.28084E-09
23.3810,1.27937E-09
23.3820,1.27790E-09
23.3830,1.27643E-09
23.3840,1.27497E-09
23.3850,1.27350E-09
23.3860,1.27204E-09
23.3870,1.27058E-09
23.3880,1.26912E-09
23.3890,1.26766E-09
23.3900,1.26620E-09
23.3910,1.26475E-09
23.3920,1.26329E-09
23.3930,1.26184E-09
23.3940,1.26039E-09
23.3950,1.25894E-09
23.3960,1.25750E-09
23.3970,1.25605E-09
23.3980,1.25461E-09
23.3990,1.25317E-09
23.4000,1.25173E-09
23.4010,1.25029E-09
23.4020,1.24885E-09
23.4030,1.24742E-09
23.4040,1.24598E-09
23.4050,1.24455E-09
23.4060,1.24312E-09
23.4070,1.24169E-09
23.4080,1.24026E-09
23.4090,1.23884E-09
23.4100,1.23742E-09
23.4110,1.23599E-09
23.4120,1.23457E-09
23.4130,1.23316E-09
23.4140,1.23174E-09
23.4150,1.23032E-09
23.4160,1.22891E-09
23.4170,1.22750E-09
23.4180,1.22609E-09
23.4190,1.22468E-09
23.4200,1.22327E-09
23.4210,1.22186E-09
23.4220,1.22046E-09
23.4230,1.21906E-09
23.4240,1.21766E-09
23.4250,1.21626E-09
23.4260,1.21486E-09
23.4270,1.21346E-09
23.4280,1.21207E-09
23.4290,1.21068E-09
23.4300,1.20929E-09
23.4310,1.20790E-09
23.4320,1.20651E-09
23.4330,1.20512E-09
23.4340,1.20374E-09
23.4350,1.20235E-09
23.4360,1.20097E-09
23.4370,1.19959E-09
23.4380,1.19821E-09
23.4390,1.19684E-09
23.4400,1.19546E-09
23.4410,1.19409E-09
23.4420,1.19271E-09
23.4430,1.19134E-09
23.4440,1.18998E-09
23.4450,1.18861E-09
23.4460,1.18724E-09
23.4470,1.18588E-09
23.4480,1.18451E-09
23.4490,1.18315E-09
23.4500,1.18179E-09
23.4510,1.18044E-09
23.4520,1.17908E-09
23.4530,1.17772E-09
23.4540,1.17637E-09
23.4550,1.17502E-09
23.4560,1.17367E-09
23.4570,1.17232E-09
23.4580,1.17097E-09
23.4590,1.16963E-09
23.4600,1.16828E-09
23.4610,1.16694E-09
23.4620,1.16560E-09
23.4630,1.16426E-09
23.4640,1.16292E-09
23.4650,1.16159E-09
23.4660,1.16025E-09
23.4670,1.15892E-09
23.4680,1.15759E-09
23.4690,1.15626E-09
23.4700,1.15493E-09
23.4710,1.15360E-09
23.4720,1.15227E-09
23.4730,1.15095E-09
23.4740,1.14963E-09
23.4750,1.14831E-09
23.4760,1.14699E-09
23.4770,1.14567E-09
23.4780,1.14435E-09
23.4790,1.14304E-09
23.4800,1.14172E-09
23.4810,1.14041E-09
23.4820,1.13910E-09
23.4830,1.13779E-09
23.4840,1.13649E-09
23.4850,1.13518E-09
23.4860,1.13388E-09
23.4870,1.13257E-09
23.4880,1.13127E-09
23.4890,1.12997E-09
23.4900,1.12867E-09
23.4910,1.12738E-09
23.4920,1.12608E-09
23.4930,1.12479E-09
23.4940,1.12349E-09
23.4950,1.12220E-09
23.4960,1.12091E-09
23.4970,1.11962E-09
23.4980,1.11834E-09
23.4990,1.11705E-09
23.5000,1.11577E-09
23.5010,1.11449E-09
23.5020,1.11321E-09
23.5030,1.11193E-09
23.5040,1.11065E-09
23.5050,1.10937E-09
23.5060,1.10810E-09
23.5070,1.10682E-09
23.5080,1.10555E-09
23.5090,1.10428E-09
23.5100,1.10301E-09
23.5110,1.10175E-09
23.5120,1.10048E-09
23.5130,1.09922E-09
23.5140,1.09795E-09
23.5150,1.09669E-09
23.5160,1.09543E-09
23.5170,1.09417E-09
23.5180,1.09291E-09
23.5190,1.09166E-09
23.5200,1.09040E-09
23.5210,1.08915E-09
23.5220,1.08790E-09
23.5230,1.08665E-09
23.5240,1.08540E-09
23.5250,1.08415E-09
23.5260,1.08291E-09
23.5270,1.08166E-09
23.5280,1.08042E-09
23.5290,1.07918E-09
23.5300,1.07794E-09
23.5310,1.07670E-09
23.5320,1.07546E-09
23.5330,1.07423E-09
23.5340,1.07299E-09
23.5350,1.07176E-09
23.5360,1.07053E-09
23.5370,1.06930E-09
23.5380,1.06807E-09
23.5390,1.06684E-09
23.5400,1.06562E-09
23.5410,1.06439E-09
23.5420,1.06317E-09
23.5430,1.06195E-09
23.5440,1.06073E-09
23.5450,1.05951E-09
23.5460,1.05829E-09
23.5470,1.05707E-09
23.5480,1.05586E-09
23.5490,1.05464E-09
23.5500,1.05343E-09
23.5510,1.05222E-09
23.5520,1.05101E-09
23.5530,1.04981E-09
23.5540,1.04860E-09
23.5550,1.04739E-09
23.5560,1.04619E-09
23.5570,1.04499E-09
23.5580,1.04379E-09
23.5590,1.04259E-09
23.5600,1.04139E-09
23.5610,1.04019E-09
23.5620,1.03900E-09
23.5630,1.03780E-09
23.5640,1.03661E-09
23.5650,1.03542E-09
23.5660,1.03423E-09
23.5670,1.03304E-09
23.5680,1.03185E-09
23.5690,1.03067E-09
23.5700,1.02948E-09
23.5710,1.02830E-09
23.5720,1.02712E-09
23.5730,1.02594E-09
23.5740,1.02476E-09
23.5750,1.02358E-09
23.5760,1.02241E-09
23.5770,1.02123E-09
23.5780,1.02006E-09
23.5790,1.01889E-09
23.5800,1.01772E-09
23.5810,1.01655E-09
23.5820,1.01538E-09
23.5830,1.01421E-09
23.5840,1.01305E-09
23.5850,1.01188E-09
23.5860,1.01072E-09
23.5870,1.00956E-09
23.5880,1.00840E-09
23.5890,1.00724E-09
23.5900,1.00608E-09
23.5910,1.00492E-09
23.5920,1.00377E-09
23.5930,1.00262E-09
23.5940,1.00146E-09
23.5950,1.00031E-09
23.5960,9.99164E-10


==> anc/A_state_wvfncts/v4.csv <==
Level v=4

0.9640,9.02669E-10
0.9650,1.01464E-09
0.9660,1.14019E-09
0.9670,1.28090E-09
0.9680,1.43857E-09
0.9690,1.61519E-09
0.9700,1.81299E-09
0.9710,2.03443E-09
0.9720,2.28228E-09
0.9730,2.55960E-09
0.9740,2.86980E-09
0.9750,3.21669E-09
0.9760,3.60449E-09
0.9770,4.03790E-09
0.9780,4.52214E-09
0.9790,5.06303E-09
0.9800,5.66701E-09
0.9810,6.34125E-09
0.9820,7.09370E-09
0.9830,7.93320E-09
0.9840,8.86953E-09
0.9850,9.91358E-09
0.9860,1.10774E-08
0.9870,1.23743E-08
0.9880,1.38192E-08
0.9890,1.54284E-08
0.9900,1.72202E-08
0.9910,1.92146E-08
0.9920,2.14339E-08
0.9930,2.39027E-08
0.9940,2.66485E-08
0.9950,2.97012E-08
0.9960,3.30942E-08
0.9970,3.68645E-08
0.9980,4.10526E-08
0.9990,4.57036E-08
1.0000,5.08671E-08
1.0010,5.65980E-08
1.0020,6.29567E-08
1.0030,7.00100E-08
1.0040,7.78314E-08
1.0050,8.65021E-08
1.0060,9.61114E-08
1.0070,1.06758E-07
1.0080,1.18550E-07
1.0090,1.31608E-07
1.0100,1.46062E-07
1.0110,1.62058E-07
1.0120,1.79755E-07
1.0130,1.99327E-07
1.0140,2.20968E-07
1.0150,2.44889E-07
1.0160,2.71322E-07
1.0170,3.00523E-07
1.0180,3.32772E-07
1.0190,3.68377E-07
1.0200,4.07676E-07
1.0210,4.51039E-07
1.0220,4.98872E-07
1.0230,5.51620E-07
1.0240,6.09773E-07
1.0250,6.73864E-07
1.0260,7.44478E-07
1.0270,8.22259E-07
1.0280,9.07906E-07
1.0290,1.00219E-06
1.0300,1.10595E-06
1.0310,1.22010E-06
1.0320,1.34565E-06
1.0330,1.48369E-06
1.0340,1.63543E-06
1.0350,1.80217E-06
1.0360,1.98535E-06
1.0370,2.18651E-06
1.0380,2.40737E-06
1.0390,2.64978E-06
1.0400,2.91576E-06
1.0410,3.20752E-06
1.0420,3.52746E-06
1.0430,3.87820E-06
1.0440,4.26259E-06
1.0450,4.68373E-06
1.0460,5.14501E-06
1.0470,5.65008E-06
1.0480,6.20295E-06
1.0490,6.80796E-06
1.0500,7.46983E-06
1.0510,8.19368E-06
1.0520,8.98508E-06
1.0530,9.85008E-06
1.0540,1.07952E-05
1.0550,1.18276E-05
1.0560,1.29550E-05
1.0570,1.41858E-05
1.0580,1.55290E-05
1.0590,1.69944E-05
1.0600,1.85928E-05
1.0610,2.03356E-05
1.0620,2.22352E-05
1.0630,2.43053E-05
1.0640,2.65603E-05
1.0650,2.90161E-05
1.0660,3.16898E-05
1.0670,3.45997E-05
1.0680,3.77658E-05
1.0690,4.12096E-05
1.0700,4.49543E-05
1.0710,4.90249E-05
1.0720,5.34484E-05
1.0730,5.82541E-05
1.0740,6.34731E-05
1.0750,6.91395E-05
1.0760,7.52896E-05
1.0770,8.19627E-05
1.0780,8.92010E-05
1.0790,9.70499E-05
1.0800,1.05558E-04
1.0810,1.14779E-04
1.0820,1.24768E-04
1.0830,1.35586E-04
1.0840,1.47299E-04
1.0850,1.59976E-04
1.0860,1.73692E-04
1.0870,1.88529E-04
1.0880,2.04572E-04
1.0890,2.21914E-04
1.0900,2.40655E-04
1.0910,2.60901E-04
1.0920,2.82765E-04
1.0930,3.06370E-04
1.0940,3.31847E-04
1.0950,3.59334E-04
1.0960,3.88982E-04
1.0970,4.20949E-04
1.0980,4.55406E-04
1.0990,4.92535E-04
1.1000,5.32531E-04
1.1010,5.75602E-04
1.1020,6.21967E-04
1.1030,6.71865E-04
1.1040,7.25545E-04
1.1050,7.83277E-04
1.1060,8.45345E-04
1.1070,9.12055E-04
1.1080,9.83729E-04
1.1090,1.06071E-03
1.1100,1.14337E-03
1.1110,1.23209E-03
1.1120,1.32729E-03
1.1130,1.42941E-03
1.1140,1.53891E-03
1.1150,1.65629E-03
1.1160,1.78207E-03
1.1170,1.91682E-03
1.1180,2.06111E-03
1.1190,2.21558E-03
1.1200,2.38089E-03
1.1210,2.55773E-03
1.1220,2.74686E-03
1.1230,2.94905E-03
1.1240,3.16514E-03
1.1250,3.39599E-03
1.1260,3.64255E-03
1.1270,3.90577E-03
1.1280,4.18670E-03
1.1290,4.48642E-03
1.1300,4.80608E-03
1.1310,5.14689E-03
1.1320,5.51012E-03
1.1330,5.89710E-03
1.1340,6.30926E-03
1.1350,6.74808E-03
1.1360,7.21510E-03
1.1370,7.71198E-03
1.1380,8.24043E-03
1.1390,8.80227E-03
1.1400,9.39938E-03
1.1410,1.00338E-02
1.1420,1.07075E-02
1.1430,1.14227E-02
1.1440,1.21818E-02
1.1450,1.29871E-02
1.1460,1.38411E-02
1.1470,1.47464E-02
1.1480,1.57058E-02
1.1490,1.67221E-02
1.1500,1.77983E-02
1.1510,1.89375E-02
1.1520,2.01429E-02
1.1530,2.14180E-02
1.1540,2.27662E-02
1.1550,2.41911E-02
1.1560,2.56967E-02
1.1570,2.72868E-02
1.1580,2.89655E-02
1.1590,3.07371E-02
1.1600,3.26060E-02
1.1610,3.45768E-02
1.1620,3.66543E-02
1.1630,3.88433E-02
1.1640,4.11490E-02
1.1650,4.35766E-02
1.1660,4.61314E-02
1.1670,4.88192E-02
1.1680,5.16457E-02
1.1690,5.46168E-02
1.1700,5.77386E-02
1.1710,6.10176E-02
1.1720,6.44601E-02
1.1730,6.80729E-02
1.1740,7.18627E-02
1.1750,7.58366E-02
1.1760,8.00018E-02
1.1770,8.43656E-02
1.1780,8.89355E-02
1.1790,9.37192E-02
1.1800,9.87246E-02
1.1810,1.03960E-01
1.1820,1.09432E-01
1.1830,1.15151E-01
1.1840,1.21124E-01
1.1850,1.27360E-01
1.1860,1.33868E-01
1.1870,1.40656E-01
1.1880,1.47733E-01
1.1890,1.55108E-01
1.1900,1.62789E-01
1.1910,1.70787E-01
1.1920,1.79110E-01
1.1930,1.87767E-01
1.1940,1.96767E-01
1.1950,2.06119E-01
1.1960,2.15832E-01
1.1970,2.25914E-01
1.1980,2.36376E-01
1.1990,2.47225E-01
1.2000,2.58471E-01
1.2010,2.70121E-01
1.2020,2.82183E-01
1.2030,2.94666E-01
1.2040,3.07578E-01
1.2050,3.20926E-01
1.2060,3.34716E-01
1.2070,3.48957E-01
1.2080,3.63654E-01
1.2090,3.78812E-01
1.2100,3.94439E-01
1.2110,4.10538E-01
1.2120,4.27114E-01
1.2130,4.44171E-01
1.2140,4.61713E-01
1.2150,4.79741E-01
1.2160,4.98257E-01
1.2170,5.17264E-01
1.2180,5.36760E-01
1.2190,5.56745E-01
1.2200,5.77219E-01
1.2210,5.98177E-01
1.2220,6.19618E-01
1.2230,6.41536E-01
1.2240,6.63925E-01
1.2250,6.86779E-01
1.2260,7.10090E-01
1.2270,7.33847E-01
1.2280,7.58040E-01
1.2290,7.82658E-01
1.2300,8.07686E-01
1.2310,8.33109E-01
1.2320,8.58913E-01
1.2330,8.85078E-01
1.2340,9.11586E-01
1.2350,9.38418E-01
1.2360,9.65551E-01
1.2370,9.92965E-01
1.2380,1.02063E+00
1.2390,1.04853E+00
1.2400,1.07664E+00
1.2410,1.10492E+00
1.2420,1.13336E+00
1.2430,1.16192E+00
1.2440,1.19056E+00
1.2450,1.21927E+00
1.2460,1.24801E+00
1.2470,1.27674E+00
1.2480,1.30544E+00
1.2490,1.33406E+00
1.2500,1.36257E+00
1.2510,1.39093E+00
1.2520,1.41911E+00
1.2530,1.44707E+00
1.2540,1.47476E+00
1.2550,1.50214E+00
1.2560,1.52918E+00
1.2570,1.55583E+00
1.2580,1.58205E+00
1.2590,1.60780E+00
1.2600,1.63302E+00
1.2610,1.65768E+00
1.2620,1.68174E+00
1.2630,1.70513E+00
1.2640,1.72783E+00
1.2650,1.74978E+00
1.2660,1.77094E+00
1.2670,1.79126E+00
1.2680,1.81069E+00
1.2690,1.82919E+00
1.2700,1.84671E+00
1.2710,1.86321E+00
1.2720,1.87865E+00
1.2730,1.89296E+00
1.2740,1.90612E+00
1.2750,1.91807E+00
1.2760,1.92877E+00
1.2770,1.93819E+00
1.2780,1.94627E+00
1.2790,1.95298E+00
1.2800,1.95827E+00
1.2810,1.96211E+00
1.2820,1.96446E+00
1.2830,1.96529E+00
1.2840,1.96455E+00
1.2850,1.96222E+00
1.2860,1.95826E+00
1.2870,1.95265E+00
1.2880,1.94536E+00
1.2890,1.93635E+00
1.2900,1.92562E+00
1.2910,1.91313E+00
1.2920,1.89886E+00
1.2930,1.88281E+00
1.2940,1.86496E+00
1.2950,1.84529E+00
1.2960,1.82379E+00
1.2970,1.80047E+00
1.2980,1.77531E+00
1.2990,1.74832E+00
1.3000,1.71950E+00
1.3010,1.68885E+00
1.3020,1.65639E+00
1.3030,1.62212E+00
1.3040,1.58606E+00
1.3050,1.54823E+00
1.3060,1.50864E+00
1.3070,1.46733E+00
1.3080,1.42433E+00
1.3090,1.37966E+00
1.3100,1.33335E+00
1.3110,1.28545E+00
1.3120,1.23599E+00
1.3130,1.18503E+00
1.3140,1.13260E+00
1.3150,1.07876E+00
1.3160,1.02356E+00
1.3170,9.67057E-01
1.3180,9.09314E-01
1.3190,8.50393E-01
1.3200,7.90360E-01
1.3210,7.29284E-01
1.3220,6.67238E-01
1.3230,6.04296E-01
1.3240,5.40536E-01
1.3250,4.76039E-01
1.3260,4.10886E-01
1.3270,3.45163E-01
1.3280,2.78958E-01
1.3290,2.12361E-01
1.3300,1.45461E-01
1.3310,7.83542E-02
1.3320,1.11344E-02
1.3330,-5.61015E-02
1.3340,-1.23255E-01
1.3350,-1.90228E-01
1.3360,-2.56918E-01
1.3370,-3.23226E-01
1.3380,-3.89049E-01
1.3390,-4.54284E-01
1.3400,-5.18830E-01
1.3410,-5.82582E-01
1.3420,-6.45440E-01
1.3430,-7.07299E-01
1.3440,-7.68058E-01
1.3450,-8.27617E-01
1.3460,-8.85874E-01
1.3470,-9.42731E-01
1.3480,-9.98091E-01
1.3490,-1.05186E+00
1.3500,-1.10394E+00
1.3510,-1.15424E+00
1.3520,-1.20267E+00
1.3530,-1.24915E+00
1.3540,-1.29359E+00
1.3550,-1.33590E+00
1.3560,-1.37602E+00
1.3570,-1.41386E+00
1.3580,-1.44935E+00
1.3590,-1.48243E+00
1.3600,-1.51304E+00
1.3610,-1.54110E+00
1.3620,-1.56657E+00
1.3630,-1.58939E+00
1.3640,-1.60952E+00
1.3650,-1.62691E+00
1.3660,-1.64153E+00
1.3670,-1.65334E+00
1.3680,-1.66232E+00
1.3690,-1.66844E+00
1.3700,-1.67168E+00
1.3710,-1.67203E+00
1.3720,-1.66949E+00
1.3730,-1.66405E+00
1.3740,-1.65571E+00
1.3750,-1.64448E+00
1.3760,-1.63039E+00
1.3770,-1.61343E+00
1.3780,-1.59365E+00
1.3790,-1.57107E+00
1.3800,-1.54572E+00
1.3810,-1.51765E+00
1.3820,-1.48689E+00
1.3830,-1.45351E+00
1.3840,-1.41756E+00
1.3850,-1.37910E+00
1.3860,-1.33819E+00
1.3870,-1.29490E+00
1.3880,-1.24931E+00
1.3890,-1.20149E+00
1.3900,-1.15154E+00
1.3910,-1.09954E+00
1.3920,-1.04557E+00
1.3930,-9.89739E-01
1.3940,-9.32140E-01
1.3950,-8.72877E-01
1.3960,-8.12054E-01
1.3970,-7.49779E-01
1.3980,-6.86164E-01
1.3990,-6.21323E-01
1.4000,-5.55370E-01
1.4010,-4.88424E-01
1.4020,-4.20605E-01
1.4030,-3.52034E-01
1.4040,-2.82833E-01
1.4050,-2.13127E-01
1.4060,-1.43040E-01
1.4070,-7.26977E-02
1.4080,-2.22510E-03
1.4090,6.82515E-02
1.4100,1.38606E-01
1.4110,2.08713E-01
1.4120,2.78448E-01
1.4130,3.47686E-01
1.4140,4.16303E-01
1.4150,4.84179E-01
1.4160,5.51192E-01
1.4170,6.17224E-01
1.4180,6.82157E-01
1.4190,7.45877E-01
1.4200,8.08272E-01
1.4210,8.69231E-01
1.4220,9.28648E-01
1.4230,9.86419E-01
1.4240,1.04244E+00
1.4250,1.09662E+00
1.4260,1.14886E+00
1.4270,1.19907E+00
1.4280,1.24717E+00
1.4290,1.29307E+00
1.4300,1.33669E+00
1.4310,1.37796E+00
1.4320,1.41681E+00
1.4330,1.45317E+00
1.4340,1.48699E+00
1.4350,1.51821E+00
1.4360,1.54677E+00
1.4370,1.57263E+00
1.4380,1.59576E+00
1.4390,1.61610E+00
1.4400,1.63364E+00
1.4410,1.64835E+00
1.4420,1.66020E+00
1.4430,1.66917E+00
1.4440,1.67527E+00
1.4450,1.67847E+00
1.4460,1.67879E+00
1.4470,1.67622E+00
1.4480,1.67078E+00
1.4490,1.66248E+00
1.4500,1.65133E+00
1.4510,1.63737E+00
1.4520,1.62062E+00
1.4530,1.60111E+00
1.4540,1.57889E+00
1.4550,1.55399E+00
1.4560,1.52647E+00
1.4570,1.49637E+00
1.4580,1.46376E+00
1.4590,1.42869E+00
1.4600,1.39122E+00
1.4610,1.35143E+00
1.4620,1.30938E+00
1.4630,1.26515E+00
1.4640,1.21882E+00
1.4650,1.17046E+00
1.4660,1.12018E+00
1.4670,1.06804E+00
1.4680,1.01415E+00
1.4690,9.58587E-01
1.4700,9.01458E-01
1.4710,8.42856E-01
1.4720,7.82879E-01
1.4730,7.21630E-01
1.4740,6.59211E-01
1.4750,5.95725E-01
1.4760,5.31278E-01
1.4770,4.65976E-01
1.4780,3.99927E-01
1.4790,3.33238E-01
1.4800,2.66016E-01
1.4810,1.98372E-01
1.4820,1.30413E-01
1.4830,6.22468E-02
1.4840,-6.01716E-03
1.4850,-7.42717E-02
1.4860,-1.42410E-01
1.4870,-2.10326E-01
1.4880,-2.77913E-01
1.4890,-3.45070E-01
1.4900,-4.11692E-01
1.4910,-4.77679E-01
1.4920,-5.42931E-01
1.4930,-6.07351E-01
1.4940,-6.70842E-01
1.4950,-7.33313E-01
1.4960,-7.94671E-01
1.4970,-8.54827E-01
1.4980,-9.13695E-01
1.4990,-9.71191E-01
1.5000,-1.02723E+00
1.5010,-1.08175E+00
1.5020,-1.13465E+00
1.5030,-1.18588E+00
1.5040,-1.23536E+00
1.5050,-1.28302E+00
1.5060,-1.32881E+00
1.5070,-1.37266E+00
1.5080,-1.41452E+00
1.5090,-1.45434E+00
1.5100,-1.49206E+00
1.5110,-1.52764E+00
1.5120,-1.56104E+00
1.5130,-1.59223E+00
1.5140,-1.62115E+00
1.5150,-1.64780E+00
1.5160,-1.67213E+00
1.5170,-1.69412E+00
1.5180,-1.71375E+00
1.5190,-1.73102E+00
1.5200,-1.74589E+00
1.5210,-1.75837E+00
1.5220,-1.76845E+00
1.5230,-1.77612E+00
1.5240,-1.78139E+00
1.5250,-1.78425E+00
1.5260,-1.78473E+00
1.5270,-1.78283E+00
1.5280,-1.77856E+00
1.5290,-1.77194E+00
1.5300,-1.76299E+00
1.5310,-1.75174E+00
1.5320,-1.73821E+00
1.5330,-1.72243E+00
1.5340,-1.70444E+00
1.5350,-1.68426E+00
1.5360,-1.66194E+00
1.5370,-1.63752E+00
1.5380,-1.61103E+00
1.5390,-1.58253E+00
1.5400,-1.55205E+00
1.5410,-1.51966E+00
1.5420,-1.48539E+00
1.5430,-1.44931E+00
1.5440,-1.41147E+00
1.5450,-1.37192E+00
1.5460,-1.33072E+00
1.5470,-1.28793E+00
1.5480,-1.24362E+00
1.5490,-1.19783E+00
1.5500,-1.15065E+00
1.5510,-1.10212E+00
1.5520,-1.05232E+00
1.5530,-1.00131E+00
1.5540,-9.49160E-01
1.5550,-8.95931E-01
1.5560,-8.41693E-01
1.5570,-7.86514E-01
1.5580,-7.30461E-01
1.5590,-6.73602E-01
1.5600,-6.16006E-01
1.5610,-5.57741E-01
1.5620,-4.98873E-01
1.5630,-4.39472E-01
1.5640,-3.79603E-01
1.5650,-3.19333E-01
1.5660,-2.58729E-01
1.5670,-1.97856E-01
1.5680,-1.36779E-01
1.5690,-7.55617E-02
1.5700,-1.42680E-02
1.5710,4.70402E-02
1.5720,1.08301E-01
1.5730,1.69456E-01
1.5740,2.30444E-01
1.5750,2.91207E-01
1.5760,3.51691E-01
1.5770,4.11837E-01
1.5780,4.71594E-01
1.5790,5.30908E-01
1.5800,5.89728E-01
1.5810,6.48004E-01
1.5820,7.05688E-01
1.5830,7.62733E-01
1.5840,8.19095E-01
1.5850,8.74729E-01
1.5860,9.29595E-01
1.5870,9.83651E-01
1.5880,1.03686E+00
1.5890,1.08918E+00
1.5900,1.14059E+00
1.5910,1.19104E+00
1.5920,1.24051E+00
1.5930,1.28896E+00
1.5940,1.33637E+00
1.5950,1.38271E+00
1.5960,1.42796E+00
1.5970,1.47208E+00
1.5980,1.51507E+00
1.5990,1.55691E+00
1.6000,1.59756E+00
1.6010,1.63702E+00
1.6020,1.67528E+00
1.6030,1.71231E+00
1.6040,1.74811E+00
1.6050,1.78267E+00
1.6060,1.81598E+00
1.6070,1.84803E+00
1.6080,1.87882E+00
1.6090,1.90834E+00
1.6100,1.93659E+00
1.6110,1.96357E+00
1.6120,1.98928E+00
1.6130,2.01372E+00
1.6140,2.03689E+00
1.6150,2.05881E+00
1.6160,2.07946E+00
1.6170,2.09887E+00
1.6180,2.11703E+00
1.6190,2.13396E+00
1.6200,2.14966E+00
1.6210,2.16415E+00
1.6220,2.17744E+00
1.6230,2.18953E+00
1.6240,2.20045E+00
1.6250,2.21021E+00
1.6260,2.21882E+00
1.6270,2.22630E+00
1.6280,2.23267E+00
1.6290,2.23794E+00
1.6300,2.24213E+00
1.6310,2.24526E+00
1.6320,2.24735E+00
1.6330,2.24841E+00
1.6340,2.24848E+00
1.6350,2.24756E+00
1.6360,2.24568E+00
1.6370,2.24287E+00
1.6380,2.23913E+00
1.6390,2.23450E+00
1.6400,2.22900E+00
1.6410,2.22265E+00
1.6420,2.21547E+00
1.6430,2.20748E+00
1.6440,2.19872E+00
1.6450,2.18919E+00
1.6460,2.17893E+00
1.6470,2.16795E+00
1.6480,2.15629E+00
1.6490,2.14396E+00
1.6500,2.13099E+00
1.6510,2.11740E+00
1.6520,2.10321E+00
1.6530,2.08845E+00
1.6540,2.07314E+00
1.6550,2.05730E+00
1.6560,2.04095E+00
1.6570,2.02412E+00
1.6580,2.00683E+00
1.6590,1.98911E+00
1.6600,1.97096E+00
1.6610,1.95242E+00
1.6620,1.93351E+00
1.6630,1.91424E+00
1.6640,1.89464E+00
1.6650,1.87473E+00
1.6660,1.85453E+00
1.6670,1.83405E+00
1.6680,1.81332E+00
1.6690,1.79236E+00
1.6700,1.77118E+00
1.6710,1.74981E+00
1.6720,1.72825E+00
1.6730,1.70654E+00
1.6740,1.68468E+00
1.6750,1.66269E+00
1.6760,1.64059E+00
1.6770,1.61840E+00
1.6780,1.59613E+00
1.6790,1.57379E+00
1.6800,1.55141E+00
1.6810,1.52899E+00
1.6820,1.50654E+00
1.6830,1.48409E+00
1.6840,1.46165E+00
1.6850,1.43923E+00
1.6860,1.41684E+00
1.6870,1.39449E+00
1.6880,1.37219E+00
1.6890,1.34996E+00
1.6900,1.32781E+00
1.6910,1.30575E+00
1.6920,1.28378E+00
1.6930,1.26192E+00
1.6940,1.24017E+00
1.6950,1.21856E+00
1.6960,1.19707E+00
1.6970,1.17573E+00
1.6980,1.15453E+00
1.6990,1.13349E+00
1.7000,1.11262E+00
1.7010,1.09192E+00
1.7020,1.07139E+00
1.7030,1.05105E+00
1.7040,1.03089E+00
1.7050,1.01093E+00
1.7060,9.91173E-01
1.7070,9.71617E-01
1.7080,9.52268E-01
1.7090,9.33133E-01
1.7100,9.14214E-01
1.7110,8.95514E-01
1.7120,8.77039E-01
1.7130,8.58789E-01
1.7140,8.40769E-01
1.7150,8.22980E-01
1.7160,8.05426E-01
1.7170,7.88107E-01
1.7180,7.71026E-01
1.7190,7.54184E-01
1.7200,7.37583E-01
1.7210,7.21223E-01
1.7220,7.05106E-01
1.7230,6.89232E-01
1.7240,6.73603E-01
1.7250,6.58217E-01
1.7260,6.43075E-01
1.7270,6.28178E-01
1.7280,6.13525E-01
1.7290,5.99115E-01
1.7300,5.84949E-01
1.7310,5.71025E-01
1.7320,5.57343E-01
1.7330,5.43901E-01
1.7340,5.30699E-01
1.7350,5.17735E-01
1.7360,5.05008E-01
1.7370,4.92516E-01
1.7380,4.80259E-01
1.7390,4.68234E-01
1.7400,4.56439E-01
1.7410,4.44874E-01
1.7420,4.33534E-01
1.7430,4.22420E-01
1.7440,4.11528E-01
1.7450,4.00857E-01
1.7460,3.90404E-01
1.7470,3.80166E-01
1.7480,3.70142E-01
1.7490,3.60329E-01
1.7500,3.50725E-01
1.7510,3.41327E-01
1.7520,3.32132E-01
1.7530,3.23138E-01
1.7540,3.14342E-01
1.7550,3.05741E-01
1.7560,2.97334E-01
1.7570,2.89116E-01
1.7580,2.81086E-01
1.7590,2.73240E-01
1.7600,2.65576E-01
1.7610,2.58090E-01
1.7620,2.50781E-01
1.7630,2.43645E-01
1.7640,2.36679E-01
1.7650,2.29881E-01
1.7660,2.23248E-01
1.7670,2.16777E-01
1.7680,2.10464E-01
1.7690,2.04308E-01
1.7700,1.98306E-01
1.7710,1.92454E-01
1.7720,1.86749E-01
1.7730,1.81190E-01
1.7740,1.75773E-01
1.7750,1.70496E-01
1.7760,1.65355E-01
1.7770,1.60349E-01
1.7780,1.55474E-01
1.7790,1.50727E-01
1.7800,1.46107E-01
1.7810,1.41610E-01
1.7820,1.37234E-01
1.7830,1.32977E-01
1.7840,1.28835E-01
1.7850,1.24806E-01
1.7860,1.20889E-01
1.7870,1.17079E-01
1.7880,1.13376E-01
1.7890,1.09776E-01
1.7900,1.06277E-01
1.7910,1.02877E-01
1.7920,9.95738E-02
1.7930,9.63648E-02
1.7940,9.32479E-02
1.7950,9.02209E-02
1.7960,8.72816E-02
1.7970,8.44280E-02
1.7980,8.16579E-02
1.7990,7.89693E-02
1.8000,7.63601E-02
1.8010,7.38285E-02
1.8020,7.13723E-02
1.8030,6.89898E-02
1.8040,6.66791E-02
1.8050,6.44382E-02
1.8060,6.22655E-02
1.8070,6.01590E-02
1.8080,5.81172E-02
1.8090,5.61382E-02
1.8100,5.42204E-02
1.8110,5.23622E-02
1.8120,5.05619E-02
1.8130,4.88180E-02
1.8140,4.71289E-02
1.8150,4.54932E-02
1.8160,4.39094E-02
1.8170,4.23760E-02
1.8180,4.08916E-02
1.8190,3.94548E-02
1.8200,3.80643E-02
1.8210,3.67188E-02
1.8220,3.54170E-02
1.8230,3.41576E-02
1.8240,3.29394E-02
1.8250,3.17612E-02
1.8260,3.06219E-02
1.8270,2.95202E-02
1.8280,2.84551E-02
1.8290,2.74256E-02
1.8300,2.64304E-02
1.8310,2.54687E-02
1.8320,2.45394E-02
1.8330,2.36415E-02
1.8340,2.27740E-02
1.8350,2.19361E-02
1.8360,2.11269E-02
1.8370,2.03453E-02
1.8380,1.95906E-02
1.8390,1.88620E-02
1.8400,1.81586E-02
1.8410,1.74797E-02
1.8420,1.68244E-02
1.8430,1.61920E-02
1.8440,1.55819E-02
1.8450,1.49932E-02
1.8460,1.44252E-02
1.8470,1.38774E-02
1.8480,1.33491E-02
1.8490,1.28396E-02
1.8500,1.23483E-02
1.8510,1.18747E-02
1.8520,1.14181E-02
1.8530,1.09779E-02
1.8540,1.05537E-02
1.8550,1.01450E-02
1.8560,9.75105E-03
1.8570,9.37154E-03
1.8580,9.00593E-03
1.8590,8.65375E-03
1.8600,8.31456E-03
1.8610,7.98789E-03
1.8620,7.67334E-03
1.8630,7.37048E-03
1.8640,7.07891E-03
1.8650,6.79823E-03
1.8660,6.52808E-03
1.8670,6.26808E-03
1.8680,6.01788E-03
1.8690,5.77713E-03
1.8700,5.54551E-03
1.8710,5.32269E-03
1.8720,5.10836E-03
1.8730,4.90222E-03
1.8740,4.70397E-03
1.8750,4.51333E-03
1.8760,4.33004E-03
1.8770,4.15382E-03
1.8780,3.98441E-03
1.8790,3.82158E-03
1.8800,3.66508E-03
1.8810,3.51469E-03
1.8820,3.37017E-03
1.8830,3.23131E-03
1.8840,3.09791E-03
1.8850,2.96976E-03
1.8860,2.84666E-03
1.8870,2.72844E-03
1.8880,2.61490E-03
1.8890,2.50587E-03
1.8900,2.40119E-03
1.8910,2.30069E-03
1.8920,2.20421E-03
1.8930,2.11160E-03
1.8940,2.02271E-03
1.8950,1.93740E-03
1.8960,1.85554E-03
1.8970,1.77698E-03
1.8980,1.70162E-03
1.8990,1.62931E-03
1.9000,1.55996E-03
1.9010,1.49343E-03
1.9020,1.42962E-03
1.9030,1.36843E-03
1.9040,1.30975E-03
1.9050,1.25349E-03
1.9060,1.19955E-03
1.9070,1.14783E-03
1.9080,1.09826E-03
1.9090,1.05075E-03
1.9100,1.00521E-03
1.9110,9.61566E-04
1.9120,9.19746E-04
1.9130,8.79676E-04
1.9140,8.41285E-04
1.9150,8.04506E-04
1.9160,7.69275E-04
1.9170,7.35529E-04
1.9180,7.03208E-04
1.9190,6.72256E-04
1.9200,6.42615E-04
1.9210,6.14234E-04
1.9220,5.87061E-04
1.9230,5.61046E-04
1.9240,5.36143E-04
1.9250,5.12306E-04
1.9260,4.89491E-04
1.9270,4.67656E-04
1.9280,4.46761E-04
1.9290,4.26767E-04
1.9300,4.07637E-04
1.9310,3.89335E-04
1.9320,3.71826E-04
1.9330,3.55077E-04
1.9340,3.39058E-04
1.9350,3.23736E-04
1.9360,3.09084E-04
1.9370,2.95073E-04
1.9380,2.81676E-04
1.9390,2.68867E-04
1.9400,2.56621E-04
1.9410,2.44915E-04
1.9420,2.33725E-04
1.9430,2.23030E-04
1.9440,2.12809E-04
1.9450,2.03041E-04
1.9460,1.93708E-04
1.9470,1.84789E-04
1.9480,1.76269E-04
1.9490,1.68129E-04
1.9500,1.60353E-04
1.9510,1.52926E-04
1.9520,1.45832E-04
1.9530,1.39057E-04
1.9540,1.32587E-04
1.9550,1.26409E-04
1.9560,1.20511E-04
1.9570,1.14879E-04
1.9580,1.09503E-04
1.9590,1.04370E-04
1.9600,9.94717E-05
1.9610,9.47962E-05
1.9620,9.03341E-05
1.9630,8.60759E-05
1.9640,8.20127E-05
1.9650,7.81358E-05
1.9660,7.44370E-05
1.9670,7.09083E-05
1.9680,6.75422E-05
1.9690,6.43314E-05
1.9700,6.12690E-05
1.9710,5.83484E-05
1.9720,5.55632E-05
1.9730,5.29073E-05
1.9740,5.03750E-05
1.9750,4.79606E-05
1.9760,4.56588E-05
1.9770,4.34645E-05
1.9780,4.13730E-05
1.9790,3.93794E-05
1.9800,3.74794E-05
1.9810,3.56687E-05
1.9820,3.39432E-05
1.9830,3.22991E-05
1.9840,3.07325E-05
1.9850,2.92401E-05
1.9860,2.78183E-05
1.9870,2.64639E-05
1.9880,2.51738E-05
1.9890,2.39451E-05
1.9900,2.27749E-05
1.9910,2.16605E-05
1.9920,2.05993E-05
1.9930,1.95888E-05
1.9940,1.86268E-05
1.9950,1.77109E-05
1.9960,1.68389E-05
1.9970,1.60089E-05
1.9980,1.52189E-05
1.9990,1.44670E-05
2.0000,1.37513E-05
2.0010,1.30703E-05
2.0020,1.24222E-05
2.0030,1.18056E-05
2.0040,1.12189E-05
2.0050,1.06607E-05
2.0060,1.01297E-05
2.0070,9.62451E-06
2.0080,9.14402E-06
2.0090,8.68699E-06
2.0100,8.25233E-06
2.0110,7.83895E-06
2.0120,7.44585E-06
2.0130,7.07205E-06
2.0140,6.71663E-06
2.0150,6.37870E-06
2.0160,6.05743E-06
2.0170,5.75201E-06
2.0180,5.46168E-06
2.0190,5.18571E-06
2.0200,4.92341E-06
2.0210,4.67411E-06
2.0220,4.43719E-06
2.0230,4.21204E-06
2.0240,3.99809E-06
2.0250,3.79480E-06
2.0260,3.60165E-06
2.0270,3.41814E-06
2.0280,3.24381E-06
2.0290,3.07820E-06
2.0300,2.92088E-06
2.0310,2.77145E-06
2.0320,2.62953E-06
2.0330,2.49474E-06
2.0340,2.36673E-06
2.0350,2.24517E-06
2.0360,2.12974E-06
2.0370,2.02014E-06
2.0380,1.91608E-06
2.0390,1.81728E-06
2.0400,1.72349E-06
2.0410,1.63445E-06
2.0420,1.54993E-06
2.0430,1.46970E-06
2.0440,1.39355E-06
2.0450,1.32128E-06
2.0460,1.25270E-06
2.0470,1.18761E-06
2.0480,1.12585E-06
2.0490,1.06724E-06
2.0500,1.01163E-06
2.0510,9.58872E-07
2.0520,9.08818E-07
2.0530,8.61333E-07
2.0540,8.16287E-07
2.0550,7.73559E-07
2.0560,7.33030E-07
2.0570,6.94589E-07
2.0580,6.58131E-07
2.0590,6.23556E-07
2.0600,5.90768E-07
2.0610,5.59676E-07
2.0620,5.30194E-07
2.0630,5.02240E-07
2.0640,4.75737E-07
2.0650,4.50610E-07
2.0660,4.26790E-07
2.0670,4.04208E-07
2.0680,3.82803E-07
2.0690,3.62514E-07
2.0700,3.43284E-07
2.0710,3.25058E-07
2.0720,3.07785E-07
2.0730,2.91416E-07
2.0740,2.75904E-07
2.0750,2.61205E-07
2.0760,2.47278E-07
2.0770,2.34082E-07
2.0780,2.21580E-07
2.0790,2.09736E-07
2.0800,1.98515E-07
2.0810,1.87886E-07
2.0820,1.77818E-07
2.0830,1.68282E-07
2.0840,1.59249E-07
2.0850,1.50695E-07
2.0860,1.42593E-07
2.0870,1.34921E-07
2.0880,1.27656E-07
2.0890,1.20776E-07
2.0900,1.14262E-07
2.0910,1.08095E-07
2.0920,1.02255E-07
2.0930,9.67273E-08
2.0940,9.14939E-08
2.0950,8.65398E-08
2.0960,8.18503E-08
2.0970,7.74115E-08
2.0980,7.32102E-08
2.0990,6.92338E-08
2.1000,6.54706E-08
2.1010,6.19092E-08
2.1020,5.85390E-08
2.1030,5.53499E-08
2.1040,5.23323E-08
2.1050,4.94770E-08
2.1060,4.67755E-08
2.1070,4.42197E-08
2.1080,4.18017E-08
2.1090,3.95142E-08
2.1100,3.73504E-08
2.1110,3.53036E-08
2.1120,3.33675E-08
2.1130,3.15363E-08
2.1140,2.98043E-08
2.1150,2.81663E-08
2.1160,2.66172E-08
2.1170,2.51523E-08
2.1180,2.37670E-08
2.1190,2.24571E-08
2.1200,2.12185E-08
2.1210,2.00474E-08
2.1220,1.89402E-08
2.1230,1.78934E-08
2.1240,1.69038E-08
2.1250,1.59683E-08
2.1260,1.50840E-08
2.1270,1.42480E-08
2.1280,1.34579E-08
2.1290,1.27110E-08
2.1300,1.20052E-08
2.1310,1.13381E-08
2.1320,1.07076E-08
2.1330,1.01118E-08
2.1340,9.54880E-09
2.1350,9.01678E-09
2.1360,8.51408E-09
2.1370,8.03909E-09
2.1380,7.59031E-09
2.1390,7.16631E-09
2.1400,6.76574E-09
2.1410,6.38732E-09
2.1420,6.02983E-09
2.1430,5.69213E-09
2.1440,5.37315E-09
2.1450,5.07185E-09
2.1460,4.78727E-09
2.1470,4.51849E-09
2.1480,4.26464E-09
2.1490,4.02490E-09
2.1500,3.79850E-09
2.1510,3.58470E-09
2.1520,3.38281E-09
2.1530,3.19218E-09
2.1540,3.01218E-09
2.1550,2.84222E-09
2.1560,2.68176E-09
2.1570,2.53027E-09
2.1580,2.38724E-09
2.1590,2.25223E-09
2.1600,2.12477E-09
2.1610,2.00445E-09
2.1620,1.89088E-09
2.1630,1.78368E-09
2.1640,1.68250E-09
2.1650,1.58701E-09
2.1660,1.49688E-09
2.1670,1.41182E-09
2.1680,1.33155E-09
2.1690,1.25579E-09
2.1700,1.18431E-09
2.1710,1.11686E-09
2.1720,1.05321E-09
2.1730,9.93158E-10



==> anc/A_state_wvfncts/v5.csv <==
Level v=5

0.9560,-9.47547E-10
0.9570,-1.06589E-09
0.9580,-1.19867E-09
0.9590,-1.34761E-09
0.9600,-1.51462E-09
0.9610,-1.70184E-09
0.9620,-1.91166E-09
0.9630,-2.14672E-09
0.9640,-2.41000E-09
0.9650,-2.70480E-09
0.9660,-3.03478E-09
0.9670,-3.40405E-09
0.9680,-3.81716E-09
0.9690,-4.27918E-09
0.9700,-4.79575E-09
0.9710,-5.37313E-09
0.9720,-6.01830E-09
0.9730,-6.73901E-09
0.9740,-7.54387E-09
0.9750,-8.44243E-09
0.9760,-9.44532E-09
0.9770,-1.05643E-08
0.9780,-1.18125E-08
0.9790,-1.32044E-08
0.9800,-1.47560E-08
0.9810,-1.64852E-08
0.9820,-1.84119E-08
0.9830,-2.05577E-08
0.9840,-2.29472E-08
0.9850,-2.56069E-08
0.9860,-2.85668E-08
0.9870,-3.18597E-08
0.9880,-3.55219E-08
0.9890,-3.95938E-08
0.9900,-4.41197E-08
0.9910,-4.91489E-08
0.9920,-5.47357E-08
0.9930,-6.09400E-08
0.9940,-6.78281E-08
0.9950,-7.54731E-08
0.9960,-8.39556E-08
0.9970,-9.33647E-08
0.9980,-1.03798E-07
0.9990,-1.15365E-07
1.0000,-1.28184E-07
1.0010,-1.42385E-07
1.0020,-1.58115E-07
1.0030,-1.75533E-07
1.0040,-1.94812E-07
1.0050,-2.16147E-07
1.0060,-2.39750E-07
1.0070,-2.65853E-07
1.0080,-2.94713E-07
1.0090,-3.26613E-07
1.0100,-3.61860E-07
1.0110,-4.00796E-07
1.0120,-4.43793E-07
1.0130,-4.91262E-07
1.0140,-5.43650E-07
1.0150,-6.01451E-07
1.0160,-6.65206E-07
1.0170,-7.35506E-07
1.0180,-8.13001E-07
1.0190,-8.98401E-07
1.0200,-9.92484E-07
1.0210,-1.09610E-06
1.0220,-1.21019E-06
1.0230,-1.33576E-06
1.0240,-1.47394E-06
1.0250,-1.62594E-06
1.0260,-1.79309E-06
1.0270,-1.97685E-06
1.0280,-2.17881E-06
1.0290,-2.40071E-06
1.0300,-2.64444E-06
1.0310,-2.91207E-06
1.0320,-3.20585E-06
1.0330,-3.52824E-06
1.0340,-3.88191E-06
1.0350,-4.26980E-06
1.0360,-4.69508E-06
1.0370,-5.16120E-06
1.0380,-5.67195E-06
1.0390,-6.23143E-06
1.0400,-6.84409E-06
1.0410,-7.51478E-06
1.0420,-8.24879E-06
1.0430,-9.05184E-06
1.0440,-9.93017E-06
1.0450,-1.08905E-05
1.0460,-1.19403E-05
1.0470,-1.30873E-05
1.0480,-1.43404E-05
1.0490,-1.57088E-05
1.0500,-1.72027E-05
1.0510,-1.88332E-05
1.0520,-2.06121E-05
1.0530,-2.25524E-05
1.0540,-2.46681E-05
1.0550,-2.69743E-05
1.0560,-2.94874E-05
1.0570,-3.22251E-05
1.0580,-3.52065E-05
1.0590,-3.84524E-05
1.0600,-4.19851E-05
1.0610,-4.58288E-05
1.0620,-5.00095E-05
1.0630,-5.45554E-05
1.0640,-5.94968E-05
1.0650,-6.48665E-05
1.0660,-7.06997E-05
1.0670,-7.70345E-05
1.0680,-8.39119E-05
1.0690,-9.13759E-05
1.0700,-9.94742E-05
1.0710,-1.08258E-04
1.0720,-1.17782E-04
1.0730,-1.28105E-04
1.0740,-1.39291E-04
1.0750,-1.51409E-04
1.0760,-1.64531E-04
1.0770,-1.78736E-04
1.0780,-1.94110E-04
1.0790,-2.10742E-04
1.0800,-2.28730E-04
1.0810,-2.48179E-04
1.0820,-2.69200E-04
1.0830,-2.91913E-04
1.0840,-3.16446E-04
1.0850,-3.42936E-04
1.0860,-3.71531E-04
1.0870,-4.02388E-04
1.0880,-4.35675E-04
1.0890,-4.71571E-04
1.0900,-5.10269E-04
1.0910,-5.51973E-04
1.0920,-5.96903E-04
1.0930,-6.45292E-04
1.0940,-6.97389E-04
1.0950,-7.53460E-04
1.0960,-8.13789E-04
1.0970,-8.78677E-04
1.0980,-9.48446E-04
1.0990,-1.02344E-03
1.1000,-1.10402E-03
1.1010,-1.19057E-03
1.1020,-1.28351E-03
1.1030,-1.38327E-03
1.1040,-1.49033E-03
1.1050,-1.60516E-03
1.1060,-1.72831E-03
1.1070,-1.86032E-03
1.1080,-2.00178E-03
1.1090,-2.15333E-03
1.1100,-2.31562E-03
1.1110,-2.48935E-03
1.1120,-2.67528E-03
1.1130,-2.87418E-03
1.1140,-3.08689E-03
1.1150,-3.31429E-03
1.1160,-3.55730E-03
1.1170,-3.81692E-03
1.1180,-4.09418E-03
1.1190,-4.39018E-03
1.1200,-4.70606E-03
1.1210,-5.04306E-03
1.1220,-5.40245E-03
1.1230,-5.78558E-03
1.1240,-6.19388E-03
1.1250,-6.62886E-03
1.1260,-7.09207E-03
1.1270,-7.58519E-03
1.1280,-8.10996E-03
1.1290,-8.66820E-03
1.1300,-9.26183E-03
1.1310,-9.89287E-03
1.1320,-1.05634E-02
1.1330,-1.12757E-02
1.1340,-1.20321E-02
1.1350,-1.28350E-02
1.1360,-1.36869E-02
1.1370,-1.45904E-02
1.1380,-1.55485E-02
1.1390,-1.65639E-02
1.1400,-1.76397E-02
1.1410,-1.87791E-02
1.1420,-1.99854E-02
1.1430,-2.12619E-02
1.1440,-2.26124E-02
1.1450,-2.40404E-02
1.1460,-2.55500E-02
1.1470,-2.71451E-02
1.1480,-2.88299E-02
1.1490,-3.06088E-02
1.1500,-3.24863E-02
1.1510,-3.44670E-02
1.1520,-3.65559E-02
1.1530,-3.87579E-02
1.1540,-4.10782E-02
1.1550,-4.35223E-02
1.1560,-4.60957E-02
1.1570,-4.88040E-02
1.1580,-5.16533E-02
1.1590,-5.46496E-02
1.1600,-5.77992E-02
1.1610,-6.11085E-02
1.1620,-6.45843E-02
1.1630,-6.82334E-02
1.1640,-7.20627E-02
1.1650,-7.60795E-02
1.1660,-8.02910E-02
1.1670,-8.47050E-02
1.1680,-8.93290E-02
1.1690,-9.41710E-02
1.1700,-9.92389E-02
1.1710,-1.04541E-01
1.1720,-1.10086E-01
1.1730,-1.15881E-01
1.1740,-1.21937E-01
1.1750,-1.28260E-01
1.1760,-1.34861E-01
1.1770,-1.41748E-01
1.1780,-1.48930E-01
1.1790,-1.56417E-01
1.1800,-1.64217E-01
1.1810,-1.72339E-01
1.1820,-1.80794E-01
1.1830,-1.89589E-01
1.1840,-1.98736E-01
1.1850,-2.08242E-01
1.1860,-2.18116E-01
1.1870,-2.28369E-01
1.1880,-2.39009E-01
1.1890,-2.50045E-01
1.1900,-2.61485E-01
1.1910,-2.73338E-01
1.1920,-2.85613E-01
1.1930,-2.98317E-01
1.1940,-3.11459E-01
1.1950,-3.25046E-01
1.1960,-3.39084E-01
1.1970,-3.53582E-01
1.1980,-3.68545E-01
1.1990,-3.83980E-01
1.2000,-3.99891E-01
1.2010,-4.16283E-01
1.2020,-4.33161E-01
1.2030,-4.50529E-01
1.2040,-4.68390E-01
1.2050,-4.86745E-01
1.2060,-5.05597E-01
1.2070,-5.24946E-01
1.2080,-5.44791E-01
1.2090,-5.65133E-01
1.2100,-5.85968E-01
1.2110,-6.07294E-01
1.2120,-6.29107E-01
1.2130,-6.51401E-01
1.2140,-6.74170E-01
1.2150,-6.97407E-01
1.2160,-7.21102E-01
1.2170,-7.45246E-01
1.2180,-7.69827E-01
1.2190,-7.94833E-01
1.2200,-8.20247E-01
1.2210,-8.46056E-01
1.2220,-8.72241E-01
1.2230,-8.98784E-01
1.2240,-9.25663E-01
1.2250,-9.52855E-01
1.2260,-9.80338E-01
1.2270,-1.00808E+00
1.2280,-1.03606E+00
1.2290,-1.06425E+00
1.2300,-1.09261E+00
1.2310,-1.12112E+00
1.2320,-1.14972E+00
1.2330,-1.17840E+00
1.2340,-1.20711E+00
1.2350,-1.23582E+00
1.2360,-1.26447E+00
1.2370,-1.29304E+00
1.2380,-1.32147E+00
1.2390,-1.34973E+00
1.2400,-1.37776E+00
1.2410,-1.40552E+00
1.2420,-1.43297E+00
1.2430,-1.46006E+00
1.2440,-1.48673E+00
1.2450,-1.51295E+00
1.2460,-1.53865E+00
1.2470,-1.56379E+00
1.2480,-1.58833E+00
1.2490,-1.61220E+00
1.2500,-1.63535E+00
1.2510,-1.65774E+00
1.2520,-1.67931E+00
1.2530,-1.70001E+00
1.2540,-1.71979E+00
1.2550,-1.73859E+00
1.2560,-1.75636E+00
1.2570,-1.77305E+00
1.2580,-1.78862E+00
1.2590,-1.80300E+00
1.2600,-1.81615E+00
1.2610,-1.82801E+00
1.2620,-1.83855E+00
1.2630,-1.84770E+00
1.2640,-1.85543E+00
1.2650,-1.86169E+00
1.2660,-1.86644E+00
1.2670,-1.86963E+00
1.2680,-1.87121E+00
1.2690,-1.87117E+00
1.2700,-1.86944E+00
1.2710,-1.86601E+00
1.2720,-1.86083E+00
1.2730,-1.85388E+00
1.2740,-1.84512E+00
1.2750,-1.83453E+00
1.2760,-1.82209E+00
1.2770,-1.80777E+00
1.2780,-1.79156E+00
1.2790,-1.77344E+00
1.2800,-1.75339E+00
1.2810,-1.73141E+00
1.2820,-1.70749E+00
1.2830,-1.68162E+00
1.2840,-1.65382E+00
1.2850,-1.62408E+00
1.2860,-1.59240E+00
1.2870,-1.55881E+00
1.2880,-1.52331E+00
1.2890,-1.48592E+00
1.2900,-1.44667E+00
1.2910,-1.40557E+00
1.2920,-1.36267E+00
1.2930,-1.31800E+00
1.2940,-1.27158E+00
1.2950,-1.22347E+00
1.2960,-1.17371E+00
1.2970,-1.12235E+00
1.2980,-1.06944E+00
1.2990,-1.01504E+00
1.3000,-9.59217E-01
1.3010,-9.02025E-01
1.3020,-8.43537E-01
1.3030,-7.83826E-01
1.3040,-7.22968E-01
1.3050,-6.61041E-01
1.3060,-5.98128E-01
1.3070,-5.34316E-01
1.3080,-4.69692E-01
1.3090,-4.04350E-01
1.3100,-3.38383E-01
1.3110,-2.71890E-01
1.3120,-2.04970E-01
1.3130,-1.37726E-01
1.3140,-7.02621E-02
1.3150,-2.68549E-03
1.3160,6.48953E-02
1.3170,1.32370E-01
1.3180,1.99627E-01
1.3190,2.66553E-01
1.3200,3.33035E-01
1.3210,3.98956E-01
1.3220,4.64203E-01
1.3230,5.28659E-01
1.3240,5.92208E-01
1.3250,6.54736E-01
1.3260,7.16126E-01
1.3270,7.76264E-01
1.3280,8.35037E-01
1.3290,8.92333E-01
1.3300,9.48040E-01
1.3310,1.00205E+00
1.3320,1.05425E+00
1.3330,1.10455E+00
1.3340,1.15283E+00
1.3350,1.19900E+00
1.3360,1.24297E+00
1.3370,1.28463E+00
1.3380,1.32391E+00
1.3390,1.36071E+00
1.3400,1.39495E+00
1.3410,1.42655E+00
1.3420,1.45545E+00
1.3430,1.48158E+00
1.3440,1.50486E+00
1.3450,1.52525E+00
1.3460,1.54270E+00
1.3470,1.55715E+00
1.3480,1.56856E+00
1.3490,1.57691E+00
1.3500,1.58216E+00
1.3510,1.58428E+00
1.3520,1.58328E+00
1.3530,1.57912E+00
1.3540,1.57182E+00
1.3550,1.56138E+00
1.3560,1.54780E+00
1.3570,1.53110E+00
1.3580,1.51131E+00
1.3590,1.48846E+00
1.3600,1.46258E+00
1.3610,1.43373E+00
1.3620,1.40194E+00
1.3630,1.36727E+00
1.3640,1.32980E+00
1.3650,1.28959E+00
1.3660,1.24671E+00
1.3670,1.20125E+00
1.3680,1.15330E+00
1.3690,1.10295E+00
1.3700,1.05031E+00
1.3710,9.95463E-01
1.3720,9.38537E-01
1.3730,8.79643E-01
1.3740,8.18901E-01
1.3750,7.56436E-01
1.3760,6.92376E-01
1.3770,6.26855E-01
1.3780,5.60008E-01
1.3790,4.91976E-01
1.3800,4.22900E-01
1.3810,3.52926E-01
1.3820,2.82202E-01
1.3830,2.10878E-01
1.3840,1.39104E-01
1.3850,6.70334E-02
1.3860,-5.18014E-03
1.3870,-7.73826E-02
1.3880,-1.49420E-01
1.3890,-2.21137E-01
1.3900,-2.92380E-01
1.3910,-3.62997E-01
1.3920,-4.32836E-01
1.3930,-5.01747E-01
1.3940,-5.69580E-01
1.3950,-6.36191E-01
1.3960,-7.01436E-01
1.3970,-7.65175E-01
1.3980,-8.27269E-01
1.3990,-8.87586E-01
1.4000,-9.45996E-01
1.4010,-1.00237E+00
1.4020,-1.05660E+00
1.4030,-1.10855E+00
1.4040,-1.15812E+00
1.4050,-1.20521E+00
1.4060,-1.24970E+00
1.4070,-1.29151E+00
1.4080,-1.33055E+00
1.4090,-1.36673E+00
1.4100,-1.39998E+00
1.4110,-1.43022E+00
1.4120,-1.45739E+00
1.4130,-1.48144E+00
1.4140,-1.50231E+00
1.4150,-1.51996E+00
1.4160,-1.53436E+00
1.4170,-1.54547E+00
1.4180,-1.55327E+00
1.4190,-1.55775E+00
1.4200,-1.55890E+00
1.4210,-1.55672E+00
1.4220,-1.55122E+00
1.4230,-1.54241E+00
1.4240,-1.53031E+00
1.4250,-1.51495E+00
1.4260,-1.49636E+00
1.4270,-1.47459E+00
1.4280,-1.44969E+00
1.4290,-1.42171E+00
1.4300,-1.39072E+00
1.4310,-1.35678E+00
1.4320,-1.31997E+00
1.4330,-1.28036E+00
1.4340,-1.23805E+00
1.4350,-1.19313E+00
1.4360,-1.14569E+00
1.4370,-1.09584E+00
1.4380,-1.04368E+00
1.4390,-9.89333E-01
1.4400,-9.32909E-01
1.4410,-8.74530E-01
1.4420,-8.14321E-01
1.4430,-7.52409E-01
1.4440,-6.88927E-01
1.4450,-6.24008E-01
1.4460,-5.57791E-01
1.4470,-4.90413E-01
1.4480,-4.22018E-01
1.4490,-3.52748E-01
1.4500,-2.82747E-01
1.4510,-2.12163E-01
1.4520,-1.41140E-01
1.4530,-6.98265E-02
1.4540,1.63066E-03
1.4550,7.30845E-02
1.4560,1.44389E-01
1.4570,2.15397E-01
1.4580,2.85965E-01
1.4590,3.55950E-01
1.4600,4.25211E-01
1.4610,4.93606E-01
1.4620,5.61000E-01
1.4630,6.27258E-01
1.4640,6.92248E-01
1.4650,7.55840E-01
1.4660,8.17910E-01
1.4670,8.78336E-01
1.4680,9.36999E-01
1.4690,9.93786E-01
1.4700,1.04859E+00
1.4710,1.10130E+00
1.4720,1.15181E+00
1.4730,1.20004E+00
1.4740,1.24589E+00
1.4750,1.28928E+00
1.4760,1.33012E+00
1.4770,1.36834E+00
1.4780,1.40387E+00
1.4790,1.43665E+00
1.4800,1.46662E+00
1.4810,1.49373E+00
1.4820,1.51793E+00
1.4830,1.53918E+00
1.4840,1.55744E+00
1.4850,1.57270E+00
1.4860,1.58492E+00
1.4870,1.59409E+00
1.4880,1.60021E+00
1.4890,1.60326E+00
1.4900,1.60325E+00
1.4910,1.60019E+00
1.4920,1.59409E+00
1.4930,1.58497E+00
1.4940,1.57286E+00
1.4950,1.55778E+00
1.4960,1.53979E+00
1.4970,1.51890E+00
1.4980,1.49518E+00
1.4990,1.46868E+00
1.5000,1.43945E+00
1.5010,1.40755E+00
1.5020,1.37306E+00
1.5030,1.33604E+00
1.5040,1.29657E+00
1.5050,1.25473E+00
1.5060,1.21060E+00
1.5070,1.16426E+00
1.5080,1.11582E+00
1.5090,1.06537E+00
1.5100,1.01299E+00
1.5110,9.58804E-01
1.5120,9.02898E-01
1.5130,8.45382E-01
1.5140,7.86365E-01
1.5150,7.25956E-01
1.5160,6.64266E-01
1.5170,6.01408E-01
1.5180,5.37496E-01
1.5190,4.72645E-01
1.5200,4.06973E-01
1.5210,3.40595E-01
1.5220,2.73629E-01
1.5230,2.06192E-01
1.5240,1.38402E-01
1.5250,7.03748E-02
1.5260,2.22815E-03
1.5270,-6.59223E-02
1.5280,-1.33962E-01
1.5290,-2.01776E-01
1.5300,-2.69252E-01
1.5310,-3.36279E-01
1.5320,-4.02748E-01
1.5330,-4.68551E-01
1.5340,-5.33582E-01
1.5350,-5.97737E-01
1.5360,-6.60917E-01
1.5370,-7.23021E-01
1.5380,-7.83954E-01
1.5390,-8.43623E-01
1.5400,-9.01938E-01
1.5410,-9.58811E-01
1.5420,-1.01416E+00
1.5430,-1.06790E+00
1.5440,-1.11996E+00
1.5450,-1.17026E+00
1.5460,-1.21873E+00
1.5470,-1.26531E+00
1.5480,-1.30993E+00
1.5490,-1.35253E+00
1.5500,-1.39306E+00
1.5510,-1.43147E+00
1.5520,-1.46770E+00
1.5530,-1.50172E+00
1.5540,-1.53348E+00
1.5550,-1.56296E+00
1.5560,-1.59010E+00
1.5570,-1.61490E+00
1.5580,-1.63732E+00
1.5590,-1.65735E+00
1.5600,-1.67496E+00
1.5610,-1.69015E+00
1.5620,-1.70290E+00
1.5630,-1.71322E+00
1.5640,-1.72109E+00
1.5650,-1.72654E+00
1.5660,-1.72955E+00
1.5670,-1.73014E+00
1.5680,-1.72832E+00
1.5690,-1.72411E+00
1.5700,-1.71753E+00
1.5710,-1.70861E+00
1.5720,-1.69736E+00
1.5730,-1.68382E+00
1.5740,-1.66803E+00
1.5750,-1.65000E+00
1.5760,-1.62979E+00
1.5770,-1.60744E+00
1.5780,-1.58298E+00
1.5790,-1.55646E+00
1.5800,-1.52794E+00
1.5810,-1.49745E+00
1.5820,-1.46506E+00
1.5830,-1.43081E+00
1.5840,-1.39476E+00
1.5850,-1.35697E+00
1.5860,-1.31750E+00
1.5870,-1.27640E+00
1.5880,-1.23375E+00
1.5890,-1.18960E+00
1.5900,-1.14401E+00
1.5910,-1.09706E+00
1.5920,-1.04880E+00
1.5930,-9.99311E-01
1.5940,-9.48650E-01
1.5950,-8.96887E-01
1.5960,-8.44090E-01
1.5970,-7.90329E-01
1.5980,-7.35671E-01
1.5990,-6.80185E-01
1.6000,-6.23940E-01
1.6010,-5.67004E-01
1.6020,-5.09445E-01
1.6030,-4.51331E-01
1.6040,-3.92729E-01
1.6050,-3.33706E-01
1.6060,-2.74329E-01
1.6070,-2.14663E-01
1.6080,-1.54772E-01
1.6090,-9.47217E-02
1.6100,-3.45737E-02
1.6110,2.56095E-02
1.6120,8.57670E-02
1.6130,1.45839E-01
1.6140,2.05767E-01
1.6150,2.65493E-01
1.6160,3.24961E-01
1.6170,3.84117E-01
1.6180,4.42907E-01
1.6190,5.01279E-01
1.6200,5.59183E-01
1.6210,6.16569E-01
1.6220,6.73390E-01
1.6230,7.29601E-01
1.6240,7.85157E-01
1.6250,8.40014E-01
1.6260,8.94134E-01
1.6270,9.47475E-01
1.6280,1.00000E+00
1.6290,1.05167E+00
1.6300,1.10246E+00
1.6310,1.15233E+00
1.6320,1.20125E+00
1.6330,1.24918E+00
1.6340,1.29611E+00
1.6350,1.34201E+00
1.6360,1.38685E+00
1.6370,1.43061E+00
1.6380,1.47327E+00
1.6390,1.51481E+00
1.6400,1.55522E+00
1.6410,1.59446E+00
1.6420,1.63254E+00
1.6430,1.66944E+00
1.6440,1.70514E+00
1.6450,1.73964E+00
1.6460,1.77293E+00
1.6470,1.80500E+00
1.6480,1.83584E+00
1.6490,1.86546E+00
1.6500,1.89384E+00
1.6510,1.92099E+00
1.6520,1.94691E+00
1.6530,1.97159E+00
1.6540,1.99504E+00
1.6550,2.01726E+00
1.6560,2.03827E+00
1.6570,2.05805E+00
1.6580,2.07662E+00
1.6590,2.09399E+00
1.6600,2.11017E+00
1.6610,2.12516E+00
1.6620,2.13898E+00
1.6630,2.15164E+00
1.6640,2.16315E+00
1.6650,2.17352E+00
1.6660,2.18276E+00
1.6670,2.19090E+00
1.6680,2.19795E+00
1.6690,2.20392E+00
1.6700,2.20884E+00
1.6710,2.21271E+00
1.6720,2.21555E+00
1.6730,2.21739E+00
1.6740,2.21824E+00
1.6750,2.21813E+00
1.6760,2.21706E+00
1.6770,2.21507E+00
1.6780,2.21217E+00
1.6790,2.20839E+00
1.6800,2.20374E+00
1.6810,2.19824E+00
1.6820,2.19192E+00
1.6830,2.18480E+00
1.6840,2.17690E+00
1.6850,2.16825E+00
1.6860,2.15886E+00
1.6870,2.14875E+00
1.6880,2.13796E+00
1.6890,2.12650E+00
1.6900,2.11439E+00
1.6910,2.10166E+00
1.6920,2.08832E+00
1.6930,2.07441E+00
1.6940,2.05994E+00
1.6950,2.04494E+00
1.6960,2.02942E+00
1.6970,2.01341E+00
1.6980,1.99693E+00
1.6990,1.98000E+00
1.7000,1.96264E+00
1.7010,1.94488E+00
1.7020,1.92673E+00
1.7030,1.90821E+00
1.7040,1.88935E+00
1.7050,1.87016E+00
1.7060,1.85067E+00
1.7070,1.83089E+00
1.7080,1.81084E+00
1.7090,1.79055E+00
1.7100,1.77002E+00
1.7110,1.74928E+00
1.7120,1.72835E+00
1.7130,1.70724E+00
1.7140,1.68597E+00
1.7150,1.66455E+00
1.7160,1.64301E+00
1.7170,1.62136E+00
1.7180,1.59961E+00
1.7190,1.57778E+00
1.7200,1.55588E+00
1.7210,1.53394E+00
1.7220,1.51195E+00
1.7230,1.48995E+00
1.7240,1.46793E+00
1.7250,1.44591E+00
1.7260,1.42391E+00
1.7270,1.40194E+00
1.7280,1.38001E+00
1.7290,1.35812E+00
1.7300,1.33630E+00
1.7310,1.31455E+00
1.7320,1.29288E+00
1.7330,1.27130E+00
1.7340,1.24983E+00
1.7350,1.22846E+00
1.7360,1.20722E+00
1.7370,1.18610E+00
1.7380,1.16512E+00
1.7390,1.14428E+00
1.7400,1.12359E+00
1.7410,1.10306E+00
1.7420,1.08269E+00
1.7430,1.06249E+00
1.7440,1.04248E+00
1.7450,1.02264E+00
1.7460,1.00299E+00
1.7470,9.83532E-01
1.7480,9.64273E-01
1.7490,9.45216E-01
1.7500,9.26365E-01
1.7510,9.07724E-01
1.7520,8.89297E-01
1.7530,8.71086E-01
1.7540,8.53096E-01
1.7550,8.35328E-01
1.7560,8.17786E-01
1.7570,8.00471E-01
1.7580,7.83386E-01
1.7590,7.66533E-01
1.7600,7.49913E-01
1.7610,7.33527E-01
1.7620,7.17378E-01
1.7630,7.01465E-01
1.7640,6.85790E-01
1.7650,6.70352E-01
1.7660,6.55154E-01
1.7670,6.40194E-01
1.7680,6.25473E-01
1.7690,6.10991E-01
1.7700,5.96747E-01
1.7710,5.82741E-01
1.7720,5.68972E-01
1.7730,5.55440E-01
1.7740,5.42144E-01
1.7750,5.29083E-01
1.7760,5.16256E-01
1.7770,5.03660E-01
1.7780,4.91296E-01
1.7790,4.79162E-01
1.7800,4.67255E-01
1.7810,4.55575E-01
1.7820,4.44119E-01
1.7830,4.32887E-01
1.7840,4.21874E-01
1.7850,4.11081E-01
1.7860,4.00504E-01
1.7870,3.90142E-01
1.7880,3.79992E-01
1.7890,3.70052E-01
1.7900,3.60319E-01
1.7910,3.50792E-01
1.7920,3.41468E-01
1.7930,3.32343E-01
1.7940,3.23417E-01
1.7950,3.14685E-01
1.7960,3.06146E-01
1.7970,2.97797E-01
1.7980,2.89636E-01
1.7990,2.81658E-01
1.8000,2.73863E-01
1.8010,2.66247E-01
1.8020,2.58807E-01
1.8030,2.51540E-01
1.8040,2.44445E-01
1.8050,2.37518E-01
1.8060,2.30756E-01
1.8070,2.24156E-01
1.8080,2.17716E-01
1.8090,2.11433E-01
1.8100,2.05305E-01
1.8110,1.99328E-01
1.8120,1.93499E-01
1.8130,1.87817E-01
1.8140,1.82278E-01
1.8150,1.76879E-01
1.8160,1.71618E-01
1.8170,1.66493E-01
1.8180,1.61500E-01
1.8190,1.56636E-01
1.8200,1.51900E-01
1.8210,1.47289E-01
1.8220,1.42800E-01
1.8230,1.38430E-01
1.8240,1.34178E-01
1.8250,1.30040E-01
1.8260,1.26014E-01
1.8270,1.22098E-01
1.8280,1.18289E-01
1.8290,1.14584E-01
1.8300,1.10983E-01
1.8310,1.07482E-01
1.8320,1.04078E-01
1.8330,1.00771E-01
1.8340,9.75565E-02
1.8350,9.44336E-02
1.8360,9.14000E-02
1.8370,8.84533E-02
1.8380,8.55917E-02
1.8390,8.28129E-02
1.8400,8.01150E-02
1.8410,7.74961E-02
1.8420,7.49541E-02
1.8430,7.24872E-02
1.8440,7.00934E-02
1.8450,6.77710E-02
1.8460,6.55181E-02
1.8470,6.33329E-02
1.8480,6.12137E-02
1.8490,5.91588E-02
1.8500,5.71666E-02
1.8510,5.52352E-02
1.8520,5.33633E-02
1.8530,5.15491E-02
1.8540,4.97911E-02
1.8550,4.80878E-02
1.8560,4.64378E-02
1.8570,4.48395E-02
1.8580,4.32916E-02
1.8590,4.17926E-02
1.8600,4.03413E-02
1.8610,3.89362E-02
1.8620,3.75760E-02
1.8630,3.62596E-02
1.8640,3.49856E-02
1.8650,3.37529E-02
1.8660,3.25603E-02
1.8670,3.14065E-02
1.8680,3.02905E-02
1.8690,2.92112E-02
1.8700,2.81674E-02
1.8710,2.71582E-02
1.8720,2.61825E-02
1.8730,2.52394E-02
1.8740,2.43278E-02
1.8750,2.34467E-02
1.8760,2.25954E-02
1.8770,2.17728E-02
1.8780,2.09781E-02
1.8790,2.02104E-02
1.8800,1.94689E-02
1.8810,1.87528E-02
1.8820,1.80613E-02
1.8830,1.73937E-02
1.8840,1.67491E-02
1.8850,1.61269E-02
1.8860,1.55263E-02
1.8870,1.49467E-02
1.8880,1.43873E-02
1.8890,1.38476E-02
1.8900,1.33269E-02
1.8910,1.28246E-02
1.8920,1.23401E-02
1.8930,1.18728E-02
1.8940,1.14221E-02
1.8950,1.09875E-02
1.8960,1.05685E-02
1.8970,1.01646E-02
1.8980,9.77520E-03
1.8990,9.39988E-03
1.9000,9.03815E-03
1.9010,8.68957E-03
1.9020,8.35368E-03
1.9030,8.03007E-03
1.9040,7.71830E-03
1.9050,7.41798E-03
1.9060,7.12872E-03
1.9070,6.85013E-03
1.9080,6.58185E-03
1.9090,6.32353E-03
1.9100,6.07481E-03
1.9110,5.83537E-03
1.9120,5.60488E-03
1.9130,5.38302E-03
1.9140,5.16951E-03
1.9150,4.96403E-03
1.9160,4.76631E-03
1.9170,4.57608E-03
1.9180,4.39306E-03
1.9190,4.21700E-03
1.9200,4.04765E-03
1.9210,3.88478E-03
1.9220,3.72814E-03
1.9230,3.57751E-03
1.9240,3.43269E-03
1.9250,3.29344E-03
1.9260,3.15958E-03
1.9270,3.03091E-03
1.9280,2.90724E-03
1.9290,2.78837E-03
1.9300,2.67415E-03
1.9310,2.56439E-03
1.9320,2.45894E-03
1.9330,2.35762E-03
1.9340,2.26030E-03
1.9350,2.16681E-03
1.9360,2.07702E-03
1.9370,1.99079E-03
1.9380,1.90798E-03
1.9390,1.82847E-03
1.9400,1.75213E-03
1.9410,1.67884E-03
1.9420,1.60849E-03
1.9430,1.54096E-03
1.9440,1.47615E-03
1.9450,1.41395E-03
1.9460,1.35426E-03
1.9470,1.29699E-03
1.9480,1.24204E-03
1.9490,1.18932E-03
1.9500,1.13876E-03
1.9510,1.09025E-03
1.9520,1.04373E-03
1.9530,9.99121E-04
1.9540,9.56340E-04
1.9550,9.15319E-04
1.9560,8.75990E-04
1.9570,8.38285E-04
1.9580,8.02142E-04
1.9590,7.67497E-04
1.9600,7.34292E-04
1.9610,7.02470E-04
1.9620,6.71975E-04
1.9630,6.42756E-04
1.9640,6.14760E-04
1.9650,5.87939E-04
1.9660,5.62245E-04
1.9670,5.37634E-04
1.9680,5.14062E-04
1.9690,4.91486E-04
1.9700,4.69867E-04
1.9710,4.49165E-04
1.9720,4.29344E-04
1.9730,4.10367E-04
1.9740,3.92200E-04
1.9750,3.74810E-04
1.9760,3.58165E-04
1.9770,3.42234E-04
1.9780,3.26989E-04
1.9790,3.12399E-04
1.9800,2.98439E-04
1.9810,2.85083E-04
1.9820,2.72305E-04
1.9830,2.60081E-04
1.9840,2.48389E-04
1.9850,2.37205E-04
1.9860,2.26509E-04
1.9870,2.16280E-04
1.9880,2.06499E-04
1.9890,1.97147E-04
1.9900,1.88205E-04
1.9910,1.79656E-04
1.9920,1.71484E-04
1.9930,1.63672E-04
1.9940,1.56206E-04
1.9950,1.49070E-04
1.9960,1.42251E-04
1.9970,1.35735E-04
1.9980,1.29508E-04
1.9990,1.23559E-04
2.0000,1.17876E-04
2.0010,1.12446E-04
2.0020,1.07260E-04
2.0030,1.02306E-04
2.0040,9.75745E-05
2.0050,9.30560E-05
2.0060,8.87410E-05
2.0070,8.46208E-05
2.0080,8.06867E-05
2.0090,7.69306E-05
2.0100,7.33448E-05
2.0110,6.99217E-05
2.0120,6.66543E-05
2.0130,6.35355E-05
2.0140,6.05590E-05
2.0150,5.77183E-05
2.0160,5.50076E-05
2.0170,5.24209E-05
2.0180,4.99528E-05
2.0190,4.75980E-05
2.0200,4.53516E-05
2.0210,4.32085E-05
2.0220,4.11642E-05
2.0230,3.92144E-05
2.0240,3.73546E-05
2.0250,3.55810E-05
2.0260,3.38896E-05
2.0270,3.22766E-05
2.0280,3.07387E-05
2.0290,2.92723E-05
2.0300,2.78743E-05
2.0310,2.65415E-05
2.0320,2.52709E-05
2.0330,2.40598E-05
2.0340,2.29055E-05
2.0350,2.18053E-05
2.0360,2.07567E-05
2.0370,1.97574E-05
2.0380,1.88052E-05
2.0390,1.78979E-05
2.0400,1.70334E-05
2.0410,1.62097E-05
2.0420,1.54250E-05
2.0430,1.46775E-05
2.0440,1.39654E-05
2.0450,1.32872E-05
2.0460,1.26412E-05
2.0470,1.20259E-05
2.0480,1.14399E-05
2.0490,1.08819E-05
2.0500,1.03506E-05
2.0510,9.84466E-06
2.0520,9.36294E-06
2.0530,8.90431E-06
2.0540,8.46769E-06
2.0550,8.05205E-06
2.0560,7.65639E-06
2.0570,7.27979E-06
2.0580,6.92135E-06
2.0590,6.58020E-06
2.0600,6.25553E-06
2.0610,5.94657E-06
2.0620,5.65257E-06
2.0630,5.37283E-06
2.0640,5.10666E-06
2.0650,4.85342E-06
2.0660,4.61250E-06
2.0670,4.38331E-06
2.0680,4.16530E-06
2.0690,3.95792E-06
2.0700,3.76068E-06
2.0710,3.57308E-06
2.0720,3.39466E-06
2.0730,3.22499E-06
2.0740,3.06365E-06
2.0750,2.91023E-06
2.0760,2.76435E-06
2.0770,2.62565E-06
2.0780,2.49379E-06
2.0790,2.36843E-06
2.0800,2.24926E-06
2.0810,2.13598E-06
2.0820,2.02830E-06
2.0830,1.92596E-06
2.0840,1.82869E-06
2.0850,1.73625E-06
2.0860,1.64840E-06
2.0870,1.56492E-06
2.0880,1.48560E-06
2.0890,1.41023E-06
2.0900,1.33861E-06
2.0910,1.27058E-06
2.0920,1.20594E-06
2.0930,1.14454E-06
2.0940,1.08621E-06
2.0950,1.03081E-06
2.0960,9.78183E-07
2.0970,9.28201E-07
2.0980,8.80733E-07
2.0990,8.35653E-07
2.1000,7.92843E-07
2.1010,7.52192E-07
2.1020,7.13592E-07
2.1030,6.76942E-07
2.1040,6.42146E-07
2.1050,6.09110E-07
2.1060,5.77747E-07
2.1070,5.47974E-07
2.1080,5.19712E-07
2.1090,4.92886E-07
2.1100,4.67424E-07
2.1110,4.43257E-07
2.1120,4.20321E-07
2.1130,3.98554E-07
2.1140,3.77897E-07
2.1150,3.58296E-07
2.1160,3.39696E-07
2.1170,3.22048E-07
2.1180,3.05303E-07
2.1190,2.89417E-07
2.1200,2.74345E-07
2.1210,2.60047E-07
2.1220,2.46484E-07
2.1230,2.33618E-07
2.1240,2.21414E-07
2.1250,2.09839E-07
2.1260,1.98860E-07
2.1270,1.88448E-07
2.1280,1.78574E-07
2.1290,1.69210E-07
2.1300,1.60330E-07
2.1310,1.51910E-07
2.1320,1.43926E-07
2.1330,1.36356E-07
2.1340,1.29179E-07
2.1350,1.22375E-07
2.1360,1.15924E-07
2.1370,1.09809E-07
2.1380,1.04013E-07
2.1390,9.85180E-08
2.1400,9.33099E-08
2.1410,8.83735E-08
2.1420,8.36949E-08
2.1430,7.92609E-08
2.1440,7.50587E-08
2.1450,7.10766E-08
2.1460,6.73030E-08
2.1470,6.37273E-08
2.1480,6.03392E-08
2.1490,5.71290E-08
2.1500,5.40875E-08
2.1510,5.12059E-08
2.1520,4.84760E-08
2.1530,4.58898E-08
2.1540,4.34400E-08
2.1550,4.11193E-08
2.1560,3.89211E-08
2.1570,3.68391E-08
2.1580,3.48671E-08
2.1590,3.29994E-08
2.1600,3.12306E-08
2.1610,2.95555E-08
2.1620,2.79691E-08
2.1630,2.64670E-08
2.1640,2.50446E-08
2.1650,2.36977E-08
2.1660,2.24225E-08
2.1670,2.12151E-08
2.1680,2.00720E-08
2.1690,1.89898E-08
2.1700,1.79652E-08
2.1710,1.69954E-08
2.1720,1.60773E-08
2.1730,1.52082E-08
2.1740,1.43857E-08
2.1750,1.36071E-08
2.1760,1.28702E-08
2.1770,1.21728E-08
2.1780,1.15127E-08
2.1790,1.08881E-08
2.1800,1.02970E-08
2.1810,9.73762E-09
2.1820,9.20833E-09
2.1830,8.70750E-09
2.1840,8.23363E-09
2.1850,7.78527E-09
2.1860,7.36108E-09
2.1870,6.95976E-09
2.1880,6.58009E-09
2.1890,6.22093E-09
2.1900,5.88116E-09
2.1910,5.55977E-09
2.1920,5.25576E-09
2.1930,4.96821E-09
2.1940,4.69623E-09
2.1950,4.43900E-09
2.1960,4.19571E-09
2.1970,3.96563E-09
2.1980,3.74803E-09
2.1990,3.54227E-09
2.2000,3.34768E-09
2.2010,3.16369E-09
2.2020,2.98970E-09
2.2030,2.82520E-09
2.2040,2.66966E-09
2.2050,2.52260E-09
2.2060,2.38356E-09
2.2070,2.25212E-09
2.2080,2.12785E-09
2.2090,2.01038E-09
2.2100,1.89934E-09
2.2110,1.79437E-09
2.2120,1.69514E-09
2.2130,1.60136E-09
2.2140,1.51271E-09
2.2150,1.42893E-09
2.2160,1.34975E-09
2.2170,1.27491E-09
2.2180,1.20419E-09
2.2190,1.13735E-09
2.2200,1.07420E-09
2.2210,1.01451E-09
2.2220,9.58117E-10



==> anc/A_state_wvfncts/v6.csv <==
Level v=6

0.9480,9.19237E-10
0.9490,1.03493E-09
0.9500,1.16484E-09
0.9510,1.31068E-09
0.9520,1.47435E-09
0.9530,1.65797E-09
0.9540,1.86393E-09
0.9550,2.09486E-09
0.9560,2.35373E-09
0.9570,2.64381E-09
0.9580,2.96878E-09
0.9590,3.33274E-09
0.9600,3.74022E-09
0.9610,4.19631E-09
0.9620,4.70666E-09
0.9630,5.27754E-09
0.9640,5.91594E-09
0.9650,6.62965E-09
0.9660,7.42731E-09
0.9670,8.31852E-09
0.9680,9.31397E-09
0.9690,1.04255E-08
0.9700,1.16663E-08
0.9710,1.30510E-08
0.9720,1.45959E-08
0.9730,1.63188E-08
0.9740,1.82398E-08
0.9750,2.03811E-08
0.9760,2.27671E-08
0.9770,2.54251E-08
0.9780,2.83851E-08
0.9790,3.16805E-08
0.9800,3.53482E-08
0.9810,3.94291E-08
0.9820,4.39684E-08
0.9830,4.90159E-08
0.9840,5.46271E-08
0.9850,6.08629E-08
0.9860,6.77908E-08
0.9870,7.54853E-08
0.9880,8.40287E-08
0.9890,9.35118E-08
0.9900,1.04035E-07
0.9910,1.15708E-07
0.9920,1.28654E-07
0.9930,1.43007E-07
0.9940,1.58915E-07
0.9950,1.76540E-07
0.9960,1.96064E-07
0.9970,2.17683E-07
0.9980,2.41615E-07
0.9990,2.68100E-07
1.0000,2.97402E-07
1.0010,3.29809E-07
1.0020,3.65641E-07
1.0030,4.05248E-07
1.0040,4.49014E-07
1.0050,4.97361E-07
1.0060,5.50752E-07
1.0070,6.09697E-07
1.0080,6.74752E-07
1.0090,7.46531E-07
1.0100,8.25703E-07
1.0110,9.13004E-07
1.0120,1.00924E-06
1.0130,1.11529E-06
1.0140,1.23212E-06
1.0150,1.36080E-06
1.0160,1.50247E-06
1.0170,1.65840E-06
1.0180,1.82997E-06
1.0190,2.01871E-06
1.0200,2.22625E-06
1.0210,2.45441E-06
1.0220,2.70515E-06
1.0230,2.98063E-06
1.0240,3.28320E-06
1.0250,3.61541E-06
1.0260,3.98006E-06
1.0270,4.38020E-06
1.0280,4.81914E-06
1.0290,5.30050E-06
1.0300,5.82822E-06
1.0310,6.40657E-06
1.0320,7.04024E-06
1.0330,7.73428E-06
1.0340,8.49423E-06
1.0350,9.32608E-06
1.0360,1.02363E-05
1.0370,1.12321E-05
1.0380,1.23211E-05
1.0390,1.35116E-05
1.0400,1.48128E-05
1.0410,1.62344E-05
1.0420,1.77872E-05
1.0430,1.94826E-05
1.0440,2.13333E-05
1.0450,2.33528E-05
1.0460,2.55559E-05
1.0470,2.79584E-05
1.0480,3.05775E-05
1.0490,3.34321E-05
1.0500,3.65421E-05
1.0510,3.99295E-05
1.0520,4.36177E-05
1.0530,4.76323E-05
1.0540,5.20007E-05
1.0550,5.67526E-05
1.0560,6.19201E-05
1.0570,6.75378E-05
1.0580,7.36428E-05
1.0590,8.02754E-05
1.0600,8.74788E-05
1.0610,9.52997E-05
1.0620,1.03788E-04
1.0630,1.12999E-04
1.0640,1.22989E-04
1.0650,1.33822E-04
1.0660,1.45565E-04
1.0670,1.58290E-04
1.0680,1.72075E-04
1.0690,1.87003E-04
1.0700,2.03163E-04
1.0710,2.20653E-04
1.0720,2.39575E-04
1.0730,2.60040E-04
1.0740,2.82166E-04
1.0750,3.06081E-04
1.0760,3.31920E-04
1.0770,3.59830E-04
1.0780,3.89966E-04
1.0790,4.22495E-04
1.0800,4.57596E-04
1.0810,4.95459E-04
1.0820,5.36288E-04
1.0830,5.80302E-04
1.0840,6.27733E-04
1.0850,6.78829E-04
1.0860,7.33855E-04
1.0870,7.93093E-04
1.0880,8.56844E-04
1.0890,9.25430E-04
1.0900,9.99193E-04
1.0910,1.07850E-03
1.0920,1.16372E-03
1.0930,1.25529E-03
1.0940,1.35364E-03
1.0950,1.45923E-03
1.0960,1.57256E-03
1.0970,1.69415E-03
1.0980,1.82457E-03
1.0990,1.96439E-03
1.1000,2.11426E-03
1.1010,2.27484E-03
1.1020,2.44682E-03
1.1030,2.63097E-03
1.1040,2.82807E-03
1.1050,3.03895E-03
1.1060,3.26451E-03
1.1070,3.50568E-03
1.1080,3.76345E-03
1.1090,4.03886E-03
1.1100,4.33302E-03
1.1110,4.64709E-03
1.1120,4.98230E-03
1.1130,5.33994E-03
1.1140,5.72139E-03
1.1150,6.12807E-03
1.1160,6.56150E-03
1.1170,7.02328E-03
1.1180,7.51508E-03
1.1190,8.03865E-03
1.1200,8.59585E-03
1.1210,9.18862E-03
1.1220,9.81900E-03
1.1230,1.04891E-02
1.1240,1.12012E-02
1.1250,1.19577E-02
1.1260,1.27609E-02
1.1270,1.36136E-02
1.1280,1.45182E-02
1.1290,1.54778E-02
1.1300,1.64952E-02
1.1310,1.75735E-02
1.1320,1.87159E-02
1.1330,1.99257E-02
1.1340,2.12065E-02
1.1350,2.25618E-02
1.1360,2.39955E-02
1.1370,2.55115E-02
1.1380,2.71138E-02
1.1390,2.88068E-02
1.1400,3.05948E-02
1.1410,3.24825E-02
1.1420,3.44745E-02
1.1430,3.65758E-02
1.1440,3.87916E-02
1.1450,4.11270E-02
1.1460,4.35875E-02
1.1470,4.61788E-02
1.1480,4.89067E-02
1.1490,5.17772E-02
1.1500,5.47965E-02
1.1510,5.79709E-02
1.1520,6.13070E-02
1.1530,6.48116E-02
1.1540,6.84916E-02
1.1550,7.23540E-02
1.1560,7.64063E-02
1.1570,8.06557E-02
1.1580,8.51101E-02
1.1590,8.97771E-02
1.1600,9.46649E-02
1.1610,9.97814E-02
1.1620,1.05135E-01
1.1630,1.10734E-01
1.1640,1.16587E-01
1.1650,1.22703E-01
1.1660,1.29091E-01
1.1670,1.35759E-01
1.1680,1.42716E-01
1.1690,1.49973E-01
1.1700,1.57537E-01
1.1710,1.65418E-01
1.1720,1.73625E-01
1.1730,1.82168E-01
1.1740,1.91056E-01
1.1750,2.00298E-01
1.1760,2.09903E-01
1.1770,2.19881E-01
1.1780,2.30240E-01
1.1790,2.40990E-01
1.1800,2.52139E-01
1.1810,2.63695E-01
1.1820,2.75669E-01
1.1830,2.88066E-01
1.1840,3.00896E-01
1.1850,3.14167E-01
1.1860,3.27884E-01
1.1870,3.42056E-01
1.1880,3.56689E-01
1.1890,3.71789E-01
1.1900,3.87361E-01
1.1910,4.03410E-01
1.1920,4.19942E-01
1.1930,4.36959E-01
1.1940,4.54466E-01
1.1950,4.72463E-01
1.1960,4.90954E-01
1.1970,5.09939E-01
1.1980,5.29418E-01
1.1990,5.49390E-01
1.2000,5.69853E-01
1.2010,5.90804E-01
1.2020,6.12240E-01
1.2030,6.34155E-01
1.2040,6.56543E-01
1.2050,6.79397E-01
1.2060,7.02708E-01
1.2070,7.26465E-01
1.2080,7.50658E-01
1.2090,7.75274E-01
1.2100,8.00298E-01
1.2110,8.25714E-01
1.2120,8.51505E-01
1.2130,8.77652E-01
1.2140,9.04135E-01
1.2150,9.30930E-01
1.2160,9.58015E-01
1.2170,9.85362E-01
1.2180,1.01295E+00
1.2190,1.04074E+00
1.2200,1.06870E+00
1.2210,1.09681E+00
1.2220,1.12502E+00
1.2230,1.15331E+00
1.2240,1.18162E+00
1.2250,1.20993E+00
1.2260,1.23818E+00
1.2270,1.26634E+00
1.2280,1.29435E+00
1.2290,1.32217E+00
1.2300,1.34975E+00
1.2310,1.37703E+00
1.2320,1.40397E+00
1.2330,1.43050E+00
1.2340,1.45658E+00
1.2350,1.48214E+00
1.2360,1.50713E+00
1.2370,1.53149E+00
1.2380,1.55516E+00
1.2390,1.57808E+00
1.2400,1.60020E+00
1.2410,1.62144E+00
1.2420,1.64176E+00
1.2430,1.66110E+00
1.2440,1.67938E+00
1.2450,1.69657E+00
1.2460,1.71260E+00
1.2470,1.72740E+00
1.2480,1.74093E+00
1.2490,1.75313E+00
1.2500,1.76395E+00
1.2510,1.77333E+00
1.2520,1.78121E+00
1.2530,1.78756E+00
1.2540,1.79231E+00
1.2550,1.79542E+00
1.2560,1.79685E+00
1.2570,1.79655E+00
1.2580,1.79448E+00
1.2590,1.79060E+00
1.2600,1.78488E+00
1.2610,1.77728E+00
1.2620,1.76776E+00
1.2630,1.75631E+00
1.2640,1.74289E+00
1.2650,1.72748E+00
1.2660,1.71007E+00
1.2670,1.69064E+00
1.2680,1.66918E+00
1.2690,1.64568E+00
1.2700,1.62013E+00
1.2710,1.59254E+00
1.2720,1.56291E+00
1.2730,1.53124E+00
1.2740,1.49755E+00
1.2750,1.46186E+00
1.2760,1.42418E+00
1.2770,1.38454E+00
1.2780,1.34296E+00
1.2790,1.29949E+00
1.2800,1.25416E+00
1.2810,1.20701E+00
1.2820,1.15809E+00
1.2830,1.10746E+00
1.2840,1.05515E+00
1.2850,1.00125E+00
1.2860,9.45804E-01
1.2870,8.88892E-01
1.2880,8.30584E-01
1.2890,7.70959E-01
1.2900,7.10100E-01
1.2910,6.48091E-01
1.2920,5.85023E-01
1.2930,5.20989E-01
1.2940,4.56089E-01
1.2950,3.90421E-01
1.2960,3.24092E-01
1.2970,2.57208E-01
1.2980,1.89880E-01
1.2990,1.22223E-01
1.3000,5.43503E-02
1.3010,-1.36180E-02
1.3020,-8.15618E-02
1.3030,-1.49359E-01
1.3040,-2.16885E-01
1.3050,-2.84016E-01
1.3060,-3.50624E-01
1.3070,-4.16582E-01
1.3080,-4.81764E-01
1.3090,-5.46041E-01
1.3100,-6.09284E-01
1.3110,-6.71368E-01
1.3120,-7.32164E-01
1.3130,-7.91548E-01
1.3140,-8.49393E-01
1.3150,-9.05578E-01
1.3160,-9.59982E-01
1.3170,-1.01248E+00
1.3180,-1.06297E+00
1.3190,-1.11133E+00
1.3200,-1.15744E+00
1.3210,-1.20122E+00
1.3220,-1.24254E+00
1.3230,-1.28131E+00
1.3240,-1.31744E+00
1.3250,-1.35084E+00
1.3260,-1.38143E+00
1.3270,-1.40912E+00
1.3280,-1.43385E+00
1.3290,-1.45554E+00
1.3300,-1.47413E+00
1.3310,-1.48957E+00
1.3320,-1.50182E+00
1.3330,-1.51082E+00
1.3340,-1.51654E+00
1.3350,-1.51897E+00
1.3360,-1.51806E+00
1.3370,-1.51383E+00
1.3380,-1.50625E+00
1.3390,-1.49533E+00
1.3400,-1.48108E+00
1.3410,-1.46352E+00
1.3420,-1.44267E+00
1.3430,-1.41858E+00
1.3440,-1.39127E+00
1.3450,-1.36080E+00
1.3460,-1.32724E+00
1.3470,-1.29063E+00
1.3480,-1.25107E+00
1.3490,-1.20862E+00
1.3500,-1.16337E+00
1.3510,-1.11543E+00
1.3520,-1.06490E+00
1.3530,-1.01187E+00
1.3540,-9.56485E-01
1.3550,-8.98851E-01
1.3560,-8.39100E-01
1.3570,-7.77368E-01
1.3580,-7.13796E-01
1.3590,-6.48531E-01
1.3600,-5.81722E-01
1.3610,-5.13525E-01
1.3620,-4.44100E-01
1.3630,-3.73611E-01
1.3640,-3.02225E-01
1.3650,-2.30111E-01
1.3660,-1.57442E-01
1.3670,-8.43917E-02
1.3680,-1.11376E-02
1.3690,6.21435E-02
1.3700,1.35273E-01
1.3710,2.08074E-01
1.3720,2.80366E-01
1.3730,3.51974E-01
1.3740,4.22720E-01
1.3750,4.92429E-01
1.3760,5.60929E-01
1.3770,6.28051E-01
1.3780,6.93626E-01
1.3790,7.57492E-01
1.3800,8.19489E-01
1.3810,8.79461E-01
1.3820,9.37258E-01
1.3830,9.92735E-01
1.3840,1.04575E+00
1.3850,1.09618E+00
1.3860,1.14388E+00
1.3870,1.18874E+00
1.3880,1.23065E+00
1.3890,1.26950E+00
1.3900,1.30519E+00
1.3910,1.33762E+00
1.3920,1.36673E+00
1.3930,1.39243E+00
1.3940,1.41466E+00
1.3950,1.43336E+00
1.3960,1.44849E+00
1.3970,1.46000E+00
1.3980,1.46787E+00
1.3990,1.47207E+00
1.4000,1.47261E+00
1.4010,1.46946E+00
1.4020,1.46265E+00
1.4030,1.45219E+00
1.4040,1.43810E+00
1.4050,1.42043E+00
1.4060,1.39921E+00
1.4070,1.37450E+00
1.4080,1.34637E+00
1.4090,1.31487E+00
1.4100,1.28010E+00
1.4110,1.24213E+00
1.4120,1.20107E+00
1.4130,1.15701E+00
1.4140,1.11007E+00
1.4150,1.06037E+00
1.4160,1.00803E+00
1.4170,9.53181E-01
1.4180,8.95960E-01
1.4190,8.36512E-01
1.4200,7.74986E-01
1.4210,7.11535E-01
1.4220,6.46317E-01
1.4230,5.79497E-01
1.4240,5.11240E-01
1.4250,4.41717E-01
1.4260,3.71100E-01
1.4270,2.99565E-01
1.4280,2.27289E-01
1.4290,1.54452E-01
1.4300,8.12336E-02
1.4310,7.81488E-03
1.4320,-6.56231E-02
1.4330,-1.38900E-01
1.4340,-2.11834E-01
1.4350,-2.84249E-01
1.4360,-3.55965E-01
1.4370,-4.26808E-01
1.4380,-4.96606E-01
1.4390,-5.65188E-01
1.4400,-6.32388E-01
1.4410,-6.98043E-01
1.4420,-7.61995E-01
1.4430,-8.24090E-01
1.4440,-8.84178E-01
1.4450,-9.42116E-01
1.4460,-9.97767E-01
1.4470,-1.05100E+00
1.4480,-1.10168E+00
1.4490,-1.14970E+00
1.4500,-1.19493E+00
1.4510,-1.23729E+00
1.4520,-1.27666E+00
1.4530,-1.31296E+00
1.4540,-1.34610E+00
1.4550,-1.37601E+00
1.4560,-1.40262E+00
1.4570,-1.42587E+00
1.4580,-1.44571E+00
1.4590,-1.46211E+00
1.4600,-1.47501E+00
1.4610,-1.48441E+00
1.4620,-1.49028E+00
1.4630,-1.49261E+00
1.4640,-1.49141E+00
1.4650,-1.48668E+00
1.4660,-1.47844E+00
1.4670,-1.46671E+00
1.4680,-1.45153E+00
1.4690,-1.43294E+00
1.4700,-1.41099E+00
1.4710,-1.38573E+00
1.4720,-1.35724E+00
1.4730,-1.32558E+00
1.4740,-1.29083E+00
1.4750,-1.25308E+00
1.4760,-1.21242E+00
1.4770,-1.16895E+00
1.4780,-1.12278E+00
1.4790,-1.07402E+00
1.4800,-1.02278E+00
1.4810,-9.69193E-01
1.4820,-9.13382E-01
1.4830,-8.55480E-01
1.4840,-7.95622E-01
1.4850,-7.33950E-01
1.4860,-6.70607E-01
1.4870,-6.05742E-01
1.4880,-5.39504E-01
1.4890,-4.72046E-01
1.4900,-4.03523E-01
1.4910,-3.34092E-01
1.4920,-2.63910E-01
1.4930,-1.93137E-01
1.4940,-1.21932E-01
1.4950,-5.04556E-02
1.4960,2.11336E-02
1.4970,9.26760E-02
1.4980,1.64013E-01
1.4990,2.34988E-01
1.5000,3.05445E-01
1.5010,3.75231E-01
1.5020,4.44194E-01
1.5030,5.12185E-01
1.5040,5.79059E-01
1.5050,6.44673E-01
1.5060,7.08888E-01
1.5070,7.71569E-01
1.5080,8.32584E-01
1.5090,8.91806E-01
1.5100,9.49113E-01
1.5110,1.00439E+00
1.5120,1.05752E+00
1.5130,1.10840E+00
1.5140,1.15692E+00
1.5150,1.20299E+00
1.5160,1.24653E+00
1.5170,1.28744E+00
1.5180,1.32565E+00
1.5190,1.36108E+00
1.5200,1.39368E+00
1.5210,1.42337E+00
1.5220,1.45011E+00
1.5230,1.47386E+00
1.5240,1.49456E+00
1.5250,1.51220E+00
1.5260,1.52674E+00
1.5270,1.53816E+00
1.5280,1.54645E+00
1.5290,1.55161E+00
1.5300,1.55363E+00
1.5310,1.55251E+00
1.5320,1.54828E+00
1.5330,1.54096E+00
1.5340,1.53055E+00
1.5350,1.51711E+00
1.5360,1.50066E+00
1.5370,1.48125E+00
1.5380,1.45892E+00
1.5390,1.43374E+00
1.5400,1.40576E+00
1.5410,1.37504E+00
1.5420,1.34166E+00
1.5430,1.30568E+00
1.5440,1.26720E+00
1.5450,1.22628E+00
1.5460,1.18303E+00
1.5470,1.13752E+00
1.5480,1.08986E+00
1.5490,1.04015E+00
1.5500,9.88473E-01
1.5510,9.34951E-01
1.5520,8.79685E-01
1.5530,8.22786E-01
1.5540,7.64365E-01
1.5550,7.04536E-01
1.5560,6.43416E-01
1.5570,5.81120E-01
1.5580,5.17768E-01
1.5590,4.53479E-01
1.5600,3.88372E-01
1.5610,3.22567E-01
1.5620,2.56187E-01
1.5630,1.89350E-01
1.5640,1.22178E-01
1.5650,5.47908E-02
1.5660,-1.26928E-02
1.5670,-8.01543E-02
1.5680,-1.47477E-01
1.5690,-2.14544E-01
1.5700,-2.81242E-01
1.5710,-3.47457E-01
1.5720,-4.13081E-01
1.5730,-4.78003E-01
1.5740,-5.42118E-01
1.5750,-6.05322E-01
1.5760,-6.67513E-01
1.5770,-7.28595E-01
1.5780,-7.88470E-01
1.5790,-8.47046E-01
1.5800,-9.04235E-01
1.5810,-9.59950E-01
1.5820,-1.01411E+00
1.5830,-1.06663E+00
1.5840,-1.11744E+00
1.5850,-1.16647E+00
1.5860,-1.21365E+00
1.5870,-1.25891E+00
1.5880,-1.30220E+00
1.5890,-1.34345E+00
1.5900,-1.38262E+00
1.5910,-1.41966E+00
1.5920,-1.45451E+00
1.5930,-1.48715E+00
1.5940,-1.51753E+00
1.5950,-1.54562E+00
1.5960,-1.57140E+00
1.5970,-1.59483E+00
1.5980,-1.61591E+00
1.5990,-1.63460E+00
1.6000,-1.65090E+00
1.6010,-1.66480E+00
1.6020,-1.67629E+00
1.6030,-1.68537E+00
1.6040,-1.69205E+00
1.6050,-1.69633E+00
1.6060,-1.69822E+00
1.6070,-1.69773E+00
1.6080,-1.69488E+00
1.6090,-1.68968E+00
1.6100,-1.68216E+00
1.6110,-1.67236E+00
1.6120,-1.66028E+00
1.6130,-1.64597E+00
1.6140,-1.62946E+00
1.6150,-1.61079E+00
1.6160,-1.58999E+00
1.6170,-1.56711E+00
1.6180,-1.54220E+00
1.6190,-1.51529E+00
1.6200,-1.48644E+00
1.6210,-1.45570E+00
1.6220,-1.42312E+00
1.6230,-1.38876E+00
1.6240,-1.35267E+00
1.6250,-1.31490E+00
1.6260,-1.27552E+00
1.6270,-1.23459E+00
1.6280,-1.19217E+00
1.6290,-1.14831E+00
1.6300,-1.10309E+00
1.6310,-1.05657E+00
1.6320,-1.00881E+00
1.6330,-9.59879E-01
1.6340,-9.09838E-01
1.6350,-8.58757E-01
1.6360,-8.06700E-01
1.6370,-7.53735E-01
1.6380,-6.99929E-01
1.6390,-6.45347E-01
1.6400,-5.90056E-01
1.6410,-5.34122E-01
1.6420,-4.77611E-01
1.6430,-4.20588E-01
1.6440,-3.63119E-01
1.6450,-3.05267E-01
1.6460,-2.47097E-01
1.6470,-1.88670E-01
1.6480,-1.30050E-01
1.6490,-7.12979E-02
1.6500,-1.24737E-02
1.6510,4.63631E-02
1.6520,1.05154E-01
1.6530,1.63842E-01
1.6540,2.22371E-01
1.6550,2.80686E-01
1.6560,3.38733E-01
1.6570,3.96461E-01
1.6580,4.53818E-01
1.6590,5.10754E-01
1.6600,5.67222E-01
1.6610,6.23175E-01
1.6620,6.78568E-01
1.6630,7.33356E-01
1.6640,7.87498E-01
1.6650,8.40953E-01
1.6660,8.93681E-01
1.6670,9.45646E-01
1.6680,9.96811E-01
1.6690,1.04714E+00
1.6700,1.09661E+00
1.6710,1.14517E+00
1.6720,1.19281E+00
1.6730,1.23949E+00
1.6740,1.28519E+00
1.6750,1.32989E+00
1.6760,1.37355E+00
1.6770,1.41616E+00
1.6780,1.45770E+00
1.6790,1.49815E+00
1.6800,1.53750E+00
1.6810,1.57572E+00
1.6820,1.61280E+00
1.6830,1.64873E+00
1.6840,1.68350E+00
1.6850,1.71711E+00
1.6860,1.74953E+00
1.6870,1.78077E+00
1.6880,1.81082E+00
1.6890,1.83968E+00
1.6900,1.86734E+00
1.6910,1.89379E+00
1.6920,1.91905E+00
1.6930,1.94311E+00
1.6940,1.96598E+00
1.6950,1.98765E+00
1.6960,2.00813E+00
1.6970,2.02743E+00
1.6980,2.04555E+00
1.6990,2.06250E+00
1.7000,2.07829E+00
1.7010,2.09292E+00
1.7020,2.10642E+00
1.7030,2.11878E+00
1.7040,2.13002E+00
1.7050,2.14016E+00
1.7060,2.14921E+00
1.7070,2.15717E+00
1.7080,2.16407E+00
1.7090,2.16992E+00
1.7100,2.17474E+00
1.7110,2.17855E+00
1.7120,2.18135E+00
1.7130,2.18318E+00
1.7140,2.18404E+00
1.7150,2.18395E+00
1.7160,2.18295E+00
1.7170,2.18103E+00
1.7180,2.17823E+00
1.7190,2.17456E+00
1.7200,2.17005E+00
1.7210,2.16471E+00
1.7220,2.15857E+00
1.7230,2.15165E+00
1.7240,2.14396E+00
1.7250,2.13553E+00
1.7260,2.12639E+00
1.7270,2.11654E+00
1.7280,2.10602E+00
1.7290,2.09485E+00
1.7300,2.08304E+00
1.7310,2.07062E+00
1.7320,2.05761E+00
1.7330,2.04404E+00
1.7340,2.02991E+00
1.7350,2.01526E+00
1.7360,2.00011E+00
1.7370,1.98448E+00
1.7380,1.96838E+00
1.7390,1.95184E+00
1.7400,1.93488E+00
1.7410,1.91752E+00
1.7420,1.89978E+00
1.7430,1.88168E+00
1.7440,1.86324E+00
1.7450,1.84447E+00
1.7460,1.82541E+00
1.7470,1.80606E+00
1.7480,1.78645E+00
1.7490,1.76659E+00
1.7500,1.74651E+00
1.7510,1.72621E+00
1.7520,1.70572E+00
1.7530,1.68505E+00
1.7540,1.66423E+00
1.7550,1.64326E+00
1.7560,1.62216E+00
1.7570,1.60096E+00
1.7580,1.57965E+00
1.7590,1.55827E+00
1.7600,1.53682E+00
1.7610,1.51531E+00
1.7620,1.49377E+00
1.7630,1.47220E+00
1.7640,1.45062E+00
1.7650,1.42903E+00
1.7660,1.40747E+00
1.7670,1.38592E+00
1.7680,1.36441E+00
1.7690,1.34295E+00
1.7700,1.32154E+00
1.7710,1.30021E+00
1.7720,1.27895E+00
1.7730,1.25778E+00
1.7740,1.23670E+00
1.7750,1.21574E+00
1.7760,1.19488E+00
1.7770,1.17415E+00
1.7780,1.15355E+00
1.7790,1.13309E+00
1.7800,1.11278E+00
1.7810,1.09262E+00
1.7820,1.07262E+00
1.7830,1.05278E+00
1.7840,1.03311E+00
1.7850,1.01362E+00
1.7860,9.94318E-01
1.7870,9.75199E-01
1.7880,9.56271E-01
1.7890,9.37540E-01
1.7900,9.19009E-01
1.7910,9.00683E-01
1.7920,8.82564E-01
1.7930,8.64657E-01
1.7940,8.46963E-01
1.7950,8.29487E-01
1.7960,8.12230E-01
1.7970,7.95195E-01
1.7980,7.78383E-01
1.7990,7.61798E-01
1.8000,7.45439E-01
1.8010,7.29309E-01
1.8020,7.13410E-01
1.8030,6.97741E-01
1.8040,6.82303E-01
1.8050,6.67098E-01
1.8060,6.52125E-01
1.8070,6.37386E-01
1.8080,6.22879E-01
1.8090,6.08605E-01
1.8100,5.94564E-01
1.8110,5.80755E-01
1.8120,5.67177E-01
1.8130,5.53831E-01
1.8140,5.40714E-01
1.8150,5.27827E-01
1.8160,5.15168E-01
1.8170,5.02735E-01
1.8180,4.90528E-01
1.8190,4.78545E-01
1.8200,4.66785E-01
1.8210,4.55246E-01
1.8220,4.43927E-01
1.8230,4.32824E-01
1.8240,4.21938E-01
1.8250,4.11265E-01
1.8260,4.00804E-01
1.8270,3.90552E-01
1.8280,3.80508E-01
1.8290,3.70670E-01
1.8300,3.61034E-01
1.8310,3.51599E-01
1.8320,3.42362E-01
1.8330,3.33322E-01
1.8340,3.24474E-01
1.8350,3.15818E-01
1.8360,3.07350E-01
1.8370,2.99069E-01
1.8380,2.90970E-01
1.8390,2.83053E-01
1.8400,2.75314E-01
1.8410,2.67750E-01
1.8420,2.60359E-01
1.8430,2.53139E-01
1.8440,2.46086E-01
1.8450,2.39198E-01
1.8460,2.32473E-01
1.8470,2.25907E-01
1.8480,2.19498E-01
1.8490,2.13243E-01
1.8500,2.07140E-01
1.8510,2.01186E-01
1.8520,1.95378E-01
1.8530,1.89714E-01
1.8540,1.84191E-01
1.8550,1.78806E-01
1.8560,1.73557E-01
1.8570,1.68442E-01
1.8580,1.63457E-01
1.8590,1.58600E-01
1.8600,1.53868E-01
1.8610,1.49260E-01
1.8620,1.44772E-01
1.8630,1.40403E-01
1.8640,1.36149E-01
1.8650,1.32008E-01
1.8660,1.27978E-01
1.8670,1.24056E-01
1.8680,1.20241E-01
1.8690,1.16529E-01
1.8700,1.12919E-01
1.8710,1.09408E-01
1.8720,1.05994E-01
1.8730,1.02675E-01
1.8740,9.94491E-02
1.8750,9.63133E-02
1.8760,9.32659E-02
1.8770,9.03048E-02
1.8780,8.74281E-02
1.8790,8.46337E-02
1.8800,8.19195E-02
1.8810,7.92838E-02
1.8820,7.67245E-02
1.8830,7.42398E-02
1.8840,7.18278E-02
1.8850,6.94868E-02
1.8860,6.72149E-02
1.8870,6.50103E-02
1.8880,6.28714E-02
1.8890,6.07965E-02
1.8900,5.87839E-02
1.8910,5.68320E-02
1.8920,5.49392E-02
1.8930,5.31039E-02
1.8940,5.13246E-02
1.8950,4.95999E-02
1.8960,4.79282E-02
1.8970,4.63082E-02
1.8980,4.47384E-02
1.8990,4.32174E-02
1.9000,4.17439E-02
1.9010,4.03167E-02
1.9020,3.89343E-02
1.9030,3.75956E-02
1.9040,3.62993E-02
1.9050,3.50442E-02
1.9060,3.38292E-02
1.9070,3.26532E-02
1.9080,3.15149E-02
1.9090,3.04133E-02
1.9100,2.93474E-02
1.9110,2.83161E-02
1.9120,2.73184E-02
1.9130,2.63533E-02
1.9140,2.54199E-02
1.9150,2.45172E-02
1.9160,2.36443E-02
1.9170,2.28003E-02
1.9180,2.19843E-02
1.9190,2.11955E-02
1.9200,2.04331E-02
1.9210,1.96963E-02
1.9220,1.89843E-02
1.9230,1.82963E-02
1.9240,1.76315E-02
1.9250,1.69894E-02
1.9260,1.63691E-02
1.9270,1.57700E-02
1.9280,1.51914E-02
1.9290,1.46327E-02
1.9300,1.40932E-02
1.9310,1.35724E-02
1.9320,1.30697E-02
1.9330,1.25844E-02
1.9340,1.21161E-02
1.9350,1.16641E-02
1.9360,1.12280E-02
1.9370,1.08072E-02
1.9380,1.04012E-02
1.9390,1.00096E-02
1.9400,9.63186E-03
1.9410,9.26756E-03
1.9420,8.91625E-03
1.9430,8.57750E-03
1.9440,8.25089E-03
1.9450,7.93601E-03
1.9460,7.63249E-03
1.9470,7.33993E-03
1.9480,7.05796E-03
1.9490,6.78624E-03
1.9500,6.52442E-03
1.9510,6.27215E-03
1.9520,6.02912E-03
1.9530,5.79500E-03
1.9540,5.56950E-03
1.9550,5.35232E-03
1.9560,5.14317E-03
1.9570,4.94177E-03
1.9580,4.74785E-03
1.9590,4.56116E-03
1.9600,4.38145E-03
1.9610,4.20846E-03
1.9620,4.04196E-03
1.9630,3.88173E-03
1.9640,3.72754E-03
1.9650,3.57918E-03
1.9660,3.43644E-03
1.9670,3.29912E-03
1.9680,3.16703E-03
1.9690,3.03999E-03
1.9700,2.91780E-03
1.9710,2.80029E-03
1.9720,2.68731E-03
1.9730,2.57867E-03
1.9740,2.47423E-03
1.9750,2.37383E-03
1.9760,2.27732E-03
1.9770,2.18456E-03
1.9780,2.09542E-03
1.9790,2.00976E-03
1.9800,1.92744E-03
1.9810,1.84836E-03
1.9820,1.77238E-03
1.9830,1.69940E-03
1.9840,1.62930E-03
1.9850,1.56197E-03
1.9860,1.49730E-03
1.9870,1.43521E-03
1.9880,1.37559E-03
1.9890,1.31834E-03
1.9900,1.26338E-03
1.9910,1.21063E-03
1.9920,1.15999E-03
1.9930,1.11139E-03
1.9940,1.06474E-03
1.9950,1.01998E-03
1.9960,9.77033E-04
1.9970,9.35824E-04
1.9980,8.96288E-04
1.9990,8.58361E-04
2.0000,8.21981E-04
2.0010,7.87087E-04
2.0020,7.53621E-04
2.0030,7.21527E-04
2.0040,6.90752E-04
2.0050,6.61244E-04
2.0060,6.32952E-04
2.0070,6.05829E-04
2.0080,5.79829E-04
2.0090,5.54906E-04
2.0100,5.31019E-04
2.0110,5.08126E-04
2.0120,4.86187E-04
2.0130,4.65164E-04
2.0140,4.45020E-04
2.0150,4.25721E-04
2.0160,4.07231E-04
2.0170,3.89519E-04
2.0180,3.72553E-04
2.0190,3.56302E-04
2.0200,3.40739E-04
2.0210,3.25834E-04
2.0220,3.11560E-04
2.0230,2.97893E-04
2.0240,2.84808E-04
2.0250,2.72280E-04
2.0260,2.60286E-04
2.0270,2.48805E-04
2.0280,2.37815E-04
2.0290,2.27297E-04
2.0300,2.17230E-04
2.0310,2.07596E-04
2.0320,1.98377E-04
2.0330,1.89556E-04
2.0340,1.81116E-04
2.0350,1.73041E-04
2.0360,1.65316E-04
2.0370,1.57926E-04
2.0380,1.50857E-04
2.0390,1.44096E-04
2.0400,1.37630E-04
2.0410,1.31446E-04
2.0420,1.25533E-04
2.0430,1.19878E-04
2.0440,1.14471E-04
2.0450,1.09301E-04
2.0460,1.04359E-04
2.0470,9.96346E-05
2.0480,9.51183E-05
2.0490,9.08013E-05
2.0500,8.66752E-05
2.0510,8.27318E-05
2.0520,7.89631E-05
2.0530,7.53618E-05
2.0540,7.19205E-05
2.0550,6.86325E-05
2.0560,6.54909E-05
2.0570,6.24896E-05
2.0580,5.96225E-05
2.0590,5.68836E-05
2.0600,5.42675E-05
2.0610,5.17687E-05
2.0620,4.93822E-05
2.0630,4.71031E-05
2.0640,4.49267E-05
2.0650,4.28484E-05
2.0660,4.08640E-05
2.0670,3.89693E-05
2.0680,3.71604E-05
2.0690,3.54335E-05
2.0700,3.37851E-05
2.0710,3.22115E-05
2.0720,3.07095E-05
2.0730,2.92760E-05
2.0740,2.79079E-05
2.0750,2.66023E-05
2.0760,2.53564E-05
2.0770,2.41675E-05
2.0780,2.30332E-05
2.0790,2.19509E-05
2.0800,2.09184E-05
2.0810,1.99333E-05
2.0820,1.89937E-05
2.0830,1.80974E-05
2.0840,1.72425E-05
2.0850,1.64271E-05
2.0860,1.56494E-05
2.0870,1.49078E-05
2.0880,1.42006E-05
2.0890,1.35263E-05
2.0900,1.28833E-05
2.0910,1.22702E-05
2.0920,1.16858E-05
2.0930,1.11286E-05
2.0940,1.05974E-05
2.0950,1.00911E-05
2.0960,9.60847E-06
2.0970,9.14848E-06
2.0980,8.71008E-06
2.0990,8.29227E-06
2.1000,7.89412E-06
2.1010,7.51471E-06
2.1020,7.15319E-06
2.1030,6.80873E-06
2.1040,6.48054E-06
2.1050,6.16787E-06
2.1060,5.87000E-06
2.1070,5.58624E-06
2.1080,5.31595E-06
2.1090,5.05850E-06
2.1100,4.81328E-06
2.1110,4.57974E-06
2.1120,4.35732E-06
2.1130,4.14551E-06
2.1140,3.94380E-06
2.1150,3.75174E-06
2.1160,3.56887E-06
2.1170,3.39475E-06
2.1180,3.22897E-06
2.1190,3.07115E-06
2.1200,2.92091E-06
2.1210,2.77789E-06
2.1220,2.64176E-06
2.1230,2.51218E-06
2.1240,2.38885E-06
2.1250,2.27147E-06
2.1260,2.15976E-06
2.1270,2.05346E-06
2.1280,1.95230E-06
2.1290,1.85604E-06
2.1300,1.76445E-06
2.1310,1.67730E-06
2.1320,1.59439E-06
2.1330,1.51551E-06
2.1340,1.44047E-06
2.1350,1.36909E-06
2.1360,1.30118E-06
2.1370,1.23659E-06
2.1380,1.17516E-06
2.1390,1.11673E-06
2.1400,1.06116E-06
2.1410,1.00832E-06
2.1420,9.58060E-07
2.1430,9.10270E-07
2.1440,8.64828E-07
2.1450,8.21620E-07
2.1460,7.80538E-07
2.1470,7.41479E-07
2.1480,7.04345E-07
2.1490,6.69044E-07
2.1500,6.35485E-07
2.1510,6.03585E-07
2.1520,5.73263E-07
2.1530,5.44441E-07
2.1540,5.17048E-07
2.1550,4.91013E-07
2.1560,4.66270E-07
2.1570,4.42756E-07
2.1580,4.20411E-07
2.1590,3.99177E-07
2.1600,3.79001E-07
2.1610,3.59831E-07
2.1620,3.41616E-07
2.1630,3.24311E-07
2.1640,3.07870E-07
2.1650,2.92252E-07
2.1660,2.77415E-07
2.1670,2.63320E-07
2.1680,2.49933E-07
2.1690,2.37216E-07
2.1700,2.25138E-07
2.1710,2.13667E-07
2.1720,2.02772E-07
2.1730,1.92426E-07
2.1740,1.82601E-07
2.1750,1.73270E-07
2.1760,1.64411E-07
2.1770,1.55998E-07
2.1780,1.48010E-07
2.1790,1.40426E-07
2.1800,1.33226E-07
2.1810,1.26390E-07
2.1820,1.19901E-07
2.1830,1.13740E-07
2.1840,1.07892E-07
2.1850,1.02341E-07
2.1860,9.70725E-08
2.1870,9.20714E-08
2.1880,8.73249E-08
2.1890,8.28201E-08
2.1900,7.85448E-08
2.1910,7.44876E-08
2.1920,7.06374E-08
2.1930,6.69838E-08
2.1940,6.35170E-08
2.1950,6.02275E-08
2.1960,5.71063E-08
2.1970,5.41450E-08
2.1980,5.13354E-08
2.1990,4.86699E-08
2.2000,4.61412E-08
2.2010,4.37424E-08
2.2020,4.14669E-08
2.2030,3.93084E-08
2.2040,3.72610E-08
2.2050,3.53190E-08
2.2060,3.34770E-08
2.2070,3.17301E-08
2.2080,3.00733E-08
2.2090,2.85021E-08
2.2100,2.70120E-08
2.2110,2.55990E-08
2.2120,2.42591E-08
2.2130,2.29886E-08
2.2140,2.17839E-08
2.2150,2.06416E-08
2.2160,1.95586E-08
2.2170,1.85318E-08
2.2180,1.75583E-08
2.2190,1.66355E-08
2.2200,1.57606E-08
2.2210,1.49312E-08
2.2220,1.41451E-08
2.2230,1.33999E-08
2.2240,1.26935E-08
2.2250,1.20240E-08
2.2260,1.13895E-08
2.2270,1.07881E-08
2.2280,1.02181E-08
2.2290,9.67796E-09
2.2300,9.16607E-09
2.2310,8.68098E-09
2.2320,8.22131E-09
2.2330,7.78574E-09
2.2340,7.37302E-09
2.2350,6.98196E-09
2.2360,6.61143E-09
2.2370,6.26038E-09
2.2380,5.92779E-09
2.2390,5.61270E-09
2.2400,5.31420E-09
2.2410,5.03141E-09
2.2420,4.76354E-09
2.2430,4.50979E-09
2.2440,4.26943E-09
2.2450,4.04176E-09
2.2460,3.82611E-09
2.2470,3.62187E-09
2.2480,3.42842E-09
2.2490,3.24522E-09
2.2500,3.07171E-09
2.2510,2.90740E-09
2.2520,2.75179E-09
2.2530,2.60444E-09
2.2540,2.46491E-09
2.2550,2.33278E-09
2.2560,2.20767E-09
2.2570,2.08922E-09
2.2580,1.97706E-09
2.2590,1.87087E-09
2.2600,1.77034E-09
2.2610,1.67516E-09
2.2620,1.58505E-09
2.2630,1.49974E-09
2.2640,1.41899E-09
2.2650,1.34255E-09
2.2660,1.27019E-09
2.2670,1.20170E-09
2.2680,1.13687E-09
2.2690,1.07551E-09
2.2700,1.01743E-09
2.2710,9.62464E-10



==> anc/A_state_wvfncts/v7.csv <==
Level v=7

0.9410,-9.44975E-10
0.9420,-1.06459E-09
0.9430,-1.19899E-09
0.9440,-1.34997E-09
0.9450,-1.51951E-09
0.9460,-1.70984E-09
0.9470,-1.92345E-09
0.9480,-2.16311E-09
0.9490,-2.43192E-09
0.9500,-2.73333E-09
0.9510,-3.07120E-09
0.9520,-3.44981E-09
0.9530,-3.87397E-09
0.9540,-4.34900E-09
0.9550,-4.88084E-09
0.9560,-5.47612E-09
0.9570,-6.14219E-09
0.9580,-6.88726E-09
0.9590,-7.72045E-09
0.9600,-8.65188E-09
0.9610,-9.69285E-09
0.9620,-1.08559E-08
0.9630,-1.21549E-08
0.9640,-1.36053E-08
0.9650,-1.52243E-08
0.9660,-1.70311E-08
0.9670,-1.90466E-08
0.9680,-2.12944E-08
0.9690,-2.38004E-08
0.9700,-2.65936E-08
0.9710,-2.97058E-08
0.9720,-3.31725E-08
0.9730,-3.70329E-08
0.9740,-4.13303E-08
0.9750,-4.61129E-08
0.9760,-5.14338E-08
0.9770,-5.73518E-08
0.9780,-6.39318E-08
0.9790,-7.12458E-08
0.9800,-7.93731E-08
0.9810,-8.84016E-08
0.9820,-9.84280E-08
0.9830,-1.09559E-07
0.9840,-1.21913E-07
0.9850,-1.35621E-07
0.9860,-1.50825E-07
0.9870,-1.67683E-07
0.9880,-1.86372E-07
0.9890,-2.07082E-07
0.9900,-2.30025E-07
0.9910,-2.55435E-07
0.9920,-2.83568E-07
0.9930,-3.14706E-07
0.9940,-3.49161E-07
0.9950,-3.87272E-07
0.9960,-4.29417E-07
0.9970,-4.76008E-07
0.9980,-5.27497E-07
0.9990,-5.84382E-07
1.0000,-6.47210E-07
1.0010,-7.16580E-07
1.0020,-7.93150E-07
1.0030,-8.77641E-07
1.0040,-9.70845E-07
1.0050,-1.07363E-06
1.0060,-1.18694E-06
1.0070,-1.31182E-06
1.0080,-1.44941E-06
1.0090,-1.60095E-06
1.0100,-1.76781E-06
1.0110,-1.95149E-06
1.0120,-2.15360E-06
1.0130,-2.37593E-06
1.0140,-2.62044E-06
1.0150,-2.88925E-06
1.0160,-3.18468E-06
1.0170,-3.50927E-06
1.0180,-3.86579E-06
1.0190,-4.25726E-06
1.0200,-4.68696E-06
1.0210,-5.15849E-06
1.0220,-5.67576E-06
1.0230,-6.24302E-06
1.0240,-6.86492E-06
1.0250,-7.54650E-06
1.0260,-8.29326E-06
1.0270,-9.11118E-06
1.0280,-1.00067E-05
1.0290,-1.09870E-05
1.0300,-1.20597E-05
1.0310,-1.32332E-05
1.0320,-1.45164E-05
1.0330,-1.59192E-05
1.0340,-1.74524E-05
1.0350,-1.91274E-05
1.0360,-2.09569E-05
1.0370,-2.29543E-05
1.0380,-2.51346E-05
1.0390,-2.75135E-05
1.0400,-3.01085E-05
1.0410,-3.29382E-05
1.0420,-3.60230E-05
1.0430,-3.93846E-05
1.0440,-4.30468E-05
1.0450,-4.70352E-05
1.0460,-5.13775E-05
1.0470,-5.61035E-05
1.0480,-6.12455E-05
1.0490,-6.68384E-05
1.0500,-7.29196E-05
1.0510,-7.95297E-05
1.0520,-8.67124E-05
1.0530,-9.45148E-05
1.0540,-1.02988E-04
1.0550,-1.12185E-04
1.0560,-1.22167E-04
1.0570,-1.32996E-04
1.0580,-1.44739E-04
1.0590,-1.57471E-04
1.0600,-1.71270E-04
1.0610,-1.86221E-04
1.0620,-2.02414E-04
1.0630,-2.19946E-04
1.0640,-2.38923E-04
1.0650,-2.59456E-04
1.0660,-2.81667E-04
1.0670,-3.05683E-04
1.0680,-3.31643E-04
1.0690,-3.59695E-04
1.0700,-3.89998E-04
1.0710,-4.22722E-04
1.0720,-4.58047E-04
1.0730,-4.96168E-04
1.0740,-5.37293E-04
1.0750,-5.81642E-04
1.0760,-6.29454E-04
1.0770,-6.80981E-04
1.0780,-7.36492E-04
1.0790,-7.96277E-04
1.0800,-8.60640E-04
1.0810,-9.29911E-04
1.0820,-1.00444E-03
1.0830,-1.08459E-03
1.0840,-1.17076E-03
1.0850,-1.26338E-03
1.0860,-1.36289E-03
1.0870,-1.46976E-03
1.0880,-1.58451E-03
1.0890,-1.70766E-03
1.0900,-1.83979E-03
1.0910,-1.98151E-03
1.0920,-2.13345E-03
1.0930,-2.29630E-03
1.0940,-2.47077E-03
1.0950,-2.65764E-03
1.0960,-2.85770E-03
1.0970,-3.07183E-03
1.0980,-3.30092E-03
1.0990,-3.54593E-03
1.1000,-3.80788E-03
1.1010,-4.08784E-03
1.1020,-4.38693E-03
1.1030,-4.70635E-03
1.1040,-5.04736E-03
1.1050,-5.41128E-03
1.1060,-5.79951E-03
1.1070,-6.21353E-03
1.1080,-6.65488E-03
1.1090,-7.12520E-03
1.1100,-7.62620E-03
1.1110,-8.15969E-03
1.1120,-8.72756E-03
1.1130,-9.33180E-03
1.1140,-9.97451E-03
1.1150,-1.06579E-02
1.1160,-1.13842E-02
1.1170,-1.21558E-02
1.1180,-1.29754E-02
1.1190,-1.38454E-02
1.1200,-1.47687E-02
1.1210,-1.57482E-02
1.1220,-1.67869E-02
1.1230,-1.78879E-02
1.1240,-1.90544E-02
1.1250,-2.02900E-02
1.1260,-2.15983E-02
1.1270,-2.29828E-02
1.1280,-2.44475E-02
1.1290,-2.59964E-02
1.1300,-2.76337E-02
1.1310,-2.93638E-02
1.1320,-3.11911E-02
1.1330,-3.31204E-02
1.1340,-3.51565E-02
1.1350,-3.73044E-02
1.1360,-3.95693E-02
1.1370,-4.19567E-02
1.1380,-4.44720E-02
1.1390,-4.71211E-02
1.1400,-4.99098E-02
1.1410,-5.28443E-02
1.1420,-5.59309E-02
1.1430,-5.91760E-02
1.1440,-6.25864E-02
1.1450,-6.61689E-02
1.1460,-6.99305E-02
1.1470,-7.38785E-02
1.1480,-7.80202E-02
1.1490,-8.23632E-02
1.1500,-8.69153E-02
1.1510,-9.16842E-02
1.1520,-9.66782E-02
1.1530,-1.01905E-01
1.1540,-1.07374E-01
1.1550,-1.13093E-01
1.1560,-1.19071E-01
1.1570,-1.25316E-01
1.1580,-1.31837E-01
1.1590,-1.38644E-01
1.1600,-1.45744E-01
1.1610,-1.53149E-01
1.1620,-1.60865E-01
1.1630,-1.68904E-01
1.1640,-1.77273E-01
1.1650,-1.85982E-01
1.1660,-1.95041E-01
1.1670,-2.04458E-01
1.1680,-2.14243E-01
1.1690,-2.24404E-01
1.1700,-2.34950E-01
1.1710,-2.45891E-01
1.1720,-2.57234E-01
1.1730,-2.68987E-01
1.1740,-2.81160E-01
1.1750,-2.93760E-01
1.1760,-3.06794E-01
1.1770,-3.20269E-01
1.1780,-3.34193E-01
1.1790,-3.48572E-01
1.1800,-3.63411E-01
1.1810,-3.78716E-01
1.1820,-3.94492E-01
1.1830,-4.10743E-01
1.1840,-4.27474E-01
1.1850,-4.44686E-01
1.1860,-4.62382E-01
1.1870,-4.80564E-01
1.1880,-4.99232E-01
1.1890,-5.18386E-01
1.1900,-5.38025E-01
1.1910,-5.58147E-01
1.1920,-5.78749E-01
1.1930,-5.99826E-01
1.1940,-6.21373E-01
1.1950,-6.43383E-01
1.1960,-6.65849E-01
1.1970,-6.88762E-01
1.1980,-7.12112E-01
1.1990,-7.35885E-01
1.2000,-7.60070E-01
1.2010,-7.84652E-01
1.2020,-8.09613E-01
1.2030,-8.34938E-01
1.2040,-8.60605E-01
1.2050,-8.86593E-01
1.2060,-9.12881E-01
1.2070,-9.39443E-01
1.2080,-9.66254E-01
1.2090,-9.93284E-01
1.2100,-1.02050E+00
1.2110,-1.04788E+00
1.2120,-1.07539E+00
1.2130,-1.10298E+00
1.2140,-1.13062E+00
1.2150,-1.15828E+00
1.2160,-1.18590E+00
1.2170,-1.21346E+00
1.2180,-1.24090E+00
1.2190,-1.26817E+00
1.2200,-1.29524E+00
1.2210,-1.32204E+00
1.2220,-1.34853E+00
1.2230,-1.37465E+00
1.2240,-1.40035E+00
1.2250,-1.42556E+00
1.2260,-1.45024E+00
1.2270,-1.47431E+00
1.2280,-1.49773E+00
1.2290,-1.52042E+00
1.2300,-1.54232E+00
1.2310,-1.56337E+00
1.2320,-1.58350E+00
1.2330,-1.60264E+00
1.2340,-1.62074E+00
1.2350,-1.63771E+00
1.2360,-1.65351E+00
1.2370,-1.66806E+00
1.2380,-1.68131E+00
1.2390,-1.69318E+00
1.2400,-1.70361E+00
1.2410,-1.71255E+00
1.2420,-1.71994E+00
1.2430,-1.72572E+00
1.2440,-1.72983E+00
1.2450,-1.73223E+00
1.2460,-1.73286E+00
1.2470,-1.73168E+00
1.2480,-1.72864E+00
1.2490,-1.72370E+00
1.2500,-1.71682E+00
1.2510,-1.70796E+00
1.2520,-1.69710E+00
1.2530,-1.68419E+00
1.2540,-1.66923E+00
1.2550,-1.65217E+00
1.2560,-1.63302E+00
1.2570,-1.61174E+00
1.2580,-1.58834E+00
1.2590,-1.56280E+00
1.2600,-1.53513E+00
1.2610,-1.50533E+00
1.2620,-1.47341E+00
1.2630,-1.43937E+00
1.2640,-1.40324E+00
1.2650,-1.36505E+00
1.2660,-1.32481E+00
1.2670,-1.28256E+00
1.2680,-1.23834E+00
1.2690,-1.19219E+00
1.2700,-1.14416E+00
1.2710,-1.09430E+00
1.2720,-1.04268E+00
1.2730,-9.89346E-01
1.2740,-9.34376E-01
1.2750,-8.77842E-01
1.2760,-8.19821E-01
1.2770,-7.60397E-01
1.2780,-6.99657E-01
1.2790,-6.37693E-01
1.2800,-5.74603E-01
1.2810,-5.10488E-01
1.2820,-4.45453E-01
1.2830,-3.79607E-01
1.2840,-3.13064E-01
1.2850,-2.45941E-01
1.2860,-1.78357E-01
1.2870,-1.10437E-01
1.2880,-4.23069E-02
1.2890,2.59045E-02
1.2900,9.40655E-02
1.2910,1.62043E-01
1.2920,2.29700E-01
1.2930,2.96902E-01
1.2940,3.63509E-01
1.2950,4.29384E-01
1.2960,4.94385E-01
1.2970,5.58375E-01
1.2980,6.21214E-01
1.2990,6.82764E-01
1.3000,7.42886E-01
1.3010,8.01444E-01
1.3020,8.58304E-01
1.3030,9.13333E-01
1.3040,9.66402E-01
1.3050,1.01738E+00
1.3060,1.06615E+00
1.3070,1.11259E+00
1.3080,1.15658E+00
1.3090,1.19801E+00
1.3100,1.23677E+00
1.3110,1.27276E+00
1.3120,1.30589E+00
1.3130,1.33606E+00
1.3140,1.36318E+00
1.3150,1.38719E+00
1.3160,1.40800E+00
1.3170,1.42555E+00
1.3180,1.43978E+00
1.3190,1.45065E+00
1.3200,1.45810E+00
1.3210,1.46212E+00
1.3220,1.46266E+00
1.3230,1.45971E+00
1.3240,1.45326E+00
1.3250,1.44332E+00
1.3260,1.42988E+00
1.3270,1.41297E+00
1.3280,1.39261E+00
1.3290,1.36883E+00
1.3300,1.34168E+00
1.3310,1.31122E+00
1.3320,1.27750E+00
1.3330,1.24060E+00
1.3340,1.20059E+00
1.3350,1.15756E+00
1.3360,1.11161E+00
1.3370,1.06285E+00
1.3380,1.01138E+00
1.3390,9.57330E-01
1.3400,9.00829E-01
1.3410,8.42013E-01
1.3420,7.81025E-01
1.3430,7.18015E-01
1.3440,6.53139E-01
1.3450,5.86562E-01
1.3460,5.18451E-01
1.3470,4.48980E-01
1.3480,3.78328E-01
1.3490,3.06677E-01
1.3500,2.34215E-01
1.3510,1.61131E-01
1.3520,8.76190E-02
1.3530,1.38729E-02
1.3540,-5.99102E-02
1.3550,-1.33533E-01
1.3560,-2.06796E-01
1.3570,-2.79501E-01
1.3580,-3.51451E-01
1.3590,-4.22450E-01
1.3600,-4.92301E-01
1.3610,-5.60813E-01
1.3620,-6.27795E-01
1.3630,-6.93063E-01
1.3640,-7.56433E-01
1.3650,-8.17728E-01
1.3660,-8.76777E-01
1.3670,-9.33412E-01
1.3680,-9.87472E-01
1.3690,-1.03881E+00
1.3700,-1.08726E+00
1.3710,-1.13271E+00
1.3720,-1.17501E+00
1.3730,-1.21405E+00
1.3740,-1.24971E+00
1.3750,-1.28188E+00
1.3760,-1.31048E+00
1.3770,-1.33542E+00
1.3780,-1.35662E+00
1.3790,-1.37403E+00
1.3800,-1.38758E+00
1.3810,-1.39725E+00
1.3820,-1.40298E+00
1.3830,-1.40478E+00
1.3840,-1.40262E+00
1.3850,-1.39652E+00
1.3860,-1.38648E+00
1.3870,-1.37253E+00
1.3880,-1.35471E+00
1.3890,-1.33307E+00
1.3900,-1.30766E+00
1.3910,-1.27856E+00
1.3920,-1.24585E+00
1.3930,-1.20961E+00
1.3940,-1.16996E+00
1.3950,-1.12699E+00
1.3960,-1.08083E+00
1.3970,-1.03162E+00
1.3980,-9.79486E-01
1.3990,-9.24579E-01
1.4000,-8.67055E-01
1.4010,-8.07076E-01
1.4020,-7.44812E-01
1.4030,-6.80440E-01
1.4040,-6.14142E-01
1.4050,-5.46106E-01
1.4060,-4.76524E-01
1.4070,-4.05594E-01
1.4080,-3.33516E-01
1.4090,-2.60494E-01
1.4100,-1.86735E-01
1.4110,-1.12448E-01
1.4120,-3.78436E-02
1.4130,3.68683E-02
1.4140,1.11476E-01
1.4150,1.85769E-01
1.4160,2.59537E-01
1.4170,3.32572E-01
1.4180,4.04668E-01
1.4190,4.75624E-01
1.4200,5.45237E-01
1.4210,6.13314E-01
1.4220,6.79664E-01
1.4230,7.44099E-01
1.4240,8.06441E-01
1.4250,8.66515E-01
1.4260,9.24153E-01
1.4270,9.79195E-01
1.4280,1.03149E+00
1.4290,1.08089E+00
1.4300,1.12726E+00
1.4310,1.17047E+00
1.4320,1.21041E+00
1.4330,1.24696E+00
1.4340,1.28002E+00
1.4350,1.30951E+00
1.4360,1.33535E+00
1.4370,1.35746E+00
1.4380,1.37579E+00
1.4390,1.39030E+00
1.4400,1.40093E+00
1.4410,1.40768E+00
1.4420,1.41052E+00
1.4430,1.40945E+00
1.4440,1.40448E+00
1.4450,1.39561E+00
1.4460,1.38290E+00
1.4470,1.36636E+00
1.4480,1.34605E+00
1.4490,1.32204E+00
1.4500,1.29439E+00
1.4510,1.26318E+00
1.4520,1.22850E+00
1.4530,1.19045E+00
1.4540,1.14914E+00
1.4550,1.10469E+00
1.4560,1.05721E+00
1.4570,1.00686E+00
1.4580,9.53755E-01
1.4590,8.98056E-01
1.4600,8.39916E-01
1.4610,7.79495E-01
1.4620,7.16960E-01
1.4630,6.52484E-01
1.4640,5.86244E-01
1.4650,5.18420E-01
1.4660,4.49198E-01
1.4670,3.78767E-01
1.4680,3.07317E-01
1.4690,2.35042E-01
1.4700,1.62137E-01
1.4710,8.87973E-02
1.4720,1.52207E-02
1.4730,-5.83967E-02
1.4740,-1.31858E-01
1.4750,-2.04970E-01
1.4760,-2.77536E-01
1.4770,-3.49367E-01
1.4780,-4.20273E-01
1.4790,-4.90068E-01
1.4800,-5.58570E-01
1.4810,-6.25601E-01
1.4820,-6.90987E-01
1.4830,-7.54559E-01
1.4840,-8.16154E-01
1.4850,-8.75615E-01
1.4860,-9.32789E-01
1.4870,-9.87532E-01
1.4880,-1.03971E+00
1.4890,-1.08918E+00
1.4900,-1.13584E+00
1.4910,-1.17955E+00
1.4920,-1.22022E+00
1.4930,-1.25775E+00
1.4940,-1.29205E+00
1.4950,-1.32303E+00
1.4960,-1.35062E+00
1.4970,-1.37476E+00
1.4980,-1.39540E+00
1.4990,-1.41249E+00
1.5000,-1.42599E+00
1.5010,-1.43587E+00
1.5020,-1.44213E+00
1.5030,-1.44475E+00
1.5040,-1.44374E+00
1.5050,-1.43909E+00
1.5060,-1.43085E+00
1.5070,-1.41902E+00
1.5080,-1.40366E+00
1.5090,-1.38480E+00
1.5100,-1.36251E+00
1.5110,-1.33684E+00
1.5120,-1.30787E+00
1.5130,-1.27567E+00
1.5140,-1.24034E+00
1.5150,-1.20197E+00
1.5160,-1.16065E+00
1.5170,-1.11651E+00
1.5180,-1.06964E+00
1.5190,-1.02018E+00
1.5200,-9.68248E-01
1.5210,-9.13977E-01
1.5220,-8.57504E-01
1.5230,-7.98970E-01
1.5240,-7.38522E-01
1.5250,-6.76309E-01
1.5260,-6.12484E-01
1.5270,-5.47203E-01
1.5280,-4.80625E-01
1.5290,-4.12911E-01
1.5300,-3.44224E-01
1.5310,-2.74727E-01
1.5320,-2.04587E-01
1.5330,-1.33969E-01
1.5340,-6.30388E-02
1.5350,8.03812E-03
1.5360,7.90965E-02
1.5370,1.49972E-01
1.5380,2.20503E-01
1.5390,2.90528E-01
1.5400,3.59888E-01
1.5410,4.28427E-01
1.5420,4.95993E-01
1.5430,5.62435E-01
1.5440,6.27606E-01
1.5450,6.91364E-01
1.5460,7.53570E-01
1.5470,8.14091E-01
1.5480,8.72797E-01
1.5490,9.29563E-01
1.5500,9.84271E-01
1.5510,1.03681E+00
1.5520,1.08706E+00
1.5530,1.13493E+00
1.5540,1.18033E+00
1.5550,1.22315E+00
1.5560,1.26332E+00
1.5570,1.30076E+00
1.5580,1.33540E+00
1.5590,1.36718E+00
1.5600,1.39603E+00
1.5610,1.42191E+00
1.5620,1.44477E+00
1.5630,1.46458E+00
1.5640,1.48130E+00
1.5650,1.49492E+00
1.5660,1.50541E+00
1.5670,1.51276E+00
1.5680,1.51698E+00
1.5690,1.51807E+00
1.5700,1.51603E+00
1.5710,1.51089E+00
1.5720,1.50266E+00
1.5730,1.49138E+00
1.5740,1.47708E+00
1.5750,1.45981E+00
1.5760,1.43960E+00
1.5770,1.41651E+00
1.5780,1.39061E+00
1.5790,1.36194E+00
1.5800,1.33059E+00
1.5810,1.29663E+00
1.5820,1.26013E+00
1.5830,1.22117E+00
1.5840,1.17984E+00
1.5850,1.13624E+00
1.5860,1.09045E+00
1.5870,1.04258E+00
1.5880,9.92717E-01
1.5890,9.40974E-01
1.5900,8.87456E-01
1.5910,8.32270E-01
1.5920,7.75528E-01
1.5930,7.17342E-01
1.5940,6.57828E-01
1.5950,5.97102E-01
1.5960,5.35279E-01
1.5970,4.72480E-01
1.5980,4.08822E-01
1.5990,3.44425E-01
1.6000,2.79409E-01
1.6010,2.13892E-01
1.6020,1.47995E-01
1.6030,8.18347E-02
1.6040,1.55304E-02
1.6050,-5.08012E-02
1.6060,-1.17044E-01
1.6070,-1.83084E-01
1.6080,-2.48808E-01
1.6090,-3.14105E-01
1.6100,-3.78866E-01
1.6110,-4.42982E-01
1.6120,-5.06351E-01
1.6130,-5.68868E-01
1.6140,-6.30434E-01
1.6150,-6.90952E-01
1.6160,-7.50328E-01
1.6170,-8.08469E-01
1.6180,-8.65289E-01
1.6190,-9.20702E-01
1.6200,-9.74627E-01
1.6210,-1.02698E+00
1.6220,-1.07770E+00
1.6230,-1.12670E+00
1.6240,-1.17393E+00
1.6250,-1.21930E+00
1.6260,-1.26278E+00
1.6270,-1.30429E+00
1.6280,-1.34379E+00
1.6290,-1.38123E+00
1.6300,-1.41656E+00
1.6310,-1.44974E+00
1.6320,-1.48074E+00
1.6330,-1.50952E+00
1.6340,-1.53606E+00
1.6350,-1.56032E+00
1.6360,-1.58229E+00
1.6370,-1.60194E+00
1.6380,-1.61927E+00
1.6390,-1.63427E+00
1.6400,-1.64692E+00
1.6410,-1.65722E+00
1.6420,-1.66518E+00
1.6430,-1.67080E+00
1.6440,-1.67408E+00
1.6450,-1.67504E+00
1.6460,-1.67369E+00
1.6470,-1.67004E+00
1.6480,-1.66412E+00
1.6490,-1.65595E+00
1.6500,-1.64556E+00
1.6510,-1.63298E+00
1.6520,-1.61823E+00
1.6530,-1.60135E+00
1.6540,-1.58238E+00
1.6550,-1.56135E+00
1.6560,-1.53832E+00
1.6570,-1.51331E+00
1.6580,-1.48639E+00
1.6590,-1.45758E+00
1.6600,-1.42695E+00
1.6610,-1.39455E+00
1.6620,-1.36042E+00
1.6630,-1.32463E+00
1.6640,-1.28723E+00
1.6650,-1.24827E+00
1.6660,-1.20781E+00
1.6670,-1.16592E+00
1.6680,-1.12265E+00
1.6690,-1.07806E+00
1.6700,-1.03222E+00
1.6710,-9.85187E-01
1.6720,-9.37027E-01
1.6730,-8.87801E-01
1.6740,-8.37574E-01
1.6750,-7.86411E-01
1.6760,-7.34374E-01
1.6770,-6.81529E-01
1.6780,-6.27939E-01
1.6790,-5.73669E-01
1.6800,-5.18783E-01
1.6810,-4.63344E-01
1.6820,-4.07415E-01
1.6830,-3.51059E-01
1.6840,-2.94339E-01
1.6850,-2.37314E-01
1.6860,-1.80048E-01
1.6870,-1.22599E-01
1.6880,-6.50269E-02
1.6890,-7.39004E-03
1.6900,5.02542E-02
1.6910,1.07849E-01
1.6920,1.65340E-01
1.6930,2.22672E-01
1.6940,2.79793E-01
1.6950,3.36650E-01
1.6960,3.93193E-01
1.6970,4.49372E-01
1.6980,5.05140E-01
1.6990,5.60449E-01
1.7000,6.15255E-01
1.7010,6.69514E-01
1.7020,7.23183E-01
1.7030,7.76221E-01
1.7040,8.28590E-01
1.7050,8.80249E-01
1.7060,9.31165E-01
1.7070,9.81300E-01
1.7080,1.03062E+00
1.7090,1.07910E+00
1.7100,1.12670E+00
1.7110,1.17340E+00
1.7120,1.21917E+00
1.7130,1.26398E+00
1.7140,1.30781E+00
1.7150,1.35063E+00
1.7160,1.39243E+00
1.7170,1.43319E+00
1.7180,1.47288E+00
1.7190,1.51150E+00
1.7200,1.54902E+00
1.7210,1.58543E+00
1.7220,1.62072E+00
1.7230,1.65488E+00
1.7240,1.68790E+00
1.7250,1.71976E+00
1.7260,1.75048E+00
1.7270,1.78003E+00
1.7280,1.80842E+00
1.7290,1.83564E+00
1.7300,1.86169E+00
1.7310,1.88657E+00
1.7320,1.91027E+00
1.7330,1.93282E+00
1.7340,1.95419E+00
1.7350,1.97441E+00
1.7360,1.99347E+00
1.7370,2.01138E+00
1.7380,2.02814E+00
1.7390,2.04378E+00
1.7400,2.05828E+00
1.7410,2.07167E+00
1.7420,2.08396E+00
1.7430,2.09515E+00
1.7440,2.10526E+00
1.7450,2.11430E+00
1.7460,2.12229E+00
1.7470,2.12924E+00
1.7480,2.13516E+00
1.7490,2.14007E+00
1.7500,2.14399E+00
1.7510,2.14693E+00
1.7520,2.14891E+00
1.7530,2.14994E+00
1.7540,2.15006E+00
1.7550,2.14926E+00
1.7560,2.14759E+00
1.7570,2.14504E+00
1.7580,2.14164E+00
1.7590,2.13742E+00
1.7600,2.13239E+00
1.7610,2.12657E+00
1.7620,2.11998E+00
1.7630,2.11264E+00
1.7640,2.10458E+00
1.7650,2.09581E+00
1.7660,2.08636E+00
1.7670,2.07625E+00
1.7680,2.06549E+00
1.7690,2.05411E+00
1.7700,2.04213E+00
1.7710,2.02957E+00
1.7720,2.01645E+00
1.7730,2.00280E+00
1.7740,1.98863E+00
1.7750,1.97396E+00
1.7760,1.95882E+00
1.7770,1.94322E+00
1.7780,1.92719E+00
1.7790,1.91074E+00
1.7800,1.89390E+00
1.7810,1.87668E+00
1.7820,1.85911E+00
1.7830,1.84120E+00
1.7840,1.82297E+00
1.7850,1.80444E+00
1.7860,1.78563E+00
1.7870,1.76656E+00
1.7880,1.74725E+00
1.7890,1.72771E+00
1.7900,1.70796E+00
1.7910,1.68801E+00
1.7920,1.66789E+00
1.7930,1.64761E+00
1.7940,1.62719E+00
1.7950,1.60663E+00
1.7960,1.58596E+00
1.7970,1.56520E+00
1.7980,1.54435E+00
1.7990,1.52343E+00
1.8000,1.50245E+00
1.8010,1.48143E+00
1.8020,1.46038E+00
1.8030,1.43931E+00
1.8040,1.41824E+00
1.8050,1.39718E+00
1.8060,1.37613E+00
1.8070,1.35512E+00
1.8080,1.33414E+00
1.8090,1.31322E+00
1.8100,1.29236E+00
1.8110,1.27157E+00
1.8120,1.25086E+00
1.8130,1.23024E+00
1.8140,1.20972E+00
1.8150,1.18930E+00
1.8160,1.16900E+00
1.8170,1.14883E+00
1.8180,1.12878E+00
1.8190,1.10887E+00
1.8200,1.08911E+00
1.8210,1.06949E+00
1.8220,1.05004E+00
1.8230,1.03074E+00
1.8240,1.01161E+00
1.8250,9.92661E-01
1.8260,9.73886E-01
1.8270,9.55293E-01
1.8280,9.36888E-01
1.8290,9.18674E-01
1.8300,9.00655E-01
1.8310,8.82834E-01
1.8320,8.65216E-01
1.8330,8.47803E-01
1.8340,8.30598E-01
1.8350,8.13603E-01
1.8360,7.96821E-01
1.8370,7.80254E-01
1.8380,7.63904E-01
1.8390,7.47772E-01
1.8400,7.31861E-01
1.8410,7.16170E-01
1.8420,7.00703E-01
1.8430,6.85458E-01
1.8440,6.70438E-01
1.8450,6.55642E-01
1.8460,6.41072E-01
1.8470,6.26726E-01
1.8480,6.12606E-01
1.8490,5.98711E-01
1.8500,5.85041E-01
1.8510,5.71596E-01
1.8520,5.58374E-01
1.8530,5.45376E-01
1.8540,5.32601E-01
1.8550,5.20047E-01
1.8560,5.07714E-01
1.8570,4.95600E-01
1.8580,4.83704E-01
1.8590,4.72026E-01
1.8600,4.60562E-01
1.8610,4.49313E-01
1.8620,4.38276E-01
1.8630,4.27449E-01
1.8640,4.16831E-01
1.8650,4.06420E-01
1.8660,3.96214E-01
1.8670,3.86211E-01
1.8680,3.76409E-01
1.8690,3.66805E-01
1.8700,3.57398E-01
1.8710,3.48185E-01
1.8720,3.39164E-01
1.8730,3.30333E-01
1.8740,3.21690E-01
1.8750,3.13231E-01
1.8760,3.04955E-01
1.8770,2.96859E-01
1.8780,2.88940E-01
1.8790,2.81196E-01
1.8800,2.73626E-01
1.8810,2.66225E-01
1.8820,2.58991E-01
1.8830,2.51923E-01
1.8840,2.45017E-01
1.8850,2.38270E-01
1.8860,2.31681E-01
1.8870,2.25246E-01
1.8880,2.18964E-01
1.8890,2.12830E-01
1.8900,2.06844E-01
1.8910,2.01001E-01
1.8920,1.95300E-01
1.8930,1.89739E-01
1.8940,1.84313E-01
1.8950,1.79022E-01
1.8960,1.73863E-01
1.8970,1.68832E-01
1.8980,1.63927E-01
1.8990,1.59147E-01
1.9000,1.54489E-01
1.9010,1.49949E-01
1.9020,1.45526E-01
1.9030,1.41218E-01
1.9040,1.37021E-01
1.9050,1.32935E-01
1.9060,1.28955E-01
1.9070,1.25081E-01
1.9080,1.21310E-01
1.9090,1.17639E-01
1.9100,1.14067E-01
1.9110,1.10591E-01
1.9120,1.07209E-01
1.9130,1.03919E-01
1.9140,1.00719E-01
1.9150,9.76073E-02
1.9160,9.45813E-02
1.9170,9.16392E-02
1.9180,8.87791E-02
1.9190,8.59990E-02
1.9200,8.32971E-02
1.9210,8.06715E-02
1.9220,7.81203E-02
1.9230,7.56419E-02
1.9240,7.32343E-02
1.9250,7.08959E-02
1.9260,6.86251E-02
1.9270,6.64200E-02
1.9280,6.42791E-02
1.9290,6.22007E-02
1.9300,6.01834E-02
1.9310,5.82255E-02
1.9320,5.63254E-02
1.9330,5.44819E-02
1.9340,5.26933E-02
1.9350,5.09582E-02
1.9360,4.92753E-02
1.9370,4.76431E-02
1.9380,4.60604E-02
1.9390,4.45258E-02
1.9400,4.30380E-02
1.9410,4.15958E-02
1.9420,4.01980E-02
1.9430,3.88432E-02
1.9440,3.75305E-02
1.9450,3.62585E-02
1.9460,3.50262E-02
1.9470,3.38325E-02
1.9480,3.26763E-02
1.9490,3.15566E-02
1.9500,3.04722E-02
1.9510,2.94223E-02
1.9520,2.84059E-02
1.9530,2.74220E-02
1.9540,2.64696E-02
1.9550,2.55478E-02
1.9560,2.46559E-02
1.9570,2.37928E-02
1.9580,2.29578E-02
1.9590,2.21500E-02
1.9600,2.13687E-02
1.9610,2.06130E-02
1.9620,1.98822E-02
1.9630,1.91755E-02
1.9640,1.84923E-02
1.9650,1.78318E-02
1.9660,1.71933E-02
1.9670,1.65761E-02
1.9680,1.59797E-02
1.9690,1.54034E-02
1.9700,1.48465E-02
1.9710,1.43084E-02
1.9720,1.37887E-02
1.9730,1.32866E-02
1.9740,1.28017E-02
1.9750,1.23334E-02
1.9760,1.18812E-02
1.9770,1.14446E-02
1.9780,1.10231E-02
1.9790,1.06162E-02
1.9800,1.02234E-02
1.9810,9.84436E-03
1.9820,9.47854E-03
1.9830,9.12554E-03
1.9840,8.78495E-03
1.9850,8.45636E-03
1.9860,8.13938E-03
1.9870,7.83364E-03
1.9880,7.53875E-03
1.9890,7.25438E-03
1.9900,6.98015E-03
1.9910,6.71575E-03
1.9920,6.46084E-03
1.9930,6.21510E-03
1.9940,5.97824E-03
1.9950,5.74994E-03
1.9960,5.52992E-03
1.9970,5.31789E-03
1.9980,5.11360E-03
1.9990,4.91677E-03
2.0000,4.72715E-03
2.0010,4.54449E-03
2.0020,4.36855E-03
2.0030,4.19910E-03
2.0040,4.03592E-03
2.0050,3.87878E-03
2.0060,3.72748E-03
2.0070,3.58182E-03
2.0080,3.44159E-03
2.0090,3.30660E-03
2.0100,3.17667E-03
2.0110,3.05162E-03
2.0120,2.93128E-03
2.0130,2.81549E-03
2.0140,2.70406E-03
2.0150,2.59687E-03
2.0160,2.49374E-03
2.0170,2.39453E-03
2.0180,2.29911E-03
2.0190,2.20733E-03
2.0200,2.11907E-03
2.0210,2.03419E-03
2.0220,1.95258E-03
2.0230,1.87411E-03
2.0240,1.79867E-03
2.0250,1.72614E-03
2.0260,1.65643E-03
2.0270,1.58942E-03
2.0280,1.52502E-03
2.0290,1.46313E-03
2.0300,1.40365E-03
2.0310,1.34650E-03
2.0320,1.29160E-03
2.0330,1.23884E-03
2.0340,1.18817E-03
2.0350,1.13949E-03
2.0360,1.09273E-03
2.0370,1.04782E-03
2.0380,1.00469E-03
2.0390,9.63274E-04
2.0400,9.23504E-04
2.0410,8.85318E-04
2.0420,8.48657E-04
2.0430,8.13460E-04
2.0440,7.79674E-04
2.0450,7.47242E-04
2.0460,7.16114E-04
2.0470,6.86238E-04
2.0480,6.57567E-04
2.0490,6.30054E-04
2.0500,6.03654E-04
2.0510,5.78323E-04
2.0520,5.54020E-04
2.0530,5.30706E-04
2.0540,5.08341E-04
2.0550,4.86887E-04
2.0560,4.66311E-04
2.0570,4.46576E-04
2.0580,4.27650E-04
2.0590,4.09501E-04
2.0600,3.92098E-04
2.0610,3.75412E-04
2.0620,3.59414E-04
2.0630,3.44077E-04
2.0640,3.29374E-04
2.0650,3.15281E-04
2.0660,3.01773E-04
2.0670,2.88826E-04
2.0680,2.76418E-04
2.0690,2.64527E-04
2.0700,2.53133E-04
2.0710,2.42215E-04
2.0720,2.31755E-04
2.0730,2.21733E-04
2.0740,2.12132E-04
2.0750,2.02935E-04
2.0760,1.94126E-04
2.0770,1.85688E-04
2.0780,1.77607E-04
2.0790,1.69868E-04
2.0800,1.62456E-04
2.0810,1.55359E-04
2.0820,1.48564E-04
2.0830,1.42058E-04
2.0840,1.35829E-04
2.0850,1.29866E-04
2.0860,1.24158E-04
2.0870,1.18694E-04
2.0880,1.13464E-04
2.0890,1.08459E-04
2.0900,1.03669E-04
2.0910,9.90847E-05
2.0920,9.46981E-05
2.0930,9.05008E-05
2.0940,8.64848E-05
2.0950,8.26425E-05
2.0960,7.89667E-05
2.0970,7.54504E-05
2.0980,7.20868E-05
2.0990,6.88694E-05
2.1000,6.57922E-05
2.1010,6.28492E-05
2.1020,6.00346E-05
2.1030,5.73431E-05
2.1040,5.47694E-05
2.1050,5.23085E-05
2.1060,4.99556E-05
2.1070,4.77060E-05
2.1080,4.55554E-05
2.1090,4.34996E-05
2.1100,4.15344E-05
2.1110,3.96559E-05
2.1120,3.78606E-05
2.1130,3.61446E-05
2.1140,3.45047E-05
2.1150,3.29376E-05
2.1160,3.14401E-05
2.1170,3.00091E-05
2.1180,2.86419E-05
2.1190,2.73356E-05
2.1200,2.60876E-05
2.1210,2.48954E-05
2.1220,2.37565E-05
2.1230,2.26686E-05
2.1240,2.16295E-05
2.1250,2.06370E-05
2.1260,1.96891E-05
2.1270,1.87839E-05
2.1280,1.79194E-05
2.1290,1.70939E-05
2.1300,1.63056E-05
2.1310,1.55530E-05
2.1320,1.48344E-05
2.1330,1.41483E-05
2.1340,1.34934E-05
2.1350,1.28682E-05
2.1360,1.22713E-05
2.1370,1.17016E-05
2.1380,1.11579E-05
2.1390,1.06389E-05
2.1400,1.01436E-05
2.1410,9.67094E-06
2.1420,9.21987E-06
2.1430,8.78944E-06
2.1440,8.37873E-06
2.1450,7.98686E-06
2.1460,7.61297E-06
2.1470,7.25626E-06
2.1480,6.91596E-06
2.1490,6.59133E-06
2.1500,6.28165E-06
2.1510,5.98627E-06
2.1520,5.70452E-06
2.1530,5.43580E-06
2.1540,5.17952E-06
2.1550,4.93510E-06
2.1560,4.70201E-06
2.1570,4.47974E-06
2.1580,4.26780E-06
2.1590,4.06571E-06
2.1600,3.87302E-06
2.1610,3.68931E-06
2.1620,3.51416E-06
2.1630,3.34719E-06
2.1640,3.18802E-06
2.1650,3.03629E-06
2.1660,2.89167E-06
2.1670,2.75381E-06
2.1680,2.62242E-06
2.1690,2.49720E-06
2.1700,2.37786E-06
2.1710,2.26413E-06
2.1720,2.15575E-06
2.1730,2.05248E-06
2.1740,1.95407E-06
2.1750,1.86031E-06
2.1760,1.77097E-06
2.1770,1.68586E-06
2.1780,1.60478E-06
2.1790,1.52753E-06
2.1800,1.45394E-06
2.1810,1.38385E-06
2.1820,1.31708E-06
2.1830,1.25349E-06
2.1840,1.19291E-06
2.1850,1.13523E-06
2.1860,1.08029E-06
2.1870,1.02796E-06
2.1880,9.78139E-07
2.1890,9.30694E-07
2.1900,8.85516E-07
2.1910,8.42499E-07
2.1920,8.01541E-07
2.1930,7.62545E-07
2.1940,7.25420E-07
2.1950,6.90076E-07
2.1960,6.56429E-07
2.1970,6.24400E-07
2.1980,5.93912E-07
2.1990,5.64891E-07
2.2000,5.37268E-07
2.2010,5.10978E-07
2.2020,4.85956E-07
2.2030,4.62143E-07
2.2040,4.39480E-07
2.2050,4.17914E-07
2.2060,3.97392E-07
2.2070,3.77864E-07
2.2080,3.59282E-07
2.2090,3.41602E-07
2.2100,3.24781E-07
2.2110,3.08777E-07
2.2120,2.93551E-07
2.2130,2.79066E-07
2.2140,2.65287E-07
2.2150,2.52179E-07
2.2160,2.39711E-07
2.2170,2.27851E-07
2.2180,2.16570E-07
2.2190,2.05841E-07
2.2200,1.95636E-07
2.2210,1.85931E-07
2.2220,1.76702E-07
2.2230,1.67924E-07
2.2240,1.59578E-07
2.2250,1.51641E-07
2.2260,1.44094E-07
2.2270,1.36918E-07
2.2280,1.30095E-07
2.2290,1.23608E-07
2.2300,1.17441E-07
2.2310,1.11578E-07
2.2320,1.06003E-07
2.2330,1.00704E-07
2.2340,9.56671E-08
2.2350,9.08789E-08
2.2360,8.63275E-08
2.2370,8.20013E-08
2.2380,7.78895E-08
2.2390,7.39815E-08
2.2400,7.02673E-08
2.2410,6.67374E-08
2.2420,6.33828E-08
2.2430,6.01950E-08
2.2440,5.71657E-08
2.2450,5.42871E-08
2.2460,5.15518E-08
2.2470,4.89528E-08
2.2480,4.64835E-08
2.2490,4.41372E-08
2.2500,4.19082E-08
2.2510,3.97904E-08
2.2520,3.77786E-08
2.2530,3.58673E-08
2.2540,3.40517E-08
2.2550,3.23270E-08
2.2560,3.06888E-08
2.2570,2.91327E-08
2.2580,2.76546E-08
2.2590,2.62508E-08
2.2600,2.49174E-08
2.2610,2.36511E-08
2.2620,2.24485E-08
2.2630,2.13064E-08
2.2640,2.02218E-08
2.2650,1.91919E-08
2.2660,1.82138E-08
2.2670,1.72852E-08
2.2680,1.64033E-08
2.2690,1.55661E-08
2.2700,1.47711E-08
2.2710,1.40163E-08
2.2720,1.32997E-08
2.2730,1.26194E-08
2.2740,1.19736E-08
2.2750,1.13604E-08
2.2760,1.07784E-08
2.2770,1.02259E-08
2.2780,9.70144E-09
2.2790,9.20363E-09
2.2800,8.73111E-09
2.2810,8.28263E-09
2.2820,7.85696E-09
2.2830,7.45296E-09
2.2840,7.06954E-09
2.2850,6.70566E-09
2.2860,6.36034E-09
2.2870,6.03264E-09
2.2880,5.72166E-09
2.2890,5.42657E-09
2.2900,5.14655E-09
2.2910,4.88086E-09
2.2920,4.62876E-09
2.2930,4.38956E-09
2.2940,4.16261E-09
2.2950,3.94729E-09
2.2960,3.74301E-09
2.2970,3.54921E-09
2.2980,3.36535E-09
2.2990,3.19093E-09
2.3000,3.02548E-09
2.3010,2.86853E-09
2.3020,2.71965E-09
2.3030,2.57843E-09
2.3040,2.44448E-09
2.3050,2.31743E-09
2.3060,2.19693E-09
2.3070,2.08264E-09
2.3080,1.97424E-09
2.3090,1.87144E-09
2.3100,1.77395E-09
2.3110,1.68149E-09
2.3120,1.59381E-09
2.3130,1.51067E-09
2.3140,1.43183E-09
2.3150,1.35707E-09
2.3160,1.28618E-09
2.3170,1.21896E-09
2.3180,1.15523E-09
2.3190,1.09481E-09
2.3200,1.03752E-09
2.3210,9.83198E-10



==> anc/A_state_wvfncts/v8.csv <==
Level v=8

0.9340,9.22683E-10
0.9350,1.04023E-09
0.9360,1.17241E-09
0.9370,1.32099E-09
0.9380,1.48795E-09
0.9390,1.67553E-09
0.9400,1.88618E-09
0.9410,2.12270E-09
0.9420,2.38816E-09
0.9430,2.68603E-09
0.9440,3.02015E-09
0.9450,3.39482E-09
0.9460,3.81485E-09
0.9470,4.28557E-09
0.9480,4.81294E-09
0.9490,5.40361E-09
0.9500,6.06497E-09
0.9510,6.80525E-09
0.9520,7.63362E-09
0.9530,8.56029E-09
0.9540,9.59659E-09
0.9550,1.07552E-08
0.9560,1.20500E-08
0.9570,1.34967E-08
0.9580,1.51127E-08
0.9590,1.69171E-08
0.9600,1.89313E-08
0.9610,2.11790E-08
0.9620,2.36866E-08
0.9630,2.64831E-08
0.9640,2.96011E-08
0.9650,3.30763E-08
0.9660,3.69484E-08
0.9670,4.12617E-08
0.9680,4.60647E-08
0.9690,5.14115E-08
0.9700,5.73618E-08
0.9710,6.39817E-08
0.9720,7.13444E-08
0.9730,7.95307E-08
0.9740,8.86298E-08
0.9750,9.87405E-08
0.9760,1.09972E-07
0.9770,1.22444E-07
0.9780,1.36290E-07
0.9790,1.51657E-07
0.9800,1.68706E-07
0.9810,1.87615E-07
0.9820,2.08582E-07
0.9830,2.31822E-07
0.9840,2.57575E-07
0.9850,2.86104E-07
0.9860,3.17696E-07
0.9870,3.52672E-07
0.9880,3.91381E-07
0.9890,4.34209E-07
0.9900,4.81580E-07
0.9910,5.33958E-07
0.9920,5.91855E-07
0.9930,6.55833E-07
0.9940,7.26510E-07
0.9950,8.04561E-07
0.9960,8.90730E-07
0.9970,9.85832E-07
0.9980,1.09076E-06
0.9990,1.20649E-06
1.0000,1.33410E-06
1.0010,1.47477E-06
1.0020,1.62977E-06
1.0030,1.80052E-06
1.0040,1.98857E-06
1.0050,2.19559E-06
1.0060,2.42343E-06
1.0070,2.67410E-06
1.0080,2.94982E-06
1.0090,3.25298E-06
1.0100,3.58621E-06
1.0110,3.95238E-06
1.0120,4.35461E-06
1.0130,4.79634E-06
1.0140,5.28126E-06
1.0150,5.81345E-06
1.0160,6.39733E-06
1.0170,7.03770E-06
1.0180,7.73983E-06
1.0190,8.50942E-06
1.0200,9.35268E-06
1.0210,1.02764E-05
1.0220,1.12879E-05
1.0230,1.23951E-05
1.0240,1.36068E-05
1.0250,1.49324E-05
1.0260,1.63822E-05
1.0270,1.79672E-05
1.0280,1.96995E-05
1.0290,2.15922E-05
1.0300,2.36595E-05
1.0310,2.59168E-05
1.0320,2.83807E-05
1.0330,3.10693E-05
1.0340,3.40021E-05
1.0350,3.72003E-05
1.0360,4.06868E-05
1.0370,4.44864E-05
1.0380,4.86257E-05
1.0390,5.31338E-05
1.0400,5.80418E-05
1.0410,6.33836E-05
1.0420,6.91956E-05
1.0430,7.55170E-05
1.0440,8.23903E-05
1.0450,8.98613E-05
1.0460,9.79792E-05
1.0470,1.06797E-04
1.0480,1.16372E-04
1.0490,1.26767E-04
1.0500,1.38046E-04
1.0510,1.50282E-04
1.0520,1.63551E-04
1.0530,1.77937E-04
1.0540,1.93526E-04
1.0550,2.10416E-04
1.0560,2.28707E-04
1.0570,2.48510E-04
1.0580,2.69942E-04
1.0590,2.93131E-04
1.0600,3.18210E-04
1.0610,3.45326E-04
1.0620,3.74634E-04
1.0630,4.06300E-04
1.0640,4.40502E-04
1.0650,4.77432E-04
1.0660,5.17293E-04
1.0670,5.60302E-04
1.0680,6.06694E-04
1.0690,6.56717E-04
1.0700,7.10636E-04
1.0710,7.68736E-04
1.0720,8.31318E-04
1.0730,8.98705E-04
1.0740,9.71241E-04
1.0750,1.04929E-03
1.0760,1.13325E-03
1.0770,1.22353E-03
1.0780,1.32057E-03
1.0790,1.42485E-03
1.0800,1.53686E-03
1.0810,1.65713E-03
1.0820,1.78624E-03
1.0830,1.92477E-03
1.0840,2.07336E-03
1.0850,2.23270E-03
1.0860,2.40348E-03
1.0870,2.58648E-03
1.0880,2.78250E-03
1.0890,2.99238E-03
1.0900,3.21702E-03
1.0910,3.45738E-03
1.0920,3.71446E-03
1.0930,3.98933E-03
1.0940,4.28310E-03
1.0950,4.59697E-03
1.0960,4.93219E-03
1.0970,5.29008E-03
1.0980,5.67202E-03
1.0990,6.07949E-03
1.1000,6.51402E-03
1.1010,6.97725E-03
1.1020,7.47089E-03
1.1030,7.99672E-03
1.1040,8.55665E-03
1.1050,9.15265E-03
1.1060,9.78681E-03
1.1070,1.04613E-02
1.1080,1.11785E-02
1.1090,1.19406E-02
1.1100,1.27504E-02
1.1110,1.36103E-02
1.1120,1.45231E-02
1.1130,1.54918E-02
1.1140,1.65194E-02
1.1150,1.76089E-02
1.1160,1.87636E-02
1.1170,1.99871E-02
1.1180,2.12828E-02
1.1190,2.26545E-02
1.1200,2.41060E-02
1.1210,2.56413E-02
1.1220,2.72647E-02
1.1230,2.89805E-02
1.1240,3.07933E-02
1.1250,3.27076E-02
1.1260,3.47283E-02
1.1270,3.68605E-02
1.1280,3.91094E-02
1.1290,4.14804E-02
1.1300,4.39790E-02
1.1310,4.66109E-02
1.1320,4.93822E-02
1.1330,5.22989E-02
1.1340,5.53673E-02
1.1350,5.85939E-02
1.1360,6.19853E-02
1.1370,6.55485E-02
1.1380,6.92904E-02
1.1390,7.32182E-02
1.1400,7.73394E-02
1.1410,8.16614E-02
1.1420,8.61920E-02
1.1430,9.09391E-02
1.1440,9.59107E-02
1.1450,1.01115E-01
1.1460,1.06560E-01
1.1470,1.12255E-01
1.1480,1.18208E-01
1.1490,1.24427E-01
1.1500,1.30923E-01
1.1510,1.37702E-01
1.1520,1.44775E-01
1.1530,1.52150E-01
1.1540,1.59837E-01
1.1550,1.67844E-01
1.1560,1.76181E-01
1.1570,1.84857E-01
1.1580,1.93881E-01
1.1590,2.03261E-01
1.1600,2.13007E-01
1.1610,2.23127E-01
1.1620,2.33630E-01
1.1630,2.44525E-01
1.1640,2.55820E-01
1.1650,2.67523E-01
1.1660,2.79642E-01
1.1670,2.92185E-01
1.1680,3.05157E-01
1.1690,3.18568E-01
1.1700,3.32422E-01
1.1710,3.46727E-01
1.1720,3.61486E-01
1.1730,3.76707E-01
1.1740,3.92392E-01
1.1750,4.08546E-01
1.1760,4.25171E-01
1.1770,4.42271E-01
1.1780,4.59847E-01
1.1790,4.77900E-01
1.1800,4.96430E-01
1.1810,5.15436E-01
1.1820,5.34916E-01
1.1830,5.54868E-01
1.1840,5.75287E-01
1.1850,5.96168E-01
1.1860,6.17505E-01
1.1870,6.39292E-01
1.1880,6.61518E-01
1.1890,6.84174E-01
1.1900,7.07249E-01
1.1910,7.30730E-01
1.1920,7.54603E-01
1.1930,7.78851E-01
1.1940,8.03458E-01
1.1950,8.28404E-01
1.1960,8.53670E-01
1.1970,8.79231E-01
1.1980,9.05065E-01
1.1990,9.31146E-01
1.2000,9.57446E-01
1.2010,9.83936E-01
1.2020,1.01058E+00
1.2030,1.03736E+00
1.2040,1.06422E+00
1.2050,1.09114E+00
1.2060,1.11807E+00
1.2070,1.14498E+00
1.2080,1.17182E+00
1.2090,1.19855E+00
1.2100,1.22512E+00
1.2110,1.25148E+00
1.2120,1.27759E+00
1.2130,1.30339E+00
1.2140,1.32882E+00
1.2150,1.35385E+00
1.2160,1.37840E+00
1.2170,1.40242E+00
1.2180,1.42586E+00
1.2190,1.44864E+00
1.2200,1.47072E+00
1.2210,1.49202E+00
1.2220,1.51249E+00
1.2230,1.53205E+00
1.2240,1.55065E+00
1.2250,1.56821E+00
1.2260,1.58467E+00
1.2270,1.59996E+00
1.2280,1.61402E+00
1.2290,1.62677E+00
1.2300,1.63816E+00
1.2310,1.64811E+00
1.2320,1.65656E+00
1.2330,1.66344E+00
1.2340,1.66869E+00
1.2350,1.67226E+00
1.2360,1.67408E+00
1.2370,1.67409E+00
1.2380,1.67225E+00
1.2390,1.66851E+00
1.2400,1.66281E+00
1.2410,1.65511E+00
1.2420,1.64538E+00
1.2430,1.63358E+00
1.2440,1.61967E+00
1.2450,1.60364E+00
1.2460,1.58545E+00
1.2470,1.56509E+00
1.2480,1.54254E+00
1.2490,1.51780E+00
1.2500,1.49085E+00
1.2510,1.46171E+00
1.2520,1.43038E+00
1.2530,1.39687E+00
1.2540,1.36120E+00
1.2550,1.32338E+00
1.2560,1.28345E+00
1.2570,1.24144E+00
1.2580,1.19739E+00
1.2590,1.15135E+00
1.2600,1.10336E+00
1.2610,1.05348E+00
1.2620,1.00178E+00
1.2630,9.48317E-01
1.2640,8.93169E-01
1.2650,8.36415E-01
1.2660,7.78140E-01
1.2670,7.18433E-01
1.2680,6.57389E-01
1.2690,5.95109E-01
1.2700,5.31698E-01
1.2710,4.67266E-01
1.2720,4.01928E-01
1.2730,3.35802E-01
1.2740,2.69012E-01
1.2750,2.01684E-01
1.2760,1.33950E-01
1.2770,6.59436E-02
1.2780,-2.19806E-03
1.2790,-7.03350E-02
1.2800,-1.38325E-01
1.2810,-2.06023E-01
1.2820,-2.73282E-01
1.2830,-3.39956E-01
1.2840,-4.05895E-01
1.2850,-4.70950E-01
1.2860,-5.34971E-01
1.2870,-5.97809E-01
1.2880,-6.59314E-01
1.2890,-7.19340E-01
1.2900,-7.77738E-01
1.2910,-8.34366E-01
1.2920,-8.89081E-01
1.2930,-9.41742E-01
1.2940,-9.92215E-01
1.2950,-1.04037E+00
1.2960,-1.08607E+00
1.2970,-1.12920E+00
1.2980,-1.16963E+00
1.2990,-1.20726E+00
1.3000,-1.24198E+00
1.3010,-1.27367E+00
1.3020,-1.30226E+00
1.3030,-1.32765E+00
1.3040,-1.34976E+00
1.3050,-1.36852E+00
1.3060,-1.38386E+00
1.3070,-1.39573E+00
1.3080,-1.40408E+00
1.3090,-1.40886E+00
1.3100,-1.41005E+00
1.3110,-1.40763E+00
1.3120,-1.40158E+00
1.3130,-1.39191E+00
1.3140,-1.37861E+00
1.3150,-1.36172E+00
1.3160,-1.34124E+00
1.3170,-1.31723E+00
1.3180,-1.28973E+00
1.3190,-1.25879E+00
1.3200,-1.22449E+00
1.3210,-1.18690E+00
1.3220,-1.14611E+00
1.3230,-1.10221E+00
1.3240,-1.05532E+00
1.3250,-1.00554E+00
1.3260,-9.53010E-01
1.3270,-8.97853E-01
1.3280,-8.40213E-01
1.3290,-7.80243E-01
1.3300,-7.18099E-01
1.3310,-6.53947E-01
1.3320,-5.87960E-01
1.3330,-5.20317E-01
1.3340,-4.51203E-01
1.3350,-3.80809E-01
1.3360,-3.09331E-01
1.3370,-2.36970E-01
1.3380,-1.63930E-01
1.3390,-9.04187E-02
1.3400,-1.66466E-02
1.3410,5.71737E-02
1.3420,1.30828E-01
1.3430,2.04101E-01
1.3440,2.76778E-01
1.3450,3.48643E-01
1.3460,4.19485E-01
1.3470,4.89090E-01
1.3480,5.57250E-01
1.3490,6.23760E-01
1.3500,6.88416E-01
1.3510,7.51023E-01
1.3520,8.11389E-01
1.3530,8.69326E-01
1.3540,9.24656E-01
1.3550,9.77207E-01
1.3560,1.02681E+00
1.3570,1.07332E+00
1.3580,1.11658E+00
1.3590,1.15645E+00
1.3600,1.19281E+00
1.3610,1.22554E+00
1.3620,1.25453E+00
1.3630,1.27969E+00
1.3640,1.30093E+00
1.3650,1.31818E+00
1.3660,1.33139E+00
1.3670,1.34050E+00
1.3680,1.34547E+00
1.3690,1.34630E+00
1.3700,1.34297E+00
1.3710,1.33548E+00
1.3720,1.32385E+00
1.3730,1.30812E+00
1.3740,1.28832E+00
1.3750,1.26452E+00
1.3760,1.23678E+00
1.3770,1.20518E+00
1.3780,1.16983E+00
1.3790,1.13082E+00
1.3800,1.08827E+00
1.3810,1.04233E+00
1.3820,9.93113E-01
1.3830,9.40787E-01
1.3840,8.85512E-01
1.3850,8.27457E-01
1.3860,7.66804E-01
1.3870,7.03742E-01
1.3880,6.38467E-01
1.3890,5.71184E-01
1.3900,5.02103E-01
1.3910,4.31442E-01
1.3920,3.59422E-01
1.3930,2.86269E-01
1.3940,2.12215E-01
1.3950,1.37491E-01
1.3960,6.23341E-02
1.3970,-1.30195E-02
1.3980,-8.83320E-02
1.3990,-1.63366E-01
1.4000,-2.37884E-01
1.4010,-3.11653E-01
1.4020,-3.84438E-01
1.4030,-4.56011E-01
1.4040,-5.26145E-01
1.4050,-5.94620E-01
1.4060,-6.61220E-01
1.4070,-7.25736E-01
1.4080,-7.87962E-01
1.4090,-8.47705E-01
1.4100,-9.04775E-01
1.4110,-9.58994E-01
1.4120,-1.01019E+00
1.4130,-1.05821E+00
1.4140,-1.10289E+00
1.4150,-1.14410E+00
1.4160,-1.18170E+00
1.4170,-1.21559E+00
1.4180,-1.24566E+00
1.4190,-1.27181E+00
1.4200,-1.29396E+00
1.4210,-1.31204E+00
1.4220,-1.32601E+00
1.4230,-1.33581E+00
1.4240,-1.34142E+00
1.4250,-1.34283E+00
1.4260,-1.34003E+00
1.4270,-1.33303E+00
1.4280,-1.32185E+00
1.4290,-1.30654E+00
1.4300,-1.28715E+00
1.4310,-1.26373E+00
1.4320,-1.23637E+00
1.4330,-1.20515E+00
1.4340,-1.17018E+00
1.4350,-1.13155E+00
1.4360,-1.08940E+00
1.4370,-1.04387E+00
1.4380,-9.95086E-01
1.4390,-9.43213E-01
1.4400,-8.88413E-01
1.4410,-8.30857E-01
1.4420,-7.70727E-01
1.4430,-7.08211E-01
1.4440,-6.43505E-01
1.4450,-5.76810E-01
1.4460,-5.08334E-01
1.4470,-4.38290E-01
1.4480,-3.66896E-01
1.4490,-2.94372E-01
1.4500,-2.20942E-01
1.4510,-1.46834E-01
1.4520,-7.22753E-02
1.4530,2.50523E-03
1.4540,7.72781E-02
1.4550,1.51815E-01
1.4560,2.25887E-01
1.4570,2.99270E-01
1.4580,3.71741E-01
1.4590,4.43079E-01
1.4600,5.13070E-01
1.4610,5.81502E-01
1.4620,6.48169E-01
1.4630,7.12871E-01
1.4640,7.75415E-01
1.4650,8.35614E-01
1.4660,8.93290E-01
1.4670,9.48272E-01
1.4680,1.00040E+00
1.4690,1.04951E+00
1.4700,1.09548E+00
1.4710,1.13815E+00
1.4720,1.17742E+00
1.4730,1.21316E+00
1.4740,1.24528E+00
1.4750,1.27369E+00
1.4760,1.29830E+00
1.4770,1.31904E+00
1.4780,1.33587E+00
1.4790,1.34874E+00
1.4800,1.35761E+00
1.4810,1.36246E+00
1.4820,1.36330E+00
1.4830,1.36011E+00
1.4840,1.35292E+00
1.4850,1.34175E+00
1.4860,1.32665E+00
1.4870,1.30766E+00
1.4880,1.28484E+00
1.4890,1.25828E+00
1.4900,1.22805E+00
1.4910,1.19424E+00
1.4920,1.15697E+00
1.4930,1.11634E+00
1.4940,1.07248E+00
1.4950,1.02552E+00
1.4960,9.75610E-01
1.4970,9.22887E-01
1.4980,8.67513E-01
1.4990,8.09651E-01
1.5000,7.49471E-01
1.5010,6.87151E-01
1.5020,6.22871E-01
1.5030,5.56818E-01
1.5040,4.89184E-01
1.5050,4.20163E-01
1.5060,3.49954E-01
1.5070,2.78757E-01
1.5080,2.06774E-01
1.5090,1.34209E-01
1.5100,6.12682E-02
1.5110,-1.18444E-02
1.5120,-8.49240E-02
1.5130,-1.57767E-01
1.5140,-2.30171E-01
1.5150,-3.01936E-01
1.5160,-3.72865E-01
1.5170,-4.42764E-01
1.5180,-5.11441E-01
1.5190,-5.78712E-01
1.5200,-6.44394E-01
1.5210,-7.08311E-01
1.5220,-7.70293E-01
1.5230,-8.30175E-01
1.5240,-8.87800E-01
1.5250,-9.43015E-01
1.5260,-9.95679E-01
1.5270,-1.04565E+00
1.5280,-1.09281E+00
1.5290,-1.13704E+00
1.5300,-1.17821E+00
1.5310,-1.21624E+00
1.5320,-1.25102E+00
1.5330,-1.28247E+00
1.5340,-1.31053E+00
1.5350,-1.33511E+00
1.5360,-1.35617E+00
1.5370,-1.37366E+00
1.5380,-1.38755E+00
1.5390,-1.39780E+00
1.5400,-1.40440E+00
1.5410,-1.40735E+00
1.5420,-1.40664E+00
1.5430,-1.40229E+00
1.5440,-1.39431E+00
1.5450,-1.38275E+00
1.5460,-1.36764E+00
1.5470,-1.34902E+00
1.5480,-1.32696E+00
1.5490,-1.30153E+00
1.5500,-1.27278E+00
1.5510,-1.24082E+00
1.5520,-1.20573E+00
1.5530,-1.16761E+00
1.5540,-1.12656E+00
1.5550,-1.08269E+00
1.5560,-1.03612E+00
1.5570,-9.86977E-01
1.5580,-9.35391E-01
1.5590,-8.81495E-01
1.5600,-8.25430E-01
1.5610,-7.67339E-01
1.5620,-7.07372E-01
1.5630,-6.45681E-01
1.5640,-5.82422E-01
1.5650,-5.17752E-01
1.5660,-4.51832E-01
1.5670,-3.84826E-01
1.5680,-3.16897E-01
1.5690,-2.48211E-01
1.5700,-1.78934E-01
1.5710,-1.09232E-01
1.5720,-3.92721E-02
1.5730,3.07806E-02
1.5740,1.00761E-01
1.5750,1.70506E-01
1.5760,2.39853E-01
1.5770,3.08644E-01
1.5780,3.76720E-01
1.5790,4.43928E-01
1.5800,5.10117E-01
1.5810,5.75138E-01
1.5820,6.38848E-01
1.5830,7.01107E-01
1.5840,7.61779E-01
1.5850,8.20734E-01
1.5860,8.77847E-01
1.5870,9.32996E-01
1.5880,9.86066E-01
1.5890,1.03695E+00
1.5900,1.08554E+00
1.5910,1.13174E+00
1.5920,1.17545E+00
1.5930,1.21660E+00
1.5940,1.25511E+00
1.5950,1.29089E+00
1.5960,1.32389E+00
1.5970,1.35404E+00
1.5980,1.38130E+00
1.5990,1.40561E+00
1.6000,1.42694E+00
1.6010,1.44526E+00
1.6020,1.46053E+00
1.6030,1.47275E+00
1.6040,1.48189E+00
1.6050,1.48795E+00
1.6060,1.49094E+00
1.6070,1.49086E+00
1.6080,1.48772E+00
1.6090,1.48154E+00
1.6100,1.47236E+00
1.6110,1.46020E+00
1.6120,1.44509E+00
1.6130,1.42709E+00
1.6140,1.40625E+00
1.6150,1.38261E+00
1.6160,1.35623E+00
1.6170,1.32719E+00
1.6180,1.29555E+00
1.6190,1.26139E+00
1.6200,1.22477E+00
1.6210,1.18579E+00
1.6220,1.14453E+00
1.6230,1.10109E+00
1.6240,1.05554E+00
1.6250,1.00800E+00
1.6260,9.58553E-01
1.6270,9.07310E-01
1.6280,8.54374E-01
1.6290,7.99850E-01
1.6300,7.43847E-01
1.6310,6.86476E-01
1.6320,6.27848E-01
1.6330,5.68077E-01
1.6340,5.07276E-01
1.6350,4.45561E-01
1.6360,3.83047E-01
1.6370,3.19848E-01
1.6380,2.56082E-01
1.6390,1.91864E-01
1.6400,1.27308E-01
1.6410,6.25297E-02
1.6420,-2.35750E-03
1.6430,-6.72407E-02
1.6440,-1.32008E-01
1.6450,-1.96550E-01
1.6460,-2.60757E-01
1.6470,-3.24523E-01
1.6480,-3.87742E-01
1.6490,-4.50312E-01
1.6500,-5.12132E-01
1.6510,-5.73103E-01
1.6520,-6.33129E-01
1.6530,-6.92118E-01
1.6540,-7.49979E-01
1.6550,-8.06624E-01
1.6560,-8.61969E-01
1.6570,-9.15932E-01
1.6580,-9.68435E-01
1.6590,-1.01940E+00
1.6600,-1.06877E+00
1.6610,-1.11645E+00
1.6620,-1.16240E+00
1.6630,-1.20655E+00
1.6640,-1.24884E+00
1.6650,-1.28921E+00
1.6660,-1.32763E+00
1.6670,-1.36403E+00
1.6680,-1.39838E+00
1.6690,-1.43065E+00
1.6700,-1.46078E+00
1.6710,-1.48876E+00
1.6720,-1.51455E+00
1.6730,-1.53813E+00
1.6740,-1.55947E+00
1.6750,-1.57857E+00
1.6760,-1.59541E+00
1.6770,-1.60997E+00
1.6780,-1.62226E+00
1.6790,-1.63226E+00
1.6800,-1.63998E+00
1.6810,-1.64542E+00
1.6820,-1.64860E+00
1.6830,-1.64951E+00
1.6840,-1.64817E+00
1.6850,-1.64461E+00
1.6860,-1.63883E+00
1.6870,-1.63086E+00
1.6880,-1.62073E+00
1.6890,-1.60846E+00
1.6900,-1.59408E+00
1.6910,-1.57763E+00
1.6920,-1.55915E+00
1.6930,-1.53866E+00
1.6940,-1.51621E+00
1.6950,-1.49184E+00
1.6960,-1.46560E+00
1.6970,-1.43752E+00
1.6980,-1.40767E+00
1.6990,-1.37608E+00
1.7000,-1.34282E+00
1.7010,-1.30792E+00
1.7020,-1.27145E+00
1.7030,-1.23345E+00
1.7040,-1.19400E+00
1.7050,-1.15313E+00
1.7060,-1.11092E+00
1.7070,-1.06742E+00
1.7080,-1.02269E+00
1.7090,-9.76786E-01
1.7100,-9.29777E-01
1.7110,-8.81721E-01
1.7120,-8.32680E-01
1.7130,-7.82715E-01
1.7140,-7.31891E-01
1.7150,-6.80267E-01
1.7160,-6.27907E-01
1.7170,-5.74873E-01
1.7180,-5.21227E-01
1.7190,-4.67030E-01
1.7200,-4.12344E-01
1.7210,-3.57229E-01
1.7220,-3.01746E-01
1.7230,-2.45955E-01
1.7240,-1.89915E-01
1.7250,-1.33683E-01
1.7260,-7.73192E-02
1.7270,-2.08786E-02
1.7280,3.55826E-02
1.7290,9.20093E-02
1.7300,1.48348E-01
1.7310,2.04545E-01
1.7320,2.60549E-01
1.7330,3.16310E-01
1.7340,3.71778E-01
1.7350,4.26905E-01
1.7360,4.81644E-01
1.7370,5.35950E-01
1.7380,5.89778E-01
1.7390,6.43085E-01
1.7400,6.95830E-01
1.7410,7.47973E-01
1.7420,7.99475E-01
1.7430,8.50299E-01
1.7440,9.00409E-01
1.7450,9.49771E-01
1.7460,9.98351E-01
1.7470,1.04612E+00
1.7480,1.09305E+00
1.7490,1.13910E+00
1.7500,1.18426E+00
1.7510,1.22850E+00
1.7520,1.27179E+00
1.7530,1.31411E+00
1.7540,1.35544E+00
1.7550,1.39576E+00
1.7560,1.43505E+00
1.7570,1.47330E+00
1.7580,1.51049E+00
1.7590,1.54661E+00
1.7600,1.58164E+00
1.7610,1.61558E+00
1.7620,1.64841E+00
1.7630,1.68013E+00
1.7640,1.71072E+00
1.7650,1.74019E+00
1.7660,1.76853E+00
1.7670,1.79573E+00
1.7680,1.82180E+00
1.7690,1.84673E+00
1.7700,1.87052E+00
1.7710,1.89318E+00
1.7720,1.91470E+00
1.7730,1.93510E+00
1.7740,1.95436E+00
1.7750,1.97251E+00
1.7760,1.98955E+00
1.7770,2.00548E+00
1.7780,2.02032E+00
1.7790,2.03406E+00
1.7800,2.04673E+00
1.7810,2.05833E+00
1.7820,2.06887E+00
1.7830,2.07837E+00
1.7840,2.08684E+00
1.7850,2.09429E+00
1.7860,2.10074E+00
1.7870,2.10620E+00
1.7880,2.11069E+00
1.7890,2.11422E+00
1.7900,2.11681E+00
1.7910,2.11848E+00
1.7920,2.11924E+00
1.7930,2.11911E+00
1.7940,2.11811E+00
1.7950,2.11626E+00
1.7960,2.11357E+00
1.7970,2.11007E+00
1.7980,2.10577E+00
1.7990,2.10070E+00
1.8000,2.09486E+00
1.8010,2.08829E+00
1.8020,2.08101E+00
1.8030,2.07302E+00
1.8040,2.06436E+00
1.8050,2.05504E+00
1.8060,2.04509E+00
1.8070,2.03452E+00
1.8080,2.02335E+00
1.8090,2.01160E+00
1.8100,1.99930E+00
1.8110,1.98646E+00
1.8120,1.97310E+00
1.8130,1.95925E+00
1.8140,1.94493E+00
1.8150,1.93014E+00
1.8160,1.91492E+00
1.8170,1.89928E+00
1.8180,1.88324E+00
1.8190,1.86682E+00
1.8200,1.85004E+00
1.8210,1.83291E+00
1.8220,1.81547E+00
1.8230,1.79771E+00
1.8240,1.77967E+00
1.8250,1.76136E+00
1.8260,1.74279E+00
1.8270,1.72398E+00
1.8280,1.70496E+00
1.8290,1.68573E+00
1.8300,1.66632E+00
1.8310,1.64673E+00
1.8320,1.62699E+00
1.8330,1.60711E+00
1.8340,1.58710E+00
1.8350,1.56698E+00
1.8360,1.54677E+00
1.8370,1.52647E+00
1.8380,1.50610E+00
1.8390,1.48568E+00
1.8400,1.46521E+00
1.8410,1.44471E+00
1.8420,1.42419E+00
1.8430,1.40367E+00
1.8440,1.38315E+00
1.8450,1.36265E+00
1.8460,1.34217E+00
1.8470,1.32173E+00
1.8480,1.30134E+00
1.8490,1.28101E+00
1.8500,1.26074E+00
1.8510,1.24055E+00
1.8520,1.22044E+00
1.8530,1.20043E+00
1.8540,1.18052E+00
1.8550,1.16072E+00
1.8560,1.14104E+00
1.8570,1.12147E+00
1.8580,1.10205E+00
1.8590,1.08275E+00
1.8600,1.06361E+00
1.8610,1.04461E+00
1.8620,1.02577E+00
1.8630,1.00708E+00
1.8640,9.88569E-01
1.8650,9.70225E-01
1.8660,9.52055E-01
1.8670,9.34066E-01
1.8680,9.16260E-01
1.8690,8.98641E-01
1.8700,8.81213E-01
1.8710,8.63979E-01
1.8720,8.46942E-01
1.8730,8.30105E-01
1.8740,8.13470E-01
1.8750,7.97040E-01
1.8760,7.80816E-01
1.8770,7.64801E-01
1.8780,7.48996E-01
1.8790,7.33402E-01
1.8800,7.18022E-01
1.8810,7.02855E-01
1.8820,6.87903E-01
1.8830,6.73167E-01
1.8840,6.58647E-01
1.8850,6.44343E-01
1.8860,6.30255E-01
1.8870,6.16384E-01
1.8880,6.02730E-01
1.8890,5.89291E-01
1.8900,5.76069E-01
1.8910,5.63061E-01
1.8920,5.50269E-01
1.8930,5.37690E-01
1.8940,5.25324E-01
1.8950,5.13170E-01
1.8960,5.01227E-01
1.8970,4.89493E-01
1.8980,4.77968E-01
1.8990,4.66650E-01
1.9000,4.55537E-01
1.9010,4.44629E-01
1.9020,4.33922E-01
1.9030,4.23417E-01
1.9040,4.13110E-01
1.9050,4.03000E-01
1.9060,3.93086E-01
1.9070,3.83365E-01
1.9080,3.73835E-01
1.9090,3.64494E-01
1.9100,3.55340E-01
1.9110,3.46371E-01
1.9120,3.37585E-01
1.9130,3.28980E-01
1.9140,3.20553E-01
1.9150,3.12302E-01
1.9160,3.04225E-01
1.9170,2.96320E-01
1.9180,2.88584E-01
1.9190,2.81014E-01
1.9200,2.73610E-01
1.9210,2.66367E-01
1.9220,2.59284E-01
1.9230,2.52358E-01
1.9240,2.45587E-01
1.9250,2.38969E-01
1.9260,2.32501E-01
1.9270,2.26181E-01
1.9280,2.20006E-01
1.9290,2.13974E-01
1.9300,2.08082E-01
1.9310,2.02329E-01
1.9320,1.96712E-01
1.9330,1.91228E-01
1.9340,1.85875E-01
1.9350,1.80651E-01
1.9360,1.75553E-01
1.9370,1.70579E-01
1.9380,1.65727E-01
1.9390,1.60995E-01
1.9400,1.56380E-01
1.9410,1.51880E-01
1.9420,1.47492E-01
1.9430,1.43215E-01
1.9440,1.39047E-01
1.9450,1.34985E-01
1.9460,1.31026E-01
1.9470,1.27170E-01
1.9480,1.23414E-01
1.9490,1.19755E-01
1.9500,1.16192E-01
1.9510,1.12723E-01
1.9520,1.09345E-01
1.9530,1.06057E-01
1.9540,1.02857E-01
1.9550,9.97426E-02
1.9560,9.67123E-02
1.9570,9.37640E-02
1.9580,9.08959E-02
1.9590,8.81063E-02
1.9600,8.53933E-02
1.9610,8.27551E-02
1.9620,8.01902E-02
1.9630,7.76966E-02
1.9640,7.52728E-02
1.9650,7.29171E-02
1.9660,7.06279E-02
1.9670,6.84036E-02
1.9680,6.62427E-02
1.9690,6.41435E-02
1.9700,6.21046E-02
1.9710,6.01245E-02
1.9720,5.82017E-02
1.9730,5.63348E-02
1.9740,5.45225E-02
1.9750,5.27632E-02
1.9760,5.10558E-02
1.9770,4.93988E-02
1.9780,4.77909E-02
1.9790,4.62310E-02
1.9800,4.47177E-02
1.9810,4.32498E-02
1.9820,4.18261E-02
1.9830,4.04454E-02
1.9840,3.91067E-02
1.9850,3.78088E-02
1.9860,3.65505E-02
1.9870,3.53308E-02
1.9880,3.41487E-02
1.9890,3.30032E-02
1.9900,3.18932E-02
1.9910,3.08177E-02
1.9920,2.97758E-02
1.9930,2.87665E-02
1.9940,2.77890E-02
1.9950,2.68424E-02
1.9960,2.59257E-02
1.9970,2.50381E-02
1.9980,2.41788E-02
1.9990,2.33469E-02
2.0000,2.25417E-02
2.0010,2.17625E-02
2.0020,2.10084E-02
2.0030,2.02787E-02
2.0040,1.95727E-02
2.0050,1.88897E-02
2.0060,1.82290E-02
2.0070,1.75899E-02
2.0080,1.69719E-02
2.0090,1.63742E-02
2.0100,1.57963E-02
2.0110,1.52375E-02
2.0120,1.46974E-02
2.0130,1.41752E-02
2.0140,1.36705E-02
2.0150,1.31827E-02
2.0160,1.27113E-02
2.0170,1.22557E-02
2.0180,1.18156E-02
2.0190,1.13904E-02
2.0200,1.09797E-02
2.0210,1.05829E-02
2.0220,1.01997E-02
2.0230,9.82961E-03
2.0240,9.47222E-03
2.0250,9.12713E-03
2.0260,8.79395E-03
2.0270,8.47229E-03
2.0280,8.16179E-03
2.0290,7.86208E-03
2.0300,7.57280E-03
2.0310,7.29363E-03
2.0320,7.02424E-03
2.0330,6.76429E-03
2.0340,6.51349E-03
2.0350,6.27153E-03
2.0360,6.03812E-03
2.0370,5.81298E-03
2.0380,5.59582E-03
2.0390,5.38639E-03
2.0400,5.18443E-03
2.0410,4.98969E-03
2.0420,4.80192E-03
2.0430,4.62089E-03
2.0440,4.44636E-03
2.0450,4.27813E-03
2.0460,4.11598E-03
2.0470,3.95969E-03
2.0480,3.80908E-03
2.0490,3.66394E-03
2.0500,3.52408E-03
2.0510,3.38933E-03
2.0520,3.25951E-03
2.0530,3.13445E-03
2.0540,3.01397E-03
2.0550,2.89794E-03
2.0560,2.78618E-03
2.0570,2.67855E-03
2.0580,2.57490E-03
2.0590,2.47510E-03
2.0600,2.37901E-03
2.0610,2.28649E-03
2.0620,2.19743E-03
2.0630,2.11170E-03
2.0640,2.02918E-03
2.0650,1.94976E-03
2.0660,1.87332E-03
2.0670,1.79976E-03
2.0680,1.72898E-03
2.0690,1.66087E-03
2.0700,1.59535E-03
2.0710,1.53231E-03
2.0720,1.47166E-03
2.0730,1.41333E-03
2.0740,1.35722E-03
2.0750,1.30326E-03
2.0760,1.25137E-03
2.0770,1.20146E-03
2.0780,1.15348E-03
2.0790,1.10734E-03
2.0800,1.06298E-03
2.0810,1.02034E-03
2.0820,9.79340E-04
2.0830,9.39935E-04
2.0840,9.02060E-04
2.0850,8.65659E-04
2.0860,8.30676E-04
2.0870,7.97059E-04
2.0880,7.64756E-04
2.0890,7.33718E-04
2.0900,7.03898E-04
2.0910,6.75250E-04
2.0920,6.47730E-04
2.0930,6.21294E-04
2.0940,5.95902E-04
2.0950,5.71515E-04
2.0960,5.48094E-04
2.0970,5.25602E-04
2.0980,5.04004E-04
2.0990,4.83265E-04
2.1000,4.63354E-04
2.1010,4.44237E-04
2.1020,4.25885E-04
2.1030,4.08269E-04
2.1040,3.91358E-04
2.1050,3.75127E-04
2.1060,3.59550E-04
2.1070,3.44600E-04
2.1080,3.30253E-04
2.1090,3.16486E-04
2.1100,3.03276E-04
2.1110,2.90602E-04
2.1120,2.78442E-04
2.1130,2.66776E-04
2.1140,2.55586E-04
2.1150,2.44851E-04
2.1160,2.34555E-04
2.1170,2.24680E-04
2.1180,2.15209E-04
2.1190,2.06126E-04
2.1200,1.97417E-04
2.1210,1.89065E-04
2.1220,1.81057E-04
2.1230,1.73379E-04
2.1240,1.66018E-04
2.1250,1.58962E-04
2.1260,1.52197E-04
2.1270,1.45713E-04
2.1280,1.39498E-04
2.1290,1.33541E-04
2.1300,1.27832E-04
2.1310,1.22361E-04
2.1320,1.17118E-04
2.1330,1.12095E-04
2.1340,1.07281E-04
2.1350,1.02669E-04
2.1360,9.82500E-05
2.1370,9.40168E-05
2.1380,8.99615E-05
2.1390,8.60769E-05
2.1400,8.23561E-05
2.1410,7.87922E-05
2.1420,7.53789E-05
2.1430,7.21099E-05
2.1440,6.89794E-05
2.1450,6.59816E-05
2.1460,6.31111E-05
2.1470,6.03626E-05
2.1480,5.77310E-05
2.1490,5.52115E-05
2.1500,5.27995E-05
2.1510,5.04905E-05
2.1520,4.82802E-05
2.1530,4.61645E-05
2.1540,4.41395E-05
2.1550,4.22013E-05
2.1560,4.03464E-05
2.1570,3.85712E-05
2.1580,3.68724E-05
2.1590,3.52469E-05
2.1600,3.36915E-05
2.1610,3.22032E-05
2.1620,3.07793E-05
2.1630,2.94171E-05
2.1640,2.81138E-05
2.1650,2.68671E-05
2.1660,2.56746E-05
2.1670,2.45339E-05
2.1680,2.34428E-05
2.1690,2.23993E-05
2.1700,2.14013E-05
2.1710,2.04468E-05
2.1720,1.95341E-05
2.1730,1.86613E-05
2.1740,1.78267E-05
2.1750,1.70287E-05
2.1760,1.62658E-05
2.1770,1.55363E-05
2.1780,1.48390E-05
2.1790,1.41723E-05
2.1800,1.35350E-05
2.1810,1.29258E-05
2.1820,1.23436E-05
2.1830,1.17870E-05
2.1840,1.12551E-05
2.1850,1.07468E-05
2.1860,1.02609E-05
2.1870,9.79668E-06
2.1880,9.35304E-06
2.1890,8.92912E-06
2.1900,8.52407E-06
2.1910,8.13706E-06
2.1920,7.76731E-06
2.1930,7.41406E-06
2.1940,7.07659E-06
2.1950,6.75421E-06
2.1960,6.44626E-06
2.1970,6.15211E-06
2.1980,5.87114E-06
2.1990,5.60279E-06
2.2000,5.34649E-06
2.2010,5.10172E-06
2.2020,4.86796E-06
2.2030,4.64473E-06
2.2040,4.43157E-06
2.2050,4.22802E-06
2.2060,4.03367E-06
2.2070,3.84811E-06
2.2080,3.67094E-06
2.2090,3.50180E-06
2.2100,3.34032E-06
2.2110,3.18617E-06
2.2120,3.03901E-06
2.2130,2.89855E-06
2.2140,2.76447E-06
2.2150,2.63650E-06
2.2160,2.51436E-06
2.2170,2.39779E-06
2.2180,2.28653E-06
2.2190,2.18036E-06
2.2200,2.07905E-06
2.2210,1.98237E-06
2.2220,1.89011E-06
2.2230,1.80209E-06
2.2240,1.71810E-06
2.2250,1.63797E-06
2.2260,1.56151E-06
2.2270,1.48858E-06
2.2280,1.41900E-06
2.2290,1.35262E-06
2.2300,1.28931E-06
2.2310,1.22891E-06
2.2320,1.17130E-06
2.2330,1.11636E-06
2.2340,1.06395E-06
2.2350,1.01397E-06
2.2360,9.66302E-07
2.2370,9.20845E-07
2.2380,8.77496E-07
2.2390,8.36159E-07
2.2400,7.96742E-07
2.2410,7.59158E-07
2.2420,7.23321E-07
2.2430,6.89154E-07
2.2440,6.56578E-07
2.2450,6.25521E-07
2.2460,5.95913E-07
2.2470,5.67688E-07
2.2480,5.40782E-07
2.2490,5.15134E-07
2.2500,4.90686E-07
2.2510,4.67383E-07
2.2520,4.45172E-07
2.2530,4.24003E-07
2.2540,4.03828E-07
2.2550,3.84600E-07
2.2560,3.66275E-07
2.2570,3.48813E-07
2.2580,3.32172E-07
2.2590,3.16316E-07
2.2600,3.01206E-07
2.2610,2.86810E-07
2.2620,2.73092E-07
2.2630,2.60023E-07
2.2640,2.47571E-07
2.2650,2.35709E-07
2.2660,2.24407E-07
2.2670,2.13641E-07
2.2680,2.03385E-07
2.2690,1.93616E-07
2.2700,1.84310E-07
2.2710,1.75446E-07
2.2720,1.67003E-07
2.2730,1.58962E-07
2.2740,1.51303E-07
2.2750,1.44009E-07
2.2760,1.37062E-07
2.2770,1.30447E-07
2.2780,1.24147E-07
2.2790,1.18148E-07
2.2800,1.12436E-07
2.2810,1.06996E-07
2.2820,1.01817E-07
2.2830,9.68855E-08
2.2840,9.21902E-08
2.2850,8.77199E-08
2.2860,8.34639E-08
2.2870,7.94122E-08
2.2880,7.55549E-08
2.2890,7.18829E-08
2.2900,6.83875E-08
2.2910,6.50601E-08
2.2920,6.18929E-08
2.2930,5.88782E-08
2.2940,5.60087E-08
2.2950,5.32776E-08
2.2960,5.06783E-08
2.2970,4.82044E-08
2.2980,4.58500E-08
2.2990,4.36094E-08
2.3000,4.14771E-08
2.3010,3.94480E-08
2.3020,3.75172E-08
2.3030,3.56799E-08
2.3040,3.39316E-08
2.3050,3.22681E-08
2.3060,3.06853E-08
2.3070,2.91794E-08
2.3080,2.77466E-08
2.3090,2.63835E-08
2.3100,2.50867E-08
2.3110,2.38530E-08
2.3120,2.26793E-08
2.3130,2.15628E-08
2.3140,2.05008E-08
2.3150,1.94905E-08
2.3160,1.85296E-08
2.3170,1.76155E-08
2.3180,1.67462E-08
2.3190,1.59193E-08
2.3200,1.51328E-08
2.3210,1.43849E-08
2.3220,1.36735E-08
2.3230,1.29970E-08
2.3240,1.23536E-08
2.3250,1.17418E-08
2.3260,1.11601E-08
2.3270,1.06068E-08
2.3280,1.00808E-08
2.3290,9.58057E-09
2.3300,9.10496E-09
2.3310,8.65274E-09
2.3320,8.22278E-09
2.3330,7.81399E-09
2.3340,7.42534E-09
2.3350,7.05585E-09
2.3360,6.70457E-09
2.3370,6.37064E-09
2.3380,6.05318E-09
2.3390,5.75141E-09
2.3400,5.46455E-09
2.3410,5.19187E-09
2.3420,4.93268E-09
2.3430,4.68632E-09
2.3440,4.45216E-09
2.3450,4.22959E-09
2.3460,4.01806E-09
2.3470,3.81701E-09
2.3480,3.62594E-09
2.3490,3.44436E-09
2.3500,3.27179E-09
2.3510,3.10780E-09
2.3520,2.95195E-09
2.3530,2.80386E-09
2.3540,2.66313E-09
2.3550,2.52941E-09
2.3560,2.40235E-09
2.3570,2.28162E-09
2.3580,2.16691E-09
2.3590,2.05792E-09
2.3600,1.95436E-09
2.3610,1.85598E-09
2.3620,1.76251E-09
2.3630,1.67371E-09
2.3640,1.58934E-09
2.3650,1.50920E-09
2.3660,1.43307E-09
2.3670,1.36074E-09
2.3680,1.29204E-09
2.3690,1.22678E-09
2.3700,1.16479E-09
2.3710,1.10591E-09
2.3720,1.04998E-09
2.3730,9.96862E-10



==> anc/A_state_wvfncts/v9.csv <==
Level v=9

0.9280,-9.70574E-10
0.9290,-1.09478E-09
0.9300,-1.23451E-09
0.9310,-1.39165E-09
0.9320,-1.56833E-09
0.9330,-1.76691E-09
0.9340,-1.99004E-09
0.9350,-2.24067E-09
0.9360,-2.52211E-09
0.9370,-2.83805E-09
0.9380,-3.19261E-09
0.9390,-3.59038E-09
0.9400,-4.03651E-09
0.9410,-4.53671E-09
0.9420,-5.09737E-09
0.9430,-5.72559E-09
0.9440,-6.42932E-09
0.9450,-7.21736E-09
0.9460,-8.09957E-09
0.9470,-9.08689E-09
0.9480,-1.01915E-08
0.9490,-1.14270E-08
0.9500,-1.28083E-08
0.9510,-1.43524E-08
0.9520,-1.60778E-08
0.9530,-1.80052E-08
0.9540,-2.01575E-08
0.9550,-2.25604E-08
0.9560,-2.52422E-08
0.9570,-2.82342E-08
0.9580,-3.15714E-08
0.9590,-3.52924E-08
0.9600,-3.94401E-08
0.9610,-4.40621E-08
0.9620,-4.92108E-08
0.9630,-5.49447E-08
0.9640,-6.13282E-08
0.9650,-6.84327E-08
0.9660,-7.63372E-08
0.9670,-8.51291E-08
0.9680,-9.49050E-08
0.9690,-1.05772E-07
0.9700,-1.17847E-07
0.9710,-1.31261E-07
0.9720,-1.46158E-07
0.9730,-1.62697E-07
0.9740,-1.81052E-07
0.9750,-2.01418E-07
0.9760,-2.24007E-07
0.9770,-2.49053E-07
0.9780,-2.76817E-07
0.9790,-3.07582E-07
0.9800,-3.41663E-07
0.9810,-3.79406E-07
0.9820,-4.21190E-07
0.9830,-4.67435E-07
0.9840,-5.18600E-07
0.9850,-5.75190E-07
0.9860,-6.37763E-07
0.9870,-7.06929E-07
0.9880,-7.83357E-07
0.9890,-8.67785E-07
0.9900,-9.61020E-07
0.9910,-1.06395E-06
0.9920,-1.17754E-06
0.9930,-1.30287E-06
0.9940,-1.44110E-06
0.9950,-1.59350E-06
0.9960,-1.76149E-06
0.9970,-1.94659E-06
0.9980,-2.15049E-06
0.9990,-2.37502E-06
1.0000,-2.62219E-06
1.0010,-2.89421E-06
1.0020,-3.19346E-06
1.0030,-3.52257E-06
1.0040,-3.88442E-06
1.0050,-4.28212E-06
1.0060,-4.71910E-06
1.0070,-5.19907E-06
1.0080,-5.72610E-06
1.0090,-6.30462E-06
1.0100,-6.93945E-06
1.0110,-7.63586E-06
1.0120,-8.39958E-06
1.0130,-9.23683E-06
1.0140,-1.01544E-05
1.0150,-1.11597E-05
1.0160,-1.22607E-05
1.0170,-1.34662E-05
1.0180,-1.47857E-05
1.0190,-1.62294E-05
1.0200,-1.78086E-05
1.0210,-1.95354E-05
1.0220,-2.14229E-05
1.0230,-2.34856E-05
1.0240,-2.57388E-05
1.0250,-2.81995E-05
1.0260,-3.08858E-05
1.0270,-3.38175E-05
1.0280,-3.70159E-05
1.0290,-4.05042E-05
1.0300,-4.43074E-05
1.0310,-4.84525E-05
1.0320,-5.29689E-05
1.0330,-5.78881E-05
1.0340,-6.32443E-05
1.0350,-6.90745E-05
1.0360,-7.54184E-05
1.0370,-8.23190E-05
1.0380,-8.98228E-05
1.0390,-9.79797E-05
1.0400,-1.06844E-04
1.0410,-1.16473E-04
1.0420,-1.26929E-04
1.0430,-1.38281E-04
1.0440,-1.50600E-04
1.0450,-1.63965E-04
1.0460,-1.78459E-04
1.0470,-1.94173E-04
1.0480,-2.11203E-04
1.0490,-2.29653E-04
1.0500,-2.49636E-04
1.0510,-2.71271E-04
1.0520,-2.94686E-04
1.0530,-3.20020E-04
1.0540,-3.47421E-04
1.0550,-3.77046E-04
1.0560,-4.09066E-04
1.0570,-4.43663E-04
1.0580,-4.81030E-04
1.0590,-5.21377E-04
1.0600,-5.64925E-04
1.0610,-6.11912E-04
1.0620,-6.62592E-04
1.0630,-7.17237E-04
1.0640,-7.76136E-04
1.0650,-8.39598E-04
1.0660,-9.07953E-04
1.0670,-9.81553E-04
1.0680,-1.06077E-03
1.0690,-1.14601E-03
1.0700,-1.23769E-03
1.0710,-1.33626E-03
1.0720,-1.44221E-03
1.0730,-1.55605E-03
1.0740,-1.67832E-03
1.0750,-1.80959E-03
1.0760,-1.95049E-03
1.0770,-2.10166E-03
1.0780,-2.26379E-03
1.0790,-2.43762E-03
1.0800,-2.62391E-03
1.0810,-2.82351E-03
1.0820,-3.03726E-03
1.0830,-3.26610E-03
1.0840,-3.51100E-03
1.0850,-3.77299E-03
1.0860,-4.05316E-03
1.0870,-4.35266E-03
1.0880,-4.67271E-03
1.0890,-5.01459E-03
1.0900,-5.37964E-03
1.0910,-5.76930E-03
1.0920,-6.18507E-03
1.0930,-6.62853E-03
1.0940,-7.10134E-03
1.0950,-7.60526E-03
1.0960,-8.14212E-03
1.0970,-8.71387E-03
1.0980,-9.32254E-03
1.0990,-9.97025E-03
1.1000,-1.06592E-02
1.1010,-1.13919E-02
1.1020,-1.21706E-02
1.1030,-1.29980E-02
1.1040,-1.38767E-02
1.1050,-1.48097E-02
1.1060,-1.57998E-02
1.1070,-1.68500E-02
1.1080,-1.79637E-02
1.1090,-1.91442E-02
1.1100,-2.03950E-02
1.1110,-2.17197E-02
1.1120,-2.31221E-02
1.1130,-2.46062E-02
1.1140,-2.61761E-02
1.1150,-2.78361E-02
1.1160,-2.95905E-02
1.1170,-3.14441E-02
1.1180,-3.34015E-02
1.1190,-3.54677E-02
1.1200,-3.76479E-02
1.1210,-3.99474E-02
1.1220,-4.23715E-02
1.1230,-4.49261E-02
1.1240,-4.76169E-02
1.1250,-5.04500E-02
1.1260,-5.34315E-02
1.1270,-5.65679E-02
1.1280,-5.98658E-02
1.1290,-6.33318E-02
1.1300,-6.69730E-02
1.1310,-7.07964E-02
1.1320,-7.48094E-02
1.1330,-7.90194E-02
1.1340,-8.34340E-02
1.1350,-8.80611E-02
1.1360,-9.29084E-02
1.1370,-9.79843E-02
1.1380,-1.03297E-01
1.1390,-1.08854E-01
1.1400,-1.14665E-01
1.1410,-1.20738E-01
1.1420,-1.27082E-01
1.1430,-1.33706E-01
1.1440,-1.40618E-01
1.1450,-1.47827E-01
1.1460,-1.55343E-01
1.1470,-1.63174E-01
1.1480,-1.71330E-01
1.1490,-1.79818E-01
1.1500,-1.88649E-01
1.1510,-1.97831E-01
1.1520,-2.07373E-01
1.1530,-2.17283E-01
1.1540,-2.27571E-01
1.1550,-2.38244E-01
1.1560,-2.49311E-01
1.1570,-2.60779E-01
1.1580,-2.72657E-01
1.1590,-2.84952E-01
1.1600,-2.97671E-01
1.1610,-3.10820E-01
1.1620,-3.24406E-01
1.1630,-3.38435E-01
1.1640,-3.52913E-01
1.1650,-3.67843E-01
1.1660,-3.83230E-01
1.1670,-3.99079E-01
1.1680,-4.15391E-01
1.1690,-4.32170E-01
1.1700,-4.49417E-01
1.1710,-4.67131E-01
1.1720,-4.85314E-01
1.1730,-5.03965E-01
1.1740,-5.23080E-01
1.1750,-5.42657E-01
1.1760,-5.62692E-01
1.1770,-5.83180E-01
1.1780,-6.04114E-01
1.1790,-6.25486E-01
1.1800,-6.47288E-01
1.1810,-6.69509E-01
1.1820,-6.92137E-01
1.1830,-7.15160E-01
1.1840,-7.38563E-01
1.1850,-7.62330E-01
1.1860,-7.86443E-01
1.1870,-8.10882E-01
1.1880,-8.35627E-01
1.1890,-8.60656E-01
1.1900,-8.85943E-01
1.1910,-9.11463E-01
1.1920,-9.37188E-01
1.1930,-9.63088E-01
1.1940,-9.89131E-01
1.1950,-1.01528E+00
1.1960,-1.04151E+00
1.1970,-1.06778E+00
1.1980,-1.09404E+00
1.1990,-1.12026E+00
1.2000,-1.14640E+00
1.2010,-1.17241E+00
1.2020,-1.19824E+00
1.2030,-1.22385E+00
1.2040,-1.24918E+00
1.2050,-1.27419E+00
1.2060,-1.29882E+00
1.2070,-1.32301E+00
1.2080,-1.34672E+00
1.2090,-1.36987E+00
1.2100,-1.39242E+00
1.2110,-1.41431E+00
1.2120,-1.43546E+00
1.2130,-1.45582E+00
1.2140,-1.47532E+00
1.2150,-1.49390E+00
1.2160,-1.51150E+00
1.2170,-1.52805E+00
1.2180,-1.54348E+00
1.2190,-1.55773E+00
1.2200,-1.57073E+00
1.2210,-1.58242E+00
1.2220,-1.59273E+00
1.2230,-1.60159E+00
1.2240,-1.60894E+00
1.2250,-1.61471E+00
1.2260,-1.61886E+00
1.2270,-1.62130E+00
1.2280,-1.62199E+00
1.2290,-1.62086E+00
1.2300,-1.61787E+00
1.2310,-1.61295E+00
1.2320,-1.60606E+00
1.2330,-1.59716E+00
1.2340,-1.58619E+00
1.2350,-1.57313E+00
1.2360,-1.55793E+00
1.2370,-1.54058E+00
1.2380,-1.52103E+00
1.2390,-1.49928E+00
1.2400,-1.47530E+00
1.2410,-1.44910E+00
1.2420,-1.42066E+00
1.2430,-1.38999E+00
1.2440,-1.35710E+00
1.2450,-1.32200E+00
1.2460,-1.28472E+00
1.2470,-1.24528E+00
1.2480,-1.20371E+00
1.2490,-1.16005E+00
1.2500,-1.11435E+00
1.2510,-1.06666E+00
1.2520,-1.01704E+00
1.2530,-9.65553E-01
1.2540,-9.12271E-01
1.2550,-8.57270E-01
1.2560,-8.00633E-01
1.2570,-7.42451E-01
1.2580,-6.82817E-01
1.2590,-6.21833E-01
1.2600,-5.59606E-01
1.2610,-4.96246E-01
1.2620,-4.31873E-01
1.2630,-3.66606E-01
1.2640,-3.00574E-01
1.2650,-2.33909E-01
1.2660,-1.66745E-01
1.2670,-9.92228E-02
1.2680,-3.14853E-02
1.2690,3.63209E-02
1.2700,1.04047E-01
1.2710,1.71540E-01
1.2720,2.38647E-01
1.2730,3.05211E-01
1.2740,3.71077E-01
1.2750,4.36085E-01
1.2760,5.00078E-01
1.2770,5.62898E-01
1.2780,6.24386E-01
1.2790,6.84385E-01
1.2800,7.42741E-01
1.2810,7.99300E-01
1.2820,8.53911E-01
1.2830,9.06426E-01
1.2840,9.56700E-01
1.2850,1.00459E+00
1.2860,1.04997E+00
1.2870,1.09269E+00
1.2880,1.13264E+00
1.2890,1.16970E+00
1.2900,1.20375E+00
1.2910,1.23468E+00
1.2920,1.26240E+00
1.2930,1.28681E+00
1.2940,1.30783E+00
1.2950,1.32538E+00
1.2960,1.33940E+00
1.2970,1.34983E+00
1.2980,1.35661E+00
1.2990,1.35973E+00
1.3000,1.35913E+00
1.3010,1.35482E+00
1.3020,1.34677E+00
1.3030,1.33500E+00
1.3040,1.31952E+00
1.3050,1.30034E+00
1.3060,1.27752E+00
1.3070,1.25109E+00
1.3080,1.22112E+00
1.3090,1.18767E+00
1.3100,1.15082E+00
1.3110,1.11066E+00
1.3120,1.06730E+00
1.3130,1.02084E+00
1.3140,9.71412E-01
1.3150,9.19141E-01
1.3160,8.64172E-01
1.3170,8.06654E-01
1.3180,7.46747E-01
1.3190,6.84621E-01
1.3200,6.20450E-01
1.3210,5.54421E-01
1.3220,4.86724E-01
1.3230,4.17557E-01
1.3240,3.47125E-01
1.3250,2.75637E-01
1.3260,2.03307E-01
1.3270,1.30354E-01
1.3280,5.70009E-02
1.3290,-1.65283E-02
1.3300,-9.00062E-02
1.3310,-1.63204E-01
1.3320,-2.35894E-01
1.3330,-3.07845E-01
1.3340,-3.78830E-01
1.3350,-4.48622E-01
1.3360,-5.16998E-01
1.3370,-5.83736E-01
1.3380,-6.48619E-01
1.3390,-7.11436E-01
1.3400,-7.71978E-01
1.3410,-8.30046E-01
1.3420,-8.85446E-01
1.3430,-9.37992E-01
1.3440,-9.87506E-01
1.3450,-1.03382E+00
1.3460,-1.07677E+00
1.3470,-1.11622E+00
1.3480,-1.15202E+00
1.3490,-1.18405E+00
1.3500,-1.21220E+00
1.3510,-1.23636E+00
1.3520,-1.25645E+00
1.3530,-1.27238E+00
1.3540,-1.28410E+00
1.3550,-1.29157E+00
1.3560,-1.29474E+00
1.3570,-1.29359E+00
1.3580,-1.28814E+00
1.3590,-1.27837E+00
1.3600,-1.26432E+00
1.3610,-1.24604E+00
1.3620,-1.22356E+00
1.3630,-1.19697E+00
1.3640,-1.16634E+00
1.3650,-1.13177E+00
1.3660,-1.09337E+00
1.3670,-1.05127E+00
1.3680,-1.00560E+00
1.3690,-9.56521E-01
1.3700,-9.04186E-01
1.3710,-8.48771E-01
1.3720,-7.90463E-01
1.3730,-7.29457E-01
1.3740,-6.65958E-01
1.3750,-6.00180E-01
1.3760,-5.32347E-01
1.3770,-4.62690E-01
1.3780,-3.91445E-01
1.3790,-3.18855E-01
1.3800,-2.45170E-01
1.3810,-1.70642E-01
1.3820,-9.55257E-02
1.3830,-2.00807E-02
1.3840,5.54335E-02
1.3850,1.30756E-01
1.3860,2.05628E-01
1.3870,2.79790E-01
1.3880,3.52985E-01
1.3890,4.24959E-01
1.3900,4.95464E-01
1.3910,5.64256E-01
1.3920,6.31094E-01
1.3930,6.95748E-01
1.3940,7.57993E-01
1.3950,8.17613E-01
1.3960,8.74401E-01
1.3970,9.28159E-01
1.3980,9.78701E-01
1.3990,1.02585E+00
1.4000,1.06945E+00
1.4010,1.10934E+00
1.4020,1.14538E+00
1.4030,1.17746E+00
1.4040,1.20546E+00
1.4050,1.22928E+00
1.4060,1.24884E+00
1.4070,1.26408E+00
1.4080,1.27493E+00
1.4090,1.28137E+00
1.4100,1.28338E+00
1.4110,1.28093E+00
1.4120,1.27406E+00
1.4130,1.26277E+00
1.4140,1.24711E+00
1.4150,1.22714E+00
1.4160,1.20293E+00
1.4170,1.17455E+00
1.4180,1.14212E+00
1.4190,1.10573E+00
1.4200,1.06553E+00
1.4210,1.02165E+00
1.4220,9.74246E-01
1.4230,9.23478E-01
1.4240,8.69525E-01
1.4250,8.12576E-01
1.4260,7.52827E-01
1.4270,6.90485E-01
1.4280,6.25767E-01
1.4290,5.58897E-01
1.4300,4.90105E-01
1.4310,4.19630E-01
1.4320,3.47714E-01
1.4330,2.74604E-01
1.4340,2.00553E-01
1.4350,1.25814E-01
1.4360,5.06446E-02
1.4370,-2.46982E-02
1.4380,-9.99566E-02
1.4390,-1.74873E-01
1.4400,-2.49193E-01
1.4410,-3.22663E-01
1.4420,-3.95032E-01
1.4430,-4.66056E-01
1.4440,-5.35493E-01
1.4450,-6.03108E-01
1.4460,-6.68674E-01
1.4470,-7.31970E-01
1.4480,-7.92783E-01
1.4490,-8.50908E-01
1.4500,-9.06152E-01
1.4510,-9.58330E-01
1.4520,-1.00727E+00
1.4530,-1.05281E+00
1.4540,-1.09479E+00
1.4550,-1.13309E+00
1.4560,-1.16757E+00
1.4570,-1.19812E+00
1.4580,-1.22465E+00
1.4590,-1.24706E+00
1.4600,-1.26530E+00
1.4610,-1.27929E+00
1.4620,-1.28901E+00
1.4630,-1.29442E+00
1.4640,-1.29550E+00
1.4650,-1.29227E+00
1.4660,-1.28473E+00
1.4670,-1.27292E+00
1.4680,-1.25688E+00
1.4690,-1.23666E+00
1.4700,-1.21235E+00
1.4710,-1.18402E+00
1.4720,-1.15177E+00
1.4730,-1.11572E+00
1.4740,-1.07599E+00
1.4750,-1.03271E+00
1.4760,-9.86041E-01
1.4770,-9.36128E-01
1.4780,-8.83141E-01
1.4790,-8.27261E-01
1.4800,-7.68673E-01
1.4810,-7.07572E-01
1.4820,-6.44162E-01
1.4830,-5.78652E-01
1.4840,-5.11259E-01
1.4850,-4.42205E-01
1.4860,-3.71715E-01
1.4870,-3.00020E-01
1.4880,-2.27355E-01
1.4890,-1.53955E-01
1.4900,-8.00587E-02
1.4910,-5.90437E-03
1.4920,6.82690E-02
1.4930,1.42223E-01
1.4940,2.15722E-01
1.4950,2.88530E-01
1.4960,3.60416E-01
1.4970,4.31154E-01
1.4980,5.00518E-01
1.4990,5.68291E-01
1.5000,6.34261E-01
1.5010,6.98222E-01
1.5020,7.59975E-01
1.5030,8.19328E-01
1.5040,8.76100E-01
1.5050,9.30116E-01
1.5060,9.81212E-01
1.5070,1.02923E+00
1.5080,1.07403E+00
1.5090,1.11548E+00
1.5100,1.15345E+00
1.5110,1.18783E+00
1.5120,1.21852E+00
1.5130,1.24544E+00
1.5140,1.26850E+00
1.5150,1.28765E+00
1.5160,1.30283E+00
1.5170,1.31401E+00
1.5180,1.32115E+00
1.5190,1.32425E+00
1.5200,1.32330E+00
1.5210,1.31831E+00
1.5220,1.30932E+00
1.5230,1.29634E+00
1.5240,1.27944E+00
1.5250,1.25866E+00
1.5260,1.23409E+00
1.5270,1.20581E+00
1.5280,1.17390E+00
1.5290,1.13847E+00
1.5300,1.09963E+00
1.5310,1.05751E+00
1.5320,1.01225E+00
1.5330,9.63975E-01
1.5340,9.12844E-01
1.5350,8.59014E-01
1.5360,8.02649E-01
1.5370,7.43922E-01
1.5380,6.83010E-01
1.5390,6.20097E-01
1.5400,5.55373E-01
1.5410,4.89029E-01
1.5420,4.21264E-01
1.5430,3.52276E-01
1.5440,2.82269E-01
1.5450,2.11447E-01
1.5460,1.40016E-01
1.5470,6.81833E-02
1.5480,-3.84490E-03
1.5490,-7.58622E-02
1.5500,-1.47663E-01
1.5510,-2.19045E-01
1.5520,-2.89806E-01
1.5530,-3.59748E-01
1.5540,-4.28676E-01
1.5550,-4.96399E-01
1.5560,-5.62731E-01
1.5570,-6.27489E-01
1.5580,-6.90498E-01
1.5590,-7.51588E-01
1.5600,-8.10594E-01
1.5610,-8.67360E-01
1.5620,-9.21734E-01
1.5630,-9.73576E-01
1.5640,-1.02275E+00
1.5650,-1.06913E+00
1.5660,-1.11259E+00
1.5670,-1.15304E+00
1.5680,-1.19036E+00
1.5690,-1.22447E+00
1.5700,-1.25528E+00
1.5710,-1.28272E+00
1.5720,-1.30673E+00
1.5730,-1.32726E+00
1.5740,-1.34426E+00
1.5750,-1.35769E+00
1.5760,-1.36754E+00
1.5770,-1.37379E+00
1.5780,-1.37643E+00
1.5790,-1.37547E+00
1.5800,-1.37092E+00
1.5810,-1.36281E+00
1.5820,-1.35116E+00
1.5830,-1.33603E+00
1.5840,-1.31746E+00
1.5850,-1.29550E+00
1.5860,-1.27024E+00
1.5870,-1.24174E+00
1.5880,-1.21009E+00
1.5890,-1.17537E+00
1.5900,-1.13769E+00
1.5910,-1.09715E+00
1.5920,-1.05386E+00
1.5930,-1.00795E+00
1.5940,-9.59524E-01
1.5950,-9.08723E-01
1.5960,-8.55679E-01
1.5970,-8.00530E-01
1.5980,-7.43419E-01
1.5990,-6.84491E-01
1.6000,-6.23899E-01
1.6010,-5.61793E-01
1.6020,-4.98331E-01
1.6030,-4.33670E-01
1.6040,-3.67969E-01
1.6050,-3.01389E-01
1.6060,-2.34092E-01
1.6070,-1.66240E-01
1.6080,-9.79953E-02
1.6090,-2.95202E-02
1.6100,3.90241E-02
1.6110,1.07478E-01
1.6120,1.75681E-01
1.6130,2.43478E-01
1.6140,3.10714E-01
1.6150,3.77236E-01
1.6160,4.42895E-01
1.6170,5.07544E-01
1.6180,5.71042E-01
1.6190,6.33249E-01
1.6200,6.94030E-01
1.6210,7.53255E-01
1.6220,8.10799E-01
1.6230,8.66539E-01
1.6240,9.20360E-01
1.6250,9.72151E-01
1.6260,1.02181E+00
1.6270,1.06923E+00
1.6280,1.11432E+00
1.6290,1.15700E+00
1.6300,1.19717E+00
1.6310,1.23477E+00
1.6320,1.26973E+00
1.6330,1.30198E+00
1.6340,1.33147E+00
1.6350,1.35814E+00
1.6360,1.38195E+00
1.6370,1.40287E+00
1.6380,1.42086E+00
1.6390,1.43590E+00
1.6400,1.44797E+00
1.6410,1.45705E+00
1.6420,1.46315E+00
1.6430,1.46627E+00
1.6440,1.46640E+00
1.6450,1.46357E+00
1.6460,1.45779E+00
1.6470,1.44909E+00
1.6480,1.43750E+00
1.6490,1.42305E+00
1.6500,1.40579E+00
1.6510,1.38576E+00
1.6520,1.36302E+00
1.6530,1.33761E+00
1.6540,1.30961E+00
1.6550,1.27908E+00
1.6560,1.24610E+00
1.6570,1.21072E+00
1.6580,1.17304E+00
1.6590,1.13313E+00
1.6600,1.09109E+00
1.6610,1.04700E+00
1.6620,1.00094E+00
1.6630,9.53032E-01
1.6640,9.03355E-01
1.6650,8.52013E-01
1.6660,7.99109E-01
1.6670,7.44747E-01
1.6680,6.89033E-01
1.6690,6.32074E-01
1.6700,5.73979E-01
1.6710,5.14856E-01
1.6720,4.54817E-01
1.6730,3.93973E-01
1.6740,3.32434E-01
1.6750,2.70313E-01
1.6760,2.07720E-01
1.6770,1.44766E-01
1.6780,8.15618E-02
1.6790,1.82177E-02
1.6800,-4.51577E-02
1.6810,-1.08456E-01
1.6820,-1.71572E-01
1.6830,-2.34398E-01
1.6840,-2.96833E-01
1.6850,-3.58773E-01
1.6860,-4.20120E-01
1.6870,-4.80774E-01
1.6880,-5.40641E-01
1.6890,-5.99627E-01
1.6900,-6.57641E-01
1.6910,-7.14596E-01
1.6920,-7.70404E-01
1.6930,-8.24985E-01
1.6940,-8.78257E-01
1.6950,-9.30145E-01
1.6960,-9.80574E-01
1.6970,-1.02947E+00
1.6980,-1.07678E+00
1.6990,-1.12242E+00
1.7000,-1.16634E+00
1.7010,-1.20849E+00
1.7020,-1.24880E+00
1.7030,-1.28724E+00
1.7040,-1.32374E+00
1.7050,-1.35827E+00
1.7060,-1.39079E+00
1.7070,-1.42127E+00
1.7080,-1.44966E+00
1.7090,-1.47595E+00
1.7100,-1.50010E+00
1.7110,-1.52210E+00
1.7120,-1.54192E+00
1.7130,-1.55956E+00
1.7140,-1.57499E+00
1.7150,-1.58822E+00
1.7160,-1.59923E+00
1.7170,-1.60802E+00
1.7180,-1.61461E+00
1.7190,-1.61899E+00
1.7200,-1.62116E+00
1.7210,-1.62115E+00
1.7220,-1.61897E+00
1.7230,-1.61462E+00
1.7240,-1.60814E+00
1.7250,-1.59954E+00
1.7260,-1.58886E+00
1.7270,-1.57611E+00
1.7280,-1.56133E+00
1.7290,-1.54454E+00
1.7300,-1.52580E+00
1.7310,-1.50513E+00
1.7320,-1.48256E+00
1.7330,-1.45816E+00
1.7340,-1.43194E+00
1.7350,-1.40397E+00
1.7360,-1.37429E+00
1.7370,-1.34293E+00
1.7380,-1.30997E+00
1.7390,-1.27544E+00
1.7400,-1.23940E+00
1.7410,-1.20190E+00
1.7420,-1.16299E+00
1.7430,-1.12274E+00
1.7440,-1.08120E+00
1.7450,-1.03842E+00
1.7460,-9.94460E-01
1.7470,-9.49384E-01
1.7480,-9.03248E-01
1.7490,-8.56112E-01
1.7500,-8.08035E-01
1.7510,-7.59076E-01
1.7520,-7.09297E-01
1.7530,-6.58756E-01
1.7540,-6.07514E-01
1.7550,-5.55630E-01
1.7560,-5.03164E-01
1.7570,-4.50176E-01
1.7580,-3.96724E-01
1.7590,-3.42866E-01
1.7600,-2.88661E-01
1.7610,-2.34166E-01
1.7620,-1.79438E-01
1.7630,-1.24533E-01
1.7640,-6.95058E-02
1.7650,-1.44111E-02
1.7660,4.06975E-02
1.7670,9.57675E-02
1.7680,1.50747E-01
1.7690,2.05586E-01
1.7700,2.60234E-01
1.7710,3.14643E-01
1.7720,3.68766E-01
1.7730,4.22557E-01
1.7740,4.75971E-01
1.7750,5.28964E-01
1.7760,5.81494E-01
1.7770,6.33520E-01
1.7780,6.85002E-01
1.7790,7.35902E-01
1.7800,7.86183E-01
1.7810,8.35810E-01
1.7820,8.84748E-01
1.7830,9.32964E-01
1.7840,9.80427E-01
1.7850,1.02711E+00
1.7860,1.07298E+00
1.7870,1.11801E+00
1.7880,1.16217E+00
1.7890,1.20545E+00
1.7900,1.24781E+00
1.7910,1.28925E+00
1.7920,1.32973E+00
1.7930,1.36923E+00
1.7940,1.40775E+00
1.7950,1.44527E+00
1.7960,1.48176E+00
1.7970,1.51723E+00
1.7980,1.55164E+00
1.7990,1.58501E+00
1.8000,1.61731E+00
1.8010,1.64853E+00
1.8020,1.67868E+00
1.8030,1.70774E+00
1.8040,1.73571E+00
1.8050,1.76259E+00
1.8060,1.78838E+00
1.8070,1.81306E+00
1.8080,1.83666E+00
1.8090,1.85916E+00
1.8100,1.88056E+00
1.8110,1.90088E+00
1.8120,1.92011E+00
1.8130,1.93825E+00
1.8140,1.95533E+00
1.8150,1.97134E+00
1.8160,1.98628E+00
1.8170,2.00018E+00
1.8180,2.01303E+00
1.8190,2.02485E+00
1.8200,2.03564E+00
1.8210,2.04543E+00
1.8220,2.05422E+00
1.8230,2.06202E+00
1.8240,2.06885E+00
1.8250,2.07472E+00
1.8260,2.07964E+00
1.8270,2.08364E+00
1.8280,2.08672E+00
1.8290,2.08891E+00
1.8300,2.09021E+00
1.8310,2.09064E+00
1.8320,2.09023E+00
1.8330,2.08899E+00
1.8340,2.08693E+00
1.8350,2.08408E+00
1.8360,2.08045E+00
1.8370,2.07606E+00
1.8380,2.07093E+00
1.8390,2.06508E+00
1.8400,2.05853E+00
1.8410,2.05129E+00
1.8420,2.04338E+00
1.8430,2.03484E+00
1.8440,2.02566E+00
1.8450,2.01588E+00
1.8460,2.00551E+00
1.8470,1.99457E+00
1.8480,1.98308E+00
1.8490,1.97107E+00
1.8500,1.95854E+00
1.8510,1.94552E+00
1.8520,1.93203E+00
1.8530,1.91809E+00
1.8540,1.90371E+00
1.8550,1.88891E+00
1.8560,1.87372E+00
1.8570,1.85815E+00
1.8580,1.84222E+00
1.8590,1.82594E+00
1.8600,1.80934E+00
1.8610,1.79243E+00
1.8620,1.77523E+00
1.8630,1.75775E+00
1.8640,1.74002E+00
1.8650,1.72205E+00
1.8660,1.70385E+00
1.8670,1.68544E+00
1.8680,1.66684E+00
1.8690,1.64806E+00
1.8700,1.62912E+00
1.8710,1.61003E+00
1.8720,1.59081E+00
1.8730,1.57147E+00
1.8740,1.55202E+00
1.8750,1.53247E+00
1.8760,1.51285E+00
1.8770,1.49316E+00
1.8780,1.47342E+00
1.8790,1.45363E+00
1.8800,1.43382E+00
1.8810,1.41398E+00
1.8820,1.39414E+00
1.8830,1.37430E+00
1.8840,1.35447E+00
1.8850,1.33467E+00
1.8860,1.31490E+00
1.8870,1.29517E+00
1.8880,1.27549E+00
1.8890,1.25588E+00
1.8900,1.23633E+00
1.8910,1.21686E+00
1.8920,1.19747E+00
1.8930,1.17818E+00
1.8940,1.15899E+00
1.8950,1.13990E+00
1.8960,1.12093E+00
1.8970,1.10208E+00
1.8980,1.08335E+00
1.8990,1.06476E+00
1.9000,1.04630E+00
1.9010,1.02799E+00
1.9020,1.00982E+00
1.9030,9.91810E-01
1.9040,9.73954E-01
1.9050,9.56259E-01
1.9060,9.38730E-01
1.9070,9.21370E-01
1.9080,9.04183E-01
1.9090,8.87173E-01
1.9100,8.70341E-01
1.9110,8.53692E-01
1.9120,8.37227E-01
1.9130,8.20950E-01
1.9140,8.04863E-01
1.9150,7.88967E-01
1.9160,7.73265E-01
1.9170,7.57758E-01
1.9180,7.42448E-01
1.9190,7.27336E-01
1.9200,7.12423E-01
1.9210,6.97711E-01
1.9220,6.83200E-01
1.9230,6.68891E-01
1.9240,6.54785E-01
1.9250,6.40881E-01
1.9260,6.27181E-01
1.9270,6.13684E-01
1.9280,6.00390E-01
1.9290,5.87299E-01
1.9300,5.74412E-01
1.9310,5.61727E-01
1.9320,5.49245E-01
1.9330,5.36964E-01
1.9340,5.24883E-01
1.9350,5.13004E-01
1.9360,5.01323E-01
1.9370,4.89841E-01
1.9380,4.78556E-01
1.9390,4.67467E-01
1.9400,4.56573E-01
1.9410,4.45872E-01
1.9420,4.35364E-01
1.9430,4.25047E-01
1.9440,4.14919E-01
1.9450,4.04979E-01
1.9460,3.95224E-01
1.9470,3.85655E-01
1.9480,3.76268E-01
1.9490,3.67062E-01
1.9500,3.58035E-01
1.9510,3.49185E-01
1.9520,3.40511E-01
1.9530,3.32010E-01
1.9540,3.23680E-01
1.9550,3.15520E-01
1.9560,3.07527E-01
1.9570,2.99699E-01
1.9580,2.92034E-01
1.9590,2.84531E-01
1.9600,2.77186E-01
1.9610,2.69999E-01
1.9620,2.62965E-01
1.9630,2.56085E-01
1.9640,2.49354E-01
1.9650,2.42771E-01
1.9660,2.36335E-01
1.9670,2.30041E-01
1.9680,2.23889E-01
1.9690,2.17877E-01
1.9700,2.12001E-01
1.9710,2.06260E-01
1.9720,2.00651E-01
1.9730,1.95173E-01
1.9740,1.89823E-01
1.9750,1.84599E-01
1.9760,1.79498E-01
1.9770,1.74519E-01
1.9780,1.69659E-01
1.9790,1.64916E-01
1.9800,1.60289E-01
1.9810,1.55774E-01
1.9820,1.51370E-01
1.9830,1.47075E-01
1.9840,1.42886E-01
1.9850,1.38802E-01
1.9860,1.34820E-01
1.9870,1.30939E-01
1.9880,1.27157E-01
1.9890,1.23470E-01
1.9900,1.19878E-01
1.9910,1.16379E-01
1.9920,1.12971E-01
1.9930,1.09651E-01
1.9940,1.06417E-01
1.9950,1.03269E-01
1.9960,1.00204E-01
1.9970,9.72207E-02
1.9980,9.43166E-02
1.9990,9.14903E-02
2.0000,8.87400E-02
2.0010,8.60641E-02
2.0020,8.34608E-02
2.0030,8.09286E-02
2.0040,7.84657E-02
2.0050,7.60706E-02
2.0060,7.37417E-02
2.0070,7.14774E-02
2.0080,6.92762E-02
2.0090,6.71365E-02
2.0100,6.50570E-02
2.0110,6.30361E-02
2.0120,6.10725E-02
2.0130,5.91646E-02
2.0140,5.73112E-02
2.0150,5.55109E-02
2.0160,5.37624E-02
2.0170,5.20643E-02
2.0180,5.04155E-02
2.0190,4.88145E-02
2.0200,4.72603E-02
2.0210,4.57516E-02
2.0220,4.42872E-02
2.0230,4.28661E-02
2.0240,4.14870E-02
2.0250,4.01488E-02
2.0260,3.88505E-02
2.0270,3.75910E-02
2.0280,3.63693E-02
2.0290,3.51844E-02
2.0300,3.40353E-02
2.0310,3.29209E-02
2.0320,3.18405E-02
2.0330,3.07929E-02
2.0340,2.97774E-02
2.0350,2.87931E-02
2.0360,2.78390E-02
2.0370,2.69144E-02
2.0380,2.60184E-02
2.0390,2.51502E-02
2.0400,2.43090E-02
2.0410,2.34941E-02
2.0420,2.27048E-02
2.0430,2.19402E-02
2.0440,2.11997E-02
2.0450,2.04827E-02
2.0460,1.97883E-02
2.0470,1.91160E-02
2.0480,1.84651E-02
2.0490,1.78350E-02
2.0500,1.72251E-02
2.0510,1.66347E-02
2.0520,1.60634E-02
2.0530,1.55105E-02
2.0540,1.49755E-02
2.0550,1.44579E-02
2.0560,1.39571E-02
2.0570,1.34727E-02
2.0580,1.30041E-02
2.0590,1.25509E-02
2.0600,1.21126E-02
2.0610,1.16887E-02
2.0620,1.12789E-02
2.0630,1.08826E-02
2.0640,1.04995E-02
2.0650,1.01291E-02
2.0660,9.77113E-03
2.0670,9.42510E-03
2.0680,9.09068E-03
2.0690,8.76750E-03
2.0700,8.45521E-03
2.0710,8.15347E-03
2.0720,7.86194E-03
2.0730,7.58031E-03
2.0740,7.30825E-03
2.0750,7.04547E-03
2.0760,6.79167E-03
2.0770,6.54656E-03
2.0780,6.30986E-03
2.0790,6.08130E-03
2.0800,5.86063E-03
2.0810,5.64757E-03
2.0820,5.44190E-03
2.0830,5.24336E-03
2.0840,5.05173E-03
2.0850,4.86678E-03
2.0860,4.68829E-03
2.0870,4.51604E-03
2.0880,4.34984E-03
2.0890,4.18947E-03
2.0900,4.03476E-03
2.0910,3.88551E-03
2.0920,3.74153E-03
2.0930,3.60266E-03
2.0940,3.46872E-03
2.0950,3.33955E-03
2.0960,3.21498E-03
2.0970,3.09487E-03
2.0980,2.97905E-03
2.0990,2.86738E-03
2.1000,2.75973E-03
2.1010,2.65596E-03
2.1020,2.55593E-03
2.1030,2.45951E-03
2.1040,2.36659E-03
2.1050,2.27704E-03
2.1060,2.19074E-03
2.1070,2.10759E-03
2.1080,2.02747E-03
2.1090,1.95028E-03
2.1100,1.87591E-03
2.1110,1.80427E-03
2.1120,1.73527E-03
2.1130,1.66881E-03
2.1140,1.60479E-03
2.1150,1.54314E-03
2.1160,1.48378E-03
2.1170,1.42661E-03
2.1180,1.37157E-03
2.1190,1.31857E-03
2.1200,1.26755E-03
2.1210,1.21844E-03
2.1220,1.17116E-03
2.1230,1.12565E-03
2.1240,1.08184E-03
2.1250,1.03969E-03
2.1260,9.99118E-04
2.1270,9.60078E-04
2.1280,9.22512E-04
2.1290,8.86367E-04
2.1300,8.51591E-04
2.1310,8.18134E-04
2.1320,7.85949E-04
2.1330,7.54989E-04
2.1340,7.25208E-04
2.1350,6.96565E-04
2.1360,6.69017E-04
2.1370,6.42524E-04
2.1380,6.17047E-04
2.1390,5.92549E-04
2.1400,5.68993E-04
2.1410,5.46345E-04
2.1420,5.24570E-04
2.1430,5.03637E-04
2.1440,4.83514E-04
2.1450,4.64171E-04
2.1460,4.45579E-04
2.1470,4.27709E-04
2.1480,4.10535E-04
2.1490,3.94030E-04
2.1500,3.78169E-04
2.1510,3.62928E-04
2.1520,3.48284E-04
2.1530,3.34214E-04
2.1540,3.20696E-04
2.1550,3.07710E-04
2.1560,2.95234E-04
2.1570,2.83251E-04
2.1580,2.71740E-04
2.1590,2.60684E-04
2.1600,2.50066E-04
2.1610,2.39868E-04
2.1620,2.30075E-04
2.1630,2.20671E-04
2.1640,2.11642E-04
2.1650,2.02971E-04
2.1660,1.94647E-04
2.1670,1.86655E-04
2.1680,1.78983E-04
2.1690,1.71618E-04
2.1700,1.64549E-04
2.1710,1.57763E-04
2.1720,1.51249E-04
2.1730,1.44998E-04
2.1740,1.38999E-04
2.1750,1.33242E-04
2.1760,1.27717E-04
2.1770,1.22416E-04
2.1780,1.17330E-04
2.1790,1.12449E-04
2.1800,1.07767E-04
2.1810,1.03275E-04
2.1820,9.89658E-05
2.1830,9.48321E-05
2.1840,9.08670E-05
2.1850,8.70638E-05
2.1860,8.34161E-05
2.1870,7.99176E-05
2.1880,7.65625E-05
2.1890,7.33450E-05
2.1900,7.02596E-05
2.1910,6.73011E-05
2.1920,6.44643E-05
2.1930,6.17445E-05
2.1940,5.91368E-05
2.1950,5.66368E-05
2.1960,5.42402E-05
2.1970,5.19428E-05
2.1980,4.97405E-05
2.1990,4.76297E-05
2.2000,4.56064E-05
2.2010,4.36673E-05
2.2020,4.18089E-05
2.2030,4.00279E-05
2.2040,3.83211E-05
2.2050,3.66856E-05
2.2060,3.51185E-05
2.2070,3.36169E-05
2.2080,3.21782E-05
2.2090,3.07998E-05
2.2100,2.94793E-05
2.2110,2.82142E-05
2.2120,2.70024E-05
2.2130,2.58415E-05
2.2140,2.47296E-05
2.2150,2.36645E-05
2.2160,2.26444E-05
2.2170,2.16675E-05
2.2180,2.07318E-05
2.2190,1.98358E-05
2.2200,1.89778E-05
2.2210,1.81562E-05
2.2220,1.73694E-05
2.2230,1.66161E-05
2.2240,1.58949E-05
2.2250,1.52044E-05
2.2260,1.45433E-05
2.2270,1.39105E-05
2.2280,1.33046E-05
2.2290,1.27247E-05
2.2300,1.21696E-05
2.2310,1.16382E-05
2.2320,1.11297E-05
2.2330,1.06430E-05
2.2340,1.01771E-05
2.2350,9.73134E-06
2.2360,9.30473E-06
2.2370,8.89649E-06
2.2380,8.50584E-06
2.2390,8.13206E-06
2.2400,7.77441E-06
2.2410,7.43223E-06
2.2420,7.10485E-06
2.2430,6.79164E-06
2.2440,6.49201E-06
2.2450,6.20537E-06
2.2460,5.93118E-06
2.2470,5.66890E-06
2.2480,5.41803E-06
2.2490,5.17808E-06
2.2500,4.94858E-06
2.2510,4.72909E-06
2.2520,4.51917E-06
2.2530,4.31842E-06
2.2540,4.12645E-06
2.2550,3.94287E-06
2.2560,3.76733E-06
2.2570,3.59948E-06
2.2580,3.43899E-06
2.2590,3.28555E-06
2.2600,3.13885E-06
2.2610,2.99859E-06
2.2620,2.86451E-06
2.2630,2.73633E-06
2.2640,2.61380E-06
2.2650,2.49667E-06
2.2660,2.38471E-06
2.2670,2.27769E-06
2.2680,2.17541E-06
2.2690,2.07765E-06
2.2700,1.98422E-06
2.2710,1.89493E-06
2.2720,1.80960E-06
2.2730,1.72806E-06
2.2740,1.65013E-06
2.2750,1.57567E-06
2.2760,1.50452E-06
2.2770,1.43654E-06
2.2780,1.37159E-06
2.2790,1.30953E-06
2.2800,1.25024E-06
2.2810,1.19359E-06
2.2820,1.13948E-06
2.2830,1.08779E-06
2.2840,1.03841E-06
2.2850,9.91237E-07
2.2860,9.46180E-07
2.2870,9.03144E-07
2.2880,8.62039E-07
2.2890,8.22779E-07
2.2900,7.85283E-07
2.2910,7.49473E-07
2.2920,7.15275E-07
2.2930,6.82616E-07
2.2940,6.51429E-07
2.2950,6.21648E-07
2.2960,5.93211E-07
2.2970,5.66058E-07
2.2980,5.40132E-07
2.2990,5.15378E-07
2.3000,4.91744E-07
2.3010,4.69180E-07
2.3020,4.47638E-07
2.3030,4.27073E-07
2.3040,4.07441E-07
2.3050,3.88700E-07
2.3060,3.70810E-07
2.3070,3.53733E-07
2.3080,3.37434E-07
2.3090,3.21876E-07
2.3100,3.07027E-07
2.3110,2.92854E-07
2.3120,2.79328E-07
2.3130,2.66419E-07
2.3140,2.54099E-07
2.3150,2.42343E-07
2.3160,2.31124E-07
2.3170,2.20418E-07
2.3180,2.10202E-07
2.3190,2.00454E-07
2.3200,1.91153E-07
2.3210,1.82279E-07
2.3220,1.73811E-07
2.3230,1.65733E-07
2.3240,1.58026E-07
2.3250,1.50673E-07
2.3260,1.43658E-07
2.3270,1.36967E-07
2.3280,1.30583E-07
2.3290,1.24494E-07
2.3300,1.18685E-07
2.3310,1.13145E-07
2.3320,1.07860E-07
2.3330,1.02819E-07
2.3340,9.80119E-08
2.3350,9.34267E-08
2.3360,8.90537E-08
2.3370,8.48831E-08
2.3380,8.09058E-08
2.3390,7.71129E-08
2.3400,7.34959E-08
2.3410,7.00467E-08
2.3420,6.67578E-08
2.3430,6.36216E-08
2.3440,6.06312E-08
2.3450,5.77800E-08
2.3460,5.50614E-08
2.3470,5.24694E-08
2.3480,4.99982E-08
2.3490,4.76422E-08
2.3500,4.53961E-08
2.3510,4.32548E-08
2.3520,4.12135E-08
2.3530,3.92676E-08
2.3540,3.74126E-08
2.3550,3.56444E-08
2.3560,3.39590E-08
2.3570,3.23524E-08
2.3580,3.08212E-08
2.3590,2.93616E-08
2.3600,2.79706E-08
2.3610,2.66448E-08
2.3620,2.53812E-08
2.3630,2.41770E-08
2.3640,2.30294E-08
2.3650,2.19357E-08
2.3660,2.08935E-08
2.3670,1.99003E-08
2.3680,1.89539E-08
2.3690,1.80521E-08
2.3700,1.71928E-08
2.3710,1.63740E-08
2.3720,1.55939E-08
2.3730,1.48506E-08
2.3740,1.41424E-08
2.3750,1.34676E-08
2.3760,1.28248E-08
2.3770,1.22124E-08
2.3780,1.16289E-08
2.3790,1.10731E-08
2.3800,1.05436E-08
2.3810,1.00392E-08
2.3820,9.55874E-09
2.3830,9.10105E-09
2.3840,8.66509E-09
2.3850,8.24983E-09
2.3860,7.85430E-09
2.3870,7.47757E-09
2.3880,7.11875E-09
2.3890,6.77701E-09
2.3900,6.45153E-09
2.3910,6.14155E-09
2.3920,5.84634E-09
2.3930,5.56520E-09
2.3940,5.29746E-09
2.3950,5.04250E-09
2.3960,4.79971E-09
2.3970,4.56851E-09
2.3980,4.34835E-09
2.3990,4.13872E-09
2.4000,3.93911E-09
2.4010,3.74906E-09
2.4020,3.56809E-09
2.4030,3.39579E-09
2.4040,3.23175E-09
2.4050,3.07556E-09
2.4060,2.92687E-09
2.4070,2.78530E-09
2.4080,2.65053E-09
2.4090,2.52223E-09
2.4100,2.40009E-09
2.4110,2.28382E-09
2.4120,2.17314E-09
2.4130,2.06778E-09
2.4140,1.96749E-09
2.4150,1.87203E-09
2.4160,1.78116E-09
2.4170,1.69467E-09
2.4180,1.61235E-09
2.4190,1.53399E-09
2.4200,1.45942E-09
2.4210,1.38844E-09
2.4220,1.32089E-09
2.4230,1.25661E-09
2.4240,1.19542E-09
2.4250,1.13720E-09
2.4260,1.08179E-09
2.4270,1.02906E-09
2.4280,9.78882E-10



==> anc/O2+_A_State_Energy_Levels_and_rotational_constants.csv <==
v,J,E,Bv,Dv (-1),Hv,Lv,Mv,Nv,Ov
0,0,137519.4587,1.053305968,-6.06E-06,-4.39E-11,-6.75E-16,1.31E-19,4.39E-24,-2.13E-28
1,0,138383.6223,1.028886649,-5.93E-06,5.18E-11,-2.19E-15,-3.21E-19,5.55E-24,2.47E-28
2,0,139230.16,1.014451345,-6.42E-06,-6.44E-12,2.81E-15,-2.88E-19,-2.59E-23,1.87E-27
3,0,140049.9861,0.998730786,-6.59E-06,-1.07E-10,2.37E-16,6.26E-19,-3.87E-24,-2.89E-27
4,0,140841.4749,0.977655157,-6.74E-06,-8.85E-11,-1.77E-15,6.09E-19,3.39E-23,-2.99E-27
5,0,141601.7535,0.954688883,-6.72E-06,-3.22E-12,-3.19E-15,-4.89E-19,-1.96E-23,7.29E-27
6,0,142333.6424,0.933419309,-6.72E-06,5.67E-12,-6.10E-15,1.22E-19,-2.93E-23,-1.39E-27
7,0,143040.3751,0.913176437,-6.97E-06,1.54E-11,-9.08E-15,5.95E-19,3.85E-24,-1.19E-26
8,0,143722.1874,0.893299713,-7.41E-06,5.66E-11,-1.40E-14,-3.12E-19,1.51E-22,3.15E-27
9,0,144378.2446,0.873752823,-8.14E-06,8.80E-11,-7.37E-15,-1.15E-18,1.87E-23,1.98E-26
10,0,145006.9253,0.854375885,-8.89E-06,9.37E-11,3.16E-15,6.14E-19,6.34E-23,-6.08E-26
11,0,145607.5077,0.835240365,-9.29E-06,1.68E-10,3.43E-15,-5.59E-18,-2.81E-22,5.45E-26
12,0,146182.0605,0.817460496,-9.72E-06,-4.57E-11,-2.55E-14,-3.47E-18,9.25E-22,2.08E-25
13,0,146731.0511,0.797181224,-1.14E-05,-2.45E-10,5.43E-14,1.04E-17,-1.95E-21,-3.21E-25
14,0,147248.4063,0.773100902,-1.17E-05,4.88E-12,1.91E-14,-9.57E-18,-2.11E-21,3.96E-25
15,0,147734.8911,0.749768557,-1.18E-05,-3.40E-10,-7.30E-14,1.63E-17,3.18E-21,-6.67E-25
16,0,148191.9044,0.723472574,-1.32E-05,-2.89E-10,-5.32E-15,8.38E-18,-7.17E-22,-5.17E-25
17,0,148616.1662,0.694782093,-1.39E-05,-1.04E-10,-8.71E-14,-2.32E-17,2.27E-21,1.62E-24
18,0,149007.9545,0.665194662,-1.55E-05,-4.17E-10,-3.77E-14,2.49E-17,4.69E-22,-3.26E-24
19,0,149365.9961,0.632747711,-1.68E-05,-1.87E-10,-1.18E-13,-5.75E-17,7.18E-21,6.40E-24
20,0,149689.9385,0.598883084,-1.89E-05,-5.62E-10,4.40E-14,8.14E-18,-2.57E-20,-5.57E-24
21,0,149978.9951,0.562525558,-2.06E-05,-8.28E-10,-2.02E-13,1.31E-17,2.79E-20,-5.37E-24
22,0,150233.2551,0.523611118,-2.31E-05,-9.22E-10,-1.82E-13,-1.15E-16,-1.90E-21,1.77E-23
23,0,150452.6138,0.482359364,-2.61E-05,-1.56E-09,-1.49E-13,-8.17E-17,-6.61E-20,-4.29E-24
24,0,150637.3854,0.438360316,-2.96E-05,-2.49E-09,-4.55E-13,-6.97E-17,-6.38E-20,-4.55E-23
25,0,150788.3339,0.391396591,-3.42E-05,-3.82E-09,-1.09E-12,-3.19E-16,-1.17E-19,-9.53E-23
26,0,150906.6686,0.341329369,-4.06E-05,-6.30E-09,-2.47E-12,-1.20E-15,-6.39E-19,-4.45E-22
27,0,150994.1987,0.287902277,-5.01E-05,-1.18E-08,-6.76E-12,-5.11E-15,-4.44E-18,-4.39E-21
28,0,151053.5211,0.230655256,-6.57E-05,-2.69E-08,-2.62E-11,-3.42E-14,-5.25E-17,-9.04E-20
29,0,151088.2584,0.168632754,-9.77E-05,-8.93E-08,-1.93E-10,-5.66E-13,-1.98E-15,-7.81E-18
30,0,151103.4333,0.099111385,-2.06E-04,-8.29E-07,-7.87E-09,-1.03E-10,-1.61E-12,-2.80E-14

==> anc/O2+_X_State_Energy_Levels_and_rotational_constants.csv <==
v,J,E,Bv,Dv (-1),Hv,Lv,Mv,Nv,Ov
0,0,97441.8299,1.681705831,-5.29E-06,-9.04E-12,-1.18E-16,7.92E-21,1.93E-26,-8.88E-30
1,0,99320.4927,1.658938508,-5.33E-06,5.43E-12,-3.97E-16,-2.07E-20,1.21E-24,3.20E-29
2,0,101163.3087,1.63976975,-5.55E-06,4.93E-13,1.31E-15,-9.72E-21,-4.53E-24,4.81E-29
3,0,102963.5784,1.621358539,-5.28E-06,-1.41E-11,-9.62E-16,8.71E-20,2.36E-24,-3.22E-28
4,0,104739.7603,1.601752104,-5.29E-06,4.49E-12,-1.90E-15,-7.42E-20,8.28E-24,1.84E-28
5,0,106489.0718,1.582525022,-5.64E-06,4.25E-12,1.07E-15,-1.46E-19,-3.68E-24,6.33E-28
6,0,108201.3332,1.563226671,-5.81E-06,-2.31E-11,2.86E-15,8.27E-20,-1.49E-23,-2.22E-28
7,0,109874.1969,1.542707511,-5.64E-06,-3.18E-11,5.64E-16,2.05E-19,-2.62E-24,-6.97E-28
8,0,111512.3017,1.521514201,-5.40E-06,-1.70E-11,-2.16E-15,1.65E-19,6.36E-24,-7.97E-28
9,0,113120.3809,1.50057796,-5.29E-06,9.67E-12,-4.40E-15,-2.82E-20,2.53E-23,-3.21E-28
10,0,114700.7753,1.48044263,-5.47E-06,3.28E-11,-2.69E-15,-3.85E-19,1.50E-23,2.21E-27
11,0,116252.0445,1.461175839,-5.83E-06,2.13E-11,1.69E-15,-2.91E-19,-2.43E-23,1.33E-27
12,0,117770.8958,1.441945903,-6.11E-06,-7.65E-12,2.90E-15,8.63E-20,-1.26E-23,-2.54E-27
13,0,119254.8763,1.421999102,-6.26E-06,-1.90E-11,2.65E-15,-5.98E-20,1.25E-23,1.64E-27
14,0,120702.9371,1.401494135,-6.31E-06,-3.09E-11,4.45E-15,-7.80E-20,-5.03E-23,5.05E-27
15,0,122115.3127,1.380667654,-6.20E-06,-5.53E-11,2.41E-15,6.39E-19,-6.77E-23,-5.10E-27
16,0,123493.4481,1.359356784,-6.02E-06,-5.70E-11,-4.52E-15,9.88E-19,3.80E-23,-1.09E-26
17,0,124838.7872,1.337580281,-5.96E-06,-1.81E-11,-9.00E-15,3.20E-19,1.04E-22,-1.84E-27
18,0,126152.0226,1.315856648,-6.05E-06,3.03E-11,-8.86E-15,-6.46E-19,6.44E-23,8.86E-27
19,0,127433.4948,1.294621198,-6.31E-06,4.37E-11,-6.20E-15,-7.62E-19,1.61E-23,6.33E-27
20,0,128682.7219,1.273468046,-6.74E-06,3.73E-11,-1.24E-15,-4.64E-19,-2.76E-23,-2.95E-27
21,0,129897.9584,1.251926371,-7.17E-06,3.35E-11,1.31E-15,-5.72E-19,2.09E-23,-2.57E-28
22,0,131077.5517,1.229971854,-7.55E-06,2.43E-11,5.37E-15,-5.54E-19,1.68E-23,2.92E-27
23,0,132220.4785,1.20772406,-7.79E-06,1.94E-11,9.68E-15,-9.76E-19,-8.96E-23,2.30E-26
24,0,133326.9542,1.185614395,-7.87E-06,-1.39E-11,1.09E-14,-2.49E-20,-2.01E-22,6.60E-27
25,0,134398.205,1.163619254,-7.84E-06,-5.25E-11,7.66E-15,9.05E-19,-2.18E-22,-9.54E-27
26,0,135435.5025,1.141508205,-7.82E-06,-9.16E-11,2.40E-16,2.14E-18,-3.59E-23,-4.49E-26
27,0,136439.4618,1.118827126,-7.89E-06,-9.60E-11,-6.49E-15,1.69E-18,1.84E-22,-2.30E-26
28,0,137409.9216,1.095454152,-8.03E-06,-7.62E-11,-8.64E-15,9.01E-19,2.00E-22,-9.30E-27
29,0,138346.5276,1.071566012,-8.17E-06,-4.45E-11,-1.10E-14,-5.73E-19,1.82E-22,2.08E-26
30,0,139249.2985,1.047420018,-8.38E-06,-4.36E-11,-1.35E-14,-1.45E-18,3.28E-23,2.90E-26
31,0,140118.1099,1.022671759,-8.83E-06,-9.23E-11,-1.65E-14,-7.89E-19,1.46E-22,1.14E-26
32,0,140951.4569,0.996268007,-9.62E-06,-1.31E-10,-6.45E-15,1.16E-18,3.54E-22,1.69E-26
33,0,141746.2417,0.967747993,-1.03E-05,-2.91E-11,2.62E-14,2.96E-18,-1.95E-23,-6.91E-26
34,0,142501.0115,0.939432608,-9.86E-06,2.47E-10,3.78E-14,-4.06E-18,-1.04E-21,-3.99E-26
35,0,143221.0022,0.915720348,-8.37E-06,2.86E-10,-2.95E-14,-1.19E-17,-2.01E-23,2.05E-25
36,0,143915.7864,0.896348419,-8.11E-06,-1.86E-10,-7.97E-14,-1.05E-18,1.74E-21,2.22E-25
37,0,144587.3624,0.874023938,-1.02E-05,-5.05E-10,3.33E-14,2.57E-17,1.93E-21,-4.60E-25
38,0,145226.8799,0.845772697,-1.10E-05,3.18E-10,1.72E-13,-1.53E-17,-1.11E-20,-4.63E-25
39,0,145833.1918,0.822409326,-8.41E-06,2.10E-10,-2.15E-13,-3.63E-17,1.21E-20,2.48E-24
40,0,146416.7781,0.801483979,-1.05E-05,-8.20E-10,8.24E-14,8.39E-17,-2.51E-21,-5.06E-24
41,0,146971.4545,0.77373797,-1.09E-05,4.96E-10,4.85E-14,-1.05E-16,-1.04E-20,7.51E-24
42,0,147496.593,0.750075864,-1.08E-05,-8.63E-10,-1.32E-13,1.17E-16,2.03E-20,-9.46E-24
43,0,147992.9104,0.721152101,-1.23E-05,3.39E-10,1.07E-13,-1.36E-16,-2.34E-20,1.36E-23
44,0,148457.5905,0.694042987,-1.27E-05,-9.62E-10,-4.56E-14,1.68E-16,1.14E-20,-2.11E-23
45,0,148890.4201,0.662637909,-1.34E-05,1.39E-10,-1.85E-13,-1.74E-16,2.55E-20,2.67E-23
46,0,149290.2425,0.631419224,-1.55E-05,-7.08E-10,3.23E-13,8.27E-17,-8.46E-20,-1.88E-23
47,0,149655.0869,0.597506128,-1.58E-05,-9.40E-10,-3.87E-13,1.16E-16,9.84E-20,-1.83E-23
48,0,149984.6008,0.560776174,-1.78E-05,-3.09E-10,-1.76E-13,-2.56E-16,1.59E-20,5.64E-23
49,0,150277.1402,0.522227139,-2.06E-05,-1.05E-09,2.76E-13,-4.11E-17,-1.59E-19,-3.53E-24
50,0,150531.2343,0.480437282,-2.31E-05,-2.06E-09,-1.60E-13,2.51E-16,-3.62E-20,-9.93E-23
51,0,150745.689,0.434264747,-2.68E-05,-2.77E-09,-8.94E-13,2.33E-17,1.42E-19,-6.38E-23
52,0,150918.9706,0.38256297,-3.32E-05,-4.51E-09,-1.88E-12,-7.75E-16,-9.93E-20,-1.05E-22
53,0,151048.9334,0.322098099,-4.59E-05,-1.18E-08,-7.77E-12,-6.83E-15,-6.63E-18,-7.87E-21
54,0,151131.192,0.236617947,-1.26E-04,-3.60E-07,-2.34E-09,-1.68E-11,-1.16E-13,-7.49E-16

==> anc/X_state.csv <==
0.8287,173570.8162
0.8385,167233.996
0.8483,161254.0855
0.8581,155610.9825
0.8679,150285.7169
0.877786308,145217.4107
0.87905289,144589.2439
0.88041514,143918.8625
0.881849206,143218.9527
0.883337329,142498.9096
0.884906695,141746.3917
0.886577192,140953.0202
0.888349784,140119.69
0.890218912,139250.3899
0.892182721,138347.3501
0.894244089,137410.667
0.896407195,136439.9583
0.898675297,135435.3839
0.901051377,134397.3413
0.903539948,133325.6847
0.906147756,132219.4804
0.908882599,131077.576
0.911751278,129899.4766
0.914758423,128685.7886
0.917907188,127437.8701
0.921201406,126156.948
0.924647665,124843.3555
0.928255806,123496.4557
0.932037463,122115.3006
0.936003769,120699.5234
0.940164092,119249.7576
0.944723558,117767.2147
0.949824662,116252.7432
0.95543766,114706.2066
0.961389378,113126.8647
0.967555464,111514.5254
0.974089607,109870.1936
0.981465233,108194.9538
0.990201675,106487.6816
1.000471758,104744.8982
1.012157964,102965.7961
1.025832557,101157.4198
1.044058148,99323.21836
1.072425974,97441.63788
1.11460293,96496
1.166554235,97441.63788
1.208689722,99323.21836
1.240267731,101157.4198
1.267418822,102965.7961
1.292014086,104744.8982
1.315216376,106487.6816
1.337736924,108194.9538
1.35983017,109870.1936
1.381457636,111514.5254
1.402543657,113126.8647
1.423153576,114706.2066
1.443507834,116252.7432
1.463870146,117767.2147
1.484418328,119249.7576
1.505187091,120699.5234
1.526104716,122115.3006
1.54720659,123496.4557
1.568460457,124843.3555
1.589841358,126156.948
1.611402139,127437.8701
1.633284525,128685.7886
1.655659897,129899.4766
1.67864091,131077.576
1.702228991,132219.4804
1.726341767,133325.6847
1.750907906,134397.3413
1.775957343,135435.3839
1.80162374,136439.9583
1.828045487,137410.667
1.855264292,138347.3501
1.88327441,139250.3899
1.9122801,140119.69
1.942897452,140953.0202
1.975789013,141746.3917
2.010466832,142498.9096
2.04447417,143218.9527
2.076578804,143918.8625
2.113281035,144589.2439
2.149523546,145217.4107

==> anc/X_state_wvfncts/v0.csv <==
Level v=0

0.8460,9.76038E-10
0.8470,1.16587E-09
0.8480,1.39151E-09
0.8490,1.65949E-09
0.8500,1.97749E-09
0.8510,2.35455E-09
0.8520,2.80127E-09
0.8530,3.33010E-09
0.8540,3.95560E-09
0.8550,4.69486E-09
0.8560,5.56786E-09
0.8570,6.59797E-09
0.8580,7.81247E-09
0.8590,9.24321E-09
0.8600,1.09273E-08
0.8610,1.29082E-08
0.8620,1.52360E-08
0.8630,1.79695E-08
0.8640,2.11769E-08
0.8650,2.49370E-08
0.8660,2.93419E-08
0.8670,3.44978E-08
0.8680,4.05280E-08
0.8690,4.75750E-08
0.8700,5.58039E-08
0.8710,6.54050E-08
0.8720,7.65984E-08
0.8730,8.96376E-08
0.8740,1.04815E-07
0.8750,1.22467E-07
0.8760,1.42981E-07
0.8770,1.66802E-07
0.8780,1.94441E-07
0.8790,2.26484E-07
0.8800,2.63604E-07
0.8810,3.06571E-07
0.8820,3.56267E-07
0.8830,4.13700E-07
0.8840,4.80022E-07
0.8850,5.56547E-07
0.8860,6.44776E-07
0.8870,7.46419E-07
0.8880,8.63420E-07
0.8890,9.97997E-07
0.8900,1.15266E-06
0.8910,1.33028E-06
0.8920,1.53409E-06
0.8930,1.76778E-06
0.8940,2.03550E-06
0.8950,2.34198E-06
0.8960,2.69255E-06
0.8970,3.09323E-06
0.8980,3.55083E-06
0.8990,4.07301E-06
0.9000,4.66842E-06
0.9010,5.34679E-06
0.9020,6.11908E-06
0.9030,6.99758E-06
0.9040,7.99612E-06
0.9050,9.13019E-06
0.9060,1.04172E-05
0.9070,1.18765E-05
0.9080,1.35301E-05
0.9090,1.54021E-05
0.9100,1.75198E-05
0.9110,1.99135E-05
0.9120,2.26171E-05
0.9130,2.56682E-05
0.9140,2.91088E-05
0.9150,3.29855E-05
0.9160,3.73501E-05
0.9170,4.22601E-05
0.9180,4.77792E-05
0.9190,5.39780E-05
0.9200,6.09347E-05
0.9210,6.87357E-05
0.9220,7.74765E-05
0.9230,8.72623E-05
0.9240,9.82094E-05
0.9250,1.10446E-04
0.9260,1.24112E-04
0.9270,1.39363E-04
0.9280,1.56369E-04
0.9290,1.75316E-04
0.9300,1.96409E-04
0.9310,2.19872E-04
0.9320,2.45949E-04
0.9330,2.74910E-04
0.9340,3.07045E-04
0.9350,3.42674E-04
0.9360,3.82145E-04
0.9370,4.25835E-04
0.9380,4.74156E-04
0.9390,5.27553E-04
0.9400,5.86512E-04
0.9410,6.51559E-04
0.9420,7.23263E-04
0.9430,8.02245E-04
0.9440,8.89174E-04
0.9450,9.84778E-04
0.9460,1.08984E-03
0.9470,1.20522E-03
0.9480,1.33183E-03
0.9490,1.47066E-03
0.9500,1.62279E-03
0.9510,1.78937E-03
0.9520,1.97165E-03
0.9530,2.17096E-03
0.9540,2.38874E-03
0.9550,2.62654E-03
0.9560,2.88600E-03
0.9570,3.16891E-03
0.9580,3.47715E-03
0.9590,3.81276E-03
0.9600,4.17789E-03
0.9610,4.57485E-03
0.9620,5.00608E-03
0.9630,5.47420E-03
0.9640,5.98197E-03
0.9650,6.53232E-03
0.9660,7.12836E-03
0.9670,7.77337E-03
0.9680,8.47083E-03
0.9690,9.22439E-03
0.9700,1.00379E-02
0.9710,1.09155E-02
0.9720,1.18614E-02
0.9730,1.28802E-02
0.9740,1.39766E-02
0.9750,1.51555E-02
0.9760,1.64222E-02
0.9770,1.77823E-02
0.9780,1.92414E-02
0.9790,2.08056E-02
0.9800,2.24813E-02
0.9810,2.42750E-02
0.9820,2.61938E-02
0.9830,2.82448E-02
0.9840,3.04356E-02
0.9850,3.27741E-02
0.9860,3.52687E-02
0.9870,3.79277E-02
0.9880,4.07603E-02
0.9890,4.37757E-02
0.9900,4.69836E-02
0.9910,5.03939E-02
0.9920,5.40170E-02
0.9930,5.78638E-02
0.9940,6.19453E-02
0.9950,6.62730E-02
0.9960,7.08588E-02
0.9970,7.57147E-02
0.9980,8.08533E-02
0.9990,8.62876E-02
1.0000,9.20305E-02
1.0010,9.80956E-02
1.0020,1.04497E-01
1.0030,1.11248E-01
1.0040,1.18363E-01
1.0050,1.25857E-01
1.0060,1.33745E-01
1.0070,1.42042E-01
1.0080,1.50762E-01
1.0090,1.59921E-01
1.0100,1.69534E-01
1.0110,1.79616E-01
1.0120,1.90184E-01
1.0130,2.01252E-01
1.0140,2.12836E-01
1.0150,2.24951E-01
1.0160,2.37613E-01
1.0170,2.50836E-01
1.0180,2.64636E-01
1.0190,2.79027E-01
1.0200,2.94025E-01
1.0210,3.09642E-01
1.0220,3.25893E-01
1.0230,3.42791E-01
1.0240,3.60350E-01
1.0250,3.78581E-01
1.0260,3.97498E-01
1.0270,4.17112E-01
1.0280,4.37434E-01
1.0290,4.58474E-01
1.0300,4.80243E-01
1.0310,5.02748E-01
1.0320,5.25999E-01
1.0330,5.50004E-01
1.0340,5.74768E-01
1.0350,6.00299E-01
1.0360,6.26601E-01
1.0370,6.53678E-01
1.0380,6.81534E-01
1.0390,7.10172E-01
1.0400,7.39592E-01
1.0410,7.69796E-01
1.0420,8.00782E-01
1.0430,8.32549E-01
1.0440,8.65095E-01
1.0450,8.98414E-01
1.0460,9.32501E-01
1.0470,9.67350E-01
1.0480,1.00295E+00
1.0490,1.03930E+00
1.0500,1.07638E+00
1.0510,1.11417E+00
1.0520,1.15268E+00
1.0530,1.19187E+00
1.0540,1.23174E+00
1.0550,1.27225E+00
1.0560,1.31341E+00
1.0570,1.35517E+00
1.0580,1.39752E+00
1.0590,1.44043E+00
1.0600,1.48388E+00
1.0610,1.52783E+00
1.0620,1.57226E+00
1.0630,1.61713E+00
1.0640,1.66240E+00
1.0650,1.70805E+00
1.0660,1.75402E+00
1.0670,1.80030E+00
1.0680,1.84682E+00
1.0690,1.89355E+00
1.0700,1.94045E+00
1.0710,1.98747E+00
1.0720,2.03455E+00
1.0730,2.08166E+00
1.0740,2.12874E+00
1.0750,2.17574E+00
1.0760,2.22262E+00
1.0770,2.26932E+00
1.0780,2.31580E+00
1.0790,2.36201E+00
1.0800,2.40789E+00
1.0810,2.45338E+00
1.0820,2.49845E+00
1.0830,2.54304E+00
1.0840,2.58709E+00
1.0850,2.63056E+00
1.0860,2.67340E+00
1.0870,2.71554E+00
1.0880,2.75695E+00
1.0890,2.79757E+00
1.0900,2.83735E+00
1.0910,2.87625E+00
1.0920,2.91422E+00
1.0930,2.95121E+00
1.0940,2.98718E+00
1.0950,3.02209E+00
1.0960,3.05589E+00
1.0970,3.08853E+00
1.0980,3.11999E+00
1.0990,3.15023E+00
1.1000,3.17921E+00
1.1010,3.20689E+00
1.1020,3.23325E+00
1.1030,3.25825E+00
1.1040,3.28187E+00
1.1050,3.30408E+00
1.1060,3.32486E+00
1.1070,3.34419E+00
1.1080,3.36204E+00
1.1090,3.37840E+00
1.1100,3.39326E+00
1.1110,3.40660E+00
1.1120,3.41842E+00
1.1130,3.42870E+00
1.1140,3.43744E+00
1.1150,3.44464E+00
1.1160,3.45029E+00
1.1170,3.45440E+00
1.1180,3.45695E+00
1.1190,3.45796E+00
1.1200,3.45742E+00
1.1210,3.45534E+00
1.1220,3.45173E+00
1.1230,3.44660E+00
1.1240,3.43996E+00
1.1250,3.43183E+00
1.1260,3.42221E+00
1.1270,3.41113E+00
1.1280,3.39860E+00
1.1290,3.38465E+00
1.1300,3.36929E+00
1.1310,3.35256E+00
1.1320,3.33448E+00
1.1330,3.31507E+00
1.1340,3.29437E+00
1.1350,3.27240E+00
1.1360,3.24919E+00
1.1370,3.22478E+00
1.1380,3.19920E+00
1.1390,3.17249E+00
1.1400,3.14468E+00
1.1410,3.11580E+00
1.1420,3.08590E+00
1.1430,3.05502E+00
1.1440,3.02319E+00
1.1450,2.99045E+00
1.1460,2.95684E+00
1.1470,2.92241E+00
1.1480,2.88719E+00
1.1490,2.85123E+00
1.1500,2.81457E+00
1.1510,2.77724E+00
1.1520,2.73930E+00
1.1530,2.70078E+00
1.1540,2.66173E+00
1.1550,2.62219E+00
1.1560,2.58219E+00
1.1570,2.54179E+00
1.1580,2.50102E+00
1.1590,2.45992E+00
1.1600,2.41853E+00
1.1610,2.37690E+00
1.1620,2.33506E+00
1.1630,2.29305E+00
1.1640,2.25092E+00
1.1650,2.20869E+00
1.1660,2.16640E+00
1.1670,2.12410E+00
1.1680,2.08181E+00
1.1690,2.03957E+00
1.1700,1.99741E+00
1.1710,1.95537E+00
1.1720,1.91348E+00
1.1730,1.87177E+00
1.1740,1.83027E+00
1.1750,1.78901E+00
1.1760,1.74801E+00
1.1770,1.70731E+00
1.1780,1.66692E+00
1.1790,1.62688E+00
1.1800,1.58720E+00
1.1810,1.54791E+00
1.1820,1.50903E+00
1.1830,1.47058E+00
1.1840,1.43258E+00
1.1850,1.39505E+00
1.1860,1.35800E+00
1.1870,1.32144E+00
1.1880,1.28540E+00
1.1890,1.24989E+00
1.1900,1.21491E+00
1.1910,1.18049E+00
1.1920,1.14662E+00
1.1930,1.11333E+00
1.1940,1.08061E+00
1.1950,1.04848E+00
1.1960,1.01694E+00
1.1970,9.85994E-01
1.1980,9.55652E-01
1.1990,9.25915E-01
1.2000,8.96787E-01
1.2010,8.68268E-01
1.2020,8.40361E-01
1.2030,8.13065E-01
1.2040,7.86381E-01
1.2050,7.60308E-01
1.2060,7.34844E-01
1.2070,7.09986E-01
1.2080,6.85732E-01
1.2090,6.62077E-01
1.2100,6.39020E-01
1.2110,6.16553E-01
1.2120,5.94673E-01
1.2130,5.73373E-01
1.2140,5.52649E-01
1.2150,5.32492E-01
1.2160,5.12897E-01
1.2170,4.93856E-01
1.2180,4.75362E-01
1.2190,4.57406E-01
1.2200,4.39981E-01
1.2210,4.23079E-01
1.2220,4.06690E-01
1.2230,3.90805E-01
1.2240,3.75417E-01
1.2250,3.60514E-01
1.2260,3.46089E-01
1.2270,3.32132E-01
1.2280,3.18632E-01
1.2290,3.05581E-01
1.2300,2.92969E-01
1.2310,2.80785E-01
1.2320,2.69020E-01
1.2330,2.57665E-01
1.2340,2.46708E-01
1.2350,2.36141E-01
1.2360,2.25954E-01
1.2370,2.16136E-01
1.2380,2.06679E-01
1.2390,1.97572E-01
1.2400,1.88805E-01
1.2410,1.80370E-01
1.2420,1.72257E-01
1.2430,1.64457E-01
1.2440,1.56960E-01
1.2450,1.49757E-01
1.2460,1.42839E-01
1.2470,1.36199E-01
1.2480,1.29826E-01
1.2490,1.23712E-01
1.2500,1.17849E-01
1.2510,1.12229E-01
1.2520,1.06844E-01
1.2530,1.01686E-01
1.2540,9.67460E-02
1.2550,9.20179E-02
1.2560,8.74937E-02
1.2570,8.31664E-02
1.2580,7.90287E-02
1.2590,7.50739E-02
1.2600,7.12951E-02
1.2610,6.76858E-02
1.2620,6.42396E-02
1.2630,6.09503E-02
1.2640,5.78119E-02
1.2650,5.48185E-02
1.2660,5.19643E-02
1.2670,4.92439E-02
1.2680,4.66519E-02
1.2690,4.41831E-02
1.2700,4.18324E-02
1.2710,3.95950E-02
1.2720,3.74660E-02
1.2730,3.54410E-02
1.2740,3.35156E-02
1.2750,3.16853E-02
1.2760,2.99462E-02
1.2770,2.82943E-02
1.2780,2.67256E-02
1.2790,2.52365E-02
1.2800,2.38235E-02
1.2810,2.24830E-02
1.2820,2.12118E-02
1.2830,2.00067E-02
1.2840,1.88646E-02
1.2850,1.77826E-02
1.2860,1.67579E-02
1.2870,1.57877E-02
1.2880,1.48695E-02
1.2890,1.40006E-02
1.2900,1.31788E-02
1.2910,1.24018E-02
1.2920,1.16673E-02
1.2930,1.09732E-02
1.2940,1.03175E-02
1.2950,9.69830E-03
1.2960,9.11372E-03
1.2970,8.56201E-03
1.2980,8.04148E-03
1.2990,7.55051E-03
1.3000,7.08758E-03
1.3010,6.65121E-03
1.3020,6.24001E-03
1.3030,5.85265E-03
1.3040,5.48784E-03
1.3050,5.14439E-03
1.3060,4.82113E-03
1.3070,4.51698E-03
1.3080,4.23089E-03
1.3090,3.96186E-03
1.3100,3.70895E-03
1.3110,3.47127E-03
1.3120,3.24797E-03
1.3130,3.03824E-03
1.3140,2.84130E-03
1.3150,2.65644E-03
1.3160,2.48296E-03
1.3170,2.32021E-03
1.3180,2.16757E-03
1.3190,2.02445E-03
1.3200,1.89029E-03
1.3210,1.76457E-03
1.3220,1.64680E-03
1.3230,1.53650E-03
1.3240,1.43322E-03
1.3250,1.33655E-03
1.3260,1.24608E-03
1.3270,1.16145E-03
1.3280,1.08229E-03
1.3290,1.00828E-03
1.3300,9.39102E-04
1.3310,8.74451E-04
1.3320,8.14050E-04
1.3330,7.57635E-04
1.3340,7.04958E-04
1.3350,6.55783E-04
1.3360,6.09890E-04
1.3370,5.67071E-04
1.3380,5.27132E-04
1.3390,4.89887E-04
1.3400,4.55164E-04
1.3410,4.22802E-04
1.3420,3.92647E-04
1.3430,3.64555E-04
1.3440,3.38394E-04
1.3450,3.14035E-04
1.3460,2.91361E-04
1.3470,2.70261E-04
1.3480,2.50630E-04
1.3490,2.32371E-04
1.3500,2.15392E-04
1.3510,1.99607E-04
1.3520,1.84936E-04
1.3530,1.71303E-04
1.3540,1.58639E-04
1.3550,1.46878E-04
1.3560,1.35957E-04
1.3570,1.25820E-04
1.3580,1.16412E-04
1.3590,1.07683E-04
1.3600,9.95854E-05
1.3610,9.20763E-05
1.3620,8.51142E-05
1.3630,7.86608E-05
1.3640,7.26804E-05
1.3650,6.71397E-05
1.3660,6.20075E-05
1.3670,5.72548E-05
1.3680,5.28547E-05
1.3690,4.87819E-05
1.3700,4.50129E-05
1.3710,4.15261E-05
1.3720,3.83008E-05
1.3730,3.53184E-05
1.3740,3.25610E-05
1.3750,3.00123E-05
1.3760,2.76571E-05
1.3770,2.54812E-05
1.3780,2.34714E-05
1.3790,2.16154E-05
1.3800,1.99019E-05
1.3810,1.83202E-05
1.3820,1.68606E-05
1.3830,1.55140E-05
1.3840,1.42719E-05
1.3850,1.31264E-05
1.3860,1.20703E-05
1.3870,1.10968E-05
1.3880,1.01996E-05
1.3890,9.37299E-06
1.3900,8.61154E-06
1.3910,7.91029E-06
1.3920,7.26461E-06
1.3930,6.67023E-06
1.3940,6.12320E-06
1.3950,5.61986E-06
1.3960,5.15682E-06
1.3970,4.73094E-06
1.3980,4.33933E-06
1.3990,3.97932E-06
1.4000,3.64841E-06
1.4010,3.34433E-06
1.4020,3.06497E-06
1.4030,2.80836E-06
1.4040,2.57271E-06
1.4050,2.35635E-06
1.4060,2.15775E-06
1.4070,1.97548E-06
1.4080,1.80825E-06
1.4090,1.65483E-06
1.4100,1.51412E-06
1.4110,1.38510E-06
1.4120,1.26682E-06
1.4130,1.15840E-06
1.4140,1.05906E-06
1.4150,9.68034E-07
1.4160,8.84660E-07
1.4170,8.08305E-07
1.4180,7.38394E-07
1.4190,6.74396E-07
1.4200,6.15823E-07
1.4210,5.62227E-07
1.4220,5.13194E-07
1.4230,4.68346E-07
1.4240,4.27334E-07
1.4250,3.89837E-07
1.4260,3.55562E-07
1.4270,3.24237E-07
1.4280,2.95614E-07
1.4290,2.69467E-07
1.4300,2.45585E-07
1.4310,2.23776E-07
1.4320,2.03866E-07
1.4330,1.85691E-07
1.4340,1.69105E-07
1.4350,1.53971E-07
1.4360,1.40164E-07
1.4370,1.27572E-07
1.4380,1.16089E-07
1.4390,1.05621E-07
1.4400,9.60777E-08
1.4410,8.73808E-08
1.4420,7.94563E-08
1.4430,7.22372E-08
1.4440,6.56618E-08
1.4450,5.96740E-08
1.4460,5.42223E-08
1.4470,4.92596E-08
1.4480,4.47430E-08
1.4490,4.06331E-08
1.4500,3.68941E-08
1.4510,3.34930E-08
1.4520,3.04001E-08
1.4530,2.75877E-08
1.4540,2.50311E-08
1.4550,2.27074E-08
1.4560,2.05957E-08
1.4570,1.86771E-08
1.4580,1.69342E-08
1.4590,1.53513E-08
1.4600,1.39139E-08
1.4610,1.26088E-08
1.4620,1.14242E-08
1.4630,1.03491E-08
1.4640,9.37353E-09
1.4650,8.48847E-09
1.4660,7.68564E-09
1.4670,6.95756E-09
1.4680,6.29737E-09
1.4690,5.69885E-09
1.4700,5.15634E-09
1.4710,4.66469E-09
1.4720,4.21920E-09
1.4730,3.81562E-09
1.4740,3.45006E-09
1.4750,3.11900E-09
1.4760,2.81924E-09
1.4770,2.54787E-09
1.4780,2.30224E-09
1.4790,2.07994E-09
1.4800,1.87880E-09
1.4810,1.69683E-09
1.4820,1.53224E-09
1.4830,1.38338E-09
1.4840,1.24879E-09
1.4850,1.12711E-09
1.4860,1.01712E-09
1.4870,9.17711E-10



==> anc/X_state_wvfncts/v1.csv <==
Level v=1

0.8360,-9.12233E-10
0.8370,-1.09589E-09
0.8380,-1.31543E-09
0.8390,-1.57765E-09
0.8400,-1.89060E-09
0.8410,-2.26375E-09
0.8420,-2.70834E-09
0.8430,-3.23759E-09
0.8440,-3.86711E-09
0.8450,-4.61525E-09
0.8460,-5.50364E-09
0.8470,-6.55770E-09
0.8480,-7.80727E-09
0.8490,-9.28740E-09
0.8500,-1.10392E-08
0.8510,-1.31108E-08
0.8520,-1.55585E-08
0.8530,-1.84483E-08
0.8540,-2.18571E-08
0.8550,-2.58750E-08
0.8560,-3.06069E-08
0.8570,-3.61749E-08
0.8580,-4.27215E-08
0.8590,-5.04123E-08
0.8600,-5.94401E-08
0.8610,-7.00284E-08
0.8620,-8.24368E-08
0.8630,-9.69664E-08
0.8640,-1.13966E-07
0.8650,-1.33839E-07
0.8660,-1.57051E-07
0.8670,-1.84144E-07
0.8680,-2.15738E-07
0.8690,-2.52552E-07
0.8700,-2.95414E-07
0.8710,-3.45276E-07
0.8720,-4.03235E-07
0.8730,-4.70550E-07
0.8740,-5.48668E-07
0.8750,-6.39250E-07
0.8760,-7.44198E-07
0.8770,-8.65692E-07
0.8780,-1.00623E-06
0.8790,-1.16866E-06
0.8800,-1.35624E-06
0.8810,-1.57268E-06
0.8820,-1.82225E-06
0.8830,-2.10975E-06
0.8840,-2.44070E-06
0.8850,-2.82134E-06
0.8860,-3.25880E-06
0.8870,-3.76113E-06
0.8880,-4.33749E-06
0.8890,-4.99826E-06
0.8900,-5.75519E-06
0.8910,-6.62156E-06
0.8920,-7.61240E-06
0.8930,-8.74466E-06
0.8940,-1.00375E-05
0.8950,-1.15125E-05
0.8960,-1.31939E-05
0.8970,-1.51090E-05
0.8980,-1.72887E-05
0.8990,-1.97674E-05
0.9000,-2.25838E-05
0.9010,-2.57813E-05
0.9020,-2.94087E-05
0.9030,-3.35202E-05
0.9040,-3.81768E-05
0.9050,-4.34464E-05
0.9060,-4.94048E-05
0.9070,-5.61366E-05
0.9080,-6.37359E-05
0.9090,-7.23076E-05
0.9100,-8.19680E-05
0.9110,-9.28466E-05
0.9120,-1.05087E-04
0.9130,-1.18848E-04
0.9140,-1.34307E-04
0.9150,-1.51657E-04
0.9160,-1.71116E-04
0.9170,-1.92920E-04
0.9180,-2.17332E-04
0.9190,-2.44643E-04
0.9200,-2.75169E-04
0.9210,-3.09263E-04
0.9220,-3.47308E-04
0.9230,-3.89729E-04
0.9240,-4.36987E-04
0.9250,-4.89592E-04
0.9260,-5.48098E-04
0.9270,-6.13113E-04
0.9280,-6.85301E-04
0.9290,-7.65385E-04
0.9300,-8.54154E-04
0.9310,-9.52467E-04
0.9320,-1.06126E-03
0.9330,-1.18154E-03
0.9340,-1.31441E-03
0.9350,-1.46106E-03
0.9360,-1.62279E-03
0.9370,-1.80099E-03
0.9380,-1.99716E-03
0.9390,-2.21294E-03
0.9400,-2.45007E-03
0.9410,-2.71044E-03
0.9420,-2.99609E-03
0.9430,-3.30921E-03
0.9440,-3.65216E-03
0.9450,-4.02748E-03
0.9460,-4.43790E-03
0.9470,-4.88635E-03
0.9480,-5.37597E-03
0.9490,-5.91014E-03
0.9500,-6.49248E-03
0.9510,-7.12683E-03
0.9520,-7.81734E-03
0.9530,-8.56840E-03
0.9540,-9.38472E-03
0.9550,-1.02713E-02
0.9560,-1.12335E-02
0.9570,-1.22768E-02
0.9580,-1.34074E-02
0.9590,-1.46315E-02
0.9600,-1.59559E-02
0.9610,-1.73876E-02
0.9620,-1.89340E-02
0.9630,-2.06031E-02
0.9640,-2.24030E-02
0.9650,-2.43424E-02
0.9660,-2.64303E-02
0.9670,-2.86762E-02
0.9680,-3.10901E-02
0.9690,-3.36821E-02
0.9700,-3.64630E-02
0.9710,-3.94441E-02
0.9720,-4.26369E-02
0.9730,-4.60536E-02
0.9740,-4.97066E-02
0.9750,-5.36089E-02
0.9760,-5.77741E-02
0.9770,-6.22159E-02
0.9780,-6.69489E-02
0.9790,-7.19878E-02
0.9800,-7.73482E-02
0.9810,-8.30458E-02
0.9820,-8.90970E-02
0.9830,-9.55185E-02
0.9840,-1.02328E-01
0.9850,-1.09542E-01
0.9860,-1.17181E-01
0.9870,-1.25261E-01
0.9880,-1.33803E-01
0.9890,-1.42826E-01
0.9900,-1.52349E-01
0.9910,-1.62393E-01
0.9920,-1.72978E-01
0.9930,-1.84124E-01
0.9940,-1.95854E-01
0.9950,-2.08187E-01
0.9960,-2.21145E-01
0.9970,-2.34749E-01
0.9980,-2.49021E-01
0.9990,-2.63980E-01
1.0000,-2.79649E-01
1.0010,-2.96048E-01
1.0020,-3.13196E-01
1.0030,-3.31114E-01
1.0040,-3.49822E-01
1.0050,-3.69337E-01
1.0060,-3.89678E-01
1.0070,-4.10862E-01
1.0080,-4.32904E-01
1.0090,-4.55821E-01
1.0100,-4.79626E-01
1.0110,-5.04332E-01
1.0120,-5.29950E-01
1.0130,-5.56491E-01
1.0140,-5.83961E-01
1.0150,-6.12369E-01
1.0160,-6.41718E-01
1.0170,-6.72013E-01
1.0180,-7.03252E-01
1.0190,-7.35437E-01
1.0200,-7.68562E-01
1.0210,-8.02623E-01
1.0220,-8.37612E-01
1.0230,-8.73517E-01
1.0240,-9.10327E-01
1.0250,-9.48026E-01
1.0260,-9.86596E-01
1.0270,-1.02602E+00
1.0280,-1.06626E+00
1.0290,-1.10731E+00
1.0300,-1.14913E+00
1.0310,-1.19169E+00
1.0320,-1.23495E+00
1.0330,-1.27888E+00
1.0340,-1.32344E+00
1.0350,-1.36858E+00
1.0360,-1.41427E+00
1.0370,-1.46044E+00
1.0380,-1.50705E+00
1.0390,-1.55404E+00
1.0400,-1.60137E+00
1.0410,-1.64896E+00
1.0420,-1.69676E+00
1.0430,-1.74470E+00
1.0440,-1.79271E+00
1.0450,-1.84073E+00
1.0460,-1.88869E+00
1.0470,-1.93650E+00
1.0480,-1.98410E+00
1.0490,-2.03140E+00
1.0500,-2.07832E+00
1.0510,-2.12477E+00
1.0520,-2.17068E+00
1.0530,-2.21596E+00
1.0540,-2.26050E+00
1.0550,-2.30424E+00
1.0560,-2.34707E+00
1.0570,-2.38889E+00
1.0580,-2.42963E+00
1.0590,-2.46917E+00
1.0600,-2.50743E+00
1.0610,-2.54431E+00
1.0620,-2.57971E+00
1.0630,-2.61354E+00
1.0640,-2.64569E+00
1.0650,-2.67608E+00
1.0660,-2.70461E+00
1.0670,-2.73117E+00
1.0680,-2.75569E+00
1.0690,-2.77806E+00
1.0700,-2.79820E+00
1.0710,-2.81601E+00
1.0720,-2.83142E+00
1.0730,-2.84433E+00
1.0740,-2.85466E+00
1.0750,-2.86236E+00
1.0760,-2.86734E+00
1.0770,-2.86953E+00
1.0780,-2.86889E+00
1.0790,-2.86535E+00
1.0800,-2.85886E+00
1.0810,-2.84937E+00
1.0820,-2.83684E+00
1.0830,-2.82124E+00
1.0840,-2.80253E+00
1.0850,-2.78069E+00
1.0860,-2.75570E+00
1.0870,-2.72755E+00
1.0880,-2.69623E+00
1.0890,-2.66173E+00
1.0900,-2.62407E+00
1.0910,-2.58325E+00
1.0920,-2.53929E+00
1.0930,-2.49221E+00
1.0940,-2.44206E+00
1.0950,-2.38885E+00
1.0960,-2.33264E+00
1.0970,-2.27348E+00
1.0980,-2.21142E+00
1.0990,-2.14652E+00
1.1000,-2.07884E+00
1.1010,-2.00847E+00
1.1020,-1.93548E+00
1.1030,-1.85995E+00
1.1040,-1.78198E+00
1.1050,-1.70165E+00
1.1060,-1.61907E+00
1.1070,-1.53434E+00
1.1080,-1.44757E+00
1.1090,-1.35886E+00
1.1100,-1.26834E+00
1.1110,-1.17612E+00
1.1120,-1.08233E+00
1.1130,-9.87084E-01
1.1140,-8.90518E-01
1.1150,-7.92757E-01
1.1160,-6.93935E-01
1.1170,-5.94182E-01
1.1180,-4.93634E-01
1.1190,-3.92424E-01
1.1200,-2.90690E-01
1.1210,-1.88567E-01
1.1220,-8.61927E-02
1.1230,1.62966E-02
1.1240,1.18764E-01
1.1250,2.21075E-01
1.1260,3.23093E-01
1.1270,4.24684E-01
1.1280,5.25718E-01
1.1290,6.26063E-01
1.1300,7.25590E-01
1.1310,8.24175E-01
1.1320,9.21692E-01
1.1330,1.01802E+00
1.1340,1.11305E+00
1.1350,1.20665E+00
1.1360,1.29873E+00
1.1370,1.38916E+00
1.1380,1.47786E+00
1.1390,1.56471E+00
1.1400,1.64963E+00
1.1410,1.73252E+00
1.1420,1.81330E+00
1.1430,1.89188E+00
1.1440,1.96819E+00
1.1450,2.04216E+00
1.1460,2.11371E+00
1.1470,2.18279E+00
1.1480,2.24934E+00
1.1490,2.31330E+00
1.1500,2.37463E+00
1.1510,2.43329E+00
1.1520,2.48924E+00
1.1530,2.54245E+00
1.1540,2.59289E+00
1.1550,2.64054E+00
1.1560,2.68538E+00
1.1570,2.72741E+00
1.1580,2.76661E+00
1.1590,2.80298E+00
1.1600,2.83653E+00
1.1610,2.86726E+00
1.1620,2.89519E+00
1.1630,2.92032E+00
1.1640,2.94269E+00
1.1650,2.96232E+00
1.1660,2.97923E+00
1.1670,2.99346E+00
1.1680,3.00504E+00
1.1690,3.01402E+00
1.1700,3.02044E+00
1.1710,3.02434E+00
1.1720,3.02578E+00
1.1730,3.02480E+00
1.1740,3.02147E+00
1.1750,3.01584E+00
1.1760,3.00796E+00
1.1770,2.99792E+00
1.1780,2.98575E+00
1.1790,2.97155E+00
1.1800,2.95536E+00
1.1810,2.93726E+00
1.1820,2.91732E+00
1.1830,2.89561E+00
1.1840,2.87221E+00
1.1850,2.84718E+00
1.1860,2.82060E+00
1.1870,2.79253E+00
1.1880,2.76307E+00
1.1890,2.73227E+00
1.1900,2.70022E+00
1.1910,2.66698E+00
1.1920,2.63263E+00
1.1930,2.59724E+00
1.1940,2.56089E+00
1.1950,2.52364E+00
1.1960,2.48557E+00
1.1970,2.44674E+00
1.1980,2.40722E+00
1.1990,2.36708E+00
1.2000,2.32638E+00
1.2010,2.28520E+00
1.2020,2.24359E+00
1.2030,2.20161E+00
1.2040,2.15932E+00
1.2050,2.11679E+00
1.2060,2.07406E+00
1.2070,2.03120E+00
1.2080,1.98826E+00
1.2090,1.94528E+00
1.2100,1.90232E+00
1.2110,1.85943E+00
1.2120,1.81665E+00
1.2130,1.77402E+00
1.2140,1.73159E+00
1.2150,1.68939E+00
1.2160,1.64747E+00
1.2170,1.60587E+00
1.2180,1.56461E+00
1.2190,1.52372E+00
1.2200,1.48325E+00
1.2210,1.44322E+00
1.2220,1.40365E+00
1.2230,1.36457E+00
1.2240,1.32601E+00
1.2250,1.28798E+00
1.2260,1.25051E+00
1.2270,1.21362E+00
1.2280,1.17731E+00
1.2290,1.14162E+00
1.2300,1.10654E+00
1.2310,1.07210E+00
1.2320,1.03830E+00
1.2330,1.00516E+00
1.2340,9.72673E-01
1.2350,9.40858E-01
1.2360,9.09717E-01
1.2370,8.79253E-01
1.2380,8.49471E-01
1.2390,8.20372E-01
1.2400,7.91956E-01
1.2410,7.64225E-01
1.2420,7.37176E-01
1.2430,7.10807E-01
1.2440,6.85117E-01
1.2450,6.60100E-01
1.2460,6.35753E-01
1.2470,6.12070E-01
1.2480,5.89045E-01
1.2490,5.66671E-01
1.2500,5.44942E-01
1.2510,5.23850E-01
1.2520,5.03386E-01
1.2530,4.83541E-01
1.2540,4.64307E-01
1.2550,4.45673E-01
1.2560,4.27631E-01
1.2570,4.10168E-01
1.2580,3.93276E-01
1.2590,3.76943E-01
1.2600,3.61157E-01
1.2610,3.45908E-01
1.2620,3.31185E-01
1.2630,3.16975E-01
1.2640,3.03267E-01
1.2650,2.90049E-01
1.2660,2.77310E-01
1.2670,2.65037E-01
1.2680,2.53219E-01
1.2690,2.41844E-01
1.2700,2.30900E-01
1.2710,2.20375E-01
1.2720,2.10257E-01
1.2730,2.00536E-01
1.2740,1.91198E-01
1.2750,1.82234E-01
1.2760,1.73631E-01
1.2770,1.65378E-01
1.2780,1.57465E-01
1.2790,1.49881E-01
1.2800,1.42614E-01
1.2810,1.35655E-01
1.2820,1.28993E-01
1.2830,1.22617E-01
1.2840,1.16519E-01
1.2850,1.10688E-01
1.2860,1.05114E-01
1.2870,9.97893E-02
1.2880,9.47035E-02
1.2890,8.98481E-02
1.2900,8.52145E-02
1.2910,8.07941E-02
1.2920,7.65788E-02
1.2930,7.25605E-02
1.2940,6.87316E-02
1.2950,6.50843E-02
1.2960,6.16114E-02
1.2970,5.83057E-02
1.2980,5.51603E-02
1.2990,5.21686E-02
1.3000,4.93241E-02
1.3010,4.66204E-02
1.3020,4.40516E-02
1.3030,4.16117E-02
1.3040,3.92952E-02
1.3050,3.70965E-02
1.3060,3.50103E-02
1.3070,3.30317E-02
1.3080,3.11556E-02
1.3090,2.93775E-02
1.3100,2.76927E-02
1.3110,2.60969E-02
1.3120,2.45859E-02
1.3130,2.31557E-02
1.3140,2.18024E-02
1.3150,2.05222E-02
1.3160,1.93117E-02
1.3170,1.81675E-02
1.3180,1.70862E-02
1.3190,1.60647E-02
1.3200,1.51000E-02
1.3210,1.41892E-02
1.3220,1.33297E-02
1.3230,1.25188E-02
1.3240,1.17539E-02
1.3250,1.10327E-02
1.3260,1.03529E-02
1.3270,9.71239E-03
1.3280,9.10898E-03
1.3290,8.54074E-03
1.3300,8.00579E-03
1.3310,7.50232E-03
1.3320,7.02862E-03
1.3330,6.58307E-03
1.3340,6.16413E-03
1.3350,5.77031E-03
1.3360,5.40022E-03
1.3370,5.05254E-03
1.3380,4.72600E-03
1.3390,4.41941E-03
1.3400,4.13163E-03
1.3410,3.86159E-03
1.3420,3.60826E-03
1.3430,3.37069E-03
1.3440,3.14794E-03
1.3450,2.93917E-03
1.3460,2.74354E-03
1.3470,2.56027E-03
1.3480,2.38865E-03
1.3490,2.22797E-03
1.3500,2.07757E-03
1.3510,1.93684E-03
1.3520,1.80519E-03
1.3530,1.68207E-03
1.3540,1.56695E-03
1.3550,1.45935E-03
1.3560,1.35881E-03
1.3570,1.26488E-03
1.3580,1.17716E-03
1.3590,1.09525E-03
1.3600,1.01879E-03
1.3610,9.47438E-04
1.3620,8.80871E-04
1.3630,8.18782E-04
1.3640,7.60886E-04
1.3650,7.06914E-04
1.3660,6.56613E-04
1.3670,6.09745E-04
1.3680,5.66088E-04
1.3690,5.25431E-04
1.3700,4.87579E-04
1.3710,4.52347E-04
1.3720,4.19562E-04
1.3730,3.89061E-04
1.3740,3.60693E-04
1.3750,3.34315E-04
1.3760,3.09794E-04
1.3770,2.87005E-04
1.3780,2.65831E-04
1.3790,2.46161E-04
1.3800,2.27895E-04
1.3810,2.10935E-04
1.3820,1.95193E-04
1.3830,1.80584E-04
1.3840,1.67030E-04
1.3850,1.54459E-04
1.3860,1.42801E-04
1.3870,1.31993E-04
1.3880,1.21975E-04
1.3890,1.12693E-04
1.3900,1.04093E-04
1.3910,9.61278E-05
1.3920,8.87523E-05
1.3930,8.19245E-05
1.3940,7.56050E-05
1.3950,6.97575E-05
1.3960,6.43480E-05
1.3970,5.93449E-05
1.3980,5.47187E-05
1.3990,5.04420E-05
1.4000,4.64893E-05
1.4010,4.28370E-05
1.4020,3.94630E-05
1.4030,3.63469E-05
1.4040,3.34695E-05
1.4050,3.08132E-05
1.4060,2.83616E-05
1.4070,2.60994E-05
1.4080,2.40125E-05
1.4090,2.20878E-05
1.4100,2.03129E-05
1.4110,1.86767E-05
1.4120,1.71686E-05
1.4130,1.57790E-05
1.4140,1.44987E-05
1.4150,1.33195E-05
1.4160,1.22337E-05
1.4170,1.12340E-05
1.4180,1.03138E-05
1.4190,9.46704E-06
1.4200,8.68797E-06
1.4210,7.97136E-06
1.4220,7.31234E-06
1.4230,6.70642E-06
1.4240,6.14944E-06
1.4250,5.63756E-06
1.4260,5.16723E-06
1.4270,4.73517E-06
1.4280,4.33835E-06
1.4290,3.97399E-06
1.4300,3.63948E-06
1.4310,3.33246E-06
1.4320,3.05073E-06
1.4330,2.79225E-06
1.4340,2.55516E-06
1.4350,2.33774E-06
1.4360,2.13839E-06
1.4370,1.95565E-06
1.4380,1.78818E-06
1.4390,1.63473E-06
1.4400,1.49415E-06
1.4410,1.36539E-06
1.4420,1.24749E-06
1.4430,1.13954E-06
1.4440,1.04073E-06
1.4450,9.50312E-07
1.4460,8.67579E-07
1.4470,7.91896E-07
1.4480,7.22677E-07
1.4490,6.59382E-07
1.4500,6.01517E-07
1.4510,5.48626E-07
1.4520,5.00291E-07
1.4530,4.56129E-07
1.4540,4.15787E-07
1.4550,3.78942E-07
1.4560,3.45298E-07
1.4570,3.14582E-07
1.4580,2.86546E-07
1.4590,2.60960E-07
1.4600,2.37615E-07
1.4610,2.16319E-07
1.4620,1.96896E-07
1.4630,1.79184E-07
1.4640,1.63036E-07
1.4650,1.48316E-07
1.4660,1.34901E-07
1.4670,1.22677E-07
1.4680,1.11541E-07
1.4690,1.01398E-07
1.4700,9.21605E-08
1.4710,8.37500E-08
1.4720,7.60935E-08
1.4730,6.91249E-08
1.4740,6.27834E-08
1.4750,5.70138E-08
1.4760,5.17653E-08
1.4770,4.69918E-08
1.4780,4.26512E-08
1.4790,3.87048E-08
1.4800,3.51175E-08
1.4810,3.18573E-08
1.4820,2.88948E-08
1.4830,2.62033E-08
1.4840,2.37585E-08
1.4850,2.15382E-08
1.4860,1.95221E-08
1.4870,1.76917E-08
1.4880,1.60303E-08
1.4890,1.45224E-08
1.4900,1.31542E-08
1.4910,1.19130E-08
1.4920,1.07870E-08
1.4930,9.76592E-09
1.4940,8.84001E-09
1.4950,8.00058E-09
1.4960,7.23967E-09
1.4970,6.55007E-09
1.4980,5.92519E-09
1.4990,5.35906E-09
1.5000,4.84624E-09
1.5010,4.38179E-09
1.5020,3.96121E-09
1.5030,3.58043E-09
1.5040,3.23574E-09
1.5050,2.92377E-09
1.5060,2.64145E-09
1.5070,2.38602E-09
1.5080,2.15495E-09
1.5090,1.94596E-09
1.5100,1.75695E-09
1.5110,1.58606E-09
1.5120,1.43157E-09
1.5130,1.29192E-09
1.5140,1.16572E-09
1.5150,1.05168E-09
1.5160,9.48651E-10



==> anc/X_state_wvfncts/v10.csv <==
Level v=10

0.7900,9.86970E-10
0.7910,1.21271E-09
0.7920,1.48866E-09
0.7930,1.82563E-09
0.7940,2.23673E-09
0.7950,2.73777E-09
0.7960,3.34784E-09
0.7970,4.08994E-09
0.7980,4.99176E-09
0.7990,6.08662E-09
0.8000,7.41453E-09
0.8010,9.02355E-09
0.8020,1.09713E-08
0.8030,1.33268E-08
0.8040,1.61726E-08
0.8050,1.96075E-08
0.8060,2.37495E-08
0.8070,2.87391E-08
0.8080,3.47442E-08
0.8090,4.19644E-08
0.8100,5.06372E-08
0.8110,6.10448E-08
0.8120,7.35221E-08
0.8130,8.84664E-08
0.8140,1.06348E-07
0.8150,1.27724E-07
0.8160,1.53253E-07
0.8170,1.83712E-07
0.8180,2.20018E-07
0.8190,2.63253E-07
0.8200,3.14688E-07
0.8210,3.75821E-07
0.8220,4.48410E-07
0.8230,5.34521E-07
0.8240,6.36573E-07
0.8250,7.57403E-07
0.8260,9.00327E-07
0.8270,1.06922E-06
0.8280,1.26862E-06
0.8290,1.50381E-06
0.8300,1.78093E-06
0.8310,2.10717E-06
0.8320,2.49085E-06
0.8330,2.94165E-06
0.8340,3.47082E-06
0.8350,4.09138E-06
0.8360,4.81841E-06
0.8370,5.66938E-06
0.8380,6.66445E-06
0.8390,7.82690E-06
0.8400,9.18360E-06
0.8410,1.07655E-05
0.8420,1.26082E-05
0.8430,1.47525E-05
0.8440,1.72457E-05
0.8450,2.01415E-05
0.8460,2.35017E-05
0.8470,2.73971E-05
0.8480,3.19087E-05
0.8490,3.71287E-05
0.8500,4.31627E-05
0.8510,5.01309E-05
0.8520,5.81700E-05
0.8530,6.74358E-05
0.8540,7.81050E-05
0.8550,9.03784E-05
0.8560,1.04483E-04
0.8570,1.20678E-04
0.8580,1.39253E-04
0.8590,1.60538E-04
0.8600,1.84904E-04
0.8610,2.12771E-04
0.8620,2.44610E-04
0.8630,2.80952E-04
0.8640,3.22393E-04
0.8650,3.69601E-04
0.8660,4.23328E-04
0.8670,4.84412E-04
0.8680,5.53792E-04
0.8690,6.32518E-04
0.8700,7.21760E-04
0.8710,8.22822E-04
0.8720,9.37155E-04
0.8730,1.06637E-03
0.8740,1.21227E-03
0.8750,1.37683E-03
0.8760,1.56226E-03
0.8770,1.77099E-03
0.8780,2.00571E-03
0.8790,2.26940E-03
0.8800,2.56532E-03
0.8810,2.89707E-03
0.8820,3.26863E-03
0.8830,3.68433E-03
0.8840,4.14894E-03
0.8850,4.66768E-03
0.8860,5.24625E-03
0.8870,5.89089E-03
0.8880,6.60840E-03
0.8890,7.40616E-03
0.8900,8.29223E-03
0.8910,9.27533E-03
0.8920,1.03649E-02
0.8930,1.15713E-02
0.8940,1.29055E-02
0.8950,1.43795E-02
0.8960,1.60062E-02
0.8970,1.77994E-02
0.8980,1.97741E-02
0.8990,2.19462E-02
0.9000,2.43328E-02
0.9010,2.69521E-02
0.9020,2.98237E-02
0.9030,3.29682E-02
0.9040,3.64078E-02
0.9050,4.01658E-02
0.9060,4.42670E-02
0.9070,4.87376E-02
0.9080,5.36050E-02
0.9090,5.88984E-02
0.9100,6.46481E-02
0.9110,7.08861E-02
0.9120,7.76457E-02
0.9130,8.49615E-02
0.9140,9.28696E-02
0.9150,1.01407E-01
0.9160,1.10613E-01
0.9170,1.20527E-01
0.9180,1.31190E-01
0.9190,1.42644E-01
0.9200,1.54930E-01
0.9210,1.68093E-01
0.9220,1.82176E-01
0.9230,1.97222E-01
0.9240,2.13275E-01
0.9250,2.30380E-01
0.9260,2.48578E-01
0.9270,2.67913E-01
0.9280,2.88424E-01
0.9290,3.10152E-01
0.9300,3.33134E-01
0.9310,3.57404E-01
0.9320,3.82995E-01
0.9330,4.09935E-01
0.9340,4.38249E-01
0.9350,4.67958E-01
0.9360,4.99078E-01
0.9370,5.31617E-01
0.9380,5.65581E-01
0.9390,6.00964E-01
0.9400,6.37758E-01
0.9410,6.75945E-01
0.9420,7.15499E-01
0.9430,7.56389E-01
0.9440,7.98574E-01
0.9450,8.42005E-01
0.9460,8.86627E-01
0.9470,9.32373E-01
0.9480,9.79168E-01
0.9490,1.02693E+00
0.9500,1.07556E+00
0.9510,1.12495E+00
0.9520,1.17500E+00
0.9530,1.22557E+00
0.9540,1.27653E+00
0.9550,1.32772E+00
0.9560,1.37899E+00
0.9570,1.43016E+00
0.9580,1.48106E+00
0.9590,1.53147E+00
0.9600,1.58120E+00
0.9610,1.63003E+00
0.9620,1.67771E+00
0.9630,1.72401E+00
0.9640,1.76868E+00
0.9650,1.81145E+00
0.9660,1.85206E+00
0.9670,1.89021E+00
0.9680,1.92564E+00
0.9690,1.95806E+00
0.9700,1.98717E+00
0.9710,2.01268E+00
0.9720,2.03431E+00
0.9730,2.05177E+00
0.9740,2.06480E+00
0.9750,2.07311E+00
0.9760,2.07646E+00
0.9770,2.07460E+00
0.9780,2.06731E+00
0.9790,2.05439E+00
0.9800,2.03565E+00
0.9810,2.01093E+00
0.9820,1.98010E+00
0.9830,1.94306E+00
0.9840,1.89972E+00
0.9850,1.85006E+00
0.9860,1.79405E+00
0.9870,1.73172E+00
0.9880,1.66314E+00
0.9890,1.58840E+00
0.9900,1.50765E+00
0.9910,1.42104E+00
0.9920,1.32881E+00
0.9930,1.23120E+00
0.9940,1.12850E+00
0.9950,1.02105E+00
0.9960,9.09221E-01
0.9970,7.93416E-01
0.9980,6.74079E-01
0.9990,5.51690E-01
1.0000,4.26760E-01
1.0010,2.99832E-01
1.0020,1.71478E-01
1.0030,4.22956E-02
1.0040,-8.70925E-02
1.0050,-2.16045E-01
1.0060,-3.43903E-01
1.0070,-4.69994E-01
1.0080,-5.93639E-01
1.0090,-7.14151E-01
1.0100,-8.30844E-01
1.0110,-9.43036E-01
1.0120,-1.05005E+00
1.0130,-1.15124E+00
1.0140,-1.24595E+00
1.0150,-1.33357E+00
1.0160,-1.41352E+00
1.0170,-1.48524E+00
1.0180,-1.54821E+00
1.0190,-1.60197E+00
1.0200,-1.64609E+00
1.0210,-1.68022E+00
1.0220,-1.70403E+00
1.0230,-1.71728E+00
1.0240,-1.71978E+00
1.0250,-1.71142E+00
1.0260,-1.69215E+00
1.0270,-1.66200E+00
1.0280,-1.62106E+00
1.0290,-1.56952E+00
1.0300,-1.50763E+00
1.0310,-1.43572E+00
1.0320,-1.35419E+00
1.0330,-1.26351E+00
1.0340,-1.16424E+00
1.0350,-1.05699E+00
1.0360,-9.42456E-01
1.0370,-8.21373E-01
1.0380,-6.94549E-01
1.0390,-5.62838E-01
1.0400,-4.27142E-01
1.0410,-2.88403E-01
1.0420,-1.47599E-01
1.0430,-5.73208E-03
1.0440,1.36176E-01
1.0450,2.77090E-01
1.0460,4.15973E-01
1.0470,5.51790E-01
1.0480,6.83521E-01
1.0490,8.10165E-01
1.0500,9.30749E-01
1.0510,1.04434E+00
1.0520,1.15004E+00
1.0530,1.24702E+00
1.0540,1.33450E+00
1.0550,1.41177E+00
1.0560,1.47819E+00
1.0570,1.53320E+00
1.0580,1.57632E+00
1.0590,1.60718E+00
1.0600,1.62549E+00
1.0610,1.63105E+00
1.0620,1.62377E+00
1.0630,1.60365E+00
1.0640,1.57082E+00
1.0650,1.52549E+00
1.0660,1.46797E+00
1.0670,1.39869E+00
1.0680,1.31816E+00
1.0690,1.22699E+00
1.0700,1.12589E+00
1.0710,1.01564E+00
1.0720,8.97123E-01
1.0730,7.71273E-01
1.0740,6.39103E-01
1.0750,5.01682E-01
1.0760,3.60127E-01
1.0770,2.15598E-01
1.0780,6.92838E-02
1.0790,-7.76048E-02
1.0800,-2.23847E-01
1.0810,-3.68223E-01
1.0820,-5.09520E-01
1.0830,-6.46550E-01
1.0840,-7.78154E-01
1.0850,-9.03214E-01
1.0860,-1.02067E+00
1.0870,-1.12950E+00
1.0880,-1.22879E+00
1.0890,-1.31768E+00
1.0900,-1.39539E+00
1.0910,-1.46124E+00
1.0920,-1.51467E+00
1.0930,-1.55520E+00
1.0940,-1.58246E+00
1.0950,-1.59621E+00
1.0960,-1.59632E+00
1.0970,-1.58277E+00
1.0980,-1.55566E+00
1.0990,-1.51520E+00
1.1000,-1.46175E+00
1.1010,-1.39574E+00
1.1020,-1.31774E+00
1.1030,-1.22840E+00
1.1040,-1.12849E+00
1.1050,-1.01886E+00
1.1060,-9.00455E-01
1.1070,-7.74288E-01
1.1080,-6.41446E-01
1.1090,-5.03071E-01
1.1100,-3.60356E-01
1.1110,-2.14532E-01
1.1120,-6.68569E-02
1.1130,8.13956E-02
1.1140,2.28946E-01
1.1150,3.74519E-01
1.1160,5.16861E-01
1.1170,6.54742E-01
1.1180,7.86972E-01
1.1190,9.12411E-01
1.1200,1.02998E+00
1.1210,1.13866E+00
1.1220,1.23752E+00
1.1230,1.32571E+00
1.1240,1.40247E+00
1.1250,1.46715E+00
1.1260,1.51919E+00
1.1270,1.55815E+00
1.1280,1.58370E+00
1.1290,1.59563E+00
1.1300,1.59384E+00
1.1310,1.57837E+00
1.1320,1.54934E+00
1.1330,1.50702E+00
1.1340,1.45178E+00
1.1350,1.38410E+00
1.1360,1.30458E+00
1.1370,1.21390E+00
1.1380,1.11284E+00
1.1390,1.00229E+00
1.1400,8.83189E-01
1.1410,7.56563E-01
1.1420,6.23498E-01
1.1430,4.85133E-01
1.1440,3.42647E-01
1.1450,1.97255E-01
1.1460,5.01915E-02
1.1470,-9.72970E-02
1.1480,-2.43963E-01
1.1490,-3.88571E-01
1.1500,-5.29904E-01
1.1510,-6.66778E-01
1.1520,-7.98048E-01
1.1530,-9.22620E-01
1.1540,-1.03946E+00
1.1550,-1.14761E+00
1.1560,-1.24616E+00
1.1570,-1.33433E+00
1.1580,-1.41138E+00
1.1590,-1.47670E+00
1.1600,-1.52977E+00
1.1610,-1.57016E+00
1.1620,-1.59757E+00
1.1630,-1.61179E+00
1.1640,-1.61274E+00
1.1650,-1.60042E+00
1.1660,-1.57496E+00
1.1670,-1.53661E+00
1.1680,-1.48569E+00
1.1690,-1.42265E+00
1.1700,-1.34803E+00
1.1710,-1.26245E+00
1.1720,-1.16665E+00
1.1730,-1.06140E+00
1.1740,-9.47593E-01
1.1750,-8.26152E-01
1.1760,-6.98074E-01
1.1770,-5.64400E-01
1.1780,-4.26212E-01
1.1790,-2.84624E-01
1.1800,-1.40771E-01
1.1810,4.20028E-03
1.1820,1.49139E-01
1.1830,2.92900E-01
1.1840,4.34354E-01
1.1850,5.72396E-01
1.1860,7.05952E-01
1.1870,8.33991E-01
1.1880,9.55531E-01
1.1890,1.06964E+00
1.1900,1.17546E+00
1.1910,1.27220E+00
1.1920,1.35913E+00
1.1930,1.43561E+00
1.1940,1.50109E+00
1.1950,1.55510E+00
1.1960,1.59726E+00
1.1970,1.62729E+00
1.1980,1.64499E+00
1.1990,1.65028E+00
1.2000,1.64315E+00
1.2010,1.62368E+00
1.2020,1.59208E+00
1.2030,1.54860E+00
1.2040,1.49362E+00
1.2050,1.42757E+00
1.2060,1.35098E+00
1.2070,1.26446E+00
1.2080,1.16866E+00
1.2090,1.06431E+00
1.2100,9.52220E-01
1.2110,8.33215E-01
1.2120,7.08183E-01
1.2130,5.78046E-01
1.2140,4.43758E-01
1.2150,3.06294E-01
1.2160,1.66646E-01
1.2170,2.58129E-02
1.2180,-1.15203E-01
1.2190,-2.55408E-01
1.2200,-3.93819E-01
1.2210,-5.29475E-01
1.2220,-6.61441E-01
1.2230,-7.88816E-01
1.2240,-9.10736E-01
1.2250,-1.02638E+00
1.2260,-1.13499E+00
1.2270,-1.23584E+00
1.2280,-1.32828E+00
1.2290,-1.41172E+00
1.2300,-1.48564E+00
1.2310,-1.54957E+00
1.2320,-1.60313E+00
1.2330,-1.64600E+00
1.2340,-1.67796E+00
1.2350,-1.69883E+00
1.2360,-1.70853E+00
1.2370,-1.70704E+00
1.2380,-1.69443E+00
1.2390,-1.67082E+00
1.2400,-1.63641E+00
1.2410,-1.59149E+00
1.2420,-1.53638E+00
1.2430,-1.47148E+00
1.2440,-1.39725E+00
1.2450,-1.31421E+00
1.2460,-1.22291E+00
1.2470,-1.12398E+00
1.2480,-1.01805E+00
1.2490,-9.05820E-01
1.2500,-7.88015E-01
1.2510,-6.65383E-01
1.2520,-5.38696E-01
1.2530,-4.08742E-01
1.2540,-2.76321E-01
1.2550,-1.42243E-01
1.2560,-7.31438E-03
1.2570,1.27658E-01
1.2580,2.61878E-01
1.2590,3.94560E-01
1.2600,5.24939E-01
1.2610,6.52269E-01
1.2620,7.75834E-01
1.2630,8.94943E-01
1.2640,1.00894E+00
1.2650,1.11721E+00
1.2660,1.21918E+00
1.2670,1.31431E+00
1.2680,1.40210E+00
1.2690,1.48212E+00
1.2700,1.55397E+00
1.2710,1.61730E+00
1.2720,1.67183E+00
1.2730,1.71732E+00
1.2740,1.75356E+00
1.2750,1.78044E+00
1.2760,1.79786E+00
1.2770,1.80580E+00
1.2780,1.80427E+00
1.2790,1.79334E+00
1.2800,1.77314E+00
1.2810,1.74382E+00
1.2820,1.70560E+00
1.2830,1.65873E+00
1.2840,1.60351E+00
1.2850,1.54027E+00
1.2860,1.46938E+00
1.2870,1.39124E+00
1.2880,1.30628E+00
1.2890,1.21498E+00
1.2900,1.11781E+00
1.2910,1.01528E+00
1.2920,9.07922E-01
1.2930,7.96276E-01
1.2940,6.80897E-01
1.2950,5.62351E-01
1.2960,4.41208E-01
1.2970,3.18044E-01
1.2980,1.93432E-01
1.2990,6.79483E-02
1.3000,-5.78407E-02
1.3010,-1.83374E-01
1.3020,-3.08100E-01
1.3030,-4.31481E-01
1.3040,-5.52994E-01
1.3050,-6.72131E-01
1.3060,-7.88405E-01
1.3070,-9.01349E-01
1.3080,-1.01052E+00
1.3090,-1.11549E+00
1.3100,-1.21587E+00
1.3110,-1.31128E+00
1.3120,-1.40139E+00
1.3130,-1.48588E+00
1.3140,-1.56447E+00
1.3150,-1.63689E+00
1.3160,-1.70292E+00
1.3170,-1.76237E+00
1.3180,-1.81507E+00
1.3190,-1.86088E+00
1.3200,-1.89970E+00
1.3210,-1.93144E+00
1.3220,-1.95606E+00
1.3230,-1.97353E+00
1.3240,-1.98388E+00
1.3250,-1.98712E+00
1.3260,-1.98331E+00
1.3270,-1.97255E+00
1.3280,-1.95495E+00
1.3290,-1.93062E+00
1.3300,-1.89973E+00
1.3310,-1.86246E+00
1.3320,-1.81898E+00
1.3330,-1.76951E+00
1.3340,-1.71428E+00
1.3350,-1.65354E+00
1.3360,-1.58752E+00
1.3370,-1.51651E+00
1.3380,-1.44078E+00
1.3390,-1.36061E+00
1.3400,-1.27631E+00
1.3410,-1.18817E+00
1.3420,-1.09651E+00
1.3430,-1.00163E+00
1.3440,-9.03848E-01
1.3450,-8.03480E-01
1.3460,-7.00842E-01
1.3470,-5.96249E-01
1.3480,-4.90013E-01
1.3490,-3.82447E-01
1.3500,-2.73854E-01
1.3510,-1.64536E-01
1.3520,-5.47882E-02
1.3530,5.51011E-02
1.3540,1.64851E-01
1.3550,2.74190E-01
1.3560,3.82853E-01
1.3570,4.90587E-01
1.3580,5.97148E-01
1.3590,7.02301E-01
1.3600,8.05826E-01
1.3610,9.07509E-01
1.3620,1.00715E+00
1.3630,1.10457E+00
1.3640,1.19958E+00
1.3650,1.29202E+00
1.3660,1.38174E+00
1.3670,1.46860E+00
1.3680,1.55248E+00
1.3690,1.63326E+00
1.3700,1.71084E+00
1.3710,1.78512E+00
1.3720,1.85603E+00
1.3730,1.92351E+00
1.3740,1.98748E+00
1.3750,2.04792E+00
1.3760,2.10479E+00
1.3770,2.15806E+00
1.3780,2.20772E+00
1.3790,2.25377E+00
1.3800,2.29621E+00
1.3810,2.33506E+00
1.3820,2.37035E+00
1.3830,2.40210E+00
1.3840,2.43035E+00
1.3850,2.45515E+00
1.3860,2.47655E+00
1.3870,2.49462E+00
1.3880,2.50942E+00
1.3890,2.52103E+00
1.3900,2.52950E+00
1.3910,2.53494E+00
1.3920,2.53743E+00
1.3930,2.53704E+00
1.3940,2.53389E+00
1.3950,2.52805E+00
1.3960,2.51964E+00
1.3970,2.50874E+00
1.3980,2.49547E+00
1.3990,2.47992E+00
1.4000,2.46219E+00
1.4010,2.44241E+00
1.4020,2.42066E+00
1.4030,2.39705E+00
1.4040,2.37170E+00
1.4050,2.34470E+00
1.4060,2.31616E+00
1.4070,2.28618E+00
1.4080,2.25487E+00
1.4090,2.22231E+00
1.4100,2.18863E+00
1.4110,2.15389E+00
1.4120,2.11822E+00
1.4130,2.08169E+00
1.4140,2.04440E+00
1.4150,2.00643E+00
1.4160,1.96787E+00
1.4170,1.92881E+00
1.4180,1.88932E+00
1.4190,1.84948E+00
1.4200,1.80937E+00
1.4210,1.76905E+00
1.4220,1.72860E+00
1.4230,1.68809E+00
1.4240,1.64756E+00
1.4250,1.60710E+00
1.4260,1.56674E+00
1.4270,1.52655E+00
1.4280,1.48657E+00
1.4290,1.44686E+00
1.4300,1.40746E+00
1.4310,1.36842E+00
1.4320,1.32976E+00
1.4330,1.29153E+00
1.4340,1.25377E+00
1.4350,1.21650E+00
1.4360,1.17976E+00
1.4370,1.14357E+00
1.4380,1.10795E+00
1.4390,1.07293E+00
1.4400,1.03852E+00
1.4410,1.00475E+00
1.4420,9.71628E-01
1.4430,9.39169E-01
1.4440,9.07385E-01
1.4450,8.76284E-01
1.4460,8.45876E-01
1.4470,8.16165E-01
1.4480,7.87157E-01
1.4490,7.58854E-01
1.4500,7.31258E-01
1.4510,7.04369E-01
1.4520,6.78187E-01
1.4530,6.52709E-01
1.4540,6.27932E-01
1.4550,6.03851E-01
1.4560,5.80460E-01
1.4570,5.57755E-01
1.4580,5.35726E-01
1.4590,5.14367E-01
1.4600,4.93669E-01
1.4610,4.73622E-01
1.4620,4.54217E-01
1.4630,4.35443E-01
1.4640,4.17289E-01
1.4650,3.99744E-01
1.4660,3.82797E-01
1.4670,3.66434E-01
1.4680,3.50645E-01
1.4690,3.35415E-01
1.4700,3.20734E-01
1.4710,3.06587E-01
1.4720,2.92961E-01
1.4730,2.79844E-01
1.4740,2.67223E-01
1.4750,2.55084E-01
1.4760,2.43413E-01
1.4770,2.32199E-01
1.4780,2.21427E-01
1.4790,2.11085E-01
1.4800,2.01160E-01
1.4810,1.91639E-01
1.4820,1.82510E-01
1.4830,1.73760E-01
1.4840,1.65376E-01
1.4850,1.57347E-01
1.4860,1.49660E-01
1.4870,1.42305E-01
1.4880,1.35269E-01
1.4890,1.28541E-01
1.4900,1.22110E-01
1.4910,1.15966E-01
1.4920,1.10098E-01
1.4930,1.04495E-01
1.4940,9.91477E-02
1.4950,9.40461E-02
1.4960,8.91807E-02
1.4970,8.45423E-02
1.4980,8.01217E-02
1.4990,7.59103E-02
1.5000,7.18996E-02
1.5010,6.80813E-02
1.5020,6.44475E-02
1.5030,6.09904E-02
1.5040,5.77026E-02
1.5050,5.45767E-02
1.5060,5.16059E-02
1.5070,4.87833E-02
1.5080,4.61024E-02
1.5090,4.35570E-02
1.5100,4.11409E-02
1.5110,3.88484E-02
1.5120,3.66738E-02
1.5130,3.46117E-02
1.5140,3.26569E-02
1.5150,3.08044E-02
1.5160,2.90494E-02
1.5170,2.73872E-02
1.5180,2.58134E-02
1.5190,2.43238E-02
1.5200,2.29142E-02
1.5210,2.15809E-02
1.5220,2.03200E-02
1.5230,1.91279E-02
1.5240,1.80012E-02
1.5250,1.69367E-02
1.5260,1.59311E-02
1.5270,1.49816E-02
1.5280,1.40852E-02
1.5290,1.32392E-02
1.5300,1.24410E-02
1.5310,1.16881E-02
1.5320,1.09781E-02
1.5330,1.03087E-02
1.5340,9.67791E-03
1.5350,9.08353E-03
1.5360,8.52364E-03
1.5370,7.99639E-03
1.5380,7.49999E-03
1.5390,7.03278E-03
1.5400,6.59314E-03
1.5410,6.17957E-03
1.5420,5.79061E-03
1.5430,5.42489E-03
1.5440,5.08112E-03
1.5450,4.75806E-03
1.5460,4.45453E-03
1.5470,4.16944E-03
1.5480,3.90172E-03
1.5490,3.65038E-03
1.5500,3.41448E-03
1.5510,3.19312E-03
1.5520,2.98546E-03
1.5530,2.79070E-03
1.5540,2.60807E-03
1.5550,2.43687E-03
1.5560,2.27642E-03
1.5570,2.12608E-03
1.5580,1.98524E-03
1.5590,1.85334E-03
1.5600,1.72984E-03
1.5610,1.61423E-03
1.5620,1.50602E-03
1.5630,1.40478E-03
1.5640,1.31008E-03
1.5650,1.22150E-03
1.5660,1.13868E-03
1.5670,1.06125E-03
1.5680,9.88893E-04
1.5690,9.21278E-04
1.5700,8.58113E-04
1.5710,7.99116E-04
1.5720,7.44027E-04
1.5730,6.92596E-04
1.5740,6.44592E-04
1.5750,5.99796E-04
1.5760,5.58003E-04
1.5770,5.19020E-04
1.5780,4.82665E-04
1.5790,4.48770E-04
1.5800,4.17173E-04
1.5810,3.87726E-04
1.5820,3.60288E-04
1.5830,3.34727E-04
1.5840,3.10920E-04
1.5850,2.88752E-04
1.5860,2.68113E-04
1.5870,2.48902E-04
1.5880,2.31024E-04
1.5890,2.14389E-04
1.5900,1.98916E-04
1.5910,1.84525E-04
1.5920,1.71143E-04
1.5930,1.58702E-04
1.5940,1.47139E-04
1.5950,1.36393E-04
1.5960,1.26409E-04
1.5970,1.17134E-04
1.5980,1.08520E-04
1.5990,1.00522E-04
1.6000,9.30962E-05
1.6010,8.62036E-05
1.6020,7.98071E-05
1.6030,7.38721E-05
1.6040,6.83664E-05
1.6050,6.32598E-05
1.6060,5.85245E-05
1.6070,5.41341E-05
1.6080,5.00644E-05
1.6090,4.62926E-05
1.6100,4.27975E-05
1.6110,3.95596E-05
1.6120,3.65603E-05
1.6130,3.37827E-05
1.6140,3.12108E-05
1.6150,2.88298E-05
1.6160,2.66260E-05
1.6170,2.45865E-05
1.6180,2.26994E-05
1.6190,2.09537E-05
1.6200,1.93390E-05
1.6210,1.78458E-05
1.6220,1.64652E-05
1.6230,1.51889E-05
1.6240,1.40093E-05
1.6250,1.29191E-05
1.6260,1.19119E-05
1.6270,1.09814E-05
1.6280,1.01220E-05
1.6290,9.32836E-06
1.6300,8.59557E-06
1.6310,7.91909E-06
1.6320,7.29470E-06
1.6330,6.71849E-06
1.6340,6.18682E-06
1.6350,5.69633E-06
1.6360,5.24392E-06
1.6370,4.82669E-06
1.6380,4.44198E-06
1.6390,4.08730E-06
1.6400,3.76036E-06
1.6410,3.45906E-06
1.6420,3.18141E-06
1.6430,2.92561E-06
1.6440,2.68997E-06
1.6450,2.47294E-06
1.6460,2.27308E-06
1.6470,2.08906E-06
1.6480,1.91966E-06
1.6490,1.76374E-06
1.6500,1.62024E-06
1.6510,1.48820E-06
1.6520,1.36672E-06
1.6530,1.25498E-06
1.6540,1.15220E-06
1.6550,1.05769E-06
1.6560,9.70798E-07
1.6570,8.90915E-07
1.6580,8.17489E-07
1.6590,7.50008E-07
1.6600,6.88001E-07
1.6610,6.31033E-07
1.6620,5.78700E-07
1.6630,5.30634E-07
1.6640,4.86493E-07
1.6650,4.45962E-07
1.6660,4.08752E-07
1.6670,3.74595E-07
1.6680,3.43246E-07
1.6690,3.14478E-07
1.6700,2.88082E-07
1.6710,2.63866E-07
1.6720,2.41653E-07
1.6730,2.21281E-07
1.6740,2.02599E-07
1.6750,1.85470E-07
1.6760,1.69766E-07
1.6770,1.55372E-07
1.6780,1.42180E-07
1.6790,1.30091E-07
1.6800,1.19014E-07
1.6810,1.08866E-07
1.6820,9.95709E-08
1.6830,9.10576E-08
1.6840,8.32615E-08
1.6850,7.61232E-08
1.6860,6.95880E-08
1.6870,6.36058E-08
1.6880,5.81306E-08
1.6890,5.31200E-08
1.6900,4.85352E-08
1.6910,4.43406E-08
1.6920,4.05035E-08
1.6930,3.69938E-08
1.6940,3.37841E-08
1.6950,3.08491E-08
1.6960,2.81656E-08
1.6970,2.57124E-08
1.6980,2.34701E-08
1.6990,2.14206E-08
1.7000,1.95478E-08
1.7010,1.78366E-08
1.7020,1.62732E-08
1.7030,1.48451E-08
1.7040,1.35407E-08
1.7050,1.23495E-08
1.7060,1.12617E-08
1.7070,1.02685E-08
1.7080,9.36180E-09
1.7090,8.53418E-09
1.7100,7.77880E-09
1.7110,7.08947E-09
1.7120,6.46047E-09
1.7130,5.88660E-09
1.7140,5.36308E-09
1.7150,4.88557E-09
1.7160,4.45006E-09
1.7170,4.05291E-09
1.7180,3.69078E-09
1.7190,3.36064E-09
1.7200,3.05967E-09
1.7210,2.78535E-09
1.7220,2.53534E-09
1.7230,2.30751E-09
1.7240,2.09992E-09
1.7250,1.91079E-09
1.7260,1.73850E-09
1.7270,1.58158E-09
1.7280,1.43866E-09
1.7290,1.30851E-09
1.7300,1.19000E-09
1.7310,1.08211E-09
1.7320,9.83895E-10



==> anc/X_state_wvfncts/v11.csv <==
Level v=11

0.7860,-8.80969E-10
0.7870,-1.08477E-09
0.7880,-1.33441E-09
0.7890,-1.63990E-09
0.7900,-2.01337E-09
0.7910,-2.46949E-09
0.7920,-3.02600E-09
0.7930,-3.70433E-09
0.7940,-4.53032E-09
0.7950,-5.53513E-09
0.7960,-6.75627E-09
0.7970,-8.23885E-09
0.7980,-1.00371E-08
0.7990,-1.22160E-08
0.8000,-1.48537E-08
0.8010,-1.80434E-08
0.8020,-2.18972E-08
0.8030,-2.65485E-08
0.8040,-3.21570E-08
0.8050,-3.89130E-08
0.8060,-4.70434E-08
0.8070,-5.68181E-08
0.8080,-6.85583E-08
0.8090,-8.26454E-08
0.8100,-9.95321E-08
0.8110,-1.19755E-07
0.8120,-1.43950E-07
0.8130,-1.72868E-07
0.8140,-2.07399E-07
0.8150,-2.48590E-07
0.8160,-2.97680E-07
0.8170,-3.56126E-07
0.8180,-4.25644E-07
0.8190,-5.08250E-07
0.8200,-6.06313E-07
0.8210,-7.22613E-07
0.8220,-8.60406E-07
0.8230,-1.02351E-06
0.8240,-1.21638E-06
0.8250,-1.44423E-06
0.8260,-1.71314E-06
0.8270,-2.03021E-06
0.8280,-2.40369E-06
0.8290,-2.84320E-06
0.8300,-3.35990E-06
0.8310,-3.96677E-06
0.8320,-4.67885E-06
0.8330,-5.51356E-06
0.8340,-6.49107E-06
0.8350,-7.63470E-06
0.8360,-8.97138E-06
0.8370,-1.05322E-05
0.8380,-1.23529E-05
0.8390,-1.44747E-05
0.8400,-1.69451E-05
0.8410,-1.98185E-05
0.8420,-2.31573E-05
0.8430,-2.70332E-05
0.8440,-3.15281E-05
0.8450,-3.67359E-05
0.8460,-4.27636E-05
0.8470,-4.97337E-05
0.8480,-5.77854E-05
0.8490,-6.70775E-05
0.8500,-7.77905E-05
0.8510,-9.01297E-05
0.8520,-1.04328E-04
0.8530,-1.20649E-04
0.8540,-1.39392E-04
0.8550,-1.60895E-04
0.8560,-1.85540E-04
0.8570,-2.13758E-04
0.8580,-2.46035E-04
0.8590,-2.82918E-04
0.8600,-3.25024E-04
0.8610,-3.73042E-04
0.8620,-4.27749E-04
0.8630,-4.90015E-04
0.8640,-5.60812E-04
0.8650,-6.41229E-04
0.8660,-7.32480E-04
0.8670,-8.35922E-04
0.8680,-9.53063E-04
0.8690,-1.08559E-03
0.8700,-1.23535E-03
0.8710,-1.40444E-03
0.8720,-1.59515E-03
0.8730,-1.81001E-03
0.8740,-2.05185E-03
0.8750,-2.32377E-03
0.8760,-2.62919E-03
0.8770,-2.97188E-03
0.8780,-3.35600E-03
0.8790,-3.78611E-03
0.8800,-4.26720E-03
0.8810,-4.80476E-03
0.8820,-5.40478E-03
0.8830,-6.07380E-03
0.8840,-6.81898E-03
0.8850,-7.64810E-03
0.8860,-8.56962E-03
0.8870,-9.59274E-03
0.8880,-1.07274E-02
0.8890,-1.19845E-02
0.8900,-1.33756E-02
0.8910,-1.49134E-02
0.8920,-1.66115E-02
0.8930,-1.84844E-02
0.8940,-2.05479E-02
0.8950,-2.28188E-02
0.8960,-2.53153E-02
0.8970,-2.80564E-02
0.8980,-3.10629E-02
0.8990,-3.43566E-02
0.9000,-3.79607E-02
0.9010,-4.19000E-02
0.9020,-4.62006E-02
0.9030,-5.08900E-02
0.9040,-5.59973E-02
0.9050,-6.15531E-02
0.9060,-6.75895E-02
0.9070,-7.41400E-02
0.9080,-8.12397E-02
0.9090,-8.89250E-02
0.9100,-9.72338E-02
0.9110,-1.06205E-01
0.9120,-1.15880E-01
0.9130,-1.26300E-01
0.9140,-1.37507E-01
0.9150,-1.49545E-01
0.9160,-1.62458E-01
0.9170,-1.76292E-01
0.9180,-1.91090E-01
0.9190,-2.06900E-01
0.9200,-2.23766E-01
0.9210,-2.41732E-01
0.9220,-2.60843E-01
0.9230,-2.81142E-01
0.9240,-3.02670E-01
0.9250,-3.25466E-01
0.9260,-3.49569E-01
0.9270,-3.75011E-01
0.9280,-4.01825E-01
0.9290,-4.30038E-01
0.9300,-4.59672E-01
0.9310,-4.90746E-01
0.9320,-5.23272E-01
0.9330,-5.57256E-01
0.9340,-5.92698E-01
0.9350,-6.29590E-01
0.9360,-6.67916E-01
0.9370,-7.07651E-01
0.9380,-7.48760E-01
0.9390,-7.91199E-01
0.9400,-8.34912E-01
0.9410,-8.79833E-01
0.9420,-9.25887E-01
0.9430,-9.72988E-01
0.9440,-1.02104E+00
0.9450,-1.06993E+00
0.9460,-1.11955E+00
0.9470,-1.16976E+00
0.9480,-1.22043E+00
0.9490,-1.27141E+00
0.9500,-1.32252E+00
0.9510,-1.37361E+00
0.9520,-1.42447E+00
0.9530,-1.47493E+00
0.9540,-1.52476E+00
0.9550,-1.57376E+00
0.9560,-1.62169E+00
0.9570,-1.66831E+00
0.9580,-1.71338E+00
0.9590,-1.75663E+00
0.9600,-1.79781E+00
0.9610,-1.83663E+00
0.9620,-1.87282E+00
0.9630,-1.90608E+00
0.9640,-1.93614E+00
0.9650,-1.96270E+00
0.9660,-1.98546E+00
0.9670,-2.00415E+00
0.9680,-2.01846E+00
0.9690,-2.02814E+00
0.9700,-2.03289E+00
0.9710,-2.03247E+00
0.9720,-2.02664E+00
0.9730,-2.01517E+00
0.9740,-1.99785E+00
0.9750,-1.97450E+00
0.9760,-1.94498E+00
0.9770,-1.90915E+00
0.9780,-1.86691E+00
0.9790,-1.81822E+00
0.9800,-1.76304E+00
0.9810,-1.70139E+00
0.9820,-1.63332E+00
0.9830,-1.55892E+00
0.9840,-1.47832E+00
0.9850,-1.39172E+00
0.9860,-1.29932E+00
0.9870,-1.20139E+00
0.9880,-1.09823E+00
0.9890,-9.90208E-01
0.9900,-8.77702E-01
0.9910,-7.61148E-01
0.9920,-6.41020E-01
0.9930,-5.17827E-01
0.9940,-3.92117E-01
0.9950,-2.64468E-01
0.9960,-1.35491E-01
0.9970,-5.82303E-03
0.9980,1.23873E-01
0.9990,2.52915E-01
1.0000,3.80604E-01
1.0010,5.06228E-01
1.0020,6.29068E-01
1.0030,7.48402E-01
1.0040,8.63508E-01
1.0050,9.73672E-01
1.0060,1.07819E+00
1.0070,1.17639E+00
1.0080,1.26760E+00
1.0090,1.35119E+00
1.0100,1.42656E+00
1.0110,1.49315E+00
1.0120,1.55046E+00
1.0130,1.59802E+00
1.0140,1.63541E+00
1.0150,1.66230E+00
1.0160,1.67840E+00
1.0170,1.68350E+00
1.0180,1.67745E+00
1.0190,1.66018E+00
1.0200,1.63171E+00
1.0210,1.59212E+00
1.0220,1.54160E+00
1.0230,1.48038E+00
1.0240,1.40882E+00
1.0250,1.32732E+00
1.0260,1.23638E+00
1.0270,1.13659E+00
1.0280,1.02859E+00
1.0290,9.13098E-01
1.0300,7.90919E-01
1.0310,6.62900E-01
1.0320,5.29953E-01
1.0330,3.93039E-01
1.0340,2.53164E-01
1.0350,1.11370E-01
1.0360,-3.12738E-02
1.0370,-1.73676E-01
1.0380,-3.14735E-01
1.0390,-4.53347E-01
1.0400,-5.88414E-01
1.0410,-7.18855E-01
1.0420,-8.43616E-01
1.0430,-9.61674E-01
1.0440,-1.07205E+00
1.0450,-1.17383E+00
1.0460,-1.26614E+00
1.0470,-1.34820E+00
1.0480,-1.41928E+00
1.0490,-1.47875E+00
1.0500,-1.52608E+00
1.0510,-1.56081E+00
1.0520,-1.58262E+00
1.0530,-1.59126E+00
1.0540,-1.58661E+00
1.0550,-1.56865E+00
1.0560,-1.53748E+00
1.0570,-1.49331E+00
1.0580,-1.43648E+00
1.0590,-1.36742E+00
1.0600,-1.28666E+00
1.0610,-1.19487E+00
1.0620,-1.09280E+00
1.0630,-9.81291E-01
1.0640,-8.61278E-01
1.0650,-7.33777E-01
1.0660,-5.99876E-01
1.0670,-4.60727E-01
1.0680,-3.17534E-01
1.0690,-1.71547E-01
1.0700,-2.40452E-02
1.0710,1.23669E-01
1.0720,2.70284E-01
1.0730,4.14491E-01
1.0740,5.54996E-01
1.0750,6.90532E-01
1.0760,8.19870E-01
1.0770,9.41832E-01
1.0780,1.05530E+00
1.0790,1.15924E+00
1.0800,1.25267E+00
1.0810,1.33474E+00
1.0820,1.40468E+00
1.0830,1.46181E+00
1.0840,1.50561E+00
1.0850,1.53564E+00
1.0860,1.55160E+00
1.0870,1.55333E+00
1.0880,1.54079E+00
1.0890,1.51407E+00
1.0900,1.47339E+00
1.0910,1.41912E+00
1.0920,1.35174E+00
1.0930,1.27185E+00
1.0940,1.18017E+00
1.0950,1.07756E+00
1.0960,9.64937E-01
1.0970,8.43351E-01
1.0980,7.13921E-01
1.0990,5.77845E-01
1.1000,4.36386E-01
1.1010,2.90858E-01
1.1020,1.42617E-01
1.1030,-6.95556E-03
1.1040,-1.56463E-01
1.1050,-3.04508E-01
1.1060,-4.49706E-01
1.1070,-5.90697E-01
1.1080,-7.26161E-01
1.1090,-8.54828E-01
1.1100,-9.75493E-01
1.1110,-1.08702E+00
1.1120,-1.18837E+00
1.1130,-1.27859E+00
1.1140,-1.35684E+00
1.1150,-1.42238E+00
1.1160,-1.47460E+00
1.1170,-1.51300E+00
1.1180,-1.53724E+00
1.1190,-1.54708E+00
1.1200,-1.54244E+00
1.1210,-1.52335E+00
1.1220,-1.49001E+00
1.1230,-1.44273E+00
1.1240,-1.38194E+00
1.1250,-1.30824E+00
1.1260,-1.22230E+00
1.1270,-1.12495E+00
1.1280,-1.01708E+00
1.1290,-8.99724E-01
1.1300,-7.73969E-01
1.1310,-6.40997E-01
1.1320,-5.02050E-01
1.1330,-3.58427E-01
1.1340,-2.11467E-01
1.1350,-6.25408E-02
1.1360,8.69672E-02
1.1370,2.35668E-01
1.1380,3.82182E-01
1.1390,5.25152E-01
1.1400,6.63259E-01
1.1410,7.95227E-01
1.1420,9.19843E-01
1.1430,1.03596E+00
1.1440,1.14253E+00
1.1450,1.23856E+00
1.1460,1.32319E+00
1.1470,1.39565E+00
1.1480,1.45529E+00
1.1490,1.50157E+00
1.1500,1.53410E+00
1.1510,1.55260E+00
1.1520,1.55690E+00
1.1530,1.54699E+00
1.1540,1.52298E+00
1.1550,1.48510E+00
1.1560,1.43373E+00
1.1570,1.36935E+00
1.1580,1.29256E+00
1.1590,1.20408E+00
1.1600,1.10471E+00
1.1610,9.95386E-01
1.1620,8.77096E-01
1.1630,7.50922E-01
1.1640,6.18008E-01
1.1650,4.79558E-01
1.1660,3.36818E-01
1.1670,1.91072E-01
1.1680,4.36233E-02
1.1690,-1.04214E-01
1.1700,-2.51127E-01
1.1710,-3.95815E-01
1.1720,-5.37005E-01
1.1730,-6.73456E-01
1.1740,-8.03978E-01
1.1750,-9.27435E-01
1.1760,-1.04276E+00
1.1770,-1.14896E+00
1.1780,-1.24513E+00
1.1790,-1.33046E+00
1.1800,-1.40421E+00
1.1810,-1.46579E+00
1.1820,-1.51469E+00
1.1830,-1.55051E+00
1.1840,-1.57298E+00
1.1850,-1.58193E+00
1.1860,-1.57732E+00
1.1870,-1.55922E+00
1.1880,-1.52783E+00
1.1890,-1.48343E+00
1.1900,-1.42645E+00
1.1910,-1.35739E+00
1.1920,-1.27687E+00
1.1930,-1.18559E+00
1.1940,-1.08436E+00
1.1950,-9.74045E-01
1.1960,-8.55591E-01
1.1970,-7.30010E-01
1.1980,-5.98363E-01
1.1990,-4.61758E-01
1.2000,-3.21338E-01
1.2010,-1.78271E-01
1.2020,-3.37381E-02
1.2030,1.11071E-01
1.2040,2.54974E-01
1.2050,3.96802E-01
1.2060,5.35409E-01
1.2070,6.69684E-01
1.2080,7.98556E-01
1.2090,9.21006E-01
1.2100,1.03607E+00
1.2110,1.14286E+00
1.2120,1.24054E+00
1.2130,1.32836E+00
1.2140,1.40567E+00
1.2150,1.47189E+00
1.2160,1.52654E+00
1.2170,1.56922E+00
1.2180,1.59964E+00
1.2190,1.61761E+00
1.2200,1.62303E+00
1.2210,1.61590E+00
1.2220,1.59631E+00
1.2230,1.56447E+00
1.2240,1.52067E+00
1.2250,1.46526E+00
1.2260,1.39873E+00
1.2270,1.32162E+00
1.2280,1.23453E+00
1.2290,1.13818E+00
1.2300,1.03330E+00
1.2310,9.20723E-01
1.2320,8.01305E-01
1.2330,6.75957E-01
1.2340,5.45626E-01
1.2350,4.11290E-01
1.2360,2.73946E-01
1.2370,1.34606E-01
1.2380,-5.71158E-03
1.2390,-1.45988E-01
1.2400,-2.85215E-01
1.2410,-4.22399E-01
1.2420,-5.56570E-01
1.2430,-6.86788E-01
1.2440,-8.12146E-01
1.2450,-9.31785E-01
1.2460,-1.04489E+00
1.2470,-1.15069E+00
1.2480,-1.24850E+00
1.2490,-1.33766E+00
1.2500,-1.41761E+00
1.2510,-1.48783E+00
1.2520,-1.54789E+00
1.2530,-1.59743E+00
1.2540,-1.63616E+00
1.2550,-1.66386E+00
1.2560,-1.68042E+00
1.2570,-1.68577E+00
1.2580,-1.67992E+00
1.2590,-1.66297E+00
1.2600,-1.63509E+00
1.2610,-1.59651E+00
1.2620,-1.54753E+00
1.2630,-1.48853E+00
1.2640,-1.41994E+00
1.2650,-1.34223E+00
1.2660,-1.25597E+00
1.2670,-1.16173E+00
1.2680,-1.06016E+00
1.2690,-9.51926E-01
1.2700,-8.37747E-01
1.2710,-7.18360E-01
1.2720,-5.94534E-01
1.2730,-4.67052E-01
1.2740,-3.36715E-01
1.2750,-2.04329E-01
1.2760,-7.07080E-02
1.2770,6.33392E-02
1.2780,1.97008E-01
1.2790,3.29508E-01
1.2800,4.60061E-01
1.2810,5.87911E-01
1.2820,7.12330E-01
1.2830,8.32613E-01
1.2840,9.48091E-01
1.2850,1.05813E+00
1.2860,1.16214E+00
1.2870,1.25956E+00
1.2880,1.34989E+00
1.2890,1.43266E+00
1.2900,1.50747E+00
1.2910,1.57394E+00
1.2920,1.63177E+00
1.2930,1.68069E+00
1.2940,1.72050E+00
1.2950,1.75105E+00
1.2960,1.77222E+00
1.2970,1.78397E+00
1.2980,1.78630E+00
1.2990,1.77926E+00
1.3000,1.76295E+00
1.3010,1.73752E+00
1.3020,1.70316E+00
1.3030,1.66011E+00
1.3040,1.60864E+00
1.3050,1.54908E+00
1.3060,1.48178E+00
1.3070,1.40713E+00
1.3080,1.32555E+00
1.3090,1.23748E+00
1.3100,1.14341E+00
1.3110,1.04384E+00
1.3120,9.39265E-01
1.3130,8.30236E-01
1.3140,7.17295E-01
1.3150,6.01002E-01
1.3160,4.81919E-01
1.3170,3.60618E-01
1.3180,2.37670E-01
1.3190,1.13643E-01
1.3200,-1.08942E-02
1.3210,-1.35384E-01
1.3220,-2.59276E-01
1.3230,-3.82031E-01
1.3240,-5.03124E-01
1.3250,-6.22048E-01
1.3260,-7.38310E-01
1.3270,-8.51440E-01
1.3280,-9.60988E-01
1.3290,-1.06653E+00
1.3300,-1.16766E+00
1.3310,-1.26400E+00
1.3320,-1.35521E+00
1.3330,-1.44096E+00
1.3340,-1.52096E+00
1.3350,-1.59495E+00
1.3360,-1.66268E+00
1.3370,-1.72396E+00
1.3380,-1.77860E+00
1.3390,-1.82646E+00
1.3400,-1.86743E+00
1.3410,-1.90142E+00
1.3420,-1.92836E+00
1.3430,-1.94823E+00
1.3440,-1.96102E+00
1.3450,-1.96676E+00
1.3460,-1.96550E+00
1.3470,-1.95731E+00
1.3480,-1.94229E+00
1.3490,-1.92057E+00
1.3500,-1.89229E+00
1.3510,-1.85761E+00
1.3520,-1.81672E+00
1.3530,-1.76982E+00
1.3540,-1.71712E+00
1.3550,-1.65887E+00
1.3560,-1.59530E+00
1.3570,-1.52669E+00
1.3580,-1.45330E+00
1.3590,-1.37542E+00
1.3600,-1.29333E+00
1.3610,-1.20733E+00
1.3620,-1.11773E+00
1.3630,-1.02484E+00
1.3640,-9.28953E-01
1.3650,-8.30397E-01
1.3660,-7.29481E-01
1.3670,-6.26519E-01
1.3680,-5.21821E-01
1.3690,-4.15697E-01
1.3700,-3.08451E-01
1.3710,-2.00384E-01
1.3720,-9.17898E-02
1.3730,1.70424E-02
1.3740,1.25832E-01
1.3750,2.34305E-01
1.3760,3.42198E-01
1.3770,4.49255E-01
1.3780,5.55231E-01
1.3790,6.59890E-01
1.3800,7.63009E-01
1.3810,8.64373E-01
1.3820,9.63781E-01
1.3830,1.06104E+00
1.3840,1.15598E+00
1.3850,1.24843E+00
1.3860,1.33823E+00
1.3870,1.42524E+00
1.3880,1.50934E+00
1.3890,1.59041E+00
1.3900,1.66833E+00
1.3910,1.74303E+00
1.3920,1.81440E+00
1.3930,1.88240E+00
1.3940,1.94695E+00
1.3950,2.00801E+00
1.3960,2.06555E+00
1.3970,2.11953E+00
1.3980,2.16994E+00
1.3990,2.21678E+00
1.4000,2.26005E+00
1.4010,2.29976E+00
1.4020,2.33593E+00
1.4030,2.36859E+00
1.4040,2.39778E+00
1.4050,2.42354E+00
1.4060,2.44593E+00
1.4070,2.46499E+00
1.4080,2.48081E+00
1.4090,2.49343E+00
1.4100,2.50295E+00
1.4110,2.50943E+00
1.4120,2.51297E+00
1.4130,2.51364E+00
1.4140,2.51155E+00
1.4150,2.50677E+00
1.4160,2.49942E+00
1.4170,2.48959E+00
1.4180,2.47737E+00
1.4190,2.46287E+00
1.4200,2.44619E+00
1.4210,2.42744E+00
1.4220,2.40672E+00
1.4230,2.38414E+00
1.4240,2.35979E+00
1.4250,2.33379E+00
1.4260,2.30622E+00
1.4270,2.27721E+00
1.4280,2.24684E+00
1.4290,2.21522E+00
1.4300,2.18245E+00
1.4310,2.14861E+00
1.4320,2.11381E+00
1.4330,2.07814E+00
1.4340,2.04168E+00
1.4350,2.00452E+00
1.4360,1.96676E+00
1.4370,1.92846E+00
1.4380,1.88972E+00
1.4390,1.85060E+00
1.4400,1.81119E+00
1.4410,1.77154E+00
1.4420,1.73174E+00
1.4430,1.69185E+00
1.4440,1.65192E+00
1.4450,1.61203E+00
1.4460,1.57222E+00
1.4470,1.53255E+00
1.4480,1.49307E+00
1.4490,1.45383E+00
1.4500,1.41488E+00
1.4510,1.37625E+00
1.4520,1.33799E+00
1.4530,1.30013E+00
1.4540,1.26272E+00
1.4550,1.22577E+00
1.4560,1.18933E+00
1.4570,1.15341E+00
1.4580,1.11804E+00
1.4590,1.08325E+00
1.4600,1.04905E+00
1.4610,1.01546E+00
1.4620,9.82507E-01
1.4630,9.50192E-01
1.4640,9.18530E-01
1.4650,8.87533E-01
1.4660,8.57208E-01
1.4670,8.27563E-01
1.4680,7.98603E-01
1.4690,7.70331E-01
1.4700,7.42749E-01
1.4710,7.15859E-01
1.4720,6.89660E-01
1.4730,6.64150E-01
1.4740,6.39328E-01
1.4750,6.15188E-01
1.4760,5.91726E-01
1.4770,5.68938E-01
1.4780,5.46815E-01
1.4790,5.25351E-01
1.4800,5.04538E-01
1.4810,4.84367E-01
1.4820,4.64829E-01
1.4830,4.45914E-01
1.4840,4.27612E-01
1.4850,4.09912E-01
1.4860,3.92803E-01
1.4870,3.76274E-01
1.4880,3.60312E-01
1.4890,3.44906E-01
1.4900,3.30044E-01
1.4910,3.15712E-01
1.4920,3.01899E-01
1.4930,2.88592E-01
1.4940,2.75779E-01
1.4950,2.63445E-01
1.4960,2.51580E-01
1.4970,2.40169E-01
1.4980,2.29201E-01
1.4990,2.18662E-01
1.5000,2.08540E-01
1.5010,1.98823E-01
1.5020,1.89499E-01
1.5030,1.80554E-01
1.5040,1.71977E-01
1.5050,1.63757E-01
1.5060,1.55881E-01
1.5070,1.48338E-01
1.5080,1.41117E-01
1.5090,1.34207E-01
1.5100,1.27597E-01
1.5110,1.21275E-01
1.5120,1.15233E-01
1.5130,1.09459E-01
1.5140,1.03944E-01
1.5150,9.86780E-02
1.5160,9.36515E-02
1.5170,8.88554E-02
1.5180,8.42807E-02
1.5190,7.99188E-02
1.5200,7.57612E-02
1.5210,7.17996E-02
1.5220,6.80262E-02
1.5230,6.44331E-02
1.5240,6.10130E-02
1.5250,5.77585E-02
1.5260,5.46627E-02
1.5270,5.17188E-02
1.5280,4.89203E-02
1.5290,4.62607E-02
1.5300,4.37341E-02
1.5310,4.13345E-02
1.5320,3.90563E-02
1.5330,3.68940E-02
1.5340,3.48423E-02
1.5350,3.28961E-02
1.5360,3.10507E-02
1.5370,2.93013E-02
1.5380,2.76434E-02
1.5390,2.60726E-02
1.5400,2.45850E-02
1.5410,2.31764E-02
1.5420,2.18430E-02
1.5430,2.05813E-02
1.5440,1.93876E-02
1.5450,1.82587E-02
1.5460,1.71913E-02
1.5470,1.61824E-02
1.5480,1.52290E-02
1.5490,1.43284E-02
1.5500,1.34777E-02
1.5510,1.26746E-02
1.5520,1.19165E-02
1.5530,1.12011E-02
1.5540,1.05261E-02
1.5550,9.88955E-03
1.5560,9.28931E-03
1.5570,8.72349E-03
1.5580,8.19024E-03
1.5590,7.68782E-03
1.5600,7.21459E-03
1.5610,6.76894E-03
1.5620,6.34939E-03
1.5630,5.95450E-03
1.5640,5.58292E-03
1.5650,5.23337E-03
1.5660,4.90461E-03
1.5670,4.59549E-03
1.5680,4.30490E-03
1.5690,4.03181E-03
1.5700,3.77522E-03
1.5710,3.53419E-03
1.5720,3.30784E-03
1.5730,3.09532E-03
1.5740,2.89583E-03
1.5750,2.70863E-03
1.5760,2.53298E-03
1.5770,2.36823E-03
1.5780,2.21373E-03
1.5790,2.06887E-03
1.5800,1.93310E-03
1.5810,1.80585E-03
1.5820,1.68664E-03
1.5830,1.57497E-03
1.5840,1.47039E-03
1.5850,1.37248E-03
1.5860,1.28082E-03
1.5870,1.19505E-03
1.5880,1.11479E-03
1.5890,1.03972E-03
1.5900,9.69508E-04
1.5910,9.03858E-04
1.5920,8.42487E-04
1.5930,7.85128E-04
1.5940,7.31531E-04
1.5950,6.81460E-04
1.5960,6.34692E-04
1.5970,5.91019E-04
1.5980,5.50246E-04
1.5990,5.12186E-04
1.6000,4.76669E-04
1.6010,4.43529E-04
1.6020,4.12616E-04
1.6030,3.83784E-04
1.6040,3.56900E-04
1.6050,3.31837E-04
1.6060,3.08477E-04
1.6070,2.86708E-04
1.6080,2.66425E-04
1.6090,2.47532E-04
1.6100,2.29937E-04
1.6110,2.13554E-04
1.6120,1.98301E-04
1.6130,1.84105E-04
1.6140,1.70894E-04
1.6150,1.58603E-04
1.6160,1.47170E-04
1.6170,1.36536E-04
1.6180,1.26648E-04
1.6190,1.17456E-04
1.6200,1.08912E-04
1.6210,1.00971E-04
1.6220,9.35935E-05
1.6230,8.67398E-05
1.6240,8.03741E-05
1.6250,7.44627E-05
1.6260,6.89744E-05
1.6270,6.38796E-05
1.6280,5.91512E-05
1.6290,5.47635E-05
1.6300,5.06927E-05
1.6310,4.69167E-05
1.6320,4.34147E-05
1.6330,4.01675E-05
1.6340,3.71570E-05
1.6350,3.43664E-05
1.6360,3.17803E-05
1.6370,2.93839E-05
1.6380,2.71639E-05
1.6390,2.51075E-05
1.6400,2.32030E-05
1.6410,2.14396E-05
1.6420,1.98070E-05
1.6430,1.82958E-05
1.6440,1.68973E-05
1.6450,1.56032E-05
1.6460,1.44059E-05
1.6470,1.32985E-05
1.6480,1.22743E-05
1.6490,1.13271E-05
1.6500,1.04515E-05
1.6510,9.64209E-06
1.6520,8.89399E-06
1.6530,8.20269E-06
1.6540,7.56397E-06
1.6550,6.97394E-06
1.6560,6.42896E-06
1.6570,5.92568E-06
1.6580,5.46099E-06
1.6590,5.03200E-06
1.6600,4.63601E-06
1.6610,4.27057E-06
1.6620,3.93335E-06
1.6630,3.62223E-06
1.6640,3.33523E-06
1.6650,3.07053E-06
1.6660,2.82644E-06
1.6670,2.60137E-06
1.6680,2.39388E-06
1.6690,2.20263E-06
1.6700,2.02637E-06
1.6710,1.86395E-06
1.6720,1.71431E-06
1.6730,1.57646E-06
1.6740,1.44950E-06
1.6750,1.33257E-06
1.6760,1.22491E-06
1.6770,1.12579E-06
1.6780,1.03455E-06
1.6790,9.50574E-07
1.6800,8.73296E-07
1.6810,8.02191E-07
1.6820,7.36776E-07
1.6830,6.76605E-07
1.6840,6.21264E-07
1.6850,5.70374E-07
1.6860,5.23582E-07
1.6870,4.80566E-07
1.6880,4.41025E-07
1.6890,4.04685E-07
1.6900,3.71290E-07
1.6910,3.40607E-07
1.6920,3.12419E-07
1.6930,2.86526E-07
1.6940,2.62746E-07
1.6950,2.40908E-07
1.6960,2.20857E-07
1.6970,2.02449E-07
1.6980,1.85551E-07
1.6990,1.70043E-07
1.7000,1.55811E-07
1.7010,1.42752E-07
1.7020,1.30771E-07
1.7030,1.19781E-07
1.7040,1.09701E-07
1.7050,1.00457E-07
1.7060,9.19800E-08
1.7070,8.42082E-08
1.7080,7.70836E-08
1.7090,7.05532E-08
1.7100,6.45682E-08
1.7110,5.90837E-08
1.7120,5.40585E-08
1.7130,4.94548E-08
1.7140,4.52376E-08
1.7150,4.13752E-08
1.7160,3.78380E-08
1.7170,3.45991E-08
1.7180,3.16336E-08
1.7190,2.89190E-08
1.7200,2.64341E-08
1.7210,2.41600E-08
1.7220,2.20789E-08
1.7230,2.01747E-08
1.7240,1.84326E-08
1.7250,1.68390E-08
1.7260,1.53814E-08
1.7270,1.40483E-08
1.7280,1.28293E-08
1.7290,1.17147E-08
1.7300,1.06958E-08
1.7310,9.76434E-09
1.7320,8.91301E-09
1.7330,8.13498E-09
1.7340,7.42404E-09
1.7350,6.77447E-09
1.7360,6.18104E-09
1.7370,5.63896E-09
1.7380,5.14386E-09
1.7390,4.69170E-09
1.7400,4.27882E-09
1.7410,3.90184E-09
1.7420,3.55769E-09
1.7430,3.24353E-09
1.7440,2.95680E-09
1.7450,2.69512E-09
1.7460,2.45633E-09
1.7470,2.23846E-09
1.7480,2.03969E-09
1.7490,1.85838E-09
1.7500,1.69300E-09
1.7510,1.54217E-09
1.7520,1.40463E-09
1.7530,1.27922E-09
1.7540,1.16489E-09
1.7550,1.06066E-09
1.7560,9.65659E-10



==> anc/X_state_wvfncts/v12.csv <==
Level v=12

0.7830,9.33361E-10
0.7840,1.15071E-09
0.7850,1.41726E-09
0.7860,1.74384E-09
0.7870,2.14357E-09
0.7880,2.63232E-09
0.7890,3.22934E-09
0.7900,3.95789E-09
0.7910,4.84603E-09
0.7920,5.92766E-09
0.7930,7.24362E-09
0.7940,8.84308E-09
0.7950,1.07852E-08
0.7960,1.31410E-08
0.7970,1.59957E-08
0.7980,1.94517E-08
0.7990,2.36314E-08
0.8000,2.86813E-08
0.8010,3.47766E-08
0.8020,4.21264E-08
0.8030,5.09800E-08
0.8040,6.16347E-08
0.8050,7.44442E-08
0.8060,8.98290E-08
0.8070,1.08289E-07
0.8080,1.30416E-07
0.8090,1.56913E-07
0.8100,1.88612E-07
0.8110,2.26496E-07
0.8120,2.71728E-07
0.8130,3.25680E-07
0.8140,3.89969E-07
0.8150,4.66500E-07
0.8160,5.57516E-07
0.8170,6.65650E-07
0.8180,7.93997E-07
0.8190,9.46184E-07
0.8200,1.12646E-06
0.8210,1.33980E-06
0.8220,1.59203E-06
0.8230,1.88993E-06
0.8240,2.24143E-06
0.8250,2.65577E-06
0.8260,3.14369E-06
0.8270,3.71770E-06
0.8280,4.39233E-06
0.8290,5.18444E-06
0.8300,6.11355E-06
0.8310,7.20231E-06
0.8320,8.47687E-06
0.8330,9.96747E-06
0.8340,1.17090E-05
0.8350,1.37418E-05
0.8360,1.61120E-05
0.8370,1.88731E-05
0.8380,2.20864E-05
0.8390,2.58220E-05
0.8400,3.01607E-05
0.8410,3.51949E-05
0.8420,4.10302E-05
0.8430,4.77875E-05
0.8440,5.56044E-05
0.8450,6.46384E-05
0.8460,7.50685E-05
0.8470,8.70983E-05
0.8480,1.00959E-04
0.8490,1.16915E-04
0.8500,1.35262E-04
0.8510,1.56340E-04
0.8520,1.80529E-04
0.8530,2.08260E-04
0.8540,2.40022E-04
0.8550,2.76363E-04
0.8560,3.17901E-04
0.8570,3.65331E-04
0.8580,4.19435E-04
0.8590,4.81089E-04
0.8600,5.51274E-04
0.8610,6.31090E-04
0.8620,7.21766E-04
0.8630,8.24674E-04
0.8640,9.41344E-04
0.8650,1.07348E-03
0.8660,1.22298E-03
0.8670,1.39195E-03
0.8680,1.58273E-03
0.8690,1.79790E-03
0.8700,2.04034E-03
0.8710,2.31322E-03
0.8720,2.62003E-03
0.8730,2.96463E-03
0.8740,3.35126E-03
0.8750,3.78461E-03
0.8760,4.26978E-03
0.8770,4.81241E-03
0.8780,5.41864E-03
0.8790,6.09521E-03
0.8800,6.84946E-03
0.8810,7.68941E-03
0.8820,8.62375E-03
0.8830,9.66198E-03
0.8840,1.08144E-02
0.8850,1.20921E-02
0.8860,1.35072E-02
0.8870,1.50726E-02
0.8880,1.68025E-02
0.8890,1.87120E-02
0.8900,2.08172E-02
0.8910,2.31357E-02
0.8920,2.56861E-02
0.8930,2.84884E-02
0.8940,3.15638E-02
0.8950,3.49351E-02
0.8960,3.86264E-02
0.8970,4.26633E-02
0.8980,4.70728E-02
0.8990,5.18836E-02
0.9000,5.71258E-02
0.9010,6.28312E-02
0.9020,6.90329E-02
0.9030,7.57659E-02
0.9040,8.30664E-02
0.9050,9.09722E-02
0.9060,9.95227E-02
0.9070,1.08758E-01
0.9080,1.18721E-01
0.9090,1.29454E-01
0.9100,1.41002E-01
0.9110,1.53409E-01
0.9120,1.66720E-01
0.9130,1.80984E-01
0.9140,1.96245E-01
0.9150,2.12550E-01
0.9160,2.29947E-01
0.9170,2.48480E-01
0.9180,2.68194E-01
0.9190,2.89134E-01
0.9200,3.11341E-01
0.9210,3.34855E-01
0.9220,3.59714E-01
0.9230,3.85951E-01
0.9240,4.13597E-01
0.9250,4.42678E-01
0.9260,4.73216E-01
0.9270,5.05228E-01
0.9280,5.38722E-01
0.9290,5.73704E-01
0.9300,6.10169E-01
0.9310,6.48105E-01
0.9320,6.87491E-01
0.9330,7.28298E-01
0.9340,7.70486E-01
0.9350,8.14003E-01
0.9360,8.58788E-01
0.9370,9.04765E-01
0.9380,9.51847E-01
0.9390,9.99933E-01
0.9400,1.04891E+00
0.9410,1.09865E+00
0.9420,1.14901E+00
0.9430,1.19984E+00
0.9440,1.25098E+00
0.9450,1.30225E+00
0.9460,1.35347E+00
0.9470,1.40443E+00
0.9480,1.45492E+00
0.9490,1.50473E+00
0.9500,1.55363E+00
0.9510,1.60136E+00
0.9520,1.64769E+00
0.9530,1.69236E+00
0.9540,1.73510E+00
0.9550,1.77563E+00
0.9560,1.81368E+00
0.9570,1.84896E+00
0.9580,1.88119E+00
0.9590,1.91007E+00
0.9600,1.93531E+00
0.9610,1.95663E+00
0.9620,1.97373E+00
0.9630,1.98634E+00
0.9640,1.99417E+00
0.9650,1.99695E+00
0.9660,1.99445E+00
0.9670,1.98640E+00
0.9680,1.97260E+00
0.9690,1.95283E+00
0.9700,1.92693E+00
0.9710,1.89474E+00
0.9720,1.85613E+00
0.9730,1.81102E+00
0.9740,1.75936E+00
0.9750,1.70112E+00
0.9760,1.63634E+00
0.9770,1.56507E+00
0.9780,1.48742E+00
0.9790,1.40356E+00
0.9800,1.31368E+00
0.9810,1.21804E+00
0.9820,1.11692E+00
0.9830,1.01067E+00
0.9840,8.99681E-01
0.9850,7.84384E-01
0.9860,6.65257E-01
0.9870,5.42822E-01
0.9880,4.17637E-01
0.9890,2.90299E-01
0.9900,1.61440E-01
0.9910,3.17227E-02
0.9920,-9.81651E-02
0.9930,-2.27511E-01
0.9940,-3.55584E-01
0.9950,-4.81640E-01
0.9960,-6.04926E-01
0.9970,-7.24684E-01
0.9980,-8.40159E-01
0.9990,-9.50603E-01
1.0000,-1.05528E+00
1.0010,-1.15348E+00
1.0020,-1.24450E+00
1.0030,-1.32770E+00
1.0040,-1.40244E+00
1.0050,-1.46815E+00
1.0060,-1.52429E+00
1.0070,-1.57039E+00
1.0080,-1.60604E+00
1.0090,-1.63087E+00
1.0100,-1.64462E+00
1.0110,-1.64707E+00
1.0120,-1.63808E+00
1.0130,-1.61762E+00
1.0140,-1.58570E+00
1.0150,-1.54246E+00
1.0160,-1.48810E+00
1.0170,-1.42291E+00
1.0180,-1.34728E+00
1.0190,-1.26166E+00
1.0200,-1.16663E+00
1.0210,-1.06281E+00
1.0220,-9.50928E-01
1.0230,-8.31765E-01
1.0240,-7.06189E-01
1.0250,-5.75126E-01
1.0260,-4.39561E-01
1.0270,-3.00532E-01
1.0280,-1.59116E-01
1.0290,-1.64302E-02
1.0300,1.26387E-01
1.0310,2.68179E-01
1.0320,4.07782E-01
1.0330,5.44038E-01
1.0340,6.75801E-01
1.0350,8.01950E-01
1.0360,9.21398E-01
1.0370,1.03311E+00
1.0380,1.13609E+00
1.0390,1.22942E+00
1.0400,1.31225E+00
1.0410,1.38383E+00
1.0420,1.44348E+00
1.0430,1.49062E+00
1.0440,1.52479E+00
1.0450,1.54563E+00
1.0460,1.55289E+00
1.0470,1.54645E+00
1.0480,1.52631E+00
1.0490,1.49260E+00
1.0500,1.44555E+00
1.0510,1.38553E+00
1.0520,1.31304E+00
1.0530,1.22869E+00
1.0540,1.13318E+00
1.0550,1.02736E+00
1.0560,9.12145E-01
1.0570,7.88566E-01
1.0580,6.57730E-01
1.0590,5.20820E-01
1.0600,3.79085E-01
1.0610,2.33826E-01
1.0620,8.63873E-02
1.0630,-6.18591E-02
1.0640,-2.09524E-01
1.0650,-3.55216E-01
1.0660,-4.97554E-01
1.0670,-6.35179E-01
1.0680,-7.66771E-01
1.0690,-8.91060E-01
1.0700,-1.00684E+00
1.0710,-1.11298E+00
1.0720,-1.20843E+00
1.0730,-1.29224E+00
1.0740,-1.36359E+00
1.0750,-1.42175E+00
1.0760,-1.46613E+00
1.0770,-1.49626E+00
1.0780,-1.51182E+00
1.0790,-1.51264E+00
1.0800,-1.49867E+00
1.0810,-1.47002E+00
1.0820,-1.42695E+00
1.0830,-1.36986E+00
1.0840,-1.29928E+00
1.0850,-1.21588E+00
1.0860,-1.12047E+00
1.0870,-1.01398E+00
1.0880,-8.97439E-01
1.0890,-7.71996E-01
1.0900,-6.38883E-01
1.0910,-4.99416E-01
1.0920,-3.54974E-01
1.0930,-2.06993E-01
1.0940,-5.69465E-02
1.0950,9.36692E-02
1.0960,2.43348E-01
1.0970,3.90590E-01
1.0980,5.33918E-01
1.0990,6.71891E-01
1.1000,8.03121E-01
1.1010,9.26285E-01
1.1020,1.04014E+00
1.1030,1.14354E+00
1.1040,1.23543E+00
1.1050,1.31488E+00
1.1060,1.38110E+00
1.1070,1.43341E+00
1.1080,1.47127E+00
1.1090,1.49430E+00
1.1100,1.50227E+00
1.1110,1.49509E+00
1.1120,1.47283E+00
1.1130,1.43572E+00
1.1140,1.38413E+00
1.1150,1.31858E+00
1.1160,1.23973E+00
1.1170,1.14838E+00
1.1180,1.04545E+00
1.1190,9.31982E-01
1.1200,8.09113E-01
1.1210,6.78087E-01
1.1220,5.40226E-01
1.1230,3.96922E-01
1.1240,2.49619E-01
1.1250,9.98017E-02
1.1260,-5.10203E-02
1.1270,-2.01329E-01
1.1280,-3.49612E-01
1.1290,-4.94381E-01
1.1300,-6.34180E-01
1.1310,-7.67610E-01
1.1320,-8.93333E-01
1.1330,-1.01009E+00
1.1340,-1.11672E+00
1.1350,-1.21217E+00
1.1360,-1.29547E+00
1.1370,-1.36581E+00
1.1380,-1.42249E+00
1.1390,-1.46497E+00
1.1400,-1.49281E+00
1.1410,-1.50577E+00
1.1420,-1.50373E+00
1.1430,-1.48671E+00
1.1440,-1.45491E+00
1.1450,-1.40865E+00
1.1460,-1.34840E+00
1.1470,-1.27479E+00
1.1480,-1.18855E+00
1.1490,-1.09055E+00
1.1500,-9.81771E-01
1.1510,-8.63302E-01
1.1520,-7.36321E-01
1.1530,-6.02090E-01
1.1540,-4.61937E-01
1.1550,-3.17247E-01
1.1560,-1.69445E-01
1.1570,-1.99835E-02
1.1580,1.29674E-01
1.1590,2.78066E-01
1.1600,4.23745E-01
1.1610,5.65299E-01
1.1620,7.01356E-01
1.1630,8.30604E-01
1.1640,9.51801E-01
1.1650,1.06379E+00
1.1660,1.16550E+00
1.1670,1.25596E+00
1.1680,1.33433E+00
1.1690,1.39988E+00
1.1700,1.45199E+00
1.1710,1.49020E+00
1.1720,1.51416E+00
1.1730,1.52367E+00
1.1740,1.51866E+00
1.1750,1.49922E+00
1.1760,1.46555E+00
1.1770,1.41801E+00
1.1780,1.35706E+00
1.1790,1.28332E+00
1.1800,1.19750E+00
1.1810,1.10042E+00
1.1820,9.93039E-01
1.1830,8.76365E-01
1.1840,7.51513E-01
1.1850,6.19662E-01
1.1860,4.82054E-01
1.1870,3.39977E-01
1.1880,1.94754E-01
1.1890,4.77338E-02
1.1900,-9.97264E-02
1.1910,-2.46271E-01
1.1920,-3.90560E-01
1.1930,-5.31279E-01
1.1940,-6.67155E-01
1.1950,-7.96962E-01
1.1960,-9.19539E-01
1.1970,-1.03379E+00
1.1980,-1.13872E+00
1.1990,-1.23339E+00
1.2000,-1.31698E+00
1.2010,-1.38878E+00
1.2020,-1.44817E+00
1.2030,-1.49465E+00
1.2040,-1.52786E+00
1.2050,-1.54753E+00
1.2060,-1.55352E+00
1.2070,-1.54582E+00
1.2080,-1.52454E+00
1.2090,-1.48990E+00
1.2100,-1.44224E+00
1.2110,-1.38201E+00
1.2120,-1.30978E+00
1.2130,-1.22620E+00
1.2140,-1.13203E+00
1.2150,-1.02812E+00
1.2160,-9.15379E-01
1.2170,-7.94805E-01
1.2180,-6.67449E-01
1.2190,-5.34415E-01
1.2200,-3.96851E-01
1.2210,-2.55931E-01
1.2220,-1.12855E-01
1.2230,3.11698E-02
1.2240,1.74934E-01
1.2250,3.17240E-01
1.2260,4.56908E-01
1.2270,5.92790E-01
1.2280,7.23777E-01
1.2290,8.48806E-01
1.2300,9.66873E-01
1.2310,1.07704E+00
1.2320,1.17842E+00
1.2330,1.27025E+00
1.2340,1.35179E+00
1.2350,1.42244E+00
1.2360,1.48167E+00
1.2370,1.52904E+00
1.2380,1.56422E+00
1.2390,1.58697E+00
1.2400,1.59716E+00
1.2410,1.59477E+00
1.2420,1.57984E+00
1.2430,1.55255E+00
1.2440,1.51316E+00
1.2450,1.46202E+00
1.2460,1.39958E+00
1.2470,1.32635E+00
1.2480,1.24294E+00
1.2490,1.15004E+00
1.2500,1.04838E+00
1.2510,9.38771E-01
1.2520,8.22077E-01
1.2530,6.99203E-01
1.2540,5.71094E-01
1.2550,4.38727E-01
1.2560,3.03102E-01
1.2570,1.65236E-01
1.2580,2.61539E-02
1.2590,-1.13121E-01
1.2600,-2.51571E-01
1.2610,-3.88195E-01
1.2620,-5.22013E-01
1.2630,-6.52074E-01
1.2640,-7.77464E-01
1.2650,-8.97309E-01
1.2660,-1.01078E+00
1.2670,-1.11712E+00
1.2680,-1.21559E+00
1.2690,-1.30556E+00
1.2700,-1.38643E+00
1.2710,-1.45769E+00
1.2720,-1.51889E+00
1.2730,-1.56966E+00
1.2740,-1.60971E+00
1.2750,-1.63881E+00
1.2760,-1.65683E+00
1.2770,-1.66369E+00
1.2780,-1.65941E+00
1.2790,-1.64407E+00
1.2800,-1.61784E+00
1.2810,-1.58093E+00
1.2820,-1.53366E+00
1.2830,-1.47637E+00
1.2840,-1.40951E+00
1.2850,-1.33354E+00
1.2860,-1.24901E+00
1.2870,-1.15650E+00
1.2880,-1.05664E+00
1.2890,-9.50107E-01
1.2900,-8.37605E-01
1.2910,-7.19869E-01
1.2920,-5.97661E-01
1.2930,-4.71760E-01
1.2940,-3.42961E-01
1.2950,-2.12067E-01
1.2960,-7.98841E-02
1.2970,5.27814E-02
1.2980,1.85131E-01
1.2990,3.16377E-01
1.3000,4.45748E-01
1.3010,5.72492E-01
1.3020,6.95883E-01
1.3030,8.15222E-01
1.3040,9.29844E-01
1.3050,1.03912E+00
1.3060,1.14245E+00
1.3070,1.23930E+00
1.3080,1.32915E+00
1.3090,1.41154E+00
1.3100,1.48607E+00
1.3110,1.55237E+00
1.3120,1.61013E+00
1.3130,1.65909E+00
1.3140,1.69904E+00
1.3150,1.72983E+00
1.3160,1.75135E+00
1.3170,1.76354E+00
1.3180,1.76642E+00
1.3190,1.76001E+00
1.3200,1.74443E+00
1.3210,1.71982E+00
1.3220,1.68636E+00
1.3230,1.64429E+00
1.3240,1.59387E+00
1.3250,1.53544E+00
1.3260,1.46932E+00
1.3270,1.39592E+00
1.3280,1.31563E+00
1.3290,1.22891E+00
1.3300,1.13623E+00
1.3310,1.03806E+00
1.3320,9.34931E-01
1.3330,8.27361E-01
1.3340,7.15893E-01
1.3350,6.01076E-01
1.3360,4.83470E-01
1.3370,3.63638E-01
1.3380,2.42143E-01
1.3390,1.19551E-01
1.3400,-3.57950E-03
1.3410,-1.26695E-01
1.3420,-2.49250E-01
1.3430,-3.70713E-01
1.3440,-4.90563E-01
1.3450,-6.08296E-01
1.3460,-7.23427E-01
1.3470,-8.35487E-01
1.3480,-9.44033E-01
1.3490,-1.04864E+00
1.3500,-1.14891E+00
1.3510,-1.24447E+00
1.3520,-1.33497E+00
1.3530,-1.42009E+00
1.3540,-1.49955E+00
1.3550,-1.57307E+00
1.3560,-1.64043E+00
1.3570,-1.70141E+00
1.3580,-1.75584E+00
1.3590,-1.80358E+00
1.3600,-1.84451E+00
1.3610,-1.87854E+00
1.3620,-1.90561E+00
1.3630,-1.92568E+00
1.3640,-1.93876E+00
1.3650,-1.94487E+00
1.3660,-1.94405E+00
1.3670,-1.93638E+00
1.3680,-1.92195E+00
1.3690,-1.90089E+00
1.3700,-1.87333E+00
1.3710,-1.83943E+00
1.3720,-1.79938E+00
1.3730,-1.75338E+00
1.3740,-1.70164E+00
1.3750,-1.64440E+00
1.3760,-1.58188E+00
1.3770,-1.51437E+00
1.3780,-1.44211E+00
1.3790,-1.36539E+00
1.3800,-1.28451E+00
1.3810,-1.19974E+00
1.3820,-1.11139E+00
1.3830,-1.01976E+00
1.3840,-9.25164E-01
1.3850,-8.27907E-01
1.3860,-7.28299E-01
1.3870,-6.26649E-01
1.3880,-5.23265E-01
1.3890,-4.18450E-01
1.3900,-3.12508E-01
1.3910,-2.05735E-01
1.3920,-9.84209E-02
1.3930,9.14792E-03
1.3940,1.16694E-01
1.3950,2.23948E-01
1.3960,3.30647E-01
1.3970,4.36540E-01
1.3980,5.41385E-01
1.3990,6.44947E-01
1.4000,7.47007E-01
1.4010,8.47353E-01
1.4020,9.45786E-01
1.4030,1.04212E+00
1.4040,1.13617E+00
1.4050,1.22778E+00
1.4060,1.31680E+00
1.4070,1.40308E+00
1.4080,1.48650E+00
1.4090,1.56694E+00
1.4100,1.64430E+00
1.4110,1.71848E+00
1.4120,1.78940E+00
1.4130,1.85700E+00
1.4140,1.92121E+00
1.4150,1.98200E+00
1.4160,2.03931E+00
1.4170,2.09313E+00
1.4180,2.14344E+00
1.4190,2.19024E+00
1.4200,2.23352E+00
1.4210,2.27329E+00
1.4220,2.30959E+00
1.4230,2.34243E+00
1.4240,2.37185E+00
1.4250,2.39790E+00
1.4260,2.42062E+00
1.4270,2.44007E+00
1.4280,2.45632E+00
1.4290,2.46943E+00
1.4300,2.47947E+00
1.4310,2.48652E+00
1.4320,2.49066E+00
1.4330,2.49197E+00
1.4340,2.49056E+00
1.4350,2.48650E+00
1.4360,2.47988E+00
1.4370,2.47082E+00
1.4380,2.45940E+00
1.4390,2.44572E+00
1.4400,2.42989E+00
1.4410,2.41200E+00
1.4420,2.39216E+00
1.4430,2.37046E+00
1.4440,2.34702E+00
1.4450,2.32192E+00
1.4460,2.29528E+00
1.4470,2.26719E+00
1.4480,2.23775E+00
1.4490,2.20705E+00
1.4500,2.17520E+00
1.4510,2.14228E+00
1.4520,2.10839E+00
1.4530,2.07362E+00
1.4540,2.03805E+00
1.4550,2.00178E+00
1.4560,1.96488E+00
1.4570,1.92743E+00
1.4580,1.88952E+00
1.4590,1.85122E+00
1.4600,1.81259E+00
1.4610,1.77373E+00
1.4620,1.73468E+00
1.4630,1.69551E+00
1.4640,1.65629E+00
1.4650,1.61707E+00
1.4660,1.57792E+00
1.4670,1.53887E+00
1.4680,1.50000E+00
1.4690,1.46133E+00
1.4700,1.42292E+00
1.4710,1.38481E+00
1.4720,1.34704E+00
1.4730,1.30965E+00
1.4740,1.27266E+00
1.4750,1.23612E+00
1.4760,1.20005E+00
1.4770,1.16448E+00
1.4780,1.12944E+00
1.4790,1.09494E+00
1.4800,1.06101E+00
1.4810,1.02766E+00
1.4820,9.94917E-01
1.4830,9.62790E-01
1.4840,9.31293E-01
1.4850,9.00436E-01
1.4860,8.70228E-01
1.4870,8.40677E-01
1.4880,8.11788E-01
1.4890,7.83566E-01
1.4900,7.56015E-01
1.4910,7.29135E-01
1.4920,7.02927E-01
1.4930,6.77391E-01
1.4940,6.52524E-01
1.4950,6.28324E-01
1.4960,6.04786E-01
1.4970,5.81906E-01
1.4980,5.59679E-01
1.4990,5.38097E-01
1.5000,5.17153E-01
1.5010,4.96840E-01
1.5020,4.77150E-01
1.5030,4.58073E-01
1.5040,4.39599E-01
1.5050,4.21719E-01
1.5060,4.04422E-01
1.5070,3.87698E-01
1.5080,3.71536E-01
1.5090,3.55924E-01
1.5100,3.40850E-01
1.5110,3.26304E-01
1.5120,3.12272E-01
1.5130,2.98743E-01
1.5140,2.85705E-01
1.5150,2.73145E-01
1.5160,2.61052E-01
1.5170,2.49413E-01
1.5180,2.38216E-01
1.5190,2.27448E-01
1.5200,2.17097E-01
1.5210,2.07153E-01
1.5220,1.97601E-01
1.5230,1.88431E-01
1.5240,1.79631E-01
1.5250,1.71189E-01
1.5260,1.63094E-01
1.5270,1.55335E-01
1.5280,1.47900E-01
1.5290,1.40779E-01
1.5300,1.33961E-01
1.5310,1.27436E-01
1.5320,1.21192E-01
1.5330,1.15221E-01
1.5340,1.09513E-01
1.5350,1.04057E-01
1.5360,9.88452E-02
1.5370,9.38674E-02
1.5380,8.91152E-02
1.5390,8.45798E-02
1.5400,8.02529E-02
1.5410,7.61262E-02
1.5420,7.21918E-02
1.5430,6.84420E-02
1.5440,6.48694E-02
1.5450,6.14665E-02
1.5460,5.82265E-02
1.5470,5.51426E-02
1.5480,5.22081E-02
1.5490,4.94167E-02
1.5500,4.67622E-02
1.5510,4.42388E-02
1.5520,4.18406E-02
1.5530,3.95623E-02
1.5540,3.73983E-02
1.5550,3.53437E-02
1.5560,3.33935E-02
1.5570,3.15429E-02
1.5580,2.97874E-02
1.5590,2.81225E-02
1.5600,2.65441E-02
1.5610,2.50481E-02
1.5620,2.36306E-02
1.5630,2.22878E-02
1.5640,2.10162E-02
1.5650,1.98124E-02
1.5660,1.86730E-02
1.5670,1.75949E-02
1.5680,1.65751E-02
1.5690,1.56107E-02
1.5700,1.46989E-02
1.5710,1.38372E-02
1.5720,1.30229E-02
1.5730,1.22536E-02
1.5740,1.15272E-02
1.5750,1.08413E-02
1.5760,1.01939E-02
1.5770,9.58291E-03
1.5780,9.00653E-03
1.5790,8.46291E-03
1.5800,7.95031E-03
1.5810,7.46708E-03
1.5820,7.01167E-03
1.5830,6.58256E-03
1.5840,6.17836E-03
1.5850,5.79770E-03
1.5860,5.43930E-03
1.5870,5.10195E-03
1.5880,4.78448E-03
1.5890,4.48580E-03
1.5900,4.20486E-03
1.5910,3.94068E-03
1.5920,3.69231E-03
1.5930,3.45886E-03
1.5940,3.23949E-03
1.5950,3.03339E-03
1.5960,2.83981E-03
1.5970,2.65804E-03
1.5980,2.48738E-03
1.5990,2.32721E-03
1.6000,2.17690E-03
1.6010,2.03588E-03
1.6020,1.90361E-03
1.6030,1.77958E-03
1.6040,1.66329E-03
1.6050,1.55429E-03
1.6060,1.45215E-03
1.6070,1.35644E-03
1.6080,1.26680E-03
1.6090,1.18284E-03
1.6100,1.10424E-03
1.6110,1.03066E-03
1.6120,9.61789E-04
1.6130,8.97351E-04
1.6140,8.37070E-04
1.6150,7.80688E-04
1.6160,7.27966E-04
1.6170,6.78675E-04
1.6180,6.32602E-04
1.6190,5.89547E-04
1.6200,5.49319E-04
1.6210,5.11741E-04
1.6220,4.76645E-04
1.6230,4.43874E-04
1.6240,4.13281E-04
1.6250,3.84726E-04
1.6260,3.58078E-04
1.6270,3.33216E-04
1.6280,3.10025E-04
1.6290,2.88395E-04
1.6300,2.68227E-04
1.6310,2.49425E-04
1.6320,2.31900E-04
1.6330,2.15568E-04
1.6340,2.00351E-04
1.6350,1.86176E-04
1.6360,1.72974E-04
1.6370,1.60680E-04
1.6380,1.49234E-04
1.6390,1.38580E-04
1.6400,1.28665E-04
1.6410,1.19438E-04
1.6420,1.10855E-04
1.6430,1.02871E-04
1.6440,9.54462E-05
1.6450,8.85425E-05
1.6460,8.21244E-05
1.6470,7.61591E-05
1.6480,7.06154E-05
1.6490,6.54645E-05
1.6500,6.06794E-05
1.6510,5.62350E-05
1.6520,5.21077E-05
1.6530,4.82755E-05
1.6540,4.47180E-05
1.6550,4.14161E-05
1.6560,3.83519E-05
1.6570,3.55088E-05
1.6580,3.28713E-05
1.6590,3.04249E-05
1.6600,2.81562E-05
1.6610,2.60526E-05
1.6620,2.41025E-05
1.6630,2.22949E-05
1.6640,2.06197E-05
1.6650,1.90675E-05
1.6660,1.76295E-05
1.6670,1.62974E-05
1.6680,1.50637E-05
1.6690,1.39213E-05
1.6700,1.28637E-05
1.6710,1.18846E-05
1.6720,1.09784E-05
1.6730,1.01398E-05
1.6740,9.36393E-06
1.6750,8.64614E-06
1.6760,7.98221E-06
1.6770,7.36819E-06
1.6780,6.80043E-06
1.6790,6.27551E-06
1.6800,5.79028E-06
1.6810,5.34181E-06
1.6820,4.92737E-06
1.6830,4.54444E-06
1.6840,4.19069E-06
1.6850,3.86392E-06
1.6860,3.56214E-06
1.6870,3.28348E-06
1.6880,3.02619E-06
1.6890,2.78868E-06
1.6900,2.56945E-06
1.6910,2.36714E-06
1.6920,2.18046E-06
1.6930,2.00823E-06
1.6940,1.84935E-06
1.6950,1.70281E-06
1.6960,1.56767E-06
1.6970,1.44306E-06
1.6980,1.32819E-06
1.6990,1.22229E-06
1.7000,1.12469E-06
1.7010,1.03474E-06
1.7020,9.51867E-07
1.7030,8.75513E-07
1.7040,8.05180E-07
1.7050,7.40400E-07
1.7060,6.80744E-07
1.7070,6.25814E-07
1.7080,5.75242E-07
1.7090,5.28690E-07
1.7100,4.85842E-07
1.7110,4.46411E-07
1.7120,4.10128E-07
1.7130,3.76746E-07
1.7140,3.46038E-07
1.7150,3.17793E-07
1.7160,2.91817E-07
1.7170,2.67931E-07
1.7180,2.45969E-07
1.7190,2.25780E-07
1.7200,2.07222E-07
1.7210,1.90166E-07
1.7220,1.74493E-07
1.7230,1.60092E-07
1.7240,1.46862E-07
1.7250,1.34709E-07
1.7260,1.23546E-07
1.7270,1.13295E-07
1.7280,1.03882E-07
1.7290,9.52396E-08
1.7300,8.73059E-08
1.7310,8.00236E-08
1.7320,7.33400E-08
1.7330,6.72067E-08
1.7340,6.15791E-08
1.7350,5.64161E-08
1.7360,5.16800E-08
1.7370,4.73359E-08
1.7380,4.33520E-08
1.7390,3.96988E-08
1.7400,3.63492E-08
1.7410,3.32785E-08
1.7420,3.04636E-08
1.7430,2.78837E-08
1.7440,2.55194E-08
1.7450,2.33529E-08
1.7460,2.13679E-08
1.7470,1.95494E-08
1.7480,1.78837E-08
1.7490,1.63581E-08
1.7500,1.49609E-08
1.7510,1.36816E-08
1.7520,1.25103E-08
1.7530,1.14380E-08
1.7540,1.04564E-08
1.7550,9.55808E-09
1.7560,8.73594E-09
1.7570,7.98366E-09
1.7580,7.29536E-09
1.7590,6.66568E-09
1.7600,6.08969E-09
1.7610,5.56288E-09
1.7620,5.08109E-09
1.7630,4.64054E-09
1.7640,4.23773E-09
1.7650,3.86948E-09
1.7660,3.53285E-09
1.7670,3.22517E-09
1.7680,2.94397E-09
1.7690,2.68701E-09
1.7700,2.45223E-09
1.7710,2.23772E-09
1.7720,2.04177E-09
1.7730,1.86278E-09
1.7740,1.69931E-09
1.7750,1.55003E-09
1.7760,1.41371E-09
1.7770,1.28925E-09
1.7780,1.17563E-09
1.7790,1.07192E-09
1.7800,9.77253E-10



==> anc/X_state_wvfncts/v13.csv <==
Level v=13

0.7800,-9.53769E-10
0.7810,-1.17742E-09
0.7820,-1.45207E-09
0.7830,-1.78900E-09
0.7840,-2.20191E-09
0.7850,-2.70743E-09
0.7860,-3.32570E-09
0.7870,-4.08110E-09
0.7880,-5.00311E-09
0.7890,-6.12736E-09
0.7900,-7.49680E-09
0.7910,-9.16325E-09
0.7920,-1.11891E-08
0.7930,-1.36493E-08
0.7940,-1.66340E-08
0.7950,-2.02515E-08
0.7960,-2.46314E-08
0.7970,-2.99291E-08
0.7980,-3.63306E-08
0.7990,-4.40580E-08
0.8000,-5.33767E-08
0.8010,-6.46030E-08
0.8020,-7.81139E-08
0.8030,-9.43582E-08
0.8040,-1.13869E-07
0.8050,-1.37280E-07
0.8060,-1.65344E-07
0.8070,-1.98949E-07
0.8080,-2.39152E-07
0.8090,-2.87200E-07
0.8100,-3.44564E-07
0.8110,-4.12985E-07
0.8120,-4.94511E-07
0.8130,-5.91556E-07
0.8140,-7.06959E-07
0.8150,-8.44055E-07
0.8160,-1.00676E-06
0.8170,-1.19967E-06
0.8180,-1.42815E-06
0.8190,-1.69851E-06
0.8200,-2.01809E-06
0.8210,-2.39548E-06
0.8220,-2.84070E-06
0.8230,-3.36540E-06
0.8240,-3.98318E-06
0.8250,-4.70979E-06
0.8260,-5.56358E-06
0.8270,-6.56580E-06
0.8280,-7.74107E-06
0.8290,-9.11790E-06
0.8300,-1.07293E-05
0.8310,-1.26132E-05
0.8320,-1.48136E-05
0.8330,-1.73811E-05
0.8340,-2.03739E-05
0.8350,-2.38589E-05
0.8360,-2.79132E-05
0.8370,-3.26248E-05
0.8380,-3.80949E-05
0.8390,-4.44391E-05
0.8400,-5.17899E-05
0.8410,-6.02982E-05
0.8420,-7.01365E-05
0.8430,-8.15011E-05
0.8440,-9.46156E-05
0.8450,-1.09734E-04
0.8460,-1.27145E-04
0.8470,-1.47176E-04
0.8480,-1.70197E-04
0.8490,-1.96629E-04
0.8500,-2.26945E-04
0.8510,-2.61680E-04
0.8520,-3.01439E-04
0.8530,-3.46901E-04
0.8540,-3.98831E-04
0.8550,-4.58087E-04
0.8560,-5.25635E-04
0.8570,-6.02555E-04
0.8580,-6.90055E-04
0.8590,-7.89490E-04
0.8600,-9.02368E-04
0.8610,-1.03037E-03
0.8620,-1.17538E-03
0.8630,-1.33948E-03
0.8640,-1.52499E-03
0.8650,-1.73448E-03
0.8660,-1.97079E-03
0.8670,-2.23709E-03
0.8680,-2.53686E-03
0.8690,-2.87395E-03
0.8700,-3.25259E-03
0.8710,-3.67746E-03
0.8720,-4.15367E-03
0.8730,-4.68687E-03
0.8740,-5.28322E-03
0.8750,-5.94947E-03
0.8760,-6.69300E-03
0.8770,-7.52188E-03
0.8780,-8.44486E-03
0.8790,-9.47151E-03
0.8800,-1.06122E-02
0.8810,-1.18781E-02
0.8820,-1.32815E-02
0.8830,-1.48356E-02
0.8840,-1.65544E-02
0.8850,-1.84535E-02
0.8860,-2.05491E-02
0.8870,-2.28590E-02
0.8880,-2.54022E-02
0.8890,-2.81989E-02
0.8900,-3.12709E-02
0.8910,-3.46411E-02
0.8920,-3.83341E-02
0.8930,-4.23759E-02
0.8940,-4.67943E-02
0.8950,-5.16183E-02
0.8960,-5.68787E-02
0.8970,-6.26078E-02
0.8980,-6.88397E-02
0.8990,-7.56099E-02
0.9000,-8.29555E-02
0.9010,-9.09152E-02
0.9020,-9.95291E-02
0.9030,-1.08839E-01
0.9040,-1.18887E-01
0.9050,-1.29718E-01
0.9060,-1.41376E-01
0.9070,-1.53909E-01
0.9080,-1.67362E-01
0.9090,-1.81783E-01
0.9100,-1.97219E-01
0.9110,-2.13718E-01
0.9120,-2.31328E-01
0.9130,-2.50094E-01
0.9140,-2.70063E-01
0.9150,-2.91280E-01
0.9160,-3.13786E-01
0.9170,-3.37622E-01
0.9180,-3.62826E-01
0.9190,-3.89432E-01
0.9200,-4.17470E-01
0.9210,-4.46967E-01
0.9220,-4.77943E-01
0.9230,-5.10415E-01
0.9240,-5.44390E-01
0.9250,-5.79871E-01
0.9260,-6.16852E-01
0.9270,-6.55320E-01
0.9280,-6.95249E-01
0.9290,-7.36609E-01
0.9300,-7.79353E-01
0.9310,-8.23428E-01
0.9320,-8.68766E-01
0.9330,-9.15288E-01
0.9340,-9.62900E-01
0.9350,-1.01150E+00
0.9360,-1.06096E+00
0.9370,-1.11114E+00
0.9380,-1.16190E+00
0.9390,-1.21307E+00
0.9400,-1.26446E+00
0.9410,-1.31588E+00
0.9420,-1.36713E+00
0.9430,-1.41797E+00
0.9440,-1.46817E+00
0.9450,-1.51750E+00
0.9460,-1.56569E+00
0.9470,-1.61249E+00
0.9480,-1.65761E+00
0.9490,-1.70079E+00
0.9500,-1.74174E+00
0.9510,-1.78017E+00
0.9520,-1.81578E+00
0.9530,-1.84827E+00
0.9540,-1.87736E+00
0.9550,-1.90275E+00
0.9560,-1.92413E+00
0.9570,-1.94123E+00
0.9580,-1.95375E+00
0.9590,-1.96142E+00
0.9600,-1.96398E+00
0.9610,-1.96117E+00
0.9620,-1.95275E+00
0.9630,-1.93851E+00
0.9640,-1.91825E+00
0.9650,-1.89179E+00
0.9660,-1.85898E+00
0.9670,-1.81971E+00
0.9680,-1.77388E+00
0.9690,-1.72144E+00
0.9700,-1.66238E+00
0.9710,-1.59672E+00
0.9720,-1.52454E+00
0.9730,-1.44594E+00
0.9740,-1.36109E+00
0.9750,-1.27021E+00
0.9760,-1.17353E+00
0.9770,-1.07139E+00
0.9780,-9.64127E-01
0.9790,-8.52158E-01
0.9800,-7.35937E-01
0.9810,-6.15969E-01
0.9820,-4.92801E-01
0.9830,-3.67024E-01
0.9840,-2.39268E-01
0.9850,-1.10201E-01
0.9860,1.94806E-02
0.9870,1.49049E-01
0.9880,2.77756E-01
0.9890,4.04832E-01
0.9900,5.29498E-01
0.9910,6.50966E-01
0.9920,7.68447E-01
0.9930,8.81158E-01
0.9940,9.88325E-01
0.9950,1.08919E+00
0.9960,1.18303E+00
0.9970,1.26914E+00
0.9980,1.34686E+00
0.9990,1.41557E+00
1.0000,1.47470E+00
1.0010,1.52374E+00
1.0020,1.56223E+00
1.0030,1.58979E+00
1.0040,1.60611E+00
1.0050,1.61096E+00
1.0060,1.60418E+00
1.0070,1.58571E+00
1.0080,1.55557E+00
1.0090,1.51386E+00
1.0100,1.46079E+00
1.0110,1.39667E+00
1.0120,1.32186E+00
1.0130,1.23687E+00
1.0140,1.14225E+00
1.0150,1.03867E+00
1.0160,9.26866E-01
1.0170,8.07672E-01
1.0180,6.81982E-01
1.0190,5.50764E-01
1.0200,4.15046E-01
1.0210,2.75912E-01
1.0220,1.34491E-01
1.0230,-8.05262E-03
1.0240,-1.50527E-01
1.0250,-2.91725E-01
1.0260,-4.30432E-01
1.0270,-5.65440E-01
1.0280,-6.95560E-01
1.0290,-8.19627E-01
1.0300,-9.36518E-01
1.0310,-1.04516E+00
1.0320,-1.14454E+00
1.0330,-1.23373E+00
1.0340,-1.31186E+00
1.0350,-1.37817E+00
1.0360,-1.43200E+00
1.0370,-1.47279E+00
1.0380,-1.50010E+00
1.0390,-1.51363E+00
1.0400,-1.51317E+00
1.0410,-1.49866E+00
1.0420,-1.47018E+00
1.0430,-1.42793E+00
1.0440,-1.37225E+00
1.0450,-1.30360E+00
1.0460,-1.22259E+00
1.0470,-1.12994E+00
1.0480,-1.02648E+00
1.0490,-9.13174E-01
1.0500,-7.91066E-01
1.0510,-6.61308E-01
1.0520,-5.25130E-01
1.0530,-3.83838E-01
1.0540,-2.38794E-01
1.0550,-9.14081E-02
1.0560,5.68765E-02
1.0570,2.04599E-01
1.0580,3.50293E-01
1.0590,4.92505E-01
1.0600,6.29807E-01
1.0610,7.60810E-01
1.0620,8.84182E-01
1.0630,9.98659E-01
1.0640,1.10306E+00
1.0650,1.19630E+00
1.0660,1.27741E+00
1.0670,1.34552E+00
1.0680,1.39991E+00
1.0690,1.43998E+00
1.0700,1.46528E+00
1.0710,1.47553E+00
1.0720,1.47057E+00
1.0730,1.45042E+00
1.0740,1.41525E+00
1.0750,1.36540E+00
1.0760,1.30136E+00
1.0770,1.22376E+00
1.0780,1.13338E+00
1.0790,1.03116E+00
1.0800,9.18126E-01
1.0810,7.95458E-01
1.0820,6.64426E-01
1.0830,5.26397E-01
1.0840,3.82815E-01
1.0850,2.35190E-01
1.0860,8.50756E-02
1.0870,-6.59395E-02
1.0880,-2.16255E-01
1.0890,-3.64272E-01
1.0900,-5.08413E-01
1.0910,-6.47140E-01
1.0920,-7.78966E-01
1.0930,-9.02476E-01
1.0940,-1.01634E+00
1.0950,-1.11934E+00
1.0960,-1.21035E+00
1.0970,-1.28840E+00
1.0980,-1.35263E+00
1.0990,-1.40234E+00
1.1000,-1.43699E+00
1.1010,-1.45620E+00
1.1020,-1.45976E+00
1.1030,-1.44761E+00
1.1040,-1.41988E+00
1.1050,-1.37686E+00
1.1060,-1.31900E+00
1.1070,-1.24694E+00
1.1080,-1.16143E+00
1.1090,-1.06340E+00
1.1100,-9.53906E-01
1.1110,-8.34121E-01
1.1120,-7.05337E-01
1.1130,-5.68945E-01
1.1140,-4.26415E-01
1.1150,-2.79285E-01
1.1160,-1.29142E-01
1.1170,2.23938E-02
1.1180,1.73688E-01
1.1190,3.23109E-01
1.1200,4.69046E-01
1.1210,6.09924E-01
1.1220,7.44226E-01
1.1230,8.70505E-01
1.1240,9.87403E-01
1.1250,1.09366E+00
1.1260,1.18814E+00
1.1270,1.26983E+00
1.1280,1.33785E+00
1.1290,1.39148E+00
1.1300,1.43015E+00
1.1310,1.45345E+00
1.1320,1.46113E+00
1.1330,1.45312E+00
1.1340,1.42953E+00
1.1350,1.39060E+00
1.1360,1.33677E+00
1.1370,1.26863E+00
1.1380,1.18691E+00
1.1390,1.09249E+00
1.1400,9.86405E-01
1.1410,8.69786E-01
1.1420,7.43888E-01
1.1430,6.10061E-01
1.1440,4.69737E-01
1.1450,3.24416E-01
1.1460,1.75646E-01
1.1470,2.50101E-02
1.1480,-1.25891E-01
1.1490,-2.75458E-01
1.1500,-4.22110E-01
1.1510,-5.64299E-01
1.1520,-7.00528E-01
1.1530,-8.29367E-01
1.1540,-9.49467E-01
1.1550,-1.05957E+00
1.1560,-1.15855E+00
1.1570,-1.24536E+00
1.1580,-1.31911E+00
1.1590,-1.37905E+00
1.1600,-1.42457E+00
1.1610,-1.45522E+00
1.1620,-1.47070E+00
1.1630,-1.47086E+00
1.1640,-1.45573E+00
1.1650,-1.42549E+00
1.1660,-1.38048E+00
1.1670,-1.32118E+00
1.1680,-1.24823E+00
1.1690,-1.16240E+00
1.1700,-1.06460E+00
1.1710,-9.55854E-01
1.1720,-8.37298E-01
1.1730,-7.10163E-01
1.1740,-5.75764E-01
1.1750,-4.35487E-01
1.1760,-2.90770E-01
1.1770,-1.43096E-01
1.1780,6.03173E-03
1.1790,1.55099E-01
1.1800,3.02598E-01
1.1810,4.47042E-01
1.1820,5.86983E-01
1.1830,7.21022E-01
1.1840,8.47826E-01
1.1850,9.66139E-01
1.1860,1.07480E+00
1.1870,1.17274E+00
1.1880,1.25901E+00
1.1890,1.33277E+00
1.1900,1.39333E+00
1.1910,1.44012E+00
1.1920,1.47269E+00
1.1930,1.49077E+00
1.1940,1.49421E+00
1.1950,1.48301E+00
1.1960,1.45730E+00
1.1970,1.41739E+00
1.1980,1.36368E+00
1.1990,1.29673E+00
1.2000,1.21723E+00
1.2010,1.12597E+00
1.2020,1.02385E+00
1.2030,9.11899E-01
1.2040,7.91199E-01
1.2050,6.62930E-01
1.2060,5.28337E-01
1.2070,3.88717E-01
1.2080,2.45406E-01
1.2090,9.97716E-02
1.2100,-4.68052E-02
1.2110,-1.92942E-01
1.2120,-3.37267E-01
1.2130,-4.78435E-01
1.2140,-6.15136E-01
1.2150,-7.46108E-01
1.2160,-8.70151E-01
1.2170,-9.86137E-01
1.2180,-1.09302E+00
1.2190,-1.18983E+00
1.2200,-1.27572E+00
1.2210,-1.34994E+00
1.2220,-1.41183E+00
1.2230,-1.46087E+00
1.2240,-1.49666E+00
1.2250,-1.51891E+00
1.2260,-1.52747E+00
1.2270,-1.52229E+00
1.2280,-1.50346E+00
1.2290,-1.47121E+00
1.2300,-1.42585E+00
1.2310,-1.36783E+00
1.2320,-1.29770E+00
1.2330,-1.21613E+00
1.2340,-1.12386E+00
1.2350,-1.02174E+00
1.2360,-9.10702E-01
1.2370,-7.91731E-01
1.2380,-6.65891E-01
1.2390,-5.34292E-01
1.2400,-3.98088E-01
1.2410,-2.58465E-01
1.2420,-1.16630E-01
1.2430,2.62010E-02
1.2440,1.68810E-01
1.2450,3.09990E-01
1.2460,4.48556E-01
1.2470,5.83351E-01
1.2480,7.13261E-01
1.2490,8.37219E-01
1.2500,9.54217E-01
1.2510,1.06331E+00
1.2520,1.16363E+00
1.2530,1.25439E+00
1.2540,1.33487E+00
1.2550,1.40446E+00
1.2560,1.46265E+00
1.2570,1.50899E+00
1.2580,1.54316E+00
1.2590,1.56495E+00
1.2600,1.57422E+00
1.2610,1.57094E+00
1.2620,1.55521E+00
1.2630,1.52718E+00
1.2640,1.48714E+00
1.2650,1.43545E+00
1.2660,1.37256E+00
1.2670,1.29900E+00
1.2680,1.21539E+00
1.2690,1.12241E+00
1.2700,1.02083E+00
1.2710,9.11452E-01
1.2720,7.95142E-01
1.2730,6.72812E-01
1.2740,5.45411E-01
1.2750,4.13918E-01
1.2760,2.79332E-01
1.2770,1.42669E-01
1.2780,4.94987E-03
1.2790,-1.32807E-01
1.2800,-2.69591E-01
1.2810,-4.04408E-01
1.2820,-5.36289E-01
1.2830,-6.64293E-01
1.2840,-7.87520E-01
1.2850,-9.05108E-01
1.2860,-1.01625E+00
1.2870,-1.12018E+00
1.2880,-1.21622E+00
1.2890,-1.30371E+00
1.2900,-1.38210E+00
1.2910,-1.45088E+00
1.2920,-1.50963E+00
1.2930,-1.55799E+00
1.2940,-1.59569E+00
1.2950,-1.62252E+00
1.2960,-1.63836E+00
1.2970,-1.64316E+00
1.2980,-1.63694E+00
1.2990,-1.61981E+00
1.3000,-1.59193E+00
1.3010,-1.55355E+00
1.3020,-1.50497E+00
1.3030,-1.44658E+00
1.3040,-1.37879E+00
1.3050,-1.30210E+00
1.3060,-1.21705E+00
1.3070,-1.12423E+00
1.3080,-1.02427E+00
1.3090,-9.17853E-01
1.3100,-8.05669E-01
1.3110,-6.88456E-01
1.3120,-5.66971E-01
1.3130,-4.41987E-01
1.3140,-3.14291E-01
1.3150,-1.84678E-01
1.3160,-5.39455E-02
1.3170,7.71133E-02
1.3180,2.07711E-01
1.3190,3.37073E-01
1.3200,4.64440E-01
1.3210,5.89077E-01
1.3220,7.10270E-01
1.3230,8.27337E-01
1.3240,9.39627E-01
1.3250,1.04653E+00
1.3260,1.14746E+00
1.3270,1.24189E+00
1.3280,1.32933E+00
1.3290,1.40933E+00
1.3300,1.48149E+00
1.3310,1.54548E+00
1.3320,1.60098E+00
1.3330,1.64776E+00
1.3340,1.68562E+00
1.3350,1.71441E+00
1.3360,1.73404E+00
1.3370,1.74447E+00
1.3380,1.74570E+00
1.3390,1.73779E+00
1.3400,1.72085E+00
1.3410,1.69502E+00
1.3420,1.66050E+00
1.3430,1.61752E+00
1.3440,1.56637E+00
1.3450,1.50736E+00
1.3460,1.44083E+00
1.3470,1.36717E+00
1.3480,1.28680E+00
1.3490,1.20015E+00
1.3500,1.10769E+00
1.3510,1.00991E+00
1.3520,9.07317E-01
1.3530,8.00428E-01
1.3540,6.89779E-01
1.3550,5.75915E-01
1.3560,4.59387E-01
1.3570,3.40750E-01
1.3580,2.20561E-01
1.3590,9.93757E-02
1.3600,-2.22557E-02
1.3610,-1.43789E-01
1.3620,-2.64689E-01
1.3630,-3.84433E-01
1.3640,-5.02510E-01
1.3650,-6.18426E-01
1.3660,-7.31706E-01
1.3670,-8.41893E-01
1.3680,-9.48550E-01
1.3690,-1.05127E+00
1.3700,-1.14965E+00
1.3710,-1.24334E+00
1.3720,-1.33199E+00
1.3730,-1.41531E+00
1.3740,-1.49299E+00
1.3750,-1.56479E+00
1.3760,-1.63049E+00
1.3770,-1.68987E+00
1.3780,-1.74278E+00
1.3790,-1.78908E+00
1.3800,-1.82865E+00
1.3810,-1.86141E+00
1.3820,-1.88730E+00
1.3830,-1.90631E+00
1.3840,-1.91842E+00
1.3850,-1.92367E+00
1.3860,-1.92210E+00
1.3870,-1.91379E+00
1.3880,-1.89884E+00
1.3890,-1.87737E+00
1.3900,-1.84952E+00
1.3910,-1.81545E+00
1.3920,-1.77534E+00
1.3930,-1.72939E+00
1.3940,-1.67782E+00
1.3950,-1.62085E+00
1.3960,-1.55872E+00
1.3970,-1.49169E+00
1.3980,-1.42003E+00
1.3990,-1.34400E+00
1.4000,-1.26390E+00
1.4010,-1.18000E+00
1.4020,-1.09260E+00
1.4030,-1.00201E+00
1.4040,-9.08524E-01
1.4050,-8.12442E-01
1.4060,-7.14072E-01
1.4070,-6.13714E-01
1.4080,-5.11672E-01
1.4090,-4.08244E-01
1.4100,-3.03724E-01
1.4110,-1.98403E-01
1.4120,-9.25658E-02
1.4130,1.35093E-02
1.4140,1.19551E-01
1.4150,2.25296E-01
1.4160,3.30488E-01
1.4170,4.34882E-01
1.4180,5.38241E-01
1.4190,6.40339E-01
1.4200,7.40960E-01
1.4210,8.39897E-01
1.4220,9.36958E-01
1.4230,1.03196E+00
1.4240,1.12473E+00
1.4250,1.21510E+00
1.4260,1.30294E+00
1.4270,1.38810E+00
1.4280,1.47046E+00
1.4290,1.54991E+00
1.4300,1.62634E+00
1.4310,1.69966E+00
1.4320,1.76980E+00
1.4330,1.83669E+00
1.4340,1.90027E+00
1.4350,1.96050E+00
1.4360,2.01734E+00
1.4370,2.07076E+00
1.4380,2.12075E+00
1.4390,2.16730E+00
1.4400,2.21041E+00
1.4410,2.25010E+00
1.4420,2.28639E+00
1.4430,2.31929E+00
1.4440,2.34885E+00
1.4450,2.37511E+00
1.4460,2.39811E+00
1.4470,2.41791E+00
1.4480,2.43457E+00
1.4490,2.44815E+00
1.4500,2.45872E+00
1.4510,2.46636E+00
1.4520,2.47114E+00
1.4530,2.47315E+00
1.4540,2.47247E+00
1.4550,2.46920E+00
1.4560,2.46341E+00
1.4570,2.45521E+00
1.4580,2.44468E+00
1.4590,2.43193E+00
1.4600,2.41705E+00
1.4610,2.40013E+00
1.4620,2.38128E+00
1.4630,2.36060E+00
1.4640,2.33818E+00
1.4650,2.31412E+00
1.4660,2.28851E+00
1.4670,2.26146E+00
1.4680,2.23306E+00
1.4690,2.20340E+00
1.4700,2.17258E+00
1.4710,2.14069E+00
1.4720,2.10781E+00
1.4730,2.07404E+00
1.4740,2.03946E+00
1.4750,2.00415E+00
1.4760,1.96820E+00
1.4770,1.93168E+00
1.4780,1.89467E+00
1.4790,1.85725E+00
1.4800,1.81947E+00
1.4810,1.78143E+00
1.4820,1.74317E+00
1.4830,1.70477E+00
1.4840,1.66628E+00
1.4850,1.62776E+00
1.4860,1.58927E+00
1.4870,1.55086E+00
1.4880,1.51258E+00
1.4890,1.47448E+00
1.4900,1.43660E+00
1.4910,1.39899E+00
1.4920,1.36168E+00
1.4930,1.32471E+00
1.4940,1.28812E+00
1.4950,1.25194E+00
1.4960,1.21620E+00
1.4970,1.18092E+00
1.4980,1.14614E+00
1.4990,1.11187E+00
1.5000,1.07813E+00
1.5010,1.04496E+00
1.5020,1.01236E+00
1.5030,9.80340E-01
1.5040,9.48927E-01
1.5050,9.18127E-01
1.5060,8.87950E-01
1.5070,8.58406E-01
1.5080,8.29500E-01
1.5090,8.01239E-01
1.5100,7.73626E-01
1.5110,7.46665E-01
1.5120,7.20355E-01
1.5130,6.94699E-01
1.5140,6.69695E-01
1.5150,6.45341E-01
1.5160,6.21634E-01
1.5170,5.98571E-01
1.5180,5.76147E-01
1.5190,5.54356E-01
1.5200,5.33192E-01
1.5210,5.12648E-01
1.5220,4.92717E-01
1.5230,4.73390E-01
1.5240,4.54659E-01
1.5250,4.36515E-01
1.5260,4.18948E-01
1.5270,4.01948E-01
1.5280,3.85505E-01
1.5290,3.69608E-01
1.5300,3.54246E-01
1.5310,3.39408E-01
1.5320,3.25084E-01
1.5330,3.11260E-01
1.5340,2.97927E-01
1.5350,2.85071E-01
1.5360,2.72682E-01
1.5370,2.60747E-01
1.5380,2.49256E-01
1.5390,2.38195E-01
1.5400,2.27553E-01
1.5410,2.17319E-01
1.5420,2.07481E-01
1.5430,1.98028E-01
1.5440,1.88947E-01
1.5450,1.80228E-01
1.5460,1.71859E-01
1.5470,1.63830E-01
1.5480,1.56130E-01
1.5490,1.48748E-01
1.5500,1.41673E-01
1.5510,1.34895E-01
1.5520,1.28405E-01
1.5530,1.22191E-01
1.5540,1.16245E-01
1.5550,1.10557E-01
1.5560,1.05117E-01
1.5570,9.99173E-02
1.5580,9.49482E-02
1.5590,9.02011E-02
1.5600,8.56678E-02
1.5610,8.13401E-02
1.5620,7.72099E-02
1.5630,7.32697E-02
1.5640,6.95118E-02
1.5650,6.59291E-02
1.5660,6.25143E-02
1.5670,5.92608E-02
1.5680,5.61619E-02
1.5690,5.32111E-02
1.5700,5.04023E-02
1.5710,4.77294E-02
1.5720,4.51866E-02
1.5730,4.27684E-02
1.5740,4.04693E-02
1.5750,3.82842E-02
1.5760,3.62079E-02
1.5770,3.42357E-02
1.5780,3.23629E-02
1.5790,3.05849E-02
1.5800,2.88976E-02
1.5810,2.72966E-02
1.5820,2.57781E-02
1.5830,2.43382E-02
1.5840,2.29731E-02
1.5850,2.16795E-02
1.5860,2.04538E-02
1.5870,1.92929E-02
1.5880,1.81935E-02
1.5890,1.71528E-02
1.5900,1.61679E-02
1.5910,1.52359E-02
1.5920,1.43544E-02
1.5930,1.35208E-02
1.5940,1.27327E-02
1.5950,1.19878E-02
1.5960,1.12839E-02
1.5970,1.06190E-02
1.5980,9.99097E-03
1.5990,9.39803E-03
1.6000,8.83832E-03
1.6010,8.31011E-03
1.6020,7.81176E-03
1.6030,7.34169E-03
1.6040,6.89841E-03
1.6050,6.48050E-03
1.6060,6.08660E-03
1.6070,5.71541E-03
1.6080,5.36572E-03
1.6090,5.03636E-03
1.6100,4.72622E-03
1.6110,4.43425E-03
1.6120,4.15945E-03
1.6130,3.90087E-03
1.6140,3.65761E-03
1.6150,3.42882E-03
1.6160,3.21368E-03
1.6170,3.01142E-03
1.6180,2.82133E-03
1.6190,2.64270E-03
1.6200,2.47488E-03
1.6210,2.31726E-03
1.6220,2.16925E-03
1.6230,2.03029E-03
1.6240,1.89986E-03
1.6250,1.77746E-03
1.6260,1.66262E-03
1.6270,1.55490E-03
1.6280,1.45388E-03
1.6290,1.35916E-03
1.6300,1.27037E-03
1.6310,1.18716E-03
1.6320,1.10919E-03
1.6330,1.03614E-03
1.6340,9.67721E-04
1.6350,9.03653E-04
1.6360,8.43671E-04
1.6370,7.87524E-04
1.6380,7.34980E-04
1.6390,6.85815E-04
1.6400,6.39824E-04
1.6410,5.96808E-04
1.6420,5.56585E-04
1.6430,5.18979E-04
1.6440,4.83828E-04
1.6450,4.50978E-04
1.6460,4.20284E-04
1.6470,3.91610E-04
1.6480,3.64829E-04
1.6490,3.39820E-04
1.6500,3.16471E-04
1.6510,2.94675E-04
1.6520,2.74333E-04
1.6530,2.55352E-04
1.6540,2.37644E-04
1.6550,2.21126E-04
1.6560,2.05722E-04
1.6570,1.91359E-04
1.6580,1.77969E-04
1.6590,1.65488E-04
1.6600,1.53857E-04
1.6610,1.43020E-04
1.6620,1.32925E-04
1.6630,1.23522E-04
1.6640,1.14766E-04
1.6650,1.06613E-04
1.6660,9.90235E-05
1.6670,9.19594E-05
1.6680,8.53857E-05
1.6690,7.92694E-05
1.6700,7.35795E-05
1.6710,6.82874E-05
1.6720,6.33659E-05
1.6730,5.87900E-05
1.6740,5.45360E-05
1.6750,5.05821E-05
1.6760,4.69076E-05
1.6770,4.34934E-05
1.6780,4.03215E-05
1.6790,3.73753E-05
1.6800,3.46391E-05
1.6810,3.20984E-05
1.6820,2.97396E-05
1.6830,2.75500E-05
1.6840,2.55179E-05
1.6850,2.36321E-05
1.6860,2.18825E-05
1.6870,2.02594E-05
1.6880,1.87540E-05
1.6890,1.73579E-05
1.6900,1.60635E-05
1.6910,1.48634E-05
1.6920,1.37510E-05
1.6930,1.27200E-05
1.6940,1.17646E-05
1.6950,1.08795E-05
1.6960,1.00595E-05
1.6970,9.30002E-06
1.6980,8.59667E-06
1.6990,7.94540E-06
1.7000,7.34245E-06
1.7010,6.78431E-06
1.7020,6.26773E-06
1.7030,5.78969E-06
1.7040,5.34738E-06
1.7050,4.93818E-06
1.7060,4.55968E-06
1.7070,4.20962E-06
1.7080,3.88590E-06
1.7090,3.58660E-06
1.7100,3.30991E-06
1.7110,3.05415E-06
1.7120,2.81778E-06
1.7130,2.59937E-06
1.7140,2.39756E-06
1.7150,2.21113E-06
1.7160,2.03893E-06
1.7170,1.87989E-06
1.7180,1.73304E-06
1.7190,1.59745E-06
1.7200,1.47227E-06
1.7210,1.35674E-06
1.7220,1.25010E-06
1.7230,1.15170E-06
1.7240,1.06091E-06
1.7250,9.77158E-07
1.7260,8.99900E-07
1.7270,8.28646E-07
1.7280,7.62938E-07
1.7290,7.02352E-07
1.7300,6.46497E-07
1.7310,5.95009E-07
1.7320,5.47555E-07
1.7330,5.03823E-07
1.7340,4.63526E-07
1.7350,4.26400E-07
1.7360,3.92200E-07
1.7370,3.60699E-07
1.7380,3.31688E-07
1.7390,3.04973E-07
1.7400,2.80376E-07
1.7410,2.57732E-07
1.7420,2.36889E-07
1.7430,2.17705E-07
1.7440,2.00051E-07
1.7450,1.83806E-07
1.7460,1.68861E-07
1.7470,1.55113E-07
1.7480,1.42467E-07
1.7490,1.30837E-07
1.7500,1.20142E-07
1.7510,1.10309E-07
1.7520,1.01269E-07
1.7530,9.29589E-08
1.7540,8.53210E-08
1.7550,7.83016E-08
1.7560,7.18516E-08
1.7570,6.59253E-08
1.7580,6.04810E-08
1.7590,5.54800E-08
1.7600,5.08868E-08
1.7610,4.66686E-08
1.7620,4.27953E-08
1.7630,3.92391E-08
1.7640,3.59744E-08
1.7650,3.29777E-08
1.7660,3.02272E-08
1.7670,2.77031E-08
1.7680,2.53870E-08
1.7690,2.32620E-08
1.7700,2.13126E-08
1.7710,1.95244E-08
1.7720,1.78843E-08
1.7730,1.63802E-08
1.7740,1.50010E-08
1.7750,1.37364E-08
1.7760,1.25771E-08
1.7770,1.15144E-08
1.7780,1.05404E-08
1.7790,9.64781E-09
1.7800,8.82984E-09
1.7810,8.08037E-09
1.7820,7.39375E-09
1.7830,6.76476E-09
1.7840,6.18864E-09
1.7850,5.66101E-09
1.7860,5.17782E-09
1.7870,4.73539E-09
1.7880,4.33032E-09
1.7890,3.95949E-09
1.7900,3.62006E-09
1.7910,3.30938E-09
1.7920,3.02507E-09
1.7930,2.76490E-09
1.7940,2.52686E-09
1.7950,2.30907E-09
1.7960,2.10985E-09
1.7970,1.92763E-09
1.7980,1.76097E-09
1.7990,1.60856E-09
1.8000,1.46920E-09
1.8010,1.34178E-09
1.8020,1.22529E-09
1.8030,1.11880E-09
1.8040,1.02147E-09
1.8050,9.32523E-10



==> anc/X_state_wvfncts/v14.csv <==
Level v=14

0.7770,9.40977E-10
0.7780,1.16327E-09
0.7790,1.43662E-09
0.7800,1.77242E-09
0.7810,2.18450E-09
0.7820,2.68969E-09
0.7830,3.30837E-09
0.7840,4.06529E-09
0.7850,4.99036E-09
0.7860,6.11981E-09
0.7870,7.49736E-09
0.7880,9.17582E-09
0.7890,1.12188E-08
0.7900,1.37030E-08
0.7910,1.67206E-08
0.7920,2.03824E-08
0.7930,2.48214E-08
0.7940,3.01971E-08
0.7950,3.67006E-08
0.7960,4.45605E-08
0.7970,5.40500E-08
0.7980,6.54954E-08
0.7990,7.92860E-08
0.8000,9.58853E-08
0.8010,1.15845E-07
0.8020,1.39822E-07
0.8030,1.68595E-07
0.8040,2.03088E-07
0.8050,2.44397E-07
0.8060,2.93818E-07
0.8070,3.52887E-07
0.8080,4.23413E-07
0.8090,5.07535E-07
0.8100,6.07771E-07
0.8110,7.27090E-07
0.8120,8.68980E-07
0.8130,1.03754E-06
0.8140,1.23758E-06
0.8150,1.47475E-06
0.8160,1.75564E-06
0.8170,2.08799E-06
0.8180,2.48081E-06
0.8190,2.94466E-06
0.8200,3.49182E-06
0.8210,4.13659E-06
0.8220,4.89563E-06
0.8230,5.78828E-06
0.8240,6.83701E-06
0.8250,8.06785E-06
0.8260,9.51097E-06
0.8270,1.12013E-05
0.8280,1.31791E-05
0.8290,1.54909E-05
0.8300,1.81905E-05
0.8310,2.13397E-05
0.8320,2.50096E-05
0.8330,2.92820E-05
0.8340,3.42508E-05
0.8350,4.00235E-05
0.8360,4.67233E-05
0.8370,5.44913E-05
0.8380,6.34886E-05
0.8390,7.38990E-05
0.8400,8.59322E-05
0.8410,9.98269E-05
0.8420,1.15855E-04
0.8430,1.34324E-04
0.8440,1.55584E-04
0.8450,1.80032E-04
0.8460,2.08118E-04
0.8470,2.40348E-04
0.8480,2.77297E-04
0.8490,3.19610E-04
0.8500,3.68017E-04
0.8510,4.23338E-04
0.8520,4.86493E-04
0.8530,5.58518E-04
0.8540,6.40571E-04
0.8550,7.33950E-04
0.8560,8.40108E-04
0.8570,9.60666E-04
0.8580,1.09743E-03
0.8590,1.25242E-03
0.8600,1.42787E-03
0.8610,1.62628E-03
0.8620,1.85040E-03
0.8630,2.10331E-03
0.8640,2.38838E-03
0.8650,2.70936E-03
0.8660,3.07038E-03
0.8670,3.47601E-03
0.8680,3.93124E-03
0.8690,4.44160E-03
0.8700,5.01312E-03
0.8710,5.65243E-03
0.8720,6.36678E-03
0.8730,7.16409E-03
0.8740,8.05299E-03
0.8750,9.04291E-03
0.8760,1.01441E-02
0.8770,1.13676E-02
0.8780,1.27255E-02
0.8790,1.42309E-02
0.8800,1.58978E-02
0.8810,1.77414E-02
0.8820,1.97781E-02
0.8830,2.20256E-02
0.8840,2.45025E-02
0.8850,2.72293E-02
0.8860,3.02275E-02
0.8870,3.35201E-02
0.8880,3.71316E-02
0.8890,4.10883E-02
0.8900,4.54176E-02
0.8910,5.01489E-02
0.8920,5.53131E-02
0.8930,6.09426E-02
0.8940,6.70716E-02
0.8950,7.37358E-02
0.8960,8.09728E-02
0.8970,8.88214E-02
0.8980,9.73222E-02
0.8990,1.06517E-01
0.9000,1.16449E-01
0.9010,1.27163E-01
0.9020,1.38705E-01
0.9030,1.51121E-01
0.9040,1.64459E-01
0.9050,1.78766E-01
0.9060,1.94091E-01
0.9070,2.10482E-01
0.9080,2.27987E-01
0.9090,2.46654E-01
0.9100,2.66529E-01
0.9110,2.87658E-01
0.9120,3.10083E-01
0.9130,3.33846E-01
0.9140,3.58985E-01
0.9150,3.85536E-01
0.9160,4.13528E-01
0.9170,4.42989E-01
0.9180,4.73940E-01
0.9190,5.06396E-01
0.9200,5.40367E-01
0.9210,5.75855E-01
0.9220,6.12853E-01
0.9230,6.51347E-01
0.9240,6.91312E-01
0.9250,7.32715E-01
0.9260,7.75510E-01
0.9270,8.19641E-01
0.9280,8.65037E-01
0.9290,9.11618E-01
0.9300,9.59287E-01
0.9310,1.00793E+00
0.9320,1.05744E+00
0.9330,1.10765E+00
0.9340,1.15843E+00
0.9350,1.20959E+00
0.9360,1.26095E+00
0.9370,1.31231E+00
0.9380,1.36345E+00
0.9390,1.41413E+00
0.9400,1.46410E+00
0.9410,1.51310E+00
0.9420,1.56085E+00
0.9430,1.60708E+00
0.9440,1.65148E+00
0.9450,1.69375E+00
0.9460,1.73360E+00
0.9470,1.77071E+00
0.9480,1.80478E+00
0.9490,1.83548E+00
0.9500,1.86251E+00
0.9510,1.88557E+00
0.9520,1.90435E+00
0.9530,1.91856E+00
0.9540,1.92792E+00
0.9550,1.93215E+00
0.9560,1.93098E+00
0.9570,1.92419E+00
0.9580,1.91155E+00
0.9590,1.89284E+00
0.9600,1.86791E+00
0.9610,1.83658E+00
0.9620,1.79875E+00
0.9630,1.75432E+00
0.9640,1.70323E+00
0.9650,1.64547E+00
0.9660,1.58106E+00
0.9670,1.51007E+00
0.9680,1.43260E+00
0.9690,1.34881E+00
0.9700,1.25890E+00
0.9710,1.16314E+00
0.9720,1.06183E+00
0.9730,9.55320E-01
0.9740,8.44027E-01
0.9750,7.28410E-01
0.9760,6.08977E-01
0.9770,4.86287E-01
0.9780,3.60943E-01
0.9790,2.33590E-01
0.9800,1.04913E-01
0.9810,-2.43681E-02
0.9820,-1.53504E-01
0.9830,-2.81719E-01
0.9840,-4.08218E-01
0.9850,-5.32193E-01
0.9860,-6.52827E-01
0.9870,-7.69302E-01
0.9880,-8.80808E-01
0.9890,-9.86545E-01
0.9900,-1.08573E+00
0.9910,-1.17762E+00
0.9920,-1.26149E+00
0.9930,-1.33666E+00
0.9940,-1.40251E+00
0.9950,-1.45846E+00
0.9960,-1.50400E+00
0.9970,-1.53868E+00
0.9980,-1.56213E+00
0.9990,-1.57406E+00
1.0000,-1.57426E+00
1.0010,-1.56261E+00
1.0020,-1.53906E+00
1.0030,-1.50370E+00
1.0040,-1.45668E+00
1.0050,-1.39825E+00
1.0060,-1.32877E+00
1.0070,-1.24869E+00
1.0080,-1.15857E+00
1.0090,-1.05904E+00
1.0100,-9.50837E-01
1.0110,-8.34783E-01
1.0120,-7.11776E-01
1.0130,-5.82794E-01
1.0140,-4.48879E-01
1.0150,-3.11135E-01
1.0160,-1.70717E-01
1.0170,-2.88208E-02
1.0180,1.13325E-01
1.0190,2.54473E-01
1.0200,3.93365E-01
1.0210,5.28748E-01
1.0220,6.59379E-01
1.0230,7.84048E-01
1.0240,9.01578E-01
1.0250,1.01085E+00
1.0260,1.11080E+00
1.0270,1.20045E+00
1.0280,1.27890E+00
1.0290,1.34534E+00
1.0300,1.39908E+00
1.0310,1.43954E+00
1.0320,1.46626E+00
1.0330,1.47891E+00
1.0340,1.47729E+00
1.0350,1.46136E+00
1.0360,1.43118E+00
1.0370,1.38700E+00
1.0380,1.32917E+00
1.0390,1.25822E+00
1.0400,1.17477E+00
1.0410,1.07961E+00
1.0420,9.73653E-01
1.0430,8.57904E-01
1.0440,7.33499E-01
1.0450,6.01662E-01
1.0460,4.63707E-01
1.0470,3.21018E-01
1.0480,1.75040E-01
1.0490,2.72625E-02
1.0500,-1.20795E-01
1.0510,-2.67601E-01
1.0520,-4.11625E-01
1.0530,-5.51356E-01
1.0540,-6.85317E-01
1.0550,-8.12085E-01
1.0560,-9.30303E-01
1.0570,-1.03870E+00
1.0580,-1.13608E+00
1.0590,-1.22140E+00
1.0600,-1.29371E+00
1.0610,-1.35219E+00
1.0620,-1.39618E+00
1.0630,-1.42517E+00
1.0640,-1.43880E+00
1.0650,-1.43689E+00
1.0660,-1.41942E+00
1.0670,-1.38653E+00
1.0680,-1.33856E+00
1.0690,-1.27597E+00
1.0700,-1.19943E+00
1.0710,-1.10974E+00
1.0720,-1.00785E+00
1.0730,-8.94866E-01
1.0740,-7.72001E-01
1.0750,-6.40597E-01
1.0760,-5.02093E-01
1.0770,-3.58016E-01
1.0780,-2.09956E-01
1.0790,-5.95570E-02
1.0800,9.15064E-02
1.0810,2.41546E-01
1.0820,3.88880E-01
1.0830,5.31851E-01
1.0840,6.68847E-01
1.0850,7.98317E-01
1.0860,9.18792E-01
1.0870,1.02890E+00
1.0880,1.12739E+00
1.0890,1.21312E+00
1.0900,1.28512E+00
1.0910,1.34255E+00
1.0920,1.38474E+00
1.0930,1.41120E+00
1.0940,1.42162E+00
1.0950,1.41585E+00
1.0960,1.39396E+00
1.0970,1.35617E+00
1.0980,1.30291E+00
1.0990,1.23478E+00
1.1000,1.15254E+00
1.1010,1.05713E+00
1.1020,9.49620E-01
1.1030,8.31247E-01
1.1040,7.03357E-01
1.1050,5.67410E-01
1.1060,4.24963E-01
1.1070,2.77644E-01
1.1080,1.27143E-01
1.1090,-2.48168E-02
1.1100,-1.76492E-01
1.1110,-3.26142E-01
1.1120,-4.72050E-01
1.1130,-6.12542E-01
1.1140,-7.46006E-01
1.1150,-8.70911E-01
1.1160,-9.85824E-01
1.1170,-1.08943E+00
1.1180,-1.18053E+00
1.1190,-1.25809E+00
1.1200,-1.32121E+00
1.1210,-1.36919E+00
1.1220,-1.40146E+00
1.1230,-1.41766E+00
1.1240,-1.41762E+00
1.1250,-1.40133E+00
1.1260,-1.36898E+00
1.1270,-1.32096E+00
1.1280,-1.25781E+00
1.1290,-1.18027E+00
1.1300,-1.08923E+00
1.1310,-9.85732E-01
1.1320,-8.70972E-01
1.1330,-7.46263E-01
1.1340,-6.13035E-01
1.1350,-4.72813E-01
1.1360,-3.27199E-01
1.1370,-1.77856E-01
1.1380,-2.64885E-02
1.1390,1.25181E-01
1.1400,2.75427E-01
1.1410,4.22544E-01
1.1420,5.64864E-01
1.1430,7.00776E-01
1.1440,8.28745E-01
1.1450,9.47329E-01
1.1460,1.05519E+00
1.1470,1.15113E+00
1.1480,1.23407E+00
1.1490,1.30308E+00
1.1500,1.35741E+00
1.1510,1.39645E+00
1.1520,1.41979E+00
1.1530,1.42717E+00
1.1540,1.41854E+00
1.1550,1.39400E+00
1.1560,1.35386E+00
1.1570,1.29858E+00
1.1580,1.22879E+00
1.1590,1.14529E+00
1.1600,1.04904E+00
1.1610,9.41106E-01
1.1620,8.22717E-01
1.1630,6.95199E-01
1.1640,5.59975E-01
1.1650,4.18555E-01
1.1660,2.72508E-01
1.1670,1.23455E-01
1.1680,-2.69596E-02
1.1690,-1.77078E-01
1.1700,-3.25251E-01
1.1710,-4.69858E-01
1.1720,-6.09321E-01
1.1730,-7.42123E-01
1.1740,-8.66827E-01
1.1750,-9.82086E-01
1.1760,-1.08666E+00
1.1770,-1.17944E+00
1.1780,-1.25944E+00
1.1790,-1.32581E+00
1.1800,-1.37785E+00
1.1810,-1.41505E+00
1.1820,-1.43701E+00
1.1830,-1.44354E+00
1.1840,-1.43460E+00
1.1850,-1.41030E+00
1.1860,-1.37095E+00
1.1870,-1.31698E+00
1.1880,-1.24899E+00
1.1890,-1.16775E+00
1.1900,-1.07414E+00
1.1910,-9.69169E-01
1.1920,-8.53971E-01
1.1930,-7.29780E-01
1.1940,-5.97922E-01
1.1950,-4.59794E-01
1.1960,-3.16855E-01
1.1970,-1.70607E-01
1.1980,-2.25821E-02
1.1990,1.25678E-01
1.2000,2.72636E-01
1.2010,4.16773E-01
1.2020,5.56609E-01
1.2030,6.90714E-01
1.2040,8.17722E-01
1.2050,9.36348E-01
1.2060,1.04540E+00
1.2070,1.14379E+00
1.2080,1.23054E+00
1.2090,1.30479E+00
1.2100,1.36584E+00
1.2110,1.41309E+00
1.2120,1.44609E+00
1.2130,1.46457E+00
1.2140,1.46836E+00
1.2150,1.45748E+00
1.2160,1.43205E+00
1.2170,1.39238E+00
1.2180,1.33890E+00
1.2190,1.27217E+00
1.2200,1.19289E+00
1.2210,1.10187E+00
1.2220,1.00004E+00
1.2230,8.88416E-01
1.2240,7.68124E-01
1.2250,6.40356E-01
1.2260,5.06373E-01
1.2270,3.67489E-01
1.2280,2.25059E-01
1.2290,8.04636E-02
1.2300,-6.49047E-02
1.2310,-2.09653E-01
1.2320,-3.52403E-01
1.2330,-4.91803E-01
1.2340,-6.26542E-01
1.2350,-7.55361E-01
1.2360,-8.77065E-01
1.2370,-9.90532E-01
1.2380,-1.09473E+00
1.2390,-1.18870E+00
1.2400,-1.27162E+00
1.2410,-1.34275E+00
1.2420,-1.40147E+00
1.2430,-1.44727E+00
1.2440,-1.47978E+00
1.2450,-1.49875E+00
1.2460,-1.50404E+00
1.2470,-1.49566E+00
1.2480,-1.47372E+00
1.2490,-1.43848E+00
1.2500,-1.39029E+00
1.2510,-1.32962E+00
1.2520,-1.25708E+00
1.2530,-1.17333E+00
1.2540,-1.07917E+00
1.2550,-9.75472E-01
1.2560,-8.63173E-01
1.2570,-7.43294E-01
1.2580,-6.16912E-01
1.2590,-4.85151E-01
1.2600,-3.49177E-01
1.2610,-2.10181E-01
1.2620,-6.93730E-02
1.2630,7.20318E-02
1.2640,2.12821E-01
1.2650,3.51798E-01
1.2660,4.87789E-01
1.2670,6.19656E-01
1.2680,7.46304E-01
1.2690,8.66692E-01
1.2700,9.79839E-01
1.2710,1.08483E+00
1.2720,1.18083E+00
1.2730,1.26708E+00
1.2740,1.34291E+00
1.2750,1.40775E+00
1.2760,1.46111E+00
1.2770,1.50260E+00
1.2780,1.53195E+00
1.2790,1.54895E+00
1.2800,1.55354E+00
1.2810,1.54573E+00
1.2820,1.52562E+00
1.2830,1.49344E+00
1.2840,1.44950E+00
1.2850,1.39417E+00
1.2860,1.32796E+00
1.2870,1.25142E+00
1.2880,1.16520E+00
1.2890,1.06999E+00
1.2900,9.66574E-01
1.2910,8.55775E-01
1.2920,7.38470E-01
1.2930,6.15577E-01
1.2940,4.88048E-01
1.2950,3.56858E-01
1.2960,2.23006E-01
1.2970,8.74971E-02
1.2980,-4.86593E-02
1.2990,-1.84459E-01
1.3000,-3.18909E-01
1.3010,-4.51037E-01
1.3020,-5.79896E-01
1.3030,-7.04574E-01
1.3040,-8.24196E-01
1.3050,-9.37932E-01
1.3060,-1.04500E+00
1.3070,-1.14469E+00
1.3080,-1.23632E+00
1.3090,-1.31930E+00
1.3100,-1.39310E+00
1.3110,-1.45724E+00
1.3120,-1.51135E+00
1.3130,-1.55509E+00
1.3140,-1.58823E+00
1.3150,-1.61059E+00
1.3160,-1.62209E+00
1.3170,-1.62269E+00
1.3180,-1.61247E+00
1.3190,-1.59154E+00
1.3200,-1.56009E+00
1.3210,-1.51840E+00
1.3220,-1.46679E+00
1.3230,-1.40565E+00
1.3240,-1.33542E+00
1.3250,-1.25662E+00
1.3260,-1.16979E+00
1.3270,-1.07552E+00
1.3280,-9.74465E-01
1.3290,-8.67285E-01
1.3300,-7.54687E-01
1.3310,-6.37403E-01
1.3320,-5.16184E-01
1.3330,-3.91795E-01
1.3340,-2.65016E-01
1.3350,-1.36628E-01
1.3360,-7.41578E-03
1.3370,1.21842E-01
1.3380,2.50374E-01
1.3390,3.77425E-01
1.3400,5.02255E-01
1.3410,6.24147E-01
1.3420,7.42412E-01
1.3430,8.56387E-01
1.3440,9.65447E-01
1.3450,1.06900E+00
1.3460,1.16649E+00
1.3470,1.25741E+00
1.3480,1.34129E+00
1.3490,1.41771E+00
1.3500,1.48629E+00
1.3510,1.54672E+00
1.3520,1.59871E+00
1.3530,1.64203E+00
1.3540,1.67652E+00
1.3550,1.70205E+00
1.3560,1.71853E+00
1.3570,1.72595E+00
1.3580,1.72433E+00
1.3590,1.71374E+00
1.3600,1.69429E+00
1.3610,1.66615E+00
1.3620,1.62952E+00
1.3630,1.58465E+00
1.3640,1.53181E+00
1.3650,1.47134E+00
1.3660,1.40358E+00
1.3670,1.32892E+00
1.3680,1.24778E+00
1.3690,1.16060E+00
1.3700,1.06783E+00
1.3710,9.69970E-01
1.3720,8.67516E-01
1.3730,7.60985E-01
1.3740,6.50905E-01
1.3750,5.37813E-01
1.3760,4.22251E-01
1.3770,3.04765E-01
1.3780,1.85901E-01
1.3790,6.62031E-02
1.3800,-5.37898E-02
1.3810,-1.73546E-01
1.3820,-2.92544E-01
1.3830,-4.10274E-01
1.3840,-5.26239E-01
1.3850,-6.39961E-01
1.3860,-7.50976E-01
1.3870,-8.58843E-01
1.3880,-9.63140E-01
1.3890,-1.06347E+00
1.3900,-1.15945E+00
1.3910,-1.25075E+00
1.3920,-1.33702E+00
1.3930,-1.41798E+00
1.3940,-1.49335E+00
1.3950,-1.56290E+00
1.3960,-1.62640E+00
1.3970,-1.68367E+00
1.3980,-1.73455E+00
1.3990,-1.77892E+00
1.4000,-1.81666E+00
1.4010,-1.84771E+00
1.4020,-1.87201E+00
1.4030,-1.88956E+00
1.4040,-1.90034E+00
1.4050,-1.90440E+00
1.4060,-1.90178E+00
1.4070,-1.89257E+00
1.4080,-1.87686E+00
1.4090,-1.85479E+00
1.4100,-1.82648E+00
1.4110,-1.79211E+00
1.4120,-1.75185E+00
1.4130,-1.70589E+00
1.4140,-1.65446E+00
1.4150,-1.59776E+00
1.4160,-1.53605E+00
1.4170,-1.46957E+00
1.4180,-1.39859E+00
1.4190,-1.32336E+00
1.4200,-1.24417E+00
1.4210,-1.16130E+00
1.4220,-1.07503E+00
1.4230,-9.85658E-01
1.4240,-8.93479E-01
1.4250,-7.98784E-01
1.4260,-7.01871E-01
1.4270,-6.03033E-01
1.4280,-5.02563E-01
1.4290,-4.00752E-01
1.4300,-2.97885E-01
1.4310,-1.94244E-01
1.4320,-9.01046E-02
1.4330,1.42626E-02
1.4340,1.18595E-01
1.4350,2.22637E-01
1.4360,3.26142E-01
1.4370,4.28871E-01
1.4380,5.30596E-01
1.4390,6.31096E-01
1.4400,7.30163E-01
1.4410,8.27598E-01
1.4420,9.23212E-01
1.4430,1.01683E+00
1.4440,1.10828E+00
1.4450,1.19741E+00
1.4460,1.28408E+00
1.4470,1.36815E+00
1.4480,1.44951E+00
1.4490,1.52804E+00
1.4500,1.60364E+00
1.4510,1.67623E+00
1.4520,1.74573E+00
1.4530,1.81207E+00
1.4540,1.87519E+00
1.4550,1.93506E+00
1.4560,1.99163E+00
1.4570,2.04488E+00
1.4580,2.09479E+00
1.4590,2.14135E+00
1.4600,2.18457E+00
1.4610,2.22445E+00
1.4620,2.26102E+00
1.4630,2.29428E+00
1.4640,2.32428E+00
1.4650,2.35106E+00
1.4660,2.37465E+00
1.4670,2.39512E+00
1.4680,2.41250E+00
1.4690,2.42688E+00
1.4700,2.43830E+00
1.4710,2.44685E+00
1.4720,2.45259E+00
1.4730,2.45561E+00
1.4740,2.45598E+00
1.4750,2.45379E+00
1.4760,2.44912E+00
1.4770,2.44207E+00
1.4780,2.43272E+00
1.4790,2.42116E+00
1.4800,2.40749E+00
1.4810,2.39181E+00
1.4820,2.37420E+00
1.4830,2.35475E+00
1.4840,2.33357E+00
1.4850,2.31075E+00
1.4860,2.28639E+00
1.4870,2.26056E+00
1.4880,2.23338E+00
1.4890,2.20492E+00
1.4900,2.17528E+00
1.4910,2.14455E+00
1.4920,2.11281E+00
1.4930,2.08015E+00
1.4940,2.04666E+00
1.4950,2.01241E+00
1.4960,1.97748E+00
1.4970,1.94195E+00
1.4980,1.90589E+00
1.4990,1.86939E+00
1.5000,1.83250E+00
1.5010,1.79530E+00
1.5020,1.75785E+00
1.5030,1.72021E+00
1.5040,1.68245E+00
1.5050,1.64461E+00
1.5060,1.60677E+00
1.5070,1.56897E+00
1.5080,1.53125E+00
1.5090,1.49367E+00
1.5100,1.45628E+00
1.5110,1.41911E+00
1.5120,1.38221E+00
1.5130,1.34561E+00
1.5140,1.30934E+00
1.5150,1.27345E+00
1.5160,1.23797E+00
1.5170,1.20291E+00
1.5180,1.16831E+00
1.5190,1.13419E+00
1.5200,1.10058E+00
1.5210,1.06749E+00
1.5220,1.03494E+00
1.5230,1.00295E+00
1.5240,9.71532E-01
1.5250,9.40702E-01
1.5260,9.10469E-01
1.5270,8.80843E-01
1.5280,8.51832E-01
1.5290,8.23443E-01
1.5300,7.95681E-01
1.5310,7.68549E-01
1.5320,7.42050E-01
1.5330,7.16186E-01
1.5340,6.90957E-01
1.5350,6.66362E-01
1.5360,6.42399E-01
1.5370,6.19066E-01
1.5380,5.96358E-01
1.5390,5.74272E-01
1.5400,5.52803E-01
1.5410,5.31943E-01
1.5420,5.11687E-01
1.5430,4.92028E-01
1.5440,4.72957E-01
1.5450,4.54466E-01
1.5460,4.36547E-01
1.5470,4.19191E-01
1.5480,4.02387E-01
1.5490,3.86126E-01
1.5500,3.70399E-01
1.5510,3.55193E-01
1.5520,3.40500E-01
1.5530,3.26307E-01
1.5540,3.12604E-01
1.5550,2.99380E-01
1.5560,2.86624E-01
1.5570,2.74324E-01
1.5580,2.62469E-01
1.5590,2.51047E-01
1.5600,2.40048E-01
1.5610,2.29460E-01
1.5620,2.19272E-01
1.5630,2.09472E-01
1.5640,2.00050E-01
1.5650,1.90995E-01
1.5660,1.82295E-01
1.5670,1.73939E-01
1.5680,1.65918E-01
1.5690,1.58221E-01
1.5700,1.50837E-01
1.5710,1.43756E-01
1.5720,1.36968E-01
1.5730,1.30463E-01
1.5740,1.24233E-01
1.5750,1.18266E-01
1.5760,1.12555E-01
1.5770,1.07090E-01
1.5780,1.01862E-01
1.5790,9.68631E-02
1.5800,9.20842E-02
1.5810,8.75174E-02
1.5820,8.31547E-02
1.5830,7.89884E-02
1.5840,7.50109E-02
1.5850,7.12149E-02
1.5860,6.75933E-02
1.5870,6.41391E-02
1.5880,6.08456E-02
1.5890,5.77064E-02
1.5900,5.47151E-02
1.5910,5.18657E-02
1.5920,4.91522E-02
1.5930,4.65689E-02
1.5940,4.41103E-02
1.5950,4.17712E-02
1.5960,3.95463E-02
1.5970,3.74307E-02
1.5980,3.54196E-02
1.5990,3.35084E-02
1.6000,3.16926E-02
1.6010,2.99681E-02
1.6020,2.83306E-02
1.6030,2.67762E-02
1.6040,2.53011E-02
1.6050,2.39016E-02
1.6060,2.25743E-02
1.6070,2.13157E-02
1.6080,2.01226E-02
1.6090,1.89920E-02
1.6100,1.79207E-02
1.6110,1.69061E-02
1.6120,1.59453E-02
1.6130,1.50357E-02
1.6140,1.41748E-02
1.6150,1.33602E-02
1.6160,1.25897E-02
1.6170,1.18609E-02
1.6180,1.11720E-02
1.6190,1.05207E-02
1.6200,9.90526E-03
1.6210,9.32381E-03
1.6220,8.77461E-03
1.6230,8.25600E-03
1.6240,7.76640E-03
1.6250,7.30429E-03
1.6260,6.86823E-03
1.6270,6.45686E-03
1.6280,6.06886E-03
1.6290,5.70300E-03
1.6300,5.35810E-03
1.6310,5.03303E-03
1.6320,4.72672E-03
1.6330,4.43815E-03
1.6340,4.16636E-03
1.6350,3.91043E-03
1.6360,3.66950E-03
1.6370,3.44272E-03
1.6380,3.22933E-03
1.6390,3.02857E-03
1.6400,2.83973E-03
1.6410,2.66216E-03
1.6420,2.49520E-03
1.6430,2.33827E-03
1.6440,2.19079E-03
1.6450,2.05222E-03
1.6460,1.92205E-03
1.6470,1.79980E-03
1.6480,1.68502E-03
1.6490,1.57725E-03
1.6500,1.47611E-03
1.6510,1.38120E-03
1.6520,1.29215E-03
1.6530,1.20863E-03
1.6540,1.13029E-03
1.6550,1.05685E-03
1.6560,9.87996E-04
1.6570,9.23465E-04
1.6580,8.62996E-04
1.6590,8.06343E-04
1.6600,7.53276E-04
1.6610,7.03579E-04
1.6620,6.57046E-04
1.6630,6.13483E-04
1.6640,5.72710E-04
1.6650,5.34555E-04
1.6660,4.98857E-04
1.6670,4.65463E-04
1.6680,4.34231E-04
1.6690,4.05026E-04
1.6700,3.77722E-04
1.6710,3.52200E-04
1.6720,3.28348E-04
1.6730,3.06060E-04
1.6740,2.85238E-04
1.6750,2.65789E-04
1.6760,2.47626E-04
1.6770,2.30667E-04
1.6780,2.14834E-04
1.6790,2.00056E-04
1.6800,1.86264E-04
1.6810,1.73396E-04
1.6820,1.61391E-04
1.6830,1.50193E-04
1.6840,1.39751E-04
1.6850,1.30013E-04
1.6860,1.20936E-04
1.6870,1.12475E-04
1.6880,1.04589E-04
1.6890,9.72418E-05
1.6900,9.03965E-05
1.6910,8.40203E-05
1.6920,7.80819E-05
1.6930,7.25523E-05
1.6940,6.74041E-05
1.6950,6.26118E-05
1.6960,5.81515E-05
1.6970,5.40009E-05
1.6980,5.01391E-05
1.6990,4.65466E-05
1.7000,4.32052E-05
1.7010,4.00977E-05
1.7020,3.72083E-05
1.7030,3.45221E-05
1.7040,3.20252E-05
1.7050,2.97046E-05
1.7060,2.75482E-05
1.7070,2.55447E-05
1.7080,2.36835E-05
1.7090,2.19548E-05
1.7100,2.03494E-05
1.7110,1.88588E-05
1.7120,1.74748E-05
1.7130,1.61902E-05
1.7140,1.49980E-05
1.7150,1.38916E-05
1.7160,1.28650E-05
1.7170,1.19127E-05
1.7180,1.10293E-05
1.7190,1.02101E-05
1.7200,9.45037E-06
1.7210,8.74603E-06
1.7220,8.09309E-06
1.7230,7.48788E-06
1.7240,6.92701E-06
1.7250,6.40729E-06
1.7260,5.92577E-06
1.7270,5.47972E-06
1.7280,5.06657E-06
1.7290,4.68395E-06
1.7300,4.32966E-06
1.7310,4.00164E-06
1.7320,3.69800E-06
1.7330,3.41695E-06
1.7340,3.15685E-06
1.7350,2.91617E-06
1.7360,2.69350E-06
1.7370,2.48751E-06
1.7380,2.29699E-06
1.7390,2.12078E-06
1.7400,1.95785E-06
1.7410,1.80720E-06
1.7420,1.66794E-06
1.7430,1.53921E-06
1.7440,1.42024E-06
1.7450,1.31031E-06
1.7460,1.20873E-06
1.7470,1.11489E-06
1.7480,1.02821E-06
1.7490,9.48155E-07
1.7500,8.74224E-07
1.7510,8.05959E-07
1.7520,7.42934E-07
1.7530,6.84756E-07
1.7540,6.31057E-07
1.7550,5.81499E-07
1.7560,5.35769E-07
1.7570,4.93576E-07
1.7580,4.54652E-07
1.7590,4.18748E-07
1.7600,3.85634E-07
1.7610,3.55097E-07
1.7620,3.26939E-07
1.7630,3.00980E-07
1.7640,2.77049E-07
1.7650,2.54991E-07
1.7660,2.34663E-07
1.7670,2.15930E-07
1.7680,1.98670E-07
1.7690,1.82768E-07
1.7700,1.68120E-07
1.7710,1.54629E-07
1.7720,1.42204E-07
1.7730,1.30763E-07
1.7740,1.20229E-07
1.7750,1.10531E-07
1.7760,1.01604E-07
1.7770,9.33872E-08
1.7780,8.58257E-08
1.7790,7.88677E-08
1.7800,7.24659E-08
1.7810,6.65764E-08
1.7820,6.11590E-08
1.7830,5.61762E-08
1.7840,5.15938E-08
1.7850,4.73800E-08
1.7860,4.35058E-08
1.7870,3.99440E-08
1.7880,3.66699E-08
1.7890,3.36606E-08
1.7900,3.08950E-08
1.7910,2.83536E-08
1.7920,2.60186E-08
1.7930,2.38733E-08
1.7940,2.19026E-08
1.7950,2.00925E-08
1.7960,1.84301E-08
1.7970,1.69034E-08
1.7980,1.55017E-08
1.7990,1.42147E-08
1.8000,1.30332E-08
1.8010,1.19487E-08
1.8020,1.09534E-08
1.8030,1.00399E-08
1.8040,9.20170E-09
1.8050,8.43262E-09
1.8060,7.72705E-09
1.8070,7.07980E-09
1.8080,6.48613E-09
1.8090,5.94165E-09
1.8100,5.44234E-09
1.8110,4.98449E-09
1.8120,4.56472E-09
1.8130,4.17989E-09
1.8140,3.82713E-09
1.8150,3.50380E-09
1.8160,3.20748E-09
1.8170,2.93593E-09
1.8180,2.68712E-09
1.8190,2.45916E-09
1.8200,2.25032E-09
1.8210,2.05902E-09
1.8220,1.88380E-09
1.8230,1.72334E-09
1.8240,1.57639E-09
1.8250,1.44184E-09
1.8260,1.31865E-09
1.8270,1.20587E-09
1.8280,1.10264E-09
1.8290,1.00815E-09
1.8300,9.21669E-10



==> anc/X_state_wvfncts/v15.csv <==
Level v=15

0.7740,-8.97818E-10
0.7750,-1.11157E-09
0.7760,-1.37481E-09
0.7770,-1.69865E-09
0.7780,-2.09664E-09
0.7790,-2.58525E-09
0.7800,-3.18448E-09
0.7810,-3.91863E-09
0.7820,-4.81714E-09
0.7830,-5.91568E-09
0.7840,-7.25739E-09
0.7850,-8.89441E-09
0.7860,-1.08897E-08
0.7870,-1.33191E-08
0.7880,-1.62741E-08
0.7890,-1.98647E-08
0.7900,-2.42230E-08
0.7910,-2.95080E-08
0.7920,-3.59099E-08
0.7930,-4.36569E-08
0.7940,-5.30220E-08
0.7950,-6.43315E-08
0.7960,-7.79753E-08
0.7970,-9.44181E-08
0.7980,-1.14214E-07
0.7990,-1.38023E-07
0.8000,-1.66628E-07
0.8010,-2.00961E-07
0.8020,-2.42126E-07
0.8030,-2.91433E-07
0.8040,-3.50433E-07
0.8050,-4.20957E-07
0.8060,-5.05171E-07
0.8070,-6.05631E-07
0.8080,-7.25347E-07
0.8090,-8.67865E-07
0.8100,-1.03735E-06
0.8110,-1.23872E-06
0.8120,-1.47770E-06
0.8130,-1.76103E-06
0.8140,-2.09662E-06
0.8150,-2.49369E-06
0.8160,-2.96301E-06
0.8170,-3.51718E-06
0.8180,-4.17087E-06
0.8190,-4.94114E-06
0.8200,-5.84789E-06
0.8210,-6.91418E-06
0.8220,-8.16681E-06
0.8230,-9.63684E-06
0.8240,-1.13602E-05
0.8250,-1.33786E-05
0.8260,-1.57399E-05
0.8270,-1.84997E-05
0.8280,-2.17219E-05
0.8290,-2.54801E-05
0.8300,-2.98590E-05
0.8310,-3.49557E-05
0.8320,-4.08819E-05
0.8330,-4.77655E-05
0.8340,-5.57527E-05
0.8350,-6.50112E-05
0.8360,-7.57319E-05
0.8370,-8.81331E-05
0.8380,-1.02463E-04
0.8390,-1.19005E-04
0.8400,-1.38080E-04
0.8410,-1.60053E-04
0.8420,-1.85339E-04
0.8430,-2.14406E-04
0.8440,-2.47784E-04
0.8450,-2.86072E-04
0.8460,-3.29948E-04
0.8470,-3.80174E-04
0.8480,-4.37606E-04
0.8490,-5.03211E-04
0.8500,-5.78072E-04
0.8510,-6.63404E-04
0.8520,-7.60569E-04
0.8530,-8.71087E-04
0.8540,-9.96661E-04
0.8550,-1.13919E-03
0.8560,-1.30079E-03
0.8570,-1.48380E-03
0.8580,-1.69086E-03
0.8590,-1.92486E-03
0.8600,-2.18901E-03
0.8610,-2.48688E-03
0.8620,-2.82241E-03
0.8630,-3.19994E-03
0.8640,-3.62426E-03
0.8650,-4.10064E-03
0.8660,-4.63488E-03
0.8670,-5.23333E-03
0.8680,-5.90295E-03
0.8690,-6.65138E-03
0.8700,-7.48693E-03
0.8710,-8.41870E-03
0.8720,-9.45658E-03
0.8730,-1.06113E-02
0.8740,-1.18946E-02
0.8750,-1.33191E-02
0.8760,-1.48986E-02
0.8770,-1.66477E-02
0.8780,-1.85825E-02
0.8790,-2.07201E-02
0.8800,-2.30790E-02
0.8810,-2.56790E-02
0.8820,-2.85412E-02
0.8830,-3.16883E-02
0.8840,-3.51445E-02
0.8850,-3.89353E-02
0.8860,-4.30880E-02
0.8870,-4.76316E-02
0.8880,-5.25964E-02
0.8890,-5.80148E-02
0.8900,-6.39204E-02
0.8910,-7.03489E-02
0.8920,-7.73374E-02
0.8930,-8.49247E-02
0.8940,-9.31510E-02
0.8950,-1.02058E-01
0.8960,-1.11690E-01
0.8970,-1.22090E-01
0.8980,-1.33305E-01
0.8990,-1.45381E-01
0.9000,-1.58366E-01
0.9010,-1.72308E-01
0.9020,-1.87256E-01
0.9030,-2.03259E-01
0.9040,-2.20364E-01
0.9050,-2.38622E-01
0.9060,-2.58078E-01
0.9070,-2.78778E-01
0.9080,-3.00767E-01
0.9090,-3.24088E-01
0.9100,-3.48778E-01
0.9110,-3.74875E-01
0.9120,-4.02410E-01
0.9130,-4.31412E-01
0.9140,-4.61903E-01
0.9150,-4.93899E-01
0.9160,-5.27412E-01
0.9170,-5.62445E-01
0.9180,-5.98992E-01
0.9190,-6.37041E-01
0.9200,-6.76568E-01
0.9210,-7.17541E-01
0.9220,-7.59915E-01
0.9230,-8.03634E-01
0.9240,-8.48631E-01
0.9250,-8.94823E-01
0.9260,-9.42116E-01
0.9270,-9.90399E-01
0.9280,-1.03955E+00
0.9290,-1.08943E+00
0.9300,-1.13987E+00
0.9310,-1.19072E+00
0.9320,-1.24178E+00
0.9330,-1.29284E+00
0.9340,-1.34369E+00
0.9350,-1.39409E+00
0.9360,-1.44379E+00
0.9370,-1.49252E+00
0.9380,-1.53999E+00
0.9390,-1.58592E+00
0.9400,-1.62999E+00
0.9410,-1.67188E+00
0.9420,-1.71128E+00
0.9430,-1.74786E+00
0.9440,-1.78128E+00
0.9450,-1.81122E+00
0.9460,-1.83735E+00
0.9470,-1.85934E+00
0.9480,-1.87690E+00
0.9490,-1.88970E+00
0.9500,-1.89746E+00
0.9510,-1.89989E+00
0.9520,-1.89675E+00
0.9530,-1.88778E+00
0.9540,-1.87278E+00
0.9550,-1.85153E+00
0.9560,-1.82389E+00
0.9570,-1.78970E+00
0.9580,-1.74887E+00
0.9590,-1.70134E+00
0.9600,-1.64705E+00
0.9610,-1.58604E+00
0.9620,-1.51834E+00
0.9630,-1.44406E+00
0.9640,-1.36333E+00
0.9650,-1.27635E+00
0.9660,-1.18335E+00
0.9670,-1.08464E+00
0.9680,-9.80548E-01
0.9690,-8.71477E-01
0.9700,-7.57873E-01
0.9710,-6.40237E-01
0.9720,-5.19117E-01
0.9730,-3.95112E-01
0.9740,-2.68865E-01
0.9750,-1.41063E-01
0.9760,-1.24284E-02
0.9770,1.16278E-01
0.9780,2.44269E-01
0.9790,3.70734E-01
0.9800,4.94843E-01
0.9810,6.15758E-01
0.9820,7.32636E-01
0.9830,8.44636E-01
0.9840,9.50933E-01
0.9850,1.05071E+00
0.9860,1.14320E+00
0.9870,1.22764E+00
0.9880,1.30333E+00
0.9890,1.36961E+00
0.9900,1.42588E+00
0.9910,1.47162E+00
0.9920,1.50635E+00
0.9930,1.52969E+00
0.9940,1.54133E+00
0.9950,1.54106E+00
0.9960,1.52877E+00
0.9970,1.50441E+00
0.9980,1.46807E+00
0.9990,1.41992E+00
1.0000,1.36024E+00
1.0010,1.28941E+00
1.0020,1.20790E+00
1.0030,1.11632E+00
1.0040,1.01532E+00
1.0050,9.05703E-01
1.0060,7.88320E-01
1.0070,6.64123E-01
1.0080,5.34140E-01
1.0090,3.99463E-01
1.0100,2.61249E-01
1.0110,1.20704E-01
1.0120,-2.09252E-02
1.0130,-1.62363E-01
1.0140,-3.02317E-01
1.0150,-4.39486E-01
1.0160,-5.72581E-01
1.0170,-7.00329E-01
1.0180,-8.21494E-01
1.0190,-9.34883E-01
1.0200,-1.03936E+00
1.0210,-1.13388E+00
1.0220,-1.21745E+00
1.0230,-1.28920E+00
1.0240,-1.34835E+00
1.0250,-1.39424E+00
1.0260,-1.42635E+00
1.0270,-1.44428E+00
1.0280,-1.44776E+00
1.0290,-1.43669E+00
1.0300,-1.41109E+00
1.0310,-1.37116E+00
1.0320,-1.31722E+00
1.0330,-1.24976E+00
1.0340,-1.16941E+00
1.0350,-1.07694E+00
1.0360,-9.73261E-01
1.0370,-8.59404E-01
1.0380,-7.36519E-01
1.0390,-6.05866E-01
1.0400,-4.68795E-01
1.0410,-3.26738E-01
1.0420,-1.81193E-01
1.0430,-3.37068E-02
1.0440,1.14141E-01
1.0450,2.60756E-01
1.0460,4.04542E-01
1.0470,5.43927E-01
1.0480,6.77373E-01
1.0490,8.03398E-01
1.0500,9.20593E-01
1.0510,1.02764E+00
1.0520,1.12331E+00
1.0530,1.20652E+00
1.0540,1.27630E+00
1.0550,1.33183E+00
1.0560,1.37244E+00
1.0570,1.39765E+00
1.0580,1.40711E+00
1.0590,1.40069E+00
1.0600,1.37840E+00
1.0610,1.34046E+00
1.0620,1.28726E+00
1.0630,1.21937E+00
1.0640,1.13753E+00
1.0650,1.04264E+00
1.0660,9.35760E-01
1.0670,8.18094E-01
1.0680,6.90975E-01
1.0690,5.55855E-01
1.0700,4.14283E-01
1.0710,2.67892E-01
1.0720,1.18379E-01
1.0730,-3.25172E-02
1.0740,-1.83032E-01
1.0750,-3.31399E-01
1.0760,-4.75871E-01
1.0770,-6.14741E-01
1.0780,-7.46360E-01
1.0790,-8.69163E-01
1.0800,-9.81681E-01
1.0810,-1.08256E+00
1.0820,-1.17060E+00
1.0830,-1.24472E+00
1.0840,-1.30402E+00
1.0850,-1.34778E+00
1.0860,-1.37545E+00
1.0870,-1.38669E+00
1.0880,-1.38133E+00
1.0890,-1.35943E+00
1.0900,-1.32122E+00
1.0910,-1.26715E+00
1.0920,-1.19786E+00
1.0930,-1.11415E+00
1.0940,-1.01703E+00
1.0950,-9.07659E-01
1.0960,-7.87339E-01
1.0970,-6.57516E-01
1.0980,-5.19753E-01
1.0990,-3.75708E-01
1.1000,-2.27119E-01
1.1010,-7.57828E-02
1.1020,7.64710E-02
1.1030,2.27798E-01
1.1040,3.76365E-01
1.1050,5.20370E-01
1.1060,6.58063E-01
1.1070,7.87774E-01
1.1080,9.07927E-01
1.1090,1.01706E+00
1.1100,1.11385E+00
1.1110,1.19711E+00
1.1120,1.26584E+00
1.1130,1.31920E+00
1.1140,1.35655E+00
1.1150,1.37742E+00
1.1160,1.38156E+00
1.1170,1.36893E+00
1.1180,1.33968E+00
1.1190,1.29417E+00
1.1200,1.23294E+00
1.1210,1.15675E+00
1.1220,1.06651E+00
1.1230,9.63341E-01
1.1240,8.48481E-01
1.1250,7.23331E-01
1.1260,5.89409E-01
1.1270,4.48344E-01
1.1280,3.01845E-01
1.1290,1.51691E-01
1.1300,-3.00287E-04
1.1310,-1.52288E-01
1.1320,-3.02434E-01
1.1330,-4.48923E-01
1.1340,-5.89987E-01
1.1350,-7.23926E-01
1.1360,-8.49126E-01
1.1370,-9.64083E-01
1.1380,-1.06742E+00
1.1390,-1.15789E+00
1.1400,-1.23442E+00
1.1410,-1.29611E+00
1.1420,-1.34221E+00
1.1430,-1.37218E+00
1.1440,-1.38569E+00
1.1450,-1.38257E+00
1.1460,-1.36289E+00
1.1470,-1.32689E+00
1.1480,-1.27501E+00
1.1490,-1.20790E+00
1.1500,-1.12637E+00
1.1510,-1.03140E+00
1.1520,-9.24134E-01
1.1530,-8.05872E-01
1.1540,-6.78027E-01
1.1550,-5.42127E-01
1.1560,-3.99795E-01
1.1570,-2.52723E-01
1.1580,-1.02660E-01
1.1590,4.86182E-02
1.1600,1.99322E-01
1.1610,3.47676E-01
1.1620,4.91933E-01
1.1630,6.30403E-01
1.1640,7.61465E-01
1.1650,8.83592E-01
1.1660,9.95364E-01
1.1670,1.09549E+00
1.1680,1.18281E+00
1.1690,1.25633E+00
1.1700,1.31520E+00
1.1710,1.35878E+00
1.1720,1.38657E+00
1.1730,1.39827E+00
1.1740,1.39378E+00
1.1750,1.37317E+00
1.1760,1.33670E+00
1.1770,1.28483E+00
1.1780,1.21817E+00
1.1790,1.13752E+00
1.1800,1.04382E+00
1.1810,9.38164E-01
1.1820,8.21787E-01
1.1830,6.96033E-01
1.1840,5.62351E-01
1.1850,4.22276E-01
1.1860,2.77407E-01
1.1870,1.29396E-01
1.1880,-2.00795E-02
1.1890,-1.69328E-01
1.1900,-3.16671E-01
1.1910,-4.60453E-01
1.1920,-5.99070E-01
1.1930,-7.30979E-01
1.1940,-8.54718E-01
1.1950,-9.68925E-01
1.1960,-1.07235E+00
1.1970,-1.16386E+00
1.1980,-1.24247E+00
1.1990,-1.30733E+00
1.2000,-1.35777E+00
1.2010,-1.39325E+00
1.2020,-1.41341E+00
1.2030,-1.41808E+00
1.2040,-1.40722E+00
1.2050,-1.38100E+00
1.2060,-1.33974E+00
1.2070,-1.28391E+00
1.2080,-1.21415E+00
1.2090,-1.13126E+00
1.2100,-1.03616E+00
1.2110,-9.29892E-01
1.2120,-8.13634E-01
1.2130,-6.88655E-01
1.2140,-5.56310E-01
1.2150,-4.18031E-01
1.2160,-2.75302E-01
1.2170,-1.29650E-01
1.2180,1.73753E-02
1.2190,1.64218E-01
1.2200,3.09331E-01
1.2210,4.51194E-01
1.2220,5.88327E-01
1.2230,7.19311E-01
1.2240,8.42793E-01
1.2250,9.57511E-01
1.2260,1.06230E+00
1.2270,1.15609E+00
1.2280,1.23796E+00
1.2290,1.30709E+00
1.2300,1.36281E+00
1.2310,1.40458E+00
1.2320,1.43202E+00
1.2330,1.44489E+00
1.2340,1.44309E+00
1.2350,1.42670E+00
1.2360,1.39590E+00
1.2370,1.35107E+00
1.2380,1.29268E+00
1.2390,1.22136E+00
1.2400,1.13786E+00
1.2410,1.04305E+00
1.2420,9.37895E-01
1.2430,8.23473E-01
1.2440,7.00937E-01
1.2450,5.71515E-01
1.2460,4.36496E-01
1.2470,2.97216E-01
1.2480,1.55043E-01
1.2490,1.13649E-02
1.2500,-1.32424E-01
1.2510,-2.74937E-01
1.2520,-4.14809E-01
1.2530,-5.50710E-01
1.2540,-6.81355E-01
1.2550,-8.05520E-01
1.2560,-9.22048E-01
1.2570,-1.02986E+00
1.2580,-1.12798E+00
1.2590,-1.21551E+00
1.2600,-1.29167E+00
1.2610,-1.35580E+00
1.2620,-1.40733E+00
1.2630,-1.44583E+00
1.2640,-1.47100E+00
1.2650,-1.48265E+00
1.2660,-1.48072E+00
1.2670,-1.46528E+00
1.2680,-1.43652E+00
1.2690,-1.39474E+00
1.2700,-1.34037E+00
1.2710,-1.27396E+00
1.2720,-1.19613E+00
1.2730,-1.10762E+00
1.2740,-1.00926E+00
1.2750,-9.01968E-01
1.2760,-7.86713E-01
1.2770,-6.64542E-01
1.2780,-5.36552E-01
1.2790,-4.03882E-01
1.2800,-2.67703E-01
1.2810,-1.29206E-01
1.2820,1.04052E-02
1.2830,1.49928E-01
1.2840,2.88169E-01
1.2850,4.23958E-01
1.2860,5.56152E-01
1.2870,6.83650E-01
1.2880,8.05399E-01
1.2890,9.20402E-01
1.2900,1.02773E+00
1.2910,1.12652E+00
1.2920,1.21600E+00
1.2930,1.29546E+00
1.2940,1.36429E+00
1.2950,1.42199E+00
1.2960,1.46813E+00
1.2970,1.50238E+00
1.2980,1.52453E+00
1.2990,1.53444E+00
1.3000,1.53210E+00
1.3010,1.51757E+00
1.3020,1.49102E+00
1.3030,1.45273E+00
1.3040,1.40303E+00
1.3050,1.34237E+00
1.3060,1.27128E+00
1.3070,1.19035E+00
1.3080,1.10025E+00
1.3090,1.00171E+00
1.3100,8.95524E-01
1.3110,7.82536E-01
1.3120,6.63630E-01
1.3130,5.39730E-01
1.3140,4.11787E-01
1.3150,2.80775E-01
1.3160,1.47679E-01
1.3170,1.34917E-02
1.3180,-1.20795E-01
1.3190,-2.54200E-01
1.3200,-3.85756E-01
1.3210,-5.14521E-01
1.3220,-6.39582E-01
1.3230,-7.60060E-01
1.3240,-8.75119E-01
1.3250,-9.83971E-01
1.3260,-1.08588E+00
1.3270,-1.18016E+00
1.3280,-1.26620E+00
1.3290,-1.34344E+00
1.3300,-1.41139E+00
1.3310,-1.46963E+00
1.3320,-1.51781E+00
1.3330,-1.55567E+00
1.3340,-1.58299E+00
1.3350,-1.59965E+00
1.3360,-1.60560E+00
1.3370,-1.60084E+00
1.3380,-1.58548E+00
1.3390,-1.55967E+00
1.3400,-1.52364E+00
1.3410,-1.47767E+00
1.3420,-1.42212E+00
1.3430,-1.35740E+00
1.3440,-1.28398E+00
1.3450,-1.20237E+00
1.3460,-1.11314E+00
1.3470,-1.01690E+00
1.3480,-9.14274E-01
1.3490,-8.05954E-01
1.3500,-6.92640E-01
1.3510,-5.75059E-01
1.3520,-4.53956E-01
1.3530,-3.30088E-01
1.3540,-2.04221E-01
1.3550,-7.71256E-02
1.3560,5.04322E-02
1.3570,1.77691E-01
1.3580,3.03901E-01
1.3590,4.28326E-01
1.3600,5.50253E-01
1.3610,6.68989E-01
1.3620,7.83869E-01
1.3630,8.94259E-01
1.3640,9.99560E-01
1.3650,1.09921E+00
1.3660,1.19268E+00
1.3670,1.27949E+00
1.3680,1.35920E+00
1.3690,1.43141E+00
1.3700,1.49579E+00
1.3710,1.55204E+00
1.3720,1.59989E+00
1.3730,1.63916E+00
1.3740,1.66968E+00
1.3750,1.69136E+00
1.3760,1.70415E+00
1.3770,1.70803E+00
1.3780,1.70305E+00
1.3790,1.68930E+00
1.3800,1.66690E+00
1.3810,1.63604E+00
1.3820,1.59693E+00
1.3830,1.54981E+00
1.3840,1.49500E+00
1.3850,1.43280E+00
1.3860,1.36359E+00
1.3870,1.28774E+00
1.3880,1.20568E+00
1.3890,1.11784E+00
1.3900,1.02469E+00
1.3910,9.26698E-01
1.3920,8.24370E-01
1.3930,7.18212E-01
1.3940,6.08743E-01
1.3950,4.96489E-01
1.3960,3.81983E-01
1.3970,2.65756E-01
1.3980,1.48343E-01
1.3990,3.02714E-02
1.4000,-8.79334E-02
1.4010,-2.05756E-01
1.4020,-3.22690E-01
1.4030,-4.38244E-01
1.4040,-5.51937E-01
1.4050,-6.63307E-01
1.4060,-7.71910E-01
1.4070,-8.77320E-01
1.4080,-9.79132E-01
1.4090,-1.07697E+00
1.4100,-1.17046E+00
1.4110,-1.25929E+00
1.4120,-1.34313E+00
1.4130,-1.42171E+00
1.4140,-1.49477E+00
1.4150,-1.56208E+00
1.4160,-1.62345E+00
1.4170,-1.67868E+00
1.4180,-1.72764E+00
1.4190,-1.77021E+00
1.4200,-1.80629E+00
1.4210,-1.83582E+00
1.4220,-1.85875E+00
1.4230,-1.87507E+00
1.4240,-1.88480E+00
1.4250,-1.88796E+00
1.4260,-1.88461E+00
1.4270,-1.87483E+00
1.4280,-1.85872E+00
1.4290,-1.83641E+00
1.4300,-1.80804E+00
1.4310,-1.77376E+00
1.4320,-1.73375E+00
1.4330,-1.68820E+00
1.4340,-1.63732E+00
1.4350,-1.58133E+00
1.4360,-1.52046E+00
1.4370,-1.45495E+00
1.4380,-1.38506E+00
1.4390,-1.31104E+00
1.4400,-1.23317E+00
1.4410,-1.15171E+00
1.4420,-1.06694E+00
1.4430,-9.79147E-01
1.4440,-8.88614E-01
1.4450,-7.95625E-01
1.4460,-7.00466E-01
1.4470,-6.03421E-01
1.4480,-5.04772E-01
1.4490,-4.04800E-01
1.4500,-3.03781E-01
1.4510,-2.01987E-01
1.4520,-9.96839E-02
1.4530,2.86646E-03
1.4540,1.05410E-01
1.4550,2.07701E-01
1.4560,3.09500E-01
1.4570,4.10575E-01
1.4580,5.10706E-01
1.4590,6.09679E-01
1.4600,7.07292E-01
1.4610,8.03351E-01
1.4620,8.97674E-01
1.4630,9.90087E-01
1.4640,1.08043E+00
1.4650,1.16855E+00
1.4660,1.25430E+00
1.4670,1.33756E+00
1.4680,1.41821E+00
1.4690,1.49614E+00
1.4700,1.57125E+00
1.4710,1.64345E+00
1.4720,1.71266E+00
1.4730,1.77883E+00
1.4740,1.84189E+00
1.4750,1.90179E+00
1.4760,1.95850E+00
1.4770,2.01199E+00
1.4780,2.06224E+00
1.4790,2.10924E+00
1.4800,2.15299E+00
1.4810,2.19349E+00
1.4820,2.23075E+00
1.4830,2.26480E+00
1.4840,2.29567E+00
1.4850,2.32338E+00
1.4860,2.34798E+00
1.4870,2.36951E+00
1.4880,2.38802E+00
1.4890,2.40358E+00
1.4900,2.41624E+00
1.4910,2.42607E+00
1.4920,2.43313E+00
1.4930,2.43750E+00
1.4940,2.43926E+00
1.4950,2.43849E+00
1.4960,2.43526E+00
1.4970,2.42966E+00
1.4980,2.42177E+00
1.4990,2.41169E+00
1.5000,2.39950E+00
1.5010,2.38529E+00
1.5020,2.36915E+00
1.5030,2.35118E+00
1.5040,2.33145E+00
1.5050,2.31007E+00
1.5060,2.28713E+00
1.5070,2.26271E+00
1.5080,2.23690E+00
1.5090,2.20980E+00
1.5100,2.18148E+00
1.5110,2.15204E+00
1.5120,2.12156E+00
1.5130,2.09013E+00
1.5140,2.05782E+00
1.5150,2.02471E+00
1.5160,1.99089E+00
1.5170,1.95643E+00
1.5180,1.92140E+00
1.5190,1.88588E+00
1.5200,1.84993E+00
1.5210,1.81362E+00
1.5220,1.77702E+00
1.5230,1.74019E+00
1.5240,1.70318E+00
1.5250,1.66606E+00
1.5260,1.62889E+00
1.5270,1.59170E+00
1.5280,1.55457E+00
1.5290,1.51752E+00
1.5300,1.48061E+00
1.5310,1.44389E+00
1.5320,1.40738E+00
1.5330,1.37114E+00
1.5340,1.33520E+00
1.5350,1.29958E+00
1.5360,1.26433E+00
1.5370,1.22947E+00
1.5380,1.19502E+00
1.5390,1.16103E+00
1.5400,1.12750E+00
1.5410,1.09445E+00
1.5420,1.06192E+00
1.5430,1.02992E+00
1.5440,9.98452E-01
1.5450,9.67544E-01
1.5460,9.37204E-01
1.5470,9.07444E-01
1.5480,8.78272E-01
1.5490,8.49697E-01
1.5500,8.21726E-01
1.5510,7.94362E-01
1.5520,7.67611E-01
1.5530,7.41474E-01
1.5540,7.15954E-01
1.5550,6.91051E-01
1.5560,6.66764E-01
1.5570,6.43092E-01
1.5580,6.20032E-01
1.5590,5.97580E-01
1.5600,5.75734E-01
1.5610,5.54488E-01
1.5620,5.33836E-01
1.5630,5.13773E-01
1.5640,4.94291E-01
1.5650,4.75383E-01
1.5660,4.57042E-01
1.5670,4.39258E-01
1.5680,4.22025E-01
1.5690,4.05331E-01
1.5700,3.89169E-01
1.5710,3.73528E-01
1.5720,3.58398E-01
1.5730,3.43770E-01
1.5740,3.29633E-01
1.5750,3.15976E-01
1.5760,3.02789E-01
1.5770,2.90061E-01
1.5780,2.77782E-01
1.5790,2.65940E-01
1.5800,2.54524E-01
1.5810,2.43524E-01
1.5820,2.32929E-01
1.5830,2.22727E-01
1.5840,2.12909E-01
1.5850,2.03464E-01
1.5860,1.94380E-01
1.5870,1.85647E-01
1.5880,1.77255E-01
1.5890,1.69193E-01
1.5900,1.61452E-01
1.5910,1.54022E-01
1.5920,1.46891E-01
1.5930,1.40052E-01
1.5940,1.33493E-01
1.5950,1.27207E-01
1.5960,1.21183E-01
1.5970,1.15413E-01
1.5980,1.09888E-01
1.5990,1.04599E-01
1.6000,9.95374E-02
1.6010,9.46959E-02
1.6020,9.00660E-02
1.6030,8.56400E-02
1.6040,8.14102E-02
1.6050,7.73692E-02
1.6060,7.35098E-02
1.6070,6.98249E-02
1.6080,6.63079E-02
1.6090,6.29521E-02
1.6100,5.97511E-02
1.6110,5.66987E-02
1.6120,5.37888E-02
1.6130,5.10156E-02
1.6140,4.83735E-02
1.6150,4.58571E-02
1.6160,4.34610E-02
1.6170,4.11801E-02
1.6180,3.90097E-02
1.6190,3.69448E-02
1.6200,3.49809E-02
1.6210,3.31136E-02
1.6220,3.13386E-02
1.6230,2.96519E-02
1.6240,2.80495E-02
1.6250,2.65276E-02
1.6260,2.50825E-02
1.6270,2.37107E-02
1.6280,2.24089E-02
1.6290,2.11738E-02
1.6300,2.00023E-02
1.6310,1.88915E-02
1.6320,1.78383E-02
1.6330,1.68402E-02
1.6340,1.58945E-02
1.6350,1.49986E-02
1.6360,1.41502E-02
1.6370,1.33469E-02
1.6380,1.25865E-02
1.6390,1.18669E-02
1.6400,1.11861E-02
1.6410,1.05422E-02
1.6420,9.93320E-03
1.6430,9.35747E-03
1.6440,8.81330E-03
1.6450,8.29906E-03
1.6460,7.81324E-03
1.6470,7.35436E-03
1.6480,6.92104E-03
1.6490,6.51194E-03
1.6500,6.12580E-03
1.6510,5.76141E-03
1.6520,5.41763E-03
1.6530,5.09336E-03
1.6540,4.78757E-03
1.6550,4.49926E-03
1.6560,4.22749E-03
1.6570,3.97138E-03
1.6580,3.73007E-03
1.6590,3.50276E-03
1.6600,3.28867E-03
1.6610,3.08709E-03
1.6620,2.89733E-03
1.6630,2.71872E-03
1.6640,2.55065E-03
1.6650,2.39253E-03
1.6660,2.24379E-03
1.6670,2.10393E-03
1.6680,1.97242E-03
1.6690,1.84879E-03
1.6700,1.73261E-03
1.6710,1.62343E-03
1.6720,1.52087E-03
1.6730,1.42453E-03
1.6740,1.33406E-03
1.6750,1.24912E-03
1.6760,1.16938E-03
1.6770,1.09454E-03
1.6780,1.02431E-03
1.6790,9.58425E-04
1.6800,8.96623E-04
1.6810,8.38664E-04
1.6820,7.84319E-04
1.6830,7.33371E-04
1.6840,6.85618E-04
1.6850,6.40867E-04
1.6860,5.98937E-04
1.6870,5.59658E-04
1.6880,5.22869E-04
1.6890,4.88418E-04
1.6900,4.56162E-04
1.6910,4.25967E-04
1.6920,3.97707E-04
1.6930,3.71261E-04
1.6940,3.46519E-04
1.6950,3.23373E-04
1.6960,3.01726E-04
1.6970,2.81483E-04
1.6980,2.62557E-04
1.6990,2.44865E-04
1.7000,2.28330E-04
1.7010,2.12878E-04
1.7020,1.98441E-04
1.7030,1.84954E-04
1.7040,1.72358E-04
1.7050,1.60595E-04
1.7060,1.49611E-04
1.7070,1.39358E-04
1.7080,1.29788E-04
1.7090,1.20857E-04
1.7100,1.12524E-04
1.7110,1.04750E-04
1.7120,9.74978E-05
1.7130,9.07346E-05
1.7140,8.44282E-05
1.7150,7.85485E-05
1.7160,7.30676E-05
1.7170,6.79592E-05
1.7180,6.31988E-05
1.7190,5.87634E-05
1.7200,5.46314E-05
1.7210,5.07827E-05
1.7220,4.71983E-05
1.7230,4.38607E-05
1.7240,4.07533E-05
1.7250,3.78608E-05
1.7260,3.51686E-05
1.7270,3.26632E-05
1.7280,3.03321E-05
1.7290,2.81635E-05
1.7300,2.61462E-05
1.7310,2.42701E-05
1.7320,2.25256E-05
1.7330,2.09035E-05
1.7340,1.93956E-05
1.7350,1.79941E-05
1.7360,1.66915E-05
1.7370,1.54812E-05
1.7380,1.43567E-05
1.7390,1.33121E-05
1.7400,1.23418E-05
1.7410,1.14408E-05
1.7420,1.06041E-05
1.7430,9.82731E-06
1.7440,9.10623E-06
1.7450,8.43695E-06
1.7460,7.81585E-06
1.7470,7.23952E-06
1.7480,6.70482E-06
1.7490,6.20881E-06
1.7500,5.74876E-06
1.7510,5.32211E-06
1.7520,4.92650E-06
1.7530,4.55972E-06
1.7540,4.21970E-06
1.7550,3.90455E-06
1.7560,3.61248E-06
1.7570,3.34184E-06
1.7580,3.09109E-06
1.7590,2.85880E-06
1.7600,2.64363E-06
1.7610,2.44436E-06
1.7620,2.25983E-06
1.7630,2.08898E-06
1.7640,1.93081E-06
1.7650,1.78439E-06
1.7660,1.64888E-06
1.7670,1.52348E-06
1.7680,1.40744E-06
1.7690,1.30008E-06
1.7700,1.20077E-06
1.7710,1.10892E-06
1.7720,1.02397E-06
1.7730,9.45414E-07
1.7740,8.72783E-07
1.7750,8.05637E-07
1.7760,7.43570E-07
1.7770,6.86204E-07
1.7780,6.33191E-07
1.7790,5.84206E-07
1.7800,5.38948E-07
1.7810,4.97140E-07
1.7820,4.58522E-07
1.7830,4.22856E-07
1.7840,3.89919E-07
1.7850,3.59508E-07
1.7860,3.31431E-07
1.7870,3.05513E-07
1.7880,2.81589E-07
1.7890,2.59511E-07
1.7900,2.39137E-07
1.7910,2.20338E-07
1.7920,2.02994E-07
1.7930,1.86995E-07
1.7940,1.72238E-07
1.7950,1.58629E-07
1.7960,1.46079E-07
1.7970,1.34507E-07
1.7980,1.23839E-07
1.7990,1.14004E-07
1.8000,1.04939E-07
1.8010,9.65850E-08
1.8020,8.88864E-08
1.8030,8.17928E-08
1.8040,7.52573E-08
1.8050,6.92368E-08
1.8060,6.36912E-08
1.8070,5.85837E-08
1.8080,5.38802E-08
1.8090,4.95491E-08
1.8100,4.55615E-08
1.8110,4.18906E-08
1.8120,3.85114E-08
1.8130,3.54012E-08
1.8140,3.25389E-08
1.8150,2.99050E-08
1.8160,2.74815E-08
1.8170,2.52519E-08
1.8180,2.32008E-08
1.8190,2.13142E-08
1.8200,1.95791E-08
1.8210,1.79834E-08
1.8220,1.65162E-08
1.8230,1.51672E-08
1.8240,1.39269E-08
1.8250,1.27869E-08
1.8260,1.17390E-08
1.8270,1.07760E-08
1.8280,9.89099E-09
1.8290,9.07780E-09
1.8300,8.33066E-09
1.8310,7.64429E-09
1.8320,7.01380E-09
1.8330,6.43470E-09
1.8340,5.90285E-09
1.8350,5.41445E-09
1.8360,4.96600E-09
1.8370,4.55426E-09
1.8380,4.17627E-09
1.8390,3.82929E-09
1.8400,3.51082E-09
1.8410,3.21853E-09
1.8420,2.95031E-09
1.8430,2.70419E-09
1.8440,2.47837E-09
1.8450,2.27121E-09
1.8460,2.08117E-09
1.8470,1.90686E-09
1.8480,1.74699E-09
1.8490,1.60039E-09
1.8500,1.46595E-09
1.8510,1.34268E-09
1.8520,1.22968E-09
1.8530,1.12608E-09
1.8540,1.03112E-09
1.8550,9.44081E-10



==> anc/X_state_wvfncts/v16.csv <==
Level v=16

0.7710,8.30025E-10
0.7720,1.02925E-09
0.7730,1.27499E-09
0.7740,1.57776E-09
0.7750,1.95042E-09
0.7760,2.40864E-09
0.7770,2.97144E-09
0.7780,3.66199E-09
0.7790,4.50841E-09
0.7800,5.54477E-09
0.7810,6.81241E-09
0.7820,8.36129E-09
0.7830,1.02519E-08
0.7840,1.25571E-08
0.7850,1.53651E-08
0.7860,1.87818E-08
0.7870,2.29349E-08
0.7880,2.79780E-08
0.7890,3.40953E-08
0.7900,4.15080E-08
0.7910,5.04812E-08
0.7920,6.13320E-08
0.7930,7.44398E-08
0.7940,9.02577E-08
0.7950,1.09326E-07
0.7960,1.32290E-07
0.7970,1.59915E-07
0.7980,1.93114E-07
0.7990,2.32971E-07
0.8000,2.80771E-07
0.8010,3.38037E-07
0.8020,4.06575E-07
0.8030,4.88517E-07
0.8040,5.86384E-07
0.8050,7.03151E-07
0.8060,8.42323E-07
0.8070,1.00803E-06
0.8080,1.20512E-06
0.8090,1.43931E-06
0.8100,1.71728E-06
0.8110,2.04689E-06
0.8120,2.43731E-06
0.8130,2.89929E-06
0.8140,3.44540E-06
0.8150,4.09026E-06
0.8160,4.85097E-06
0.8170,5.74739E-06
0.8180,6.80265E-06
0.8190,8.04361E-06
0.8200,9.50144E-06
0.8210,1.12123E-05
0.8220,1.32179E-05
0.8230,1.55667E-05
0.8240,1.83145E-05
0.8250,2.15259E-05
0.8260,2.52750E-05
0.8270,2.96473E-05
0.8280,3.47412E-05
0.8290,4.06696E-05
0.8300,4.75619E-05
0.8310,5.55665E-05
0.8320,6.48532E-05
0.8330,7.56160E-05
0.8340,8.80765E-05
0.8350,1.02487E-04
0.8360,1.19136E-04
0.8370,1.38350E-04
0.8380,1.60502E-04
0.8390,1.86012E-04
0.8400,2.15361E-04
0.8410,2.49088E-04
0.8420,2.87807E-04
0.8430,3.32208E-04
0.8440,3.83072E-04
0.8450,4.41277E-04
0.8460,5.07810E-04
0.8470,5.83783E-04
0.8480,6.70440E-04
0.8490,7.69178E-04
0.8500,8.81560E-04
0.8510,1.00933E-03
0.8520,1.15444E-03
0.8530,1.31907E-03
0.8540,1.50563E-03
0.8550,1.71681E-03
0.8560,1.95561E-03
0.8570,2.22533E-03
0.8580,2.52964E-03
0.8590,2.87260E-03
0.8600,3.25868E-03
0.8610,3.69283E-03
0.8620,4.18047E-03
0.8630,4.72758E-03
0.8640,5.34072E-03
0.8650,6.02707E-03
0.8660,6.79451E-03
0.8670,7.65163E-03
0.8680,8.60781E-03
0.8690,9.67326E-03
0.8700,1.08591E-02
0.8710,1.21773E-02
0.8720,1.36411E-02
0.8730,1.52645E-02
0.8740,1.70629E-02
0.8750,1.90526E-02
0.8760,2.12514E-02
0.8770,2.36784E-02
0.8780,2.63540E-02
0.8790,2.93000E-02
0.8800,3.25397E-02
0.8810,3.60979E-02
0.8820,4.00013E-02
0.8830,4.42777E-02
0.8840,4.89569E-02
0.8850,5.40702E-02
0.8860,5.96508E-02
0.8870,6.57334E-02
0.8880,7.23543E-02
0.8890,7.95517E-02
0.8900,8.73653E-02
0.8910,9.58363E-02
0.8920,1.05007E-01
0.8930,1.14923E-01
0.8940,1.25628E-01
0.8950,1.37169E-01
0.8960,1.49594E-01
0.8970,1.62950E-01
0.8980,1.77287E-01
0.8990,1.92654E-01
0.9000,2.09098E-01
0.9010,2.26670E-01
0.9020,2.45417E-01
0.9030,2.65385E-01
0.9040,2.86620E-01
0.9050,3.09166E-01
0.9060,3.33062E-01
0.9070,3.58346E-01
0.9080,3.85053E-01
0.9090,4.13211E-01
0.9100,4.42847E-01
0.9110,4.73978E-01
0.9120,5.06618E-01
0.9130,5.40773E-01
0.9140,5.76441E-01
0.9150,6.13611E-01
0.9160,6.52263E-01
0.9170,6.92369E-01
0.9180,7.33886E-01
0.9190,7.76763E-01
0.9200,8.20935E-01
0.9210,8.66323E-01
0.9220,9.12838E-01
0.9230,9.60371E-01
0.9240,1.00880E+00
0.9250,1.05800E+00
0.9260,1.10780E+00
0.9270,1.15804E+00
0.9280,1.20855E+00
0.9290,1.25910E+00
0.9300,1.30949E+00
0.9310,1.35949E+00
0.9320,1.40883E+00
0.9330,1.45726E+00
0.9340,1.50450E+00
0.9350,1.55026E+00
0.9360,1.59421E+00
0.9370,1.63606E+00
0.9380,1.67546E+00
0.9390,1.71209E+00
0.9400,1.74559E+00
0.9410,1.77562E+00
0.9420,1.80184E+00
0.9430,1.82391E+00
0.9440,1.84149E+00
0.9450,1.85428E+00
0.9460,1.86195E+00
0.9470,1.86422E+00
0.9480,1.86081E+00
0.9490,1.85148E+00
0.9500,1.83599E+00
0.9510,1.81416E+00
0.9520,1.78582E+00
0.9530,1.75083E+00
0.9540,1.70909E+00
0.9550,1.66054E+00
0.9560,1.60517E+00
0.9570,1.54299E+00
0.9580,1.47408E+00
0.9590,1.39855E+00
0.9600,1.31657E+00
0.9610,1.22834E+00
0.9620,1.13413E+00
0.9630,1.03427E+00
0.9640,9.29116E-01
0.9650,8.19094E-01
0.9660,7.04680E-01
0.9670,5.86400E-01
0.9680,4.64832E-01
0.9690,3.40601E-01
0.9700,2.14378E-01
0.9710,8.68757E-02
0.9720,-4.11538E-02
0.9730,-1.68925E-01
0.9740,-2.95624E-01
0.9750,-4.20414E-01
0.9760,-5.42442E-01
0.9770,-6.60847E-01
0.9780,-7.74766E-01
0.9790,-8.83341E-01
0.9800,-9.85731E-01
0.9810,-1.08112E+00
0.9820,-1.16871E+00
0.9830,-1.24776E+00
0.9840,-1.31757E+00
0.9850,-1.37750E+00
0.9860,-1.42696E+00
0.9870,-1.46545E+00
0.9880,-1.49254E+00
0.9890,-1.50787E+00
0.9900,-1.51121E+00
0.9910,-1.50239E+00
0.9920,-1.48136E+00
0.9930,-1.44816E+00
0.9940,-1.40294E+00
0.9950,-1.34597E+00
0.9960,-1.27761E+00
0.9970,-1.19834E+00
0.9980,-1.10874E+00
0.9990,-1.00950E+00
1.0000,-9.01402E-01
1.0010,-7.85326E-01
1.0020,-6.62240E-01
1.0030,-5.33194E-01
1.0040,-3.99308E-01
1.0050,-2.61770E-01
1.0060,-1.21819E-01
1.0070,1.92626E-02
1.0080,1.60162E-01
1.0090,2.99549E-01
1.0100,4.36084E-01
1.0110,5.68439E-01
1.0120,6.95306E-01
1.0130,8.15414E-01
1.0140,9.27539E-01
1.0150,1.03052E+00
1.0160,1.12328E+00
1.0170,1.20482E+00
1.0180,1.27424E+00
1.0190,1.33078E+00
1.0200,1.37377E+00
1.0210,1.40268E+00
1.0220,1.41715E+00
1.0230,1.41693E+00
1.0240,1.40193E+00
1.0250,1.37225E+00
1.0260,1.32810E+00
1.0270,1.26988E+00
1.0280,1.19813E+00
1.0290,1.11355E+00
1.0300,1.01699E+00
1.0310,9.09431E-01
1.0320,7.91993E-01
1.0330,6.65909E-01
1.0340,5.32523E-01
1.0350,3.93271E-01
1.0360,2.49670E-01
1.0370,1.03296E-01
1.0380,-4.42300E-02
1.0390,-1.91259E-01
1.0400,-3.36136E-01
1.0410,-4.77218E-01
1.0420,-6.12890E-01
1.0430,-7.41591E-01
1.0440,-8.61827E-01
1.0450,-9.72191E-01
1.0460,-1.07138E+00
1.0470,-1.15822E+00
1.0480,-1.23165E+00
1.0490,-1.29079E+00
1.0500,-1.33490E+00
1.0510,-1.36342E+00
1.0520,-1.37596E+00
1.0530,-1.37234E+00
1.0540,-1.35255E+00
1.0550,-1.31678E+00
1.0560,-1.26540E+00
1.0570,-1.19899E+00
1.0580,-1.11829E+00
1.0590,-1.02424E+00
1.0600,-9.17915E-01
1.0610,-8.00573E-01
1.0620,-6.73595E-01
1.0630,-5.38491E-01
1.0640,-3.96873E-01
1.0650,-2.50445E-01
1.0660,-1.00974E-01
1.0670,4.97263E-02
1.0680,1.99819E-01
1.0690,3.47466E-01
1.0700,4.90853E-01
1.0710,6.28209E-01
1.0720,7.57830E-01
1.0730,8.78101E-01
1.0740,9.87520E-01
1.0750,1.08471E+00
1.0760,1.16845E+00
1.0770,1.23766E+00
1.0780,1.29148E+00
1.0790,1.32919E+00
1.0800,1.35031E+00
1.0810,1.35455E+00
1.0820,1.34182E+00
1.0830,1.31227E+00
1.0840,1.26625E+00
1.0850,1.20430E+00
1.0860,1.12720E+00
1.0870,1.03589E+00
1.0880,9.31504E-01
1.0890,8.15356E-01
1.0900,6.88898E-01
1.0910,5.53721E-01
1.0920,4.11528E-01
1.0930,2.64117E-01
1.0940,1.13354E-01
1.0950,-3.88483E-02
1.0960,-1.90557E-01
1.0970,-3.39841E-01
1.0980,-4.84798E-01
1.0990,-6.23580E-01
1.1000,-7.54414E-01
1.1010,-8.75627E-01
1.1020,-9.85667E-01
1.1030,-1.08313E+00
1.1040,-1.16675E+00
1.1050,-1.23547E+00
1.1060,-1.28841E+00
1.1070,-1.32487E+00
1.1080,-1.34439E+00
1.1090,-1.34672E+00
1.1100,-1.33183E+00
1.1110,-1.29989E+00
1.1120,-1.25133E+00
1.1130,-1.18675E+00
1.1140,-1.10699E+00
1.1150,-1.01307E+00
1.1160,-9.06187E-01
1.1170,-7.87708E-01
1.1180,-6.59150E-01
1.1190,-5.22160E-01
1.1200,-3.78491E-01
1.1210,-2.29980E-01
1.1220,-7.85273E-02
1.1230,7.39291E-02
1.1240,2.25440E-01
1.1250,3.74071E-01
1.1260,5.17921E-01
1.1270,6.55156E-01
1.1280,7.84025E-01
1.1290,9.02886E-01
1.1300,1.01023E+00
1.1310,1.10468E+00
1.1320,1.18505E+00
1.1330,1.25032E+00
1.1340,1.29967E+00
1.1350,1.33247E+00
1.1360,1.34831E+00
1.1370,1.34702E+00
1.1380,1.32860E+00
1.1390,1.29331E+00
1.1400,1.24160E+00
1.1410,1.17414E+00
1.1420,1.09181E+00
1.1430,9.95642E-01
1.1440,8.86875E-01
1.1450,7.66893E-01
1.1460,6.37220E-01
1.1470,4.99501E-01
1.1480,3.55481E-01
1.1490,2.06980E-01
1.1500,5.58730E-02
1.1510,-9.59376E-02
1.1520,-2.46543E-01
1.1530,-3.94052E-01
1.1540,-5.36619E-01
1.1550,-6.72462E-01
1.1560,-7.99887E-01
1.1570,-9.17310E-01
1.1580,-1.02328E+00
1.1590,-1.11647E+00
1.1600,-1.19576E+00
1.1610,-1.26016E+00
1.1620,-1.30889E+00
1.1630,-1.34136E+00
1.1640,-1.35720E+00
1.1650,-1.35623E+00
1.1660,-1.33847E+00
1.1670,-1.30418E+00
1.1680,-1.25380E+00
1.1690,-1.18796E+00
1.1700,-1.10751E+00
1.1710,-1.01345E+00
1.1720,-9.06952E-01
1.1730,-7.89340E-01
1.1740,-6.62071E-01
1.1750,-5.26712E-01
1.1760,-3.84929E-01
1.1770,-2.38457E-01
1.1780,-8.90842E-02
1.1790,6.13703E-02
1.1800,2.11081E-01
1.1810,3.58238E-01
1.1820,5.01067E-01
1.1830,6.37853E-01
1.1840,7.66957E-01
1.1850,8.86842E-01
1.1860,9.96084E-01
1.1870,1.09339E+00
1.1880,1.17763E+00
1.1890,1.24780E+00
1.1900,1.30311E+00
1.1910,1.34291E+00
1.1920,1.36678E+00
1.1930,1.37444E+00
1.1940,1.36585E+00
1.1950,1.34113E+00
1.1960,1.30061E+00
1.1970,1.24479E+00
1.1980,1.17436E+00
1.1990,1.09017E+00
1.2000,9.93239E-01
1.2010,8.84717E-01
1.2020,7.65894E-01
1.2030,6.38170E-01
1.2040,5.03045E-01
1.2050,3.62099E-01
1.2060,2.16971E-01
1.2070,6.93420E-02
1.2080,-7.90847E-02
1.2090,-2.26605E-01
1.2100,-3.71531E-01
1.2110,-5.12214E-01
1.2120,-6.47060E-01
1.2130,-7.74548E-01
1.2140,-8.93248E-01
1.2150,-1.00184E+00
1.2160,-1.09911E+00
1.2170,-1.18400E+00
1.2180,-1.25558E+00
1.2190,-1.31308E+00
1.2200,-1.35588E+00
1.2210,-1.38355E+00
1.2220,-1.39582E+00
1.2230,-1.39258E+00
1.2240,-1.37391E+00
1.2250,-1.34006E+00
1.2260,-1.29142E+00
1.2270,-1.22859E+00
1.2280,-1.15228E+00
1.2290,-1.06335E+00
1.2300,-9.62826E-01
1.2310,-8.51816E-01
1.2320,-7.31557E-01
1.2330,-6.03375E-01
1.2340,-4.68676E-01
1.2350,-3.28928E-01
1.2360,-1.85646E-01
1.2370,-4.03745E-02
1.2380,1.05329E-01
1.2390,2.49911E-01
1.2400,3.91839E-01
1.2410,5.29615E-01
1.2420,6.61797E-01
1.2430,7.87007E-01
1.2440,9.03950E-01
1.2450,1.01142E+00
1.2460,1.10833E+00
1.2470,1.19370E+00
1.2480,1.26668E+00
1.2490,1.32654E+00
1.2500,1.37271E+00
1.2510,1.40475E+00
1.2520,1.42238E+00
1.2530,1.42546E+00
1.2540,1.41400E+00
1.2550,1.38817E+00
1.2560,1.34828E+00
1.2570,1.29476E+00
1.2580,1.22820E+00
1.2590,1.14932E+00
1.2600,1.05893E+00
1.2610,9.57980E-01
1.2620,8.47506E-01
1.2630,7.28635E-01
1.2640,6.02566E-01
1.2650,4.70566E-01
1.2660,3.33948E-01
1.2670,1.94064E-01
1.2680,5.22883E-02
1.2690,-8.99960E-02
1.2700,-2.31410E-01
1.2710,-3.70593E-01
1.2720,-5.06215E-01
1.2730,-6.36989E-01
1.2740,-7.61685E-01
1.2750,-8.79137E-01
1.2760,-9.88259E-01
1.2770,-1.08805E+00
1.2780,-1.17760E+00
1.2790,-1.25612E+00
1.2800,-1.32290E+00
1.2810,-1.37738E+00
1.2820,-1.41908E+00
1.2830,-1.44768E+00
1.2840,-1.46295E+00
1.2850,-1.46481E+00
1.2860,-1.45329E+00
1.2870,-1.42855E+00
1.2880,-1.39087E+00
1.2890,-1.34062E+00
1.2900,-1.27832E+00
1.2910,-1.20456E+00
1.2920,-1.12006E+00
1.2930,-1.02560E+00
1.2940,-9.22053E-01
1.2950,-8.10380E-01
1.2960,-6.91588E-01
1.2970,-5.66746E-01
1.2980,-4.36965E-01
1.2990,-3.03392E-01
1.3000,-1.67197E-01
1.3010,-2.95619E-02
1.3020,1.08327E-01
1.3030,2.45293E-01
1.3040,3.80174E-01
1.3050,5.11839E-01
1.3060,6.39191E-01
1.3070,7.61179E-01
1.3080,8.76807E-01
1.3090,9.85140E-01
1.3100,1.08531E+00
1.3110,1.17653E+00
1.3120,1.25809E+00
1.3130,1.32935E+00
1.3140,1.38980E+00
1.3150,1.43898E+00
1.3160,1.47655E+00
1.3170,1.50225E+00
1.3180,1.51594E+00
1.3190,1.51756E+00
1.3200,1.50715E+00
1.3210,1.48484E+00
1.3220,1.45087E+00
1.3230,1.40556E+00
1.3240,1.34931E+00
1.3250,1.28260E+00
1.3260,1.20601E+00
1.3270,1.12015E+00
1.3280,1.02574E+00
1.3290,9.23532E-01
1.3300,8.14331E-01
1.3310,6.98997E-01
1.3320,5.78423E-01
1.3330,4.53533E-01
1.3340,3.25275E-01
1.3350,1.94613E-01
1.3360,6.25202E-02
1.3370,-7.00311E-02
1.3380,-2.02073E-01
1.3390,-3.32653E-01
1.3400,-4.60835E-01
1.3410,-5.85713E-01
1.3420,-7.06411E-01
1.3430,-8.22095E-01
1.3440,-9.31972E-01
1.3450,-1.03530E+00
1.3460,-1.13139E+00
1.3470,-1.21960E+00
1.3480,-1.29938E+00
1.3490,-1.37022E+00
1.3500,-1.43166E+00
1.3510,-1.48336E+00
1.3520,-1.52500E+00
1.3530,-1.55636E+00
1.3540,-1.57729E+00
1.3550,-1.58770E+00
1.3560,-1.58758E+00
1.3570,-1.57698E+00
1.3580,-1.55603E+00
1.3590,-1.52493E+00
1.3600,-1.48394E+00
1.3610,-1.43337E+00
1.3620,-1.37360E+00
1.3630,-1.30506E+00
1.3640,-1.22824E+00
1.3650,-1.14367E+00
1.3660,-1.05192E+00
1.3670,-9.53617E-01
1.3680,-8.49395E-01
1.3690,-7.39935E-01
1.3700,-6.25939E-01
1.3710,-5.08128E-01
1.3720,-3.87238E-01
1.3730,-2.64016E-01
1.3740,-1.39213E-01
1.3750,-1.35803E-02
1.3760,1.12133E-01
1.3770,2.37188E-01
1.3780,3.60859E-01
1.3790,4.82435E-01
1.3800,6.01229E-01
1.3810,7.16576E-01
1.3820,8.27843E-01
1.3830,9.34423E-01
1.3840,1.03575E+00
1.3850,1.13129E+00
1.3860,1.22054E+00
1.3870,1.30307E+00
1.3880,1.37845E+00
1.3890,1.44633E+00
1.3900,1.50640E+00
1.3910,1.55836E+00
1.3920,1.60202E+00
1.3930,1.63719E+00
1.3940,1.66374E+00
1.3950,1.68160E+00
1.3960,1.69073E+00
1.3970,1.69114E+00
1.3980,1.68291E+00
1.3990,1.66612E+00
1.4000,1.64092E+00
1.4010,1.60751E+00
1.4020,1.56610E+00
1.4030,1.51697E+00
1.4040,1.46040E+00
1.4050,1.39672E+00
1.4060,1.32631E+00
1.4070,1.24954E+00
1.4080,1.16683E+00
1.4090,1.07862E+00
1.4100,9.85353E-01
1.4110,8.87511E-01
1.4120,7.85577E-01
1.4130,6.80052E-01
1.4140,5.71440E-01
1.4150,4.60257E-01
1.4160,3.47019E-01
1.4170,2.32244E-01
1.4180,1.16448E-01
1.4190,1.44962E-04
1.4200,-1.16160E-01
1.4210,-2.31968E-01
1.4220,-3.46792E-01
1.4230,-4.60156E-01
1.4240,-5.71602E-01
1.4250,-6.80683E-01
1.4260,-7.86974E-01
1.4270,-8.90067E-01
1.4280,-9.89575E-01
1.4290,-1.08513E+00
1.4300,-1.17640E+00
1.4310,-1.26306E+00
1.4320,-1.34481E+00
1.4330,-1.42139E+00
1.4340,-1.49255E+00
1.4350,-1.55808E+00
1.4360,-1.61778E+00
1.4370,-1.67149E+00
1.4380,-1.71907E+00
1.4390,-1.76041E+00
1.4400,-1.79542E+00
1.4410,-1.82403E+00
1.4420,-1.84623E+00
1.4430,-1.86198E+00
1.4440,-1.87130E+00
1.4450,-1.87423E+00
1.4460,-1.87082E+00
1.4470,-1.86116E+00
1.4480,-1.84533E+00
1.4490,-1.82347E+00
1.4500,-1.79569E+00
1.4510,-1.76217E+00
1.4520,-1.72306E+00
1.4530,-1.67856E+00
1.4540,-1.62885E+00
1.4550,-1.57416E+00
1.4560,-1.51471E+00
1.4570,-1.45072E+00
1.4580,-1.38245E+00
1.4590,-1.31013E+00
1.4600,-1.23404E+00
1.4610,-1.15442E+00
1.4620,-1.07156E+00
1.4630,-9.85712E-01
1.4640,-8.97158E-01
1.4650,-8.06171E-01
1.4660,-7.13026E-01
1.4670,-6.17996E-01
1.4680,-5.21355E-01
1.4690,-4.23371E-01
1.4700,-3.24312E-01
1.4710,-2.24441E-01
1.4720,-1.24015E-01
1.4730,-2.32860E-02
1.4740,7.74992E-02
1.4750,1.78102E-01
1.4760,2.78289E-01
1.4770,3.77838E-01
1.4780,4.76532E-01
1.4790,5.74163E-01
1.4800,6.70534E-01
1.4810,7.65456E-01
1.4820,8.58750E-01
1.4830,9.50245E-01
1.4840,1.03978E+00
1.4850,1.12721E+00
1.4860,1.21240E+00
1.4870,1.29520E+00
1.4880,1.37552E+00
1.4890,1.45323E+00
1.4900,1.52824E+00
1.4910,1.60046E+00
1.4920,1.66981E+00
1.4930,1.73622E+00
1.4940,1.79964E+00
1.4950,1.86000E+00
1.4960,1.91729E+00
1.4970,1.97145E+00
1.4980,2.02247E+00
1.4990,2.07034E+00
1.5000,2.11504E+00
1.5010,2.15658E+00
1.5020,2.19497E+00
1.5030,2.23022E+00
1.5040,2.26235E+00
1.5050,2.29140E+00
1.5060,2.31740E+00
1.5070,2.34038E+00
1.5080,2.36041E+00
1.5090,2.37752E+00
1.5100,2.39178E+00
1.5110,2.40324E+00
1.5120,2.41197E+00
1.5130,2.41803E+00
1.5140,2.42150E+00
1.5150,2.42246E+00
1.5160,2.42097E+00
1.5170,2.41713E+00
1.5180,2.41100E+00
1.5190,2.40267E+00
1.5200,2.39223E+00
1.5210,2.37977E+00
1.5220,2.36536E+00
1.5230,2.34910E+00
1.5240,2.33107E+00
1.5250,2.31136E+00
1.5260,2.29006E+00
1.5270,2.26726E+00
1.5280,2.24303E+00
1.5290,2.21748E+00
1.5300,2.19067E+00
1.5310,2.16271E+00
1.5320,2.13366E+00
1.5330,2.10361E+00
1.5340,2.07264E+00
1.5350,2.04083E+00
1.5360,2.00826E+00
1.5370,1.97499E+00
1.5380,1.94111E+00
1.5390,1.90668E+00
1.5400,1.87177E+00
1.5410,1.83645E+00
1.5420,1.80078E+00
1.5430,1.76483E+00
1.5440,1.72865E+00
1.5450,1.69230E+00
1.5460,1.65584E+00
1.5470,1.61933E+00
1.5480,1.58280E+00
1.5490,1.54632E+00
1.5500,1.50992E+00
1.5510,1.47365E+00
1.5520,1.43756E+00
1.5530,1.40167E+00
1.5540,1.36604E+00
1.5550,1.33069E+00
1.5560,1.29565E+00
1.5570,1.26097E+00
1.5580,1.22666E+00
1.5590,1.19275E+00
1.5600,1.15927E+00
1.5610,1.12624E+00
1.5620,1.09368E+00
1.5630,1.06161E+00
1.5640,1.03004E+00
1.5650,9.99005E-01
1.5660,9.68503E-01
1.5670,9.38551E-01
1.5680,9.09159E-01
1.5690,8.80336E-01
1.5700,8.52091E-01
1.5710,8.24431E-01
1.5720,7.97360E-01
1.5730,7.70884E-01
1.5740,7.45004E-01
1.5750,7.19723E-01
1.5760,6.95041E-01
1.5770,6.70959E-01
1.5780,6.47474E-01
1.5790,6.24586E-01
1.5800,6.02292E-01
1.5810,5.80587E-01
1.5820,5.59467E-01
1.5830,5.38928E-01
1.5840,5.18963E-01
1.5850,4.99567E-01
1.5860,4.80732E-01
1.5870,4.62452E-01
1.5880,4.44718E-01
1.5890,4.27523E-01
1.5900,4.10857E-01
1.5910,3.94712E-01
1.5920,3.79080E-01
1.5930,3.63949E-01
1.5940,3.49312E-01
1.5950,3.35157E-01
1.5960,3.21476E-01
1.5970,3.08257E-01
1.5980,2.95490E-01
1.5990,2.83166E-01
1.6000,2.71273E-01
1.6010,2.59801E-01
1.6020,2.48740E-01
1.6030,2.38080E-01
1.6040,2.27809E-01
1.6050,2.17918E-01
1.6060,2.08395E-01
1.6070,1.99231E-01
1.6080,1.90416E-01
1.6090,1.81939E-01
1.6100,1.73790E-01
1.6110,1.65960E-01
1.6120,1.58439E-01
1.6130,1.51217E-01
1.6140,1.44284E-01
1.6150,1.37632E-01
1.6160,1.31251E-01
1.6170,1.25132E-01
1.6180,1.19267E-01
1.6190,1.13646E-01
1.6200,1.08262E-01
1.6210,1.03106E-01
1.6220,9.81702E-02
1.6230,9.34465E-02
1.6240,8.89273E-02
1.6250,8.46051E-02
1.6260,8.04727E-02
1.6270,7.65229E-02
1.6280,7.27488E-02
1.6290,6.91438E-02
1.6300,6.57012E-02
1.6310,6.24147E-02
1.6320,5.92782E-02
1.6330,5.62858E-02
1.6340,5.34316E-02
1.6350,5.07100E-02
1.6360,4.81157E-02
1.6370,4.56434E-02
1.6380,4.32879E-02
1.6390,4.10445E-02
1.6400,3.89083E-02
1.6410,3.68749E-02
1.6420,3.49398E-02
1.6430,3.30987E-02
1.6440,3.13475E-02
1.6450,2.96824E-02
1.6460,2.80994E-02
1.6470,2.65950E-02
1.6480,2.51656E-02
1.6490,2.38078E-02
1.6500,2.25184E-02
1.6510,2.12942E-02
1.6520,2.01322E-02
1.6530,1.90296E-02
1.6540,1.79835E-02
1.6550,1.69914E-02
1.6560,1.60506E-02
1.6570,1.51588E-02
1.6580,1.43135E-02
1.6590,1.35126E-02
1.6600,1.27539E-02
1.6610,1.20353E-02
1.6620,1.13549E-02
1.6630,1.07109E-02
1.6640,1.01013E-02
1.6650,9.52452E-03
1.6660,8.97889E-03
1.6670,8.46285E-03
1.6680,7.97491E-03
1.6690,7.51363E-03
1.6700,7.07766E-03
1.6710,6.66570E-03
1.6720,6.27652E-03
1.6730,5.90893E-03
1.6740,5.56181E-03
1.6750,5.23409E-03
1.6760,4.92476E-03
1.6770,4.63284E-03
1.6780,4.35742E-03
1.6790,4.09761E-03
1.6800,3.85259E-03
1.6810,3.62155E-03
1.6820,3.40375E-03
1.6830,3.19847E-03
1.6840,3.00502E-03
1.6850,2.82277E-03
1.6860,2.65110E-03
1.6870,2.48943E-03
1.6880,2.33720E-03
1.6890,2.19390E-03
1.6900,2.05902E-03
1.6910,1.93209E-03
1.6920,1.81268E-03
1.6930,1.70035E-03
1.6940,1.59471E-03
1.6950,1.49538E-03
1.6960,1.40200E-03
1.6970,1.31422E-03
1.6980,1.23174E-03
1.6990,1.15423E-03
1.7000,1.08143E-03
1.7010,1.01304E-03
1.7020,9.48826E-04
1.7030,8.88534E-04
1.7040,8.31936E-04
1.7050,7.78817E-04
1.7060,7.28971E-04
1.7070,6.82204E-04
1.7080,6.38335E-04
1.7090,5.97191E-04
1.7100,5.58610E-04
1.7110,5.22438E-04
1.7120,4.88531E-04
1.7130,4.56753E-04
1.7140,4.26975E-04
1.7150,3.99075E-04
1.7160,3.72941E-04
1.7170,3.48464E-04
1.7180,3.25544E-04
1.7190,3.04084E-04
1.7200,2.83995E-04
1.7210,2.65193E-04
1.7220,2.47598E-04
1.7230,2.31136E-04
1.7240,2.15735E-04
1.7250,2.01331E-04
1.7260,1.87860E-04
1.7270,1.75265E-04
1.7280,1.63490E-04
1.7290,1.52483E-04
1.7300,1.42196E-04
1.7310,1.32584E-04
1.7320,1.23604E-04
1.7330,1.15215E-04
1.7340,1.07380E-04
1.7350,1.00064E-04
1.7360,9.32323E-05
1.7370,8.68548E-05
1.7380,8.09020E-05
1.7390,7.53465E-05
1.7400,7.01627E-05
1.7410,6.53262E-05
1.7420,6.08146E-05
1.7430,5.66067E-05
1.7440,5.26827E-05
1.7450,4.90238E-05
1.7460,4.56128E-05
1.7470,4.24332E-05
1.7480,3.94699E-05
1.7490,3.67085E-05
1.7500,3.41357E-05
1.7510,3.17389E-05
1.7520,2.95064E-05
1.7530,2.74273E-05
1.7540,2.54912E-05
1.7550,2.36886E-05
1.7560,2.20106E-05
1.7570,2.04488E-05
1.7580,1.89952E-05
1.7590,1.76427E-05
1.7600,1.63843E-05
1.7610,1.52137E-05
1.7620,1.41249E-05
1.7630,1.31124E-05
1.7640,1.21708E-05
1.7650,1.12954E-05
1.7660,1.04817E-05
1.7670,9.72527E-06
1.7680,9.02232E-06
1.7690,8.36913E-06
1.7700,7.76225E-06
1.7710,7.19847E-06
1.7720,6.67481E-06
1.7730,6.18847E-06
1.7740,5.73685E-06
1.7750,5.31753E-06
1.7760,4.92826E-06
1.7770,4.56692E-06
1.7780,4.23156E-06
1.7790,3.92035E-06
1.7800,3.63159E-06
1.7810,3.36369E-06
1.7820,3.11518E-06
1.7830,2.88468E-06
1.7840,2.67092E-06
1.7850,2.47270E-06
1.7860,2.28893E-06
1.7870,2.11856E-06
1.7880,1.96064E-06
1.7890,1.81428E-06
1.7900,1.67866E-06
1.7910,1.55299E-06
1.7920,1.43656E-06
1.7930,1.32870E-06
1.7940,1.22881E-06
1.7950,1.13629E-06
1.7960,1.05062E-06
1.7970,9.71297E-07
1.7980,8.97863E-07
1.7990,8.29887E-07
1.8000,7.66971E-07
1.8010,7.08745E-07
1.8020,6.54867E-07
1.8030,6.05018E-07
1.8040,5.58901E-07
1.8050,5.16243E-07
1.8060,4.76788E-07
1.8070,4.40300E-07
1.8080,4.06561E-07
1.8090,3.75366E-07
1.8100,3.46527E-07
1.8110,3.19870E-07
1.8120,2.95231E-07
1.8130,2.72461E-07
1.8140,2.51421E-07
1.8150,2.31980E-07
1.8160,2.14021E-07
1.8170,1.97430E-07
1.8180,1.82107E-07
1.8190,1.67956E-07
1.8200,1.54888E-07
1.8210,1.42822E-07
1.8220,1.31682E-07
1.8230,1.21399E-07
1.8240,1.11907E-07
1.8250,1.03147E-07
1.8260,9.50628E-08
1.8270,8.76034E-08
1.8280,8.07211E-08
1.8290,7.43721E-08
1.8300,6.85155E-08
1.8310,6.31138E-08
1.8320,5.81322E-08
1.8330,5.35384E-08
1.8340,4.93028E-08
1.8350,4.53978E-08
1.8360,4.17980E-08
1.8370,3.84798E-08
1.8380,3.54216E-08
1.8390,3.26033E-08
1.8400,3.00063E-08
1.8410,2.76135E-08
1.8420,2.54091E-08
1.8430,2.33784E-08
1.8440,2.15080E-08
1.8450,1.97853E-08
1.8460,1.81988E-08
1.8470,1.67380E-08
1.8480,1.53930E-08
1.8490,1.41547E-08
1.8500,1.30149E-08
1.8510,1.19657E-08
1.8520,1.10000E-08
1.8530,1.01114E-08
1.8540,9.29368E-09
1.8550,8.54130E-09
1.8560,7.84912E-09
1.8570,7.21237E-09
1.8580,6.62667E-09
1.8590,6.08798E-09
1.8600,5.59258E-09
1.8610,5.13702E-09
1.8620,4.71815E-09
1.8630,4.33305E-09
1.8640,3.97902E-09
1.8650,3.65359E-09
1.8660,3.35448E-09
1.8670,3.07959E-09
1.8680,2.82697E-09
1.8690,2.59485E-09
1.8700,2.38158E-09
1.8710,2.18564E-09
1.8720,2.00566E-09
1.8730,1.84033E-09
1.8740,1.68849E-09
1.8750,1.54904E-09
1.8760,1.42098E-09
1.8770,1.30341E-09
1.8780,1.19545E-09
1.8790,1.09635E-09
1.8800,1.00538E-09
1.8810,9.21873E-10



==> anc/X_state_wvfncts/v17.csv <==
Level v=17

0.7690,-9.25898E-10
0.7700,-1.14884E-09
0.7710,-1.42397E-09
0.7720,-1.76317E-09
0.7730,-2.18089E-09
0.7740,-2.69478E-09
0.7750,-3.32632E-09
0.7760,-4.10160E-09
0.7770,-5.05237E-09
0.7780,-6.21709E-09
0.7790,-7.64243E-09
0.7800,-9.38486E-09
0.7810,-1.15127E-08
0.7820,-1.41084E-08
0.7830,-1.72717E-08
0.7840,-2.11224E-08
0.7850,-2.58052E-08
0.7860,-3.14937E-08
0.7870,-3.83970E-08
0.7880,-4.67654E-08
0.7890,-5.68995E-08
0.7900,-6.91588E-08
0.7910,-8.39737E-08
0.7920,-1.01858E-07
0.7930,-1.23425E-07
0.7940,-1.49407E-07
0.7950,-1.80673E-07
0.7960,-2.18261E-07
0.7970,-2.63399E-07
0.7980,-3.17550E-07
0.7990,-3.82444E-07
0.8000,-4.60132E-07
0.8010,-5.53039E-07
0.8020,-6.64030E-07
0.8030,-7.96489E-07
0.8040,-9.54400E-07
0.8050,-1.14246E-06
0.8060,-1.36619E-06
0.8070,-1.63208E-06
0.8080,-1.94775E-06
0.8090,-2.32211E-06
0.8100,-2.76563E-06
0.8110,-3.29052E-06
0.8120,-3.91108E-06
0.8130,-4.64396E-06
0.8140,-5.50860E-06
0.8150,-6.52762E-06
0.8160,-7.72731E-06
0.8170,-9.13824E-06
0.8180,-1.07959E-05
0.8190,-1.27413E-05
0.8200,-1.50220E-05
0.8210,-1.76932E-05
0.8220,-2.08182E-05
0.8230,-2.44703E-05
0.8240,-2.87341E-05
0.8250,-3.37066E-05
0.8260,-3.94996E-05
0.8270,-4.62413E-05
0.8280,-5.40788E-05
0.8290,-6.31806E-05
0.8300,-7.37393E-05
0.8310,-8.59754E-05
0.8320,-1.00140E-04
0.8330,-1.16520E-04
0.8340,-1.35441E-04
0.8350,-1.57275E-04
0.8360,-1.82442E-04
0.8370,-2.11421E-04
0.8380,-2.44753E-04
0.8390,-2.83051E-04
0.8400,-3.27008E-04
0.8410,-3.77404E-04
0.8420,-4.35121E-04
0.8430,-5.01151E-04
0.8440,-5.76609E-04
0.8450,-6.62748E-04
0.8460,-7.60971E-04
0.8470,-8.72852E-04
0.8480,-1.00015E-03
0.8490,-1.14483E-03
0.8500,-1.30908E-03
0.8510,-1.49535E-03
0.8520,-1.70636E-03
0.8530,-1.94511E-03
0.8540,-2.21496E-03
0.8550,-2.51963E-03
0.8560,-2.86320E-03
0.8570,-3.25021E-03
0.8580,-3.68567E-03
0.8590,-4.17508E-03
0.8600,-4.72450E-03
0.8610,-5.34058E-03
0.8620,-6.03060E-03
0.8630,-6.80256E-03
0.8640,-7.66518E-03
0.8650,-8.62797E-03
0.8660,-9.70133E-03
0.8670,-1.08965E-02
0.8680,-1.22258E-02
0.8690,-1.37025E-02
0.8700,-1.53409E-02
0.8710,-1.71566E-02
0.8720,-1.91664E-02
0.8730,-2.13882E-02
0.8740,-2.38415E-02
0.8750,-2.65469E-02
0.8760,-2.95267E-02
0.8770,-3.28046E-02
0.8780,-3.64059E-02
0.8790,-4.03575E-02
0.8800,-4.46879E-02
0.8810,-4.94273E-02
0.8820,-5.46075E-02
0.8830,-6.02621E-02
0.8840,-6.64264E-02
0.8850,-7.31374E-02
0.8860,-8.04336E-02
0.8870,-8.83552E-02
0.8880,-9.69441E-02
0.8890,-1.06243E-01
0.8900,-1.16298E-01
0.8910,-1.27153E-01
0.8920,-1.38856E-01
0.8930,-1.51454E-01
0.8940,-1.64996E-01
0.8950,-1.79531E-01
0.8960,-1.95108E-01
0.8970,-2.11775E-01
0.8980,-2.29582E-01
0.8990,-2.48574E-01
0.9000,-2.68800E-01
0.9010,-2.90303E-01
0.9020,-3.13124E-01
0.9030,-3.37305E-01
0.9040,-3.62880E-01
0.9050,-3.89883E-01
0.9060,-4.18339E-01
0.9070,-4.48273E-01
0.9080,-4.79699E-01
0.9090,-5.12628E-01
0.9100,-5.47062E-01
0.9110,-5.82994E-01
0.9120,-6.20410E-01
0.9130,-6.59285E-01
0.9140,-6.99584E-01
0.9150,-7.41259E-01
0.9160,-7.84252E-01
0.9170,-8.28491E-01
0.9180,-8.73891E-01
0.9190,-9.20352E-01
0.9200,-9.67760E-01
0.9210,-1.01598E+00
0.9220,-1.06488E+00
0.9230,-1.11429E+00
0.9240,-1.16402E+00
0.9250,-1.21390E+00
0.9260,-1.26370E+00
0.9270,-1.31319E+00
0.9280,-1.36214E+00
0.9290,-1.41028E+00
0.9300,-1.45734E+00
0.9310,-1.50302E+00
0.9320,-1.54703E+00
0.9330,-1.58905E+00
0.9340,-1.62875E+00
0.9350,-1.66581E+00
0.9360,-1.69988E+00
0.9370,-1.73060E+00
0.9380,-1.75764E+00
0.9390,-1.78065E+00
0.9400,-1.79927E+00
0.9410,-1.81316E+00
0.9420,-1.82201E+00
0.9430,-1.82550E+00
0.9440,-1.82334E+00
0.9450,-1.81526E+00
0.9460,-1.80102E+00
0.9470,-1.78040E+00
0.9480,-1.75323E+00
0.9490,-1.71936E+00
0.9500,-1.67868E+00
0.9510,-1.63113E+00
0.9520,-1.57668E+00
0.9530,-1.51535E+00
0.9540,-1.44722E+00
0.9550,-1.37240E+00
0.9560,-1.29107E+00
0.9570,-1.20344E+00
0.9580,-1.10980E+00
0.9590,-1.01046E+00
0.9600,-9.05814E-01
0.9610,-7.96298E-01
0.9620,-6.82400E-01
0.9630,-5.64664E-01
0.9640,-4.43680E-01
0.9650,-3.20091E-01
0.9660,-1.94582E-01
0.9670,-6.78843E-02
0.9680,5.92352E-02
0.9690,1.85975E-01
0.9700,3.11504E-01
0.9710,4.34970E-01
0.9720,5.55504E-01
0.9730,6.72228E-01
0.9740,7.84264E-01
0.9750,8.90740E-01
0.9760,9.90801E-01
0.9770,1.08361E+00
0.9780,1.16838E+00
0.9790,1.24435E+00
0.9800,1.31081E+00
0.9810,1.36712E+00
0.9820,1.41271E+00
0.9830,1.44707E+00
0.9840,1.46980E+00
0.9850,1.48056E+00
0.9860,1.47913E+00
0.9870,1.46539E+00
0.9880,1.43931E+00
0.9890,1.40099E+00
0.9900,1.35062E+00
0.9910,1.28853E+00
0.9920,1.21514E+00
0.9930,1.13100E+00
0.9940,1.03675E+00
0.9950,9.33158E-01
0.9960,8.21076E-01
0.9970,7.01459E-01
0.9980,5.75351E-01
0.9990,4.43873E-01
1.0000,3.08219E-01
1.0010,1.69642E-01
1.0020,2.94443E-02
1.0030,-1.11036E-01
1.0040,-2.50435E-01
1.0050,-3.87382E-01
1.0060,-5.20506E-01
1.0070,-6.48457E-01
1.0080,-7.69918E-01
1.0090,-8.83618E-01
1.0100,-9.88349E-01
1.0110,-1.08298E+00
1.0120,-1.16647E+00
1.0130,-1.23787E+00
1.0140,-1.29637E+00
1.0150,-1.34126E+00
1.0160,-1.37200E+00
1.0170,-1.38815E+00
1.0180,-1.38947E+00
1.0190,-1.37585E+00
1.0200,-1.34734E+00
1.0210,-1.30418E+00
1.0220,-1.24675E+00
1.0230,-1.17561E+00
1.0240,-1.09146E+00
1.0250,-9.95175E-01
1.0260,-8.87770E-01
1.0270,-7.70394E-01
1.0280,-6.44320E-01
1.0290,-5.10939E-01
1.0300,-3.71735E-01
1.0310,-2.28275E-01
1.0320,-8.21903E-02
1.0330,6.48426E-02
1.0340,2.11122E-01
1.0350,3.54940E-01
1.0360,4.94603E-01
1.0370,6.28455E-01
1.0380,7.54894E-01
1.0390,8.72394E-01
1.0400,9.79526E-01
1.0410,1.07498E+00
1.0420,1.15756E+00
1.0430,1.22624E+00
1.0440,1.28014E+00
1.0450,1.31856E+00
1.0460,1.34099E+00
1.0470,1.34710E+00
1.0480,1.33677E+00
1.0490,1.31007E+00
1.0500,1.26729E+00
1.0510,1.20889E+00
1.0520,1.13556E+00
1.0530,1.04817E+00
1.0540,9.47765E-01
1.0550,8.35554E-01
1.0560,7.12909E-01
1.0570,5.81341E-01
1.0580,4.42476E-01
1.0590,2.98045E-01
1.0600,1.49855E-01
1.0610,-2.28483E-04
1.0620,-1.50309E-01
1.0630,-2.98479E-01
1.0640,-4.42848E-01
1.0650,-5.81565E-01
1.0660,-7.12844E-01
1.0670,-8.34986E-01
1.0680,-9.46403E-01
1.0690,-1.04564E+00
1.0700,-1.13139E+00
1.0710,-1.20252E+00
1.0720,-1.25808E+00
1.0730,-1.29731E+00
1.0740,-1.31969E+00
1.0750,-1.32489E+00
1.0760,-1.31280E+00
1.0770,-1.28357E+00
1.0780,-1.23755E+00
1.0790,-1.17531E+00
1.0800,-1.09766E+00
1.0810,-1.00557E+00
1.0820,-9.00262E-01
1.0830,-7.83087E-01
1.0840,-6.55582E-01
1.0850,-5.19417E-01
1.0860,-3.76383E-01
1.0870,-2.28367E-01
1.0880,-7.73235E-02
1.0890,7.47453E-02
1.0900,2.25821E-01
1.0910,3.73894E-01
1.0920,5.16992E-01
1.0930,6.53204E-01
1.0940,7.80709E-01
1.0950,8.97800E-01
1.0960,1.00291E+00
1.0970,1.09461E+00
1.0980,1.17169E+00
1.0990,1.23309E+00
1.1000,1.27800E+00
1.1010,1.30579E+00
1.1020,1.31608E+00
1.1030,1.30874E+00
1.1040,1.28386E+00
1.1050,1.24175E+00
1.1060,1.18299E+00
1.1070,1.10835E+00
1.1080,1.01883E+00
1.1090,9.15635E-01
1.1100,8.00144E-01
1.1110,6.73907E-01
1.1120,5.38620E-01
1.1130,3.96098E-01
1.1140,2.48256E-01
1.1150,9.70789E-02
1.1160,-5.54017E-02
1.1170,-2.07138E-01
1.1180,-3.56093E-01
1.1190,-5.00265E-01
1.1200,-6.37718E-01
1.1210,-7.66609E-01
1.1220,-8.85208E-01
1.1230,-9.91924E-01
1.1240,-1.08533E+00
1.1250,-1.16417E+00
1.1260,-1.22739E+00
1.1270,-1.27416E+00
1.1280,-1.30384E+00
1.1290,-1.31605E+00
1.1300,-1.31063E+00
1.1310,-1.28766E+00
1.1320,-1.24745E+00
1.1330,-1.19054E+00
1.1340,-1.11772E+00
1.1350,-1.02996E+00
1.1360,-9.28433E-01
1.1370,-8.14511E-01
1.1380,-6.89718E-01
1.1390,-5.55727E-01
1.1400,-4.14328E-01
1.1410,-2.67410E-01
1.1420,-1.16931E-01
1.1430,3.51027E-02
1.1440,1.86670E-01
1.1450,3.35759E-01
1.1460,4.80391E-01
1.1470,6.18652E-01
1.1480,7.48715E-01
1.1490,8.68865E-01
1.1500,9.77521E-01
1.1510,1.07326E+00
1.1520,1.15482E+00
1.1530,1.22115E+00
1.1540,1.27138E+00
1.1550,1.30487E+00
1.1560,1.32119E+00
1.1570,1.32015E+00
1.1580,1.30178E+00
1.1590,1.26634E+00
1.1600,1.21431E+00
1.1610,1.14639E+00
1.1620,1.06349E+00
1.1630,9.66700E-01
1.1640,8.57306E-01
1.1650,7.36745E-01
1.1660,6.06599E-01
1.1670,4.68572E-01
1.1680,3.24464E-01
1.1690,1.76151E-01
1.1700,2.55580E-02
1.1710,-1.25366E-01
1.1720,-2.74673E-01
1.1730,-4.20439E-01
1.1740,-5.60794E-01
1.1750,-6.93941E-01
1.1760,-8.18182E-01
1.1770,-9.31937E-01
1.1780,-1.03377E+00
1.1790,-1.12238E+00
1.1800,-1.19668E+00
1.1810,-1.25574E+00
1.1820,-1.29882E+00
1.1830,-1.32541E+00
1.1840,-1.33519E+00
1.1850,-1.32807E+00
1.1860,-1.30417E+00
1.1870,-1.26381E+00
1.1880,-1.20753E+00
1.1890,-1.13607E+00
1.1900,-1.05035E+00
1.1910,-9.51458E-01
1.1920,-8.40667E-01
1.1930,-7.19378E-01
1.1940,-5.89121E-01
1.1950,-4.51533E-01
1.1960,-3.08337E-01
1.1970,-1.61317E-01
1.1980,-1.23001E-02
1.1990,1.36869E-01
1.2000,2.84352E-01
1.2010,4.28336E-01
1.2020,5.67060E-01
1.2030,6.98835E-01
1.2040,8.22061E-01
1.2050,9.35251E-01
1.2060,1.03705E+00
1.2070,1.12623E+00
1.2080,1.20175E+00
1.2090,1.26272E+00
1.2100,1.30842E+00
1.2110,1.33835E+00
1.2120,1.35217E+00
1.2130,1.34975E+00
1.2140,1.33116E+00
1.2150,1.29665E+00
1.2160,1.24667E+00
1.2170,1.18185E+00
1.2180,1.10298E+00
1.2190,1.01105E+00
1.2200,9.07156E-01
1.2210,7.92559E-01
1.2220,6.68632E-01
1.2230,5.36851E-01
1.2240,3.98778E-01
1.2250,2.56043E-01
1.2260,1.10321E-01
1.2270,-3.66849E-02
1.2280,-1.83266E-01
1.2290,-3.27725E-01
1.2300,-4.68400E-01
1.2310,-6.03678E-01
1.2320,-7.32017E-01
1.2330,-8.51964E-01
1.2340,-9.62168E-01
1.2350,-1.06139E+00
1.2360,-1.14854E+00
1.2370,-1.22266E+00
1.2380,-1.28293E+00
1.2390,-1.32872E+00
1.2400,-1.35954E+00
1.2410,-1.37509E+00
1.2420,-1.37524E+00
1.2430,-1.36002E+00
1.2440,-1.32965E+00
1.2450,-1.28450E+00
1.2460,-1.22512E+00
1.2470,-1.15219E+00
1.2480,-1.06657E+00
1.2490,-9.69229E-01
1.2500,-8.61264E-01
1.2510,-7.43886E-01
1.2520,-6.18401E-01
1.2530,-4.86196E-01
1.2540,-3.48723E-01
1.2550,-2.07482E-01
1.2560,-6.40053E-02
1.2570,8.01594E-02
1.2580,2.23467E-01
1.2590,3.64389E-01
1.2600,5.01434E-01
1.2610,6.33159E-01
1.2620,7.58186E-01
1.2630,8.75218E-01
1.2640,9.83050E-01
1.2650,1.08058E+00
1.2660,1.16682E+00
1.2670,1.24091E+00
1.2680,1.30211E+00
1.2690,1.34984E+00
1.2700,1.38365E+00
1.2710,1.40323E+00
1.2720,1.40843E+00
1.2730,1.39924E+00
1.2740,1.37580E+00
1.2750,1.33841E+00
1.2760,1.28747E+00
1.2770,1.22356E+00
1.2780,1.14736E+00
1.2790,1.05967E+00
1.2800,9.61411E-01
1.2810,8.53589E-01
1.2820,7.37308E-01
1.2830,6.13746E-01
1.2840,4.84144E-01
1.2850,3.49794E-01
1.2860,2.12026E-01
1.2870,7.21927E-02
1.2880,-6.83416E-02
1.2890,-2.08216E-01
1.2900,-3.46086E-01
1.2910,-4.80636E-01
1.2920,-6.10591E-01
1.2930,-7.34730E-01
1.2940,-8.51898E-01
1.2950,-9.61010E-01
1.2960,-1.06107E+00
1.2970,-1.15117E+00
1.2980,-1.23051E+00
1.2990,-1.29839E+00
1.3000,-1.35423E+00
1.3010,-1.39754E+00
1.3020,-1.42799E+00
1.3030,-1.44534E+00
1.3040,-1.44948E+00
1.3050,-1.44044E+00
1.3060,-1.41833E+00
1.3070,-1.38342E+00
1.3080,-1.33607E+00
1.3090,-1.27674E+00
1.3100,-1.20603E+00
1.3110,-1.12459E+00
1.3120,-1.03320E+00
1.3130,-9.32708E-01
1.3140,-8.24023E-01
1.3150,-7.08132E-01
1.3160,-5.86074E-01
1.3170,-4.58933E-01
1.3180,-3.27829E-01
1.3190,-1.93904E-01
1.3200,-5.83174E-02
1.3210,7.77670E-02
1.3220,2.13192E-01
1.3230,3.46815E-01
1.3240,4.77518E-01
1.3250,6.04218E-01
1.3260,7.25875E-01
1.3270,8.41498E-01
1.3280,9.50157E-01
1.3290,1.05099E+00
1.3300,1.14319E+00
1.3310,1.22606E+00
1.3320,1.29896E+00
1.3330,1.36134E+00
1.3340,1.41275E+00
1.3350,1.45282E+00
1.3360,1.48128E+00
1.3370,1.49796E+00
1.3380,1.50278E+00
1.3390,1.49576E+00
1.3400,1.47700E+00
1.3410,1.44671E+00
1.3420,1.40517E+00
1.3430,1.35276E+00
1.3440,1.28992E+00
1.3450,1.21720E+00
1.3460,1.13519E+00
1.3470,1.04456E+00
1.3480,9.46039E-01
1.3490,8.40397E-01
1.3500,7.28462E-01
1.3510,6.11099E-01
1.3520,4.89205E-01
1.3530,3.63700E-01
1.3540,2.35524E-01
1.3550,1.05626E-01
1.3560,-2.50405E-02
1.3570,-1.55527E-01
1.3580,-2.84894E-01
1.3590,-4.12221E-01
1.3600,-5.36612E-01
1.3610,-6.57197E-01
1.3620,-7.73147E-01
1.3630,-8.83671E-01
1.3640,-9.88024E-01
1.3650,-1.08551E+00
1.3660,-1.17550E+00
1.3670,-1.25741E+00
1.3680,-1.33072E+00
1.3690,-1.39497E+00
1.3700,-1.44979E+00
1.3710,-1.49484E+00
1.3720,-1.52989E+00
1.3730,-1.55475E+00
1.3740,-1.56932E+00
1.3750,-1.57354E+00
1.3760,-1.56746E+00
1.3770,-1.55116E+00
1.3780,-1.52482E+00
1.3790,-1.48865E+00
1.3800,-1.44294E+00
1.3810,-1.38805E+00
1.3820,-1.32435E+00
1.3830,-1.25232E+00
1.3840,-1.17244E+00
1.3850,-1.08527E+00
1.3860,-9.91371E-01
1.3870,-8.91374E-01
1.3880,-7.85925E-01
1.3890,-6.75695E-01
1.3900,-5.61379E-01
1.3910,-4.43690E-01
1.3920,-3.23350E-01
1.3930,-2.01089E-01
1.3940,-7.76419E-02
1.3950,4.62617E-02
1.3960,1.69896E-01
1.3970,2.92548E-01
1.3980,4.13517E-01
1.3990,5.32121E-01
1.4000,6.47703E-01
1.4010,7.59628E-01
1.4020,8.67292E-01
1.4030,9.70123E-01
1.4040,1.06758E+00
1.4050,1.15917E+00
1.4060,1.24443E+00
1.4070,1.32292E+00
1.4080,1.39429E+00
1.4090,1.45819E+00
1.4100,1.51434E+00
1.4110,1.56248E+00
1.4120,1.60243E+00
1.4130,1.63403E+00
1.4140,1.65717E+00
1.4150,1.67180E+00
1.4160,1.67791E+00
1.4170,1.67551E+00
1.4180,1.66469E+00
1.4190,1.64556E+00
1.4200,1.61827E+00
1.4210,1.58303E+00
1.4220,1.54005E+00
1.4230,1.48961E+00
1.4240,1.43200E+00
1.4250,1.36755E+00
1.4260,1.29662E+00
1.4270,1.21960E+00
1.4280,1.13688E+00
1.4290,1.04890E+00
1.4300,9.56106E-01
1.4310,8.58950E-01
1.4320,7.57910E-01
1.4330,6.53470E-01
1.4340,5.46122E-01
1.4350,4.36363E-01
1.4360,3.24694E-01
1.4370,2.11614E-01
1.4380,9.76230E-02
1.4390,-1.67857E-02
1.4400,-1.31124E-01
1.4410,-2.44913E-01
1.4420,-3.57683E-01
1.4430,-4.68978E-01
1.4440,-5.78355E-01
1.4450,-6.85388E-01
1.4460,-7.89668E-01
1.4470,-8.90802E-01
1.4480,-9.88421E-01
1.4490,-1.08217E+00
1.4500,-1.17173E+00
1.4510,-1.25679E+00
1.4520,-1.33707E+00
1.4530,-1.41230E+00
1.4540,-1.48226E+00
1.4550,-1.54674E+00
1.4560,-1.60555E+00
1.4570,-1.65853E+00
1.4580,-1.70555E+00
1.4590,-1.74651E+00
1.4600,-1.78131E+00
1.4610,-1.80989E+00
1.4620,-1.83222E+00
1.4630,-1.84829E+00
1.4640,-1.85811E+00
1.4650,-1.86170E+00
1.4660,-1.85912E+00
1.4670,-1.85044E+00
1.4680,-1.83575E+00
1.4690,-1.81517E+00
1.4700,-1.78883E+00
1.4710,-1.75686E+00
1.4720,-1.71944E+00
1.4730,-1.67673E+00
1.4740,-1.62893E+00
1.4750,-1.57623E+00
1.4760,-1.51885E+00
1.4770,-1.45701E+00
1.4780,-1.39094E+00
1.4790,-1.32088E+00
1.4800,-1.24708E+00
1.4810,-1.16978E+00
1.4820,-1.08925E+00
1.4830,-1.00574E+00
1.4840,-9.19520E-01
1.4850,-8.30846E-01
1.4860,-7.39985E-01
1.4870,-6.47201E-01
1.4880,-5.52757E-01
1.4890,-4.56914E-01
1.4900,-3.59929E-01
1.4910,-2.62056E-01
1.4920,-1.63546E-01
1.4930,-6.46437E-02
1.4940,3.44123E-02
1.4950,1.33389E-01
1.4960,2.32059E-01
1.4970,3.30204E-01
1.4980,4.27613E-01
1.4990,5.24082E-01
1.5000,6.19417E-01
1.5010,7.13430E-01
1.5020,8.05946E-01
1.5030,8.96796E-01
1.5040,9.85822E-01
1.5050,1.07287E+00
1.5060,1.15781E+00
1.5070,1.24051E+00
1.5080,1.32085E+00
1.5090,1.39871E+00
1.5100,1.47400E+00
1.5110,1.54663E+00
1.5120,1.61651E+00
1.5130,1.68358E+00
1.5140,1.74777E+00
1.5150,1.80902E+00
1.5160,1.86730E+00
1.5170,1.92257E+00
1.5180,1.97480E+00
1.5190,2.02396E+00
1.5200,2.07006E+00
1.5210,2.11308E+00
1.5220,2.15302E+00
1.5230,2.18991E+00
1.5240,2.22375E+00
1.5250,2.25457E+00
1.5260,2.28240E+00
1.5270,2.30728E+00
1.5280,2.32923E+00
1.5290,2.34832E+00
1.5300,2.36459E+00
1.5310,2.37809E+00
1.5320,2.38889E+00
1.5330,2.39704E+00
1.5340,2.40262E+00
1.5350,2.40569E+00
1.5360,2.40632E+00
1.5370,2.40458E+00
1.5380,2.40056E+00
1.5390,2.39434E+00
1.5400,2.38598E+00
1.5410,2.37557E+00
1.5420,2.36321E+00
1.5430,2.34895E+00
1.5440,2.33290E+00
1.5450,2.31514E+00
1.5460,2.29574E+00
1.5470,2.27480E+00
1.5480,2.25240E+00
1.5490,2.22861E+00
1.5500,2.20353E+00
1.5510,2.17723E+00
1.5520,2.14980E+00
1.5530,2.12131E+00
1.5540,2.09184E+00
1.5550,2.06148E+00
1.5560,2.03028E+00
1.5570,1.99834E+00
1.5580,1.96572E+00
1.5590,1.93249E+00
1.5600,1.89871E+00
1.5610,1.86447E+00
1.5620,1.82981E+00
1.5630,1.79480E+00
1.5640,1.75951E+00
1.5650,1.72399E+00
1.5660,1.68829E+00
1.5670,1.65248E+00
1.5680,1.61660E+00
1.5690,1.58069E+00
1.5700,1.54482E+00
1.5710,1.50902E+00
1.5720,1.47334E+00
1.5730,1.43781E+00
1.5740,1.40248E+00
1.5750,1.36738E+00
1.5760,1.33255E+00
1.5770,1.29801E+00
1.5780,1.26381E+00
1.5790,1.22996E+00
1.5800,1.19649E+00
1.5810,1.16343E+00
1.5820,1.13081E+00
1.5830,1.09863E+00
1.5840,1.06692E+00
1.5850,1.03571E+00
1.5860,1.00499E+00
1.5870,9.74792E-01
1.5880,9.45124E-01
1.5890,9.15997E-01
1.5900,8.87420E-01
1.5910,8.59402E-01
1.5920,8.31950E-01
1.5930,8.05070E-01
1.5940,7.78766E-01
1.5950,7.53041E-01
1.5960,7.27898E-01
1.5970,7.03339E-01
1.5980,6.79362E-01
1.5990,6.55969E-01
1.6000,6.33156E-01
1.6010,6.10923E-01
1.6020,5.89265E-01
1.6030,5.68180E-01
1.6040,5.47662E-01
1.6050,5.27706E-01
1.6060,5.08307E-01
1.6070,4.89458E-01
1.6080,4.71153E-01
1.6090,4.53385E-01
1.6100,4.36145E-01
1.6110,4.19426E-01
1.6120,4.03220E-01
1.6130,3.87517E-01
1.6140,3.72309E-01
1.6150,3.57588E-01
1.6160,3.43342E-01
1.6170,3.29563E-01
1.6180,3.16242E-01
1.6190,3.03367E-01
1.6200,2.90930E-01
1.6210,2.78921E-01
1.6220,2.67328E-01
1.6230,2.56143E-01
1.6240,2.45355E-01
1.6250,2.34954E-01
1.6260,2.24929E-01
1.6270,2.15272E-01
1.6280,2.05972E-01
1.6290,1.97018E-01
1.6300,1.88402E-01
1.6310,1.80113E-01
1.6320,1.72142E-01
1.6330,1.64479E-01
1.6340,1.57115E-01
1.6350,1.50041E-01
1.6360,1.43248E-01
1.6370,1.36726E-01
1.6380,1.30468E-01
1.6390,1.24463E-01
1.6400,1.18705E-01
1.6410,1.13184E-01
1.6420,1.07892E-01
1.6430,1.02822E-01
1.6440,9.79656E-02
1.6450,9.33155E-02
1.6460,8.88642E-02
1.6470,8.46046E-02
1.6480,8.05295E-02
1.6490,7.66323E-02
1.6500,7.29061E-02
1.6510,6.93446E-02
1.6520,6.59415E-02
1.6530,6.26906E-02
1.6540,5.95861E-02
1.6550,5.66221E-02
1.6560,5.37932E-02
1.6570,5.10939E-02
1.6580,4.85190E-02
1.6590,4.60634E-02
1.6600,4.37223E-02
1.6610,4.14909E-02
1.6620,3.93646E-02
1.6630,3.73391E-02
1.6640,3.54100E-02
1.6650,3.35732E-02
1.6660,3.18249E-02
1.6670,3.01610E-02
1.6680,2.85781E-02
1.6690,2.70724E-02
1.6700,2.56407E-02
1.6710,2.42796E-02
1.6720,2.29859E-02
1.6730,2.17566E-02
1.6740,2.05888E-02
1.6750,1.94797E-02
1.6760,1.84266E-02
1.6770,1.74268E-02
1.6780,1.64780E-02
1.6790,1.55777E-02
1.6800,1.47236E-02
1.6810,1.39136E-02
1.6820,1.31456E-02
1.6830,1.24175E-02
1.6840,1.17275E-02
1.6850,1.10736E-02
1.6860,1.04542E-02
1.6870,9.86756E-03
1.6880,9.31203E-03
1.6890,8.78611E-03
1.6900,8.28832E-03
1.6910,7.81726E-03
1.6920,7.37159E-03
1.6930,6.95004E-03
1.6940,6.55137E-03
1.6950,6.17444E-03
1.6960,5.81812E-03
1.6970,5.48137E-03
1.6980,5.16317E-03
1.6990,4.86256E-03
1.7000,4.57863E-03
1.7010,4.31051E-03
1.7020,4.05736E-03
1.7030,3.81841E-03
1.7040,3.59289E-03
1.7050,3.38010E-03
1.7060,3.17936E-03
1.7070,2.99001E-03
1.7080,2.81146E-03
1.7090,2.64312E-03
1.7100,2.48442E-03
1.7110,2.33486E-03
1.7120,2.19393E-03
1.7130,2.06116E-03
1.7140,1.93609E-03
1.7150,1.81831E-03
1.7160,1.70741E-03
1.7170,1.60301E-03
1.7180,1.50474E-03
1.7190,1.41227E-03
1.7200,1.32526E-03
1.7210,1.24340E-03
1.7220,1.16642E-03
1.7230,1.09402E-03
1.7240,1.02595E-03
1.7250,9.61965E-04
1.7260,9.01825E-04
1.7270,8.45310E-04
1.7280,7.92211E-04
1.7290,7.42331E-04
1.7300,6.95482E-04
1.7310,6.51488E-04
1.7320,6.10182E-04
1.7330,5.71407E-04
1.7340,5.35013E-04
1.7350,5.00860E-04
1.7360,4.68815E-04
1.7370,4.38754E-04
1.7380,4.10558E-04
1.7390,3.84116E-04
1.7400,3.59323E-04
1.7410,3.36080E-04
1.7420,3.14293E-04
1.7430,2.93875E-04
1.7440,2.74743E-04
1.7450,2.56819E-04
1.7460,2.40029E-04
1.7470,2.24303E-04
1.7480,2.09578E-04
1.7490,1.95790E-04
1.7500,1.82884E-04
1.7510,1.70803E-04
1.7520,1.59498E-04
1.7530,1.48920E-04
1.7540,1.39023E-04
1.7550,1.29766E-04
1.7560,1.21108E-04
1.7570,1.13012E-04
1.7580,1.05443E-04
1.7590,9.83666E-05
1.7600,9.17525E-05
1.7610,8.55713E-05
1.7620,7.97955E-05
1.7630,7.43994E-05
1.7640,6.93588E-05
1.7650,6.46508E-05
1.7660,6.02543E-05
1.7670,5.61492E-05
1.7680,5.23167E-05
1.7690,4.87393E-05
1.7700,4.54004E-05
1.7710,4.22847E-05
1.7720,3.93776E-05
1.7730,3.66656E-05
1.7740,3.41358E-05
1.7750,3.17764E-05
1.7760,2.95763E-05
1.7770,2.75249E-05
1.7780,2.56125E-05
1.7790,2.38300E-05
1.7800,2.21686E-05
1.7810,2.06204E-05
1.7820,1.91780E-05
1.7830,1.78341E-05
1.7840,1.65824E-05
1.7850,1.54165E-05
1.7860,1.43309E-05
1.7870,1.33200E-05
1.7880,1.23789E-05
1.7890,1.15029E-05
1.7900,1.06876E-05
1.7910,9.92879E-06
1.7920,9.22276E-06
1.7930,8.56590E-06
1.7940,7.95486E-06
1.7950,7.38652E-06
1.7960,6.85796E-06
1.7970,6.36646E-06
1.7980,5.90948E-06
1.7990,5.48465E-06
1.8000,5.08976E-06
1.8010,4.72274E-06
1.8020,4.38168E-06
1.8030,4.06477E-06
1.8040,3.77035E-06
1.8050,3.49684E-06
1.8060,3.24280E-06
1.8070,3.00687E-06
1.8080,2.78779E-06
1.8090,2.58437E-06
1.8100,2.39553E-06
1.8110,2.22023E-06
1.8120,2.05753E-06
1.8130,1.90653E-06
1.8140,1.76642E-06
1.8150,1.63643E-06
1.8160,1.51583E-06
1.8170,1.40396E-06
1.8180,1.30021E-06
1.8190,1.20399E-06
1.8200,1.11477E-06
1.8210,1.03205E-06
1.8220,9.55365E-07
1.8230,8.84281E-07
1.8240,8.18398E-07
1.8250,7.57343E-07
1.8260,7.00767E-07
1.8270,6.48349E-07
1.8280,5.99788E-07
1.8290,5.54805E-07
1.8300,5.13142E-07
1.8310,4.74558E-07
1.8320,4.38829E-07
1.8330,4.05748E-07
1.8340,3.75122E-07
1.8350,3.46771E-07
1.8360,3.20531E-07
1.8370,2.96245E-07
1.8380,2.73771E-07
1.8390,2.52977E-07
1.8400,2.33738E-07
1.8410,2.15941E-07
1.8420,1.99478E-07
1.8430,1.84252E-07
1.8440,1.70171E-07
1.8450,1.57151E-07
1.8460,1.45112E-07
1.8470,1.33983E-07
1.8480,1.23694E-07
1.8490,1.14185E-07
1.8500,1.05396E-07
1.8510,9.72744E-08
1.8520,8.97697E-08
1.8530,8.28360E-08
1.8540,7.64304E-08
1.8550,7.05134E-08
1.8560,6.50482E-08
1.8570,6.00009E-08
1.8580,5.53399E-08
1.8590,5.10362E-08
1.8600,4.70627E-08
1.8610,4.33944E-08
1.8620,4.00083E-08
1.8630,3.68830E-08
1.8640,3.39986E-08
1.8650,3.13369E-08
1.8660,2.88809E-08
1.8670,2.66150E-08
1.8680,2.45245E-08
1.8690,2.25962E-08
1.8700,2.08176E-08
1.8710,1.91772E-08
1.8720,1.76645E-08
1.8730,1.62696E-08
1.8740,1.49836E-08
1.8750,1.37979E-08
1.8760,1.27050E-08
1.8770,1.16975E-08
1.8780,1.07690E-08
1.8790,9.91334E-09
1.8800,9.12484E-09
1.8810,8.39832E-09
1.8820,7.72897E-09
1.8830,7.11234E-09
1.8840,6.54434E-09
1.8850,6.02118E-09
1.8860,5.53936E-09
1.8870,5.09566E-09
1.8880,4.68710E-09
1.8890,4.31092E-09
1.8900,3.96460E-09
1.8910,3.64580E-09
1.8920,3.35234E-09
1.8930,3.08225E-09
1.8940,2.83368E-09
1.8950,2.60494E-09
1.8960,2.39446E-09
1.8970,2.20081E-09
1.8980,2.02265E-09
1.8990,1.85876E-09
1.9000,1.70801E-09
1.9010,1.56936E-09
1.9020,1.44185E-09
1.9030,1.32459E-09
1.9040,1.21676E-09
1.9050,1.11763E-09
1.9060,1.02649E-09
1.9070,9.42707E-10



==> anc/X_state_wvfncts/v18.csv <==
Level v=18

0.7660,8.11766E-10
0.7670,1.00895E-09
0.7680,1.25272E-09
0.7690,1.55376E-09
0.7700,1.92511E-09
0.7710,2.38273E-09
0.7720,2.94603E-09
0.7730,3.63871E-09
0.7740,4.48955E-09
0.7750,5.53357E-09
0.7760,6.81326E-09
0.7770,8.38016E-09
0.7780,1.02967E-08
0.7790,1.26384E-08
0.7800,1.54966E-08
0.7810,1.89814E-08
0.7820,2.32258E-08
0.7830,2.83898E-08
0.7840,3.46661E-08
0.7850,4.22861E-08
0.7860,5.15279E-08
0.7870,6.27247E-08
0.7880,7.62758E-08
0.7890,9.26588E-08
0.7900,1.12445E-07
0.7910,1.36315E-07
0.7920,1.65083E-07
0.7930,1.99716E-07
0.7940,2.41367E-07
0.7950,2.91404E-07
0.7960,3.51454E-07
0.7970,4.23443E-07
0.7980,5.09654E-07
0.7990,6.12789E-07
0.8000,7.36039E-07
0.8010,8.83174E-07
0.8020,1.05864E-06
0.8030,1.26766E-06
0.8040,1.51640E-06
0.8050,1.81209E-06
0.8060,2.16322E-06
0.8070,2.57976E-06
0.8080,3.07335E-06
0.8090,3.65765E-06
0.8100,4.34858E-06
0.8110,5.16474E-06
0.8120,6.12782E-06
0.8130,7.26305E-06
0.8140,8.59981E-06
0.8150,1.01722E-05
0.8160,1.20198E-05
0.8170,1.41884E-05
0.8180,1.67312E-05
0.8190,1.97095E-05
0.8200,2.31942E-05
0.8210,2.72672E-05
0.8220,3.20225E-05
0.8230,3.75687E-05
0.8240,4.40304E-05
0.8250,5.15506E-05
0.8260,6.02934E-05
0.8270,7.04466E-05
0.8280,8.22252E-05
0.8290,9.58746E-05
0.8300,1.11675E-04
0.8310,1.29946E-04
0.8320,1.51050E-04
0.8330,1.75402E-04
0.8340,2.03469E-04
0.8350,2.35784E-04
0.8360,2.72950E-04
0.8370,3.15648E-04
0.8380,3.64648E-04
0.8390,4.20818E-04
0.8400,4.85138E-04
0.8410,5.58709E-04
0.8420,6.42769E-04
0.8430,7.38706E-04
0.8440,8.48079E-04
0.8450,9.72632E-04
0.8460,1.11431E-03
0.8470,1.27529E-03
0.8480,1.45801E-03
0.8490,1.66514E-03
0.8500,1.89972E-03
0.8510,2.16505E-03
0.8520,2.46484E-03
0.8530,2.80317E-03
0.8540,3.18458E-03
0.8550,3.61404E-03
0.8560,4.09706E-03
0.8570,4.63968E-03
0.8580,5.24856E-03
0.8590,5.93099E-03
0.8600,6.69496E-03
0.8610,7.54921E-03
0.8620,8.50328E-03
0.8630,9.56757E-03
0.8640,1.07534E-02
0.8650,1.20730E-02
0.8660,1.35399E-02
0.8670,1.51683E-02
0.8680,1.69739E-02
0.8690,1.89735E-02
0.8700,2.11853E-02
0.8710,2.36287E-02
0.8720,2.63246E-02
0.8730,2.92953E-02
0.8740,3.25647E-02
0.8750,3.61582E-02
0.8760,4.01030E-02
0.8770,4.44275E-02
0.8780,4.91624E-02
0.8790,5.43396E-02
0.8800,5.99929E-02
0.8810,6.61578E-02
0.8820,7.28716E-02
0.8830,8.01729E-02
0.8840,8.81023E-02
0.8850,9.67019E-02
0.8860,1.06015E-01
0.8870,1.16086E-01
0.8880,1.26962E-01
0.8890,1.38688E-01
0.8900,1.51314E-01
0.8910,1.64888E-01
0.8920,1.79458E-01
0.8930,1.95073E-01
0.8940,2.11782E-01
0.8950,2.29634E-01
0.8960,2.48675E-01
0.8970,2.68951E-01
0.8980,2.90505E-01
0.8990,3.13380E-01
0.9000,3.37614E-01
0.9010,3.63241E-01
0.9020,3.90293E-01
0.9030,4.18795E-01
0.9040,4.48767E-01
0.9050,4.80225E-01
0.9060,5.13174E-01
0.9070,5.47616E-01
0.9080,5.83539E-01
0.9090,6.20928E-01
0.9100,6.59751E-01
0.9110,6.99971E-01
0.9120,7.41537E-01
0.9130,7.84384E-01
0.9140,8.28436E-01
0.9150,8.73602E-01
0.9160,9.19777E-01
0.9170,9.66840E-01
0.9180,1.01466E+00
0.9190,1.06307E+00
0.9200,1.11192E+00
0.9210,1.16101E+00
0.9220,1.21015E+00
0.9230,1.25911E+00
0.9240,1.30766E+00
0.9250,1.35555E+00
0.9260,1.40252E+00
0.9270,1.44827E+00
0.9280,1.49252E+00
0.9290,1.53495E+00
0.9300,1.57525E+00
0.9310,1.61308E+00
0.9320,1.64812E+00
0.9330,1.68000E+00
0.9340,1.70839E+00
0.9350,1.73294E+00
0.9360,1.75330E+00
0.9370,1.76913E+00
0.9380,1.78009E+00
0.9390,1.78585E+00
0.9400,1.78610E+00
0.9410,1.78055E+00
0.9420,1.76893E+00
0.9430,1.75101E+00
0.9440,1.72659E+00
0.9450,1.69548E+00
0.9460,1.65756E+00
0.9470,1.61274E+00
0.9480,1.56099E+00
0.9490,1.50229E+00
0.9500,1.43671E+00
0.9510,1.36436E+00
0.9520,1.28539E+00
0.9530,1.20001E+00
0.9540,1.10850E+00
0.9550,1.01118E+00
0.9560,9.08426E-01
0.9570,8.00681E-01
0.9580,6.88434E-01
0.9590,5.72230E-01
0.9600,4.52664E-01
0.9610,3.30385E-01
0.9620,2.06083E-01
0.9630,8.04958E-02
0.9640,-4.56024E-02
0.9650,-1.71401E-01
0.9660,-2.96062E-01
0.9670,-4.18723E-01
0.9680,-5.38503E-01
0.9690,-6.54514E-01
0.9700,-7.65865E-01
0.9710,-8.71671E-01
0.9720,-9.71062E-01
0.9730,-1.06319E+00
0.9740,-1.14725E+00
0.9750,-1.22245E+00
0.9760,-1.28810E+00
0.9770,-1.34352E+00
0.9780,-1.38813E+00
0.9790,-1.42143E+00
0.9800,-1.44298E+00
0.9810,-1.45246E+00
0.9820,-1.44965E+00
0.9830,-1.43441E+00
0.9840,-1.40675E+00
0.9850,-1.36677E+00
0.9860,-1.31468E+00
0.9870,-1.25083E+00
0.9880,-1.17567E+00
0.9890,-1.08978E+00
0.9900,-9.93844E-01
0.9910,-8.88664E-01
0.9920,-7.75140E-01
0.9930,-6.54275E-01
0.9940,-5.27158E-01
0.9950,-3.94962E-01
0.9960,-2.58929E-01
0.9970,-1.20360E-01
0.9980,1.93962E-02
0.9990,1.58957E-01
1.0000,2.96922E-01
1.0010,4.31882E-01
1.0020,5.62441E-01
1.0030,6.87226E-01
1.0040,8.04906E-01
1.0050,9.14204E-01
1.0060,1.01392E+00
1.0070,1.10292E+00
1.0080,1.18021E+00
1.0090,1.24486E+00
1.0100,1.29611E+00
1.0110,1.33330E+00
1.0120,1.35595E+00
1.0130,1.36371E+00
1.0140,1.35640E+00
1.0150,1.33402E+00
1.0160,1.29672E+00
1.0170,1.24484E+00
1.0180,1.17889E+00
1.0190,1.09952E+00
1.0200,1.00757E+00
1.0210,9.04041E-01
1.0220,7.90058E-01
1.0230,6.66894E-01
1.0240,5.35940E-01
1.0250,3.98695E-01
1.0260,2.56747E-01
1.0270,1.11756E-01
1.0280,-3.45643E-02
1.0290,-1.80470E-01
1.0300,-3.24205E-01
1.0310,-4.64024E-01
1.0320,-5.98216E-01
1.0330,-7.25123E-01
1.0340,-8.43164E-01
1.0350,-9.50853E-01
1.0360,-1.04682E+00
1.0370,-1.12985E+00
1.0380,-1.19884E+00
1.0390,-1.25289E+00
1.0400,-1.29128E+00
1.0410,-1.31346E+00
1.0420,-1.31911E+00
1.0430,-1.30809E+00
1.0440,-1.28049E+00
1.0450,-1.23662E+00
1.0460,-1.17698E+00
1.0470,-1.10228E+00
1.0480,-1.01345E+00
1.0490,-9.11574E-01
1.0500,-7.97941E-01
1.0510,-6.73985E-01
1.0520,-5.41286E-01
1.0530,-4.01546E-01
1.0540,-2.56571E-01
1.0550,-1.08241E-01
1.0560,4.15065E-02
1.0570,1.90708E-01
1.0580,3.37396E-01
1.0590,4.79629E-01
1.0600,6.15513E-01
1.0610,7.43231E-01
1.0620,8.61067E-01
1.0630,9.67429E-01
1.0640,1.06087E+00
1.0650,1.14012E+00
1.0660,1.20407E+00
1.0670,1.25185E+00
1.0680,1.28276E+00
1.0690,1.29637E+00
1.0700,1.29246E+00
1.0710,1.27104E+00
1.0720,1.23237E+00
1.0730,1.17695E+00
1.0740,1.10550E+00
1.0750,1.01897E+00
1.0760,9.18517E-01
1.0770,8.05498E-01
1.0780,6.81442E-01
1.0790,5.48034E-01
1.0800,4.07094E-01
1.0810,2.60553E-01
1.0820,1.10421E-01
1.0830,-4.12335E-02
1.0840,-1.92318E-01
1.0850,-3.40742E-01
1.0860,-4.84448E-01
1.0870,-6.21438E-01
1.0880,-7.49805E-01
1.0890,-8.67756E-01
1.0900,-9.73643E-01
1.0910,-1.06598E+00
1.0920,-1.14347E+00
1.0930,-1.20502E+00
1.0940,-1.24976E+00
1.0950,-1.27705E+00
1.0960,-1.28650E+00
1.0970,-1.27796E+00
1.0980,-1.25155E+00
1.0990,-1.20762E+00
1.1000,-1.14677E+00
1.1010,-1.06986E+00
1.1020,-9.77956E-01
1.1030,-8.72335E-01
1.1040,-7.54476E-01
1.1050,-6.26029E-01
1.1060,-4.88794E-01
1.1070,-3.44696E-01
1.1080,-1.95757E-01
1.1090,-4.40685E-02
1.1100,1.08239E-01
1.1110,2.59027E-01
1.1120,4.06174E-01
1.1130,5.47613E-01
1.1140,6.81356E-01
1.1150,8.05524E-01
1.1160,9.18372E-01
1.1170,1.01831E+00
1.1180,1.10395E+00
1.1190,1.17406E+00
1.1200,1.22769E+00
1.1210,1.26406E+00
1.1220,1.28268E+00
1.1230,1.28328E+00
1.1240,1.26586E+00
1.1250,1.23067E+00
1.1260,1.17821E+00
1.1270,1.10921E+00
1.1280,1.02466E+00
1.1290,9.25733E-01
1.1300,8.13830E-01
1.1310,6.90523E-01
1.1320,5.57543E-01
1.1330,4.16756E-01
1.1340,2.70136E-01
1.1350,1.19737E-01
1.1360,-3.23359E-02
1.1370,-1.83957E-01
1.1380,-3.33010E-01
1.1390,-4.77413E-01
1.1400,-6.15157E-01
1.1410,-7.44325E-01
1.1420,-8.63122E-01
1.1430,-9.69900E-01
1.1440,-1.06318E+00
1.1450,-1.14168E+00
1.1460,-1.20432E+00
1.1470,-1.25024E+00
1.1480,-1.27881E+00
1.1490,-1.28965E+00
1.1500,-1.28263E+00
1.1510,-1.25786E+00
1.1520,-1.21570E+00
1.1530,-1.15675E+00
1.1540,-1.08182E+00
1.1550,-9.91981E-01
1.1560,-8.88473E-01
1.1570,-7.72736E-01
1.1580,-6.46375E-01
1.1590,-5.11135E-01
1.1600,-3.68881E-01
1.1610,-2.21570E-01
1.1620,-7.12253E-02
1.1630,8.00939E-02
1.1640,2.30319E-01
1.1650,3.77402E-01
1.1660,5.19341E-01
1.1670,6.54210E-01
1.1680,7.80183E-01
1.1690,8.95561E-01
1.1700,9.98792E-01
1.1710,1.08849E+00
1.1720,1.16347E+00
1.1730,1.22272E+00
1.1740,1.26548E+00
1.1750,1.29118E+00
1.1760,1.29951E+00
1.1770,1.29037E+00
1.1780,1.26392E+00
1.1790,1.22054E+00
1.1800,1.16082E+00
1.1810,1.08559E+00
1.1820,9.95875E-01
1.1830,8.92896E-01
1.1840,7.78041E-01
1.1850,6.52852E-01
1.1860,5.19007E-01
1.1870,3.78289E-01
1.1880,2.32571E-01
1.1890,8.37835E-02
1.1900,-6.61085E-02
1.1910,-2.15132E-01
1.1920,-3.61330E-01
1.1930,-5.02792E-01
1.1940,-6.37675E-01
1.1950,-7.64227E-01
1.1960,-8.80812E-01
1.1970,-9.85930E-01
1.1980,-1.07824E+00
1.1990,-1.15655E+00
1.2000,-1.21989E+00
1.2010,-1.26746E+00
1.2020,-1.29868E+00
1.2030,-1.31318E+00
1.2040,-1.31079E+00
1.2050,-1.29158E+00
1.2060,-1.25584E+00
1.2070,-1.20404E+00
1.2080,-1.13688E+00
1.2090,-1.05525E+00
1.2100,-9.60208E-01
1.2110,-8.52989E-01
1.2120,-7.34974E-01
1.2130,-6.07675E-01
1.2140,-4.72716E-01
1.2150,-3.31809E-01
1.2160,-1.86737E-01
1.2170,-3.93254E-02
1.2180,1.08579E-01
1.2190,2.55129E-01
1.2200,3.98505E-01
1.2210,5.36931E-01
1.2220,6.68703E-01
1.2230,7.92206E-01
1.2240,9.05934E-01
1.2250,1.00851E+00
1.2260,1.09869E+00
1.2270,1.17541E+00
1.2280,1.23776E+00
1.2290,1.28500E+00
1.2300,1.31660E+00
1.2310,1.33222E+00
1.2320,1.33169E+00
1.2330,1.31506E+00
1.2340,1.28257E+00
1.2350,1.23466E+00
1.2360,1.17193E+00
1.2370,1.09516E+00
1.2380,1.00532E+00
1.2390,9.03499E-01
1.2400,7.90940E-01
1.2410,6.69006E-01
1.2420,5.39159E-01
1.2430,4.02954E-01
1.2440,2.62007E-01
1.2450,1.17985E-01
1.2460,-2.74192E-02
1.2470,-1.72504E-01
1.2480,-3.15580E-01
1.2490,-4.54993E-01
1.2500,-5.89138E-01
1.2510,-7.16478E-01
1.2520,-8.35566E-01
1.2530,-9.45057E-01
1.2540,-1.04372E+00
1.2550,-1.13046E+00
1.2560,-1.20432E+00
1.2570,-1.26450E+00
1.2580,-1.31036E+00
1.2590,-1.34141E+00
1.2600,-1.35735E+00
1.2610,-1.35804E+00
1.2620,-1.34352E+00
1.2630,-1.31400E+00
1.2640,-1.26984E+00
1.2650,-1.21159E+00
1.2660,-1.13992E+00
1.2670,-1.05568E+00
1.2680,-9.59811E-01
1.2690,-8.53416E-01
1.2700,-7.37686E-01
1.2710,-6.13912E-01
1.2720,-4.83464E-01
1.2730,-3.47776E-01
1.2740,-2.08330E-01
1.2750,-6.66396E-02
1.2760,7.57671E-02
1.2770,2.17364E-01
1.2780,3.56642E-01
1.2790,4.92130E-01
1.2800,6.22401E-01
1.2810,7.46098E-01
1.2820,8.61938E-01
1.2830,9.68733E-01
1.2840,1.06539E+00
1.2850,1.15094E+00
1.2860,1.22454E+00
1.2870,1.28544E+00
1.2880,1.33308E+00
1.2890,1.36701E+00
1.2900,1.38692E+00
1.2910,1.39265E+00
1.2920,1.38421E+00
1.2930,1.36172E+00
1.2940,1.32546E+00
1.2950,1.27584E+00
1.2960,1.21341E+00
1.2970,1.13883E+00
1.2980,1.05290E+00
1.2990,9.56507E-01
1.3000,8.50643E-01
1.3010,7.36387E-01
1.3020,6.14891E-01
1.3030,4.87372E-01
1.3040,3.55097E-01
1.3050,2.19368E-01
1.3060,8.15126E-02
1.3070,-5.71299E-02
1.3080,-1.95224E-01
1.3090,-3.31448E-01
1.3100,-4.64510E-01
1.3110,-5.93156E-01
1.3120,-7.16183E-01
1.3130,-8.32453E-01
1.3140,-9.40897E-01
1.3150,-1.04053E+00
1.3160,-1.13045E+00
1.3170,-1.20987E+00
1.3180,-1.27809E+00
1.3190,-1.33453E+00
1.3200,-1.37870E+00
1.3210,-1.41026E+00
1.3220,-1.42896E+00
1.3230,-1.43470E+00
1.3240,-1.42746E+00
1.3250,-1.40736E+00
1.3260,-1.37464E+00
1.3270,-1.32963E+00
1.3280,-1.27279E+00
1.3290,-1.20467E+00
1.3300,-1.12592E+00
1.3310,-1.03727E+00
1.3320,-9.39535E-01
1.3330,-8.33609E-01
1.3340,-7.20444E-01
1.3350,-6.01048E-01
1.3360,-4.76475E-01
1.3370,-3.47815E-01
1.3380,-2.16185E-01
1.3390,-8.27151E-02
1.3400,5.14558E-02
1.3410,1.85194E-01
1.3420,3.17377E-01
1.3430,4.46909E-01
1.3440,5.72720E-01
1.3450,6.93786E-01
1.3460,8.09128E-01
1.3470,9.17821E-01
1.3480,1.01901E+00
1.3490,1.11190E+00
1.3500,1.19577E+00
1.3510,1.26999E+00
1.3520,1.33400E+00
1.3530,1.38734E+00
1.3540,1.42963E+00
1.3550,1.46059E+00
1.3560,1.48002E+00
1.3570,1.48782E+00
1.3580,1.48398E+00
1.3590,1.46859E+00
1.3600,1.44182E+00
1.3610,1.40392E+00
1.3620,1.35525E+00
1.3630,1.29622E+00
1.3640,1.22734E+00
1.3650,1.14916E+00
1.3660,1.06232E+00
1.3670,9.67524E-01
1.3680,8.65503E-01
1.3690,7.57055E-01
1.3700,6.43012E-01
1.3710,5.24240E-01
1.3720,4.01631E-01
1.3730,2.76097E-01
1.3740,1.48562E-01
1.3750,1.99546E-02
1.3760,-1.08796E-01
1.3770,-2.36772E-01
1.3780,-3.63067E-01
1.3790,-4.86797E-01
1.3800,-6.07106E-01
1.3810,-7.23171E-01
1.3820,-8.34205E-01
1.3830,-9.39467E-01
1.3840,-1.03826E+00
1.3850,-1.12995E+00
1.3860,-1.21393E+00
1.3870,-1.28970E+00
1.3880,-1.35677E+00
1.3890,-1.41474E+00
1.3900,-1.46329E+00
1.3910,-1.50213E+00
1.3920,-1.53106E+00
1.3930,-1.54995E+00
1.3940,-1.55873E+00
1.3950,-1.55740E+00
1.3960,-1.54603E+00
1.3970,-1.52474E+00
1.3980,-1.49373E+00
1.3990,-1.45324E+00
1.4000,-1.40359E+00
1.4010,-1.34514E+00
1.4020,-1.27831E+00
1.4030,-1.20356E+00
1.4040,-1.12139E+00
1.4050,-1.03236E+00
1.4060,-9.37042E-01
1.4070,-8.36054E-01
1.4080,-7.30037E-01
1.4090,-6.19655E-01
1.4100,-5.05591E-01
1.4110,-3.88540E-01
1.4120,-2.69209E-01
1.4130,-1.48306E-01
1.4140,-2.65430E-02
1.4150,9.53736E-02
1.4160,2.16745E-01
1.4170,3.36885E-01
1.4180,4.55121E-01
1.4190,5.70803E-01
1.4200,6.83301E-01
1.4210,7.92014E-01
1.4220,8.96366E-01
1.4230,9.95816E-01
1.4240,1.08986E+00
1.4250,1.17802E+00
1.4260,1.25986E+00
1.4270,1.33500E+00
1.4280,1.40307E+00
1.4290,1.46378E+00
1.4300,1.51685E+00
1.4310,1.56207E+00
1.4320,1.59925E+00
1.4330,1.62827E+00
1.4340,1.64902E+00
1.4350,1.66147E+00
1.4360,1.66562E+00
1.4370,1.66150E+00
1.4380,1.64919E+00
1.4390,1.62881E+00
1.4400,1.60052E+00
1.4410,1.56452E+00
1.4420,1.52103E+00
1.4430,1.47032E+00
1.4440,1.41268E+00
1.4450,1.34844E+00
1.4460,1.27793E+00
1.4470,1.20154E+00
1.4480,1.11966E+00
1.4490,1.03269E+00
1.4500,9.41086E-01
1.4510,8.45277E-01
1.4520,7.45724E-01
1.4530,6.42894E-01
1.4540,5.37263E-01
1.4550,4.29308E-01
1.4560,3.19513E-01
1.4570,2.08359E-01
1.4580,9.63250E-02
1.4590,-1.61121E-02
1.4600,-1.28483E-01
1.4610,-2.40326E-01
1.4620,-3.51191E-01
1.4630,-4.60636E-01
1.4640,-5.68237E-01
1.4650,-6.73581E-01
1.4660,-7.76273E-01
1.4670,-8.75937E-01
1.4680,-9.72213E-01
1.4690,-1.06476E+00
1.4700,-1.15327E+00
1.4710,-1.23743E+00
1.4720,-1.31698E+00
1.4730,-1.39166E+00
1.4740,-1.46125E+00
1.4750,-1.52554E+00
1.4760,-1.58434E+00
1.4770,-1.63751E+00
1.4780,-1.68491E+00
1.4790,-1.72642E+00
1.4800,-1.76197E+00
1.4810,-1.79149E+00
1.4820,-1.81493E+00
1.4830,-1.83229E+00
1.4840,-1.84356E+00
1.4850,-1.84877E+00
1.4860,-1.84796E+00
1.4870,-1.84120E+00
1.4880,-1.82858E+00
1.4890,-1.81018E+00
1.4900,-1.78614E+00
1.4910,-1.75659E+00
1.4920,-1.72167E+00
1.4930,-1.68155E+00
1.4940,-1.63641E+00
1.4950,-1.58643E+00
1.4960,-1.53183E+00
1.4970,-1.47279E+00
1.4980,-1.40956E+00
1.4990,-1.34234E+00
1.5000,-1.27138E+00
1.5010,-1.19692E+00
1.5020,-1.11920E+00
1.5030,-1.03846E+00
1.5040,-9.54966E-01
1.5050,-8.68965E-01
1.5060,-7.80710E-01
1.5070,-6.90456E-01
1.5080,-5.98457E-01
1.5090,-5.04964E-01
1.5100,-4.10227E-01
1.5110,-3.14493E-01
1.5120,-2.18005E-01
1.5130,-1.21000E-01
1.5140,-2.37131E-02
1.5150,7.36294E-02
1.5160,1.70805E-01
1.5170,2.67600E-01
1.5180,3.63805E-01
1.5190,4.59220E-01
1.5200,5.53653E-01
1.5210,6.46919E-01
1.5220,7.38842E-01
1.5230,8.29254E-01
1.5240,9.17998E-01
1.5250,1.00492E+00
1.5260,1.08989E+00
1.5270,1.17277E+00
1.5280,1.25343E+00
1.5290,1.33177E+00
1.5300,1.40768E+00
1.5310,1.48107E+00
1.5320,1.55185E+00
1.5330,1.61995E+00
1.5340,1.68530E+00
1.5350,1.74783E+00
1.5360,1.80751E+00
1.5370,1.86429E+00
1.5380,1.91813E+00
1.5390,1.96902E+00
1.5400,2.01693E+00
1.5410,2.06185E+00
1.5420,2.10378E+00
1.5430,2.14273E+00
1.5440,2.17870E+00
1.5450,2.21171E+00
1.5460,2.24179E+00
1.5470,2.26896E+00
1.5480,2.29326E+00
1.5490,2.31472E+00
1.5500,2.33340E+00
1.5510,2.34933E+00
1.5520,2.36258E+00
1.5530,2.37320E+00
1.5540,2.38124E+00
1.5550,2.38678E+00
1.5560,2.38987E+00
1.5570,2.39059E+00
1.5580,2.38901E+00
1.5590,2.38520E+00
1.5600,2.37924E+00
1.5610,2.37120E+00
1.5620,2.36116E+00
1.5630,2.34920E+00
1.5640,2.33541E+00
1.5650,2.31985E+00
1.5660,2.30261E+00
1.5670,2.28378E+00
1.5680,2.26343E+00
1.5690,2.24165E+00
1.5700,2.21851E+00
1.5710,2.19409E+00
1.5720,2.16847E+00
1.5730,2.14174E+00
1.5740,2.11396E+00
1.5750,2.08521E+00
1.5760,2.05557E+00
1.5770,2.02512E+00
1.5780,1.99391E+00
1.5790,1.96202E+00
1.5800,1.92953E+00
1.5810,1.89648E+00
1.5820,1.86296E+00
1.5830,1.82902E+00
1.5840,1.79473E+00
1.5850,1.76013E+00
1.5860,1.72530E+00
1.5870,1.69028E+00
1.5880,1.65512E+00
1.5890,1.61988E+00
1.5900,1.58461E+00
1.5910,1.54934E+00
1.5920,1.51413E+00
1.5930,1.47902E+00
1.5940,1.44404E+00
1.5950,1.40924E+00
1.5960,1.37465E+00
1.5970,1.34031E+00
1.5980,1.30624E+00
1.5990,1.27248E+00
1.6000,1.23905E+00
1.6010,1.20598E+00
1.6020,1.17330E+00
1.6030,1.14103E+00
1.6040,1.10918E+00
1.6050,1.07779E+00
1.6060,1.04686E+00
1.6070,1.01641E+00
1.6080,9.86453E-01
1.6090,9.57007E-01
1.6100,9.28081E-01
1.6110,8.99686E-01
1.6120,8.71829E-01
1.6130,8.44518E-01
1.6140,8.17760E-01
1.6150,7.91559E-01
1.6160,7.65919E-01
1.6170,7.40843E-01
1.6180,7.16333E-01
1.6190,6.92390E-01
1.6200,6.69014E-01
1.6210,6.46204E-01
1.6220,6.23958E-01
1.6230,6.02273E-01
1.6240,5.81147E-01
1.6250,5.60575E-01
1.6260,5.40553E-01
1.6270,5.21076E-01
1.6280,5.02138E-01
1.6290,4.83733E-01
1.6300,4.65854E-01
1.6310,4.48495E-01
1.6320,4.31648E-01
1.6330,4.15305E-01
1.6340,3.99458E-01
1.6350,3.84099E-01
1.6360,3.69219E-01
1.6370,3.54809E-01
1.6380,3.40860E-01
1.6390,3.27363E-01
1.6400,3.14309E-01
1.6410,3.01688E-01
1.6420,2.89491E-01
1.6430,2.77708E-01
1.6440,2.66328E-01
1.6450,2.55344E-01
1.6460,2.44744E-01
1.6470,2.34520E-01
1.6480,2.24661E-01
1.6490,2.15158E-01
1.6500,2.06002E-01
1.6510,1.97182E-01
1.6520,1.88690E-01
1.6530,1.80516E-01
1.6540,1.72651E-01
1.6550,1.65085E-01
1.6560,1.57811E-01
1.6570,1.50818E-01
1.6580,1.44099E-01
1.6590,1.37644E-01
1.6600,1.31445E-01
1.6610,1.25494E-01
1.6620,1.19783E-01
1.6630,1.14304E-01
1.6640,1.09049E-01
1.6650,1.04010E-01
1.6660,9.91802E-02
1.6670,9.45521E-02
1.6680,9.01186E-02
1.6690,8.58727E-02
1.6700,8.18077E-02
1.6710,7.79171E-02
1.6720,7.41943E-02
1.6730,7.06331E-02
1.6740,6.72275E-02
1.6750,6.39717E-02
1.6760,6.08598E-02
1.6770,5.78863E-02
1.6780,5.50459E-02
1.6790,5.23332E-02
1.6800,4.97434E-02
1.6810,4.72713E-02
1.6820,4.49124E-02
1.6830,4.26620E-02
1.6840,4.05156E-02
1.6850,3.84691E-02
1.6860,3.65182E-02
1.6870,3.46589E-02
1.6880,3.28874E-02
1.6890,3.11999E-02
1.6900,2.95929E-02
1.6910,2.80629E-02
1.6920,2.66066E-02
1.6930,2.52207E-02
1.6940,2.39022E-02
1.6950,2.26480E-02
1.6960,2.14553E-02
1.6970,2.03215E-02
1.6980,1.92437E-02
1.6990,1.82195E-02
1.7000,1.72464E-02
1.7010,1.63221E-02
1.7020,1.54444E-02
1.7030,1.46111E-02
1.7040,1.38200E-02
1.7050,1.30694E-02
1.7060,1.23571E-02
1.7070,1.16814E-02
1.7080,1.10407E-02
1.7090,1.04331E-02
1.7100,9.85712E-03
1.7110,9.31122E-03
1.7120,8.79394E-03
1.7130,8.30388E-03
1.7140,7.83970E-03
1.7150,7.40012E-03
1.7160,6.98393E-03
1.7170,6.58997E-03
1.7180,6.21712E-03
1.7190,5.86433E-03
1.7200,5.53057E-03
1.7210,5.21489E-03
1.7220,4.91637E-03
1.7230,4.63413E-03
1.7240,4.36734E-03
1.7250,4.11519E-03
1.7260,3.87694E-03
1.7270,3.65185E-03
1.7280,3.43925E-03
1.7290,3.23847E-03
1.7300,3.04891E-03
1.7310,2.86995E-03
1.7320,2.70105E-03
1.7330,2.54166E-03
1.7340,2.39129E-03
1.7350,2.24944E-03
1.7360,2.11565E-03
1.7370,1.98950E-03
1.7380,1.87057E-03
1.7390,1.75846E-03
1.7400,1.65280E-03
1.7410,1.55325E-03
1.7420,1.45945E-03
1.7430,1.37110E-03
1.7440,1.28790E-03
1.7450,1.20955E-03
1.7460,1.13580E-03
1.7470,1.06637E-03
1.7480,1.00103E-03
1.7490,9.39547E-04
1.7500,8.81705E-04
1.7510,8.27297E-04
1.7520,7.76128E-04
1.7530,7.28013E-04
1.7540,6.82776E-04
1.7550,6.40254E-04
1.7560,6.00290E-04
1.7570,5.62736E-04
1.7580,5.27453E-04
1.7590,4.94309E-04
1.7600,4.63179E-04
1.7610,4.33945E-04
1.7620,4.06497E-04
1.7630,3.80730E-04
1.7640,3.56544E-04
1.7650,3.33846E-04
1.7660,3.12548E-04
1.7670,2.92566E-04
1.7680,2.73824E-04
1.7690,2.56245E-04
1.7700,2.39761E-04
1.7710,2.24305E-04
1.7720,2.09817E-04
1.7730,1.96236E-04
1.7740,1.83510E-04
1.7750,1.71584E-04
1.7760,1.60412E-04
1.7770,1.49946E-04
1.7780,1.40144E-04
1.7790,1.30965E-04
1.7800,1.22371E-04
1.7810,1.14325E-04
1.7820,1.06793E-04
1.7830,9.97447E-05
1.7840,9.31489E-05
1.7850,8.69777E-05
1.7860,8.12045E-05
1.7870,7.58046E-05
1.7880,7.07544E-05
1.7890,6.60321E-05
1.7900,6.16169E-05
1.7910,5.74894E-05
1.7920,5.36315E-05
1.7930,5.00261E-05
1.7940,4.66571E-05
1.7950,4.35094E-05
1.7960,4.05689E-05
1.7970,3.78223E-05
1.7980,3.52572E-05
1.7990,3.28620E-05
1.8000,3.06257E-05
1.8010,2.85380E-05
1.8020,2.65893E-05
1.8030,2.47706E-05
1.8040,2.30735E-05
1.8050,2.14900E-05
1.8060,2.00128E-05
1.8070,1.86348E-05
1.8080,1.73496E-05
1.8090,1.61511E-05
1.8100,1.50336E-05
1.8110,1.39918E-05
1.8120,1.30206E-05
1.8130,1.21153E-05
1.8140,1.12717E-05
1.8150,1.04856E-05
1.8160,9.75317E-06
1.8170,9.07084E-06
1.8180,8.43526E-06
1.8190,7.84331E-06
1.8200,7.29206E-06
1.8210,6.77878E-06
1.8220,6.30090E-06
1.8230,5.85605E-06
1.8240,5.44198E-06
1.8250,5.05662E-06
1.8260,4.69802E-06
1.8270,4.36436E-06
1.8280,4.05395E-06
1.8290,3.76519E-06
1.8300,3.49661E-06
1.8310,3.24684E-06
1.8320,3.01457E-06
1.8330,2.79861E-06
1.8340,2.59784E-06
1.8350,2.41121E-06
1.8360,2.23775E-06
1.8370,2.07653E-06
1.8380,1.92673E-06
1.8390,1.78754E-06
1.8400,1.65823E-06
1.8410,1.53811E-06
1.8420,1.42654E-06
1.8430,1.32293E-06
1.8440,1.22671E-06
1.8450,1.13737E-06
1.8460,1.05442E-06
1.8470,9.77426E-07
1.8480,9.05957E-07
1.8490,8.39628E-07
1.8500,7.78075E-07
1.8510,7.20960E-07
1.8520,6.67969E-07
1.8530,6.18811E-07
1.8540,5.73212E-07
1.8550,5.30919E-07
1.8560,4.91697E-07
1.8570,4.55327E-07
1.8580,4.21605E-07
1.8590,3.90342E-07
1.8600,3.61361E-07
1.8610,3.34499E-07
1.8620,3.09603E-07
1.8630,2.86531E-07
1.8640,2.65154E-07
1.8650,2.45347E-07
1.8660,2.26997E-07
1.8670,2.10000E-07
1.8680,1.94257E-07
1.8690,1.79676E-07
1.8700,1.66174E-07
1.8710,1.53672E-07
1.8720,1.42097E-07
1.8730,1.31382E-07
1.8740,1.21463E-07
1.8750,1.12282E-07
1.8760,1.03786E-07
1.8770,9.59230E-08
1.8780,8.86479E-08
1.8790,8.19170E-08
1.8800,7.56901E-08
1.8810,6.99301E-08
1.8820,6.46025E-08
1.8830,5.96754E-08
1.8840,5.51190E-08
1.8850,5.09059E-08
1.8860,4.70106E-08
1.8870,4.34094E-08
1.8880,4.00805E-08
1.8890,3.70036E-08
1.8900,3.41598E-08
1.8910,3.15318E-08
1.8920,2.91034E-08
1.8930,2.68597E-08
1.8940,2.47867E-08
1.8950,2.28718E-08
1.8960,2.11030E-08
1.8970,1.94692E-08
1.8980,1.79604E-08
1.8990,1.65671E-08
1.9000,1.52806E-08
1.9010,1.40928E-08
1.9020,1.29962E-08
1.9030,1.19839E-08
1.9040,1.10496E-08
1.9050,1.01872E-08
1.9060,9.39136E-09
1.9070,8.65697E-09
1.9080,7.97935E-09
1.9090,7.35416E-09
1.9100,6.77740E-09
1.9110,6.24536E-09
1.9120,5.75461E-09
1.9130,5.30200E-09
1.9140,4.88460E-09
1.9150,4.49969E-09
1.9160,4.14478E-09
1.9170,3.81756E-09
1.9180,3.51589E-09
1.9190,3.23781E-09
1.9200,2.98149E-09
1.9210,2.74524E-09
1.9220,2.52752E-09
1.9230,2.32688E-09
1.9240,2.14201E-09
1.9250,1.97167E-09
1.9260,1.81474E-09
1.9270,1.67017E-09
1.9280,1.53700E-09
1.9290,1.41434E-09
1.9300,1.30138E-09
1.9310,1.19734E-09
1.9320,1.10155E-09
1.9330,1.01334E-09
1.9340,9.32123E-10



==> anc/X_state_wvfncts/v19.csv <==
Level v=19

0.7640,-8.65926E-10
0.7650,-1.07706E-09
0.7660,-1.33825E-09
0.7670,-1.66102E-09
0.7680,-2.05946E-09
0.7690,-2.55079E-09
0.7700,-3.15599E-09
0.7710,-3.90067E-09
0.7720,-4.81599E-09
0.7730,-5.93984E-09
0.7740,-7.31825E-09
0.7750,-9.00707E-09
0.7760,-1.10740E-08
0.7770,-1.36009E-08
0.7780,-1.66870E-08
0.7790,-2.04519E-08
0.7800,-2.50401E-08
0.7810,-3.06255E-08
0.7820,-3.74176E-08
0.7830,-4.56685E-08
0.7840,-5.56807E-08
0.7850,-6.78171E-08
0.7860,-8.25130E-08
0.7870,-1.00289E-07
0.7880,-1.21768E-07
0.7890,-1.47693E-07
0.7900,-1.78952E-07
0.7910,-2.16602E-07
0.7920,-2.61901E-07
0.7930,-3.16346E-07
0.7940,-3.81712E-07
0.7950,-4.60109E-07
0.7960,-5.54033E-07
0.7970,-6.66439E-07
0.7980,-8.00823E-07
0.7990,-9.61308E-07
0.8000,-1.15276E-06
0.8010,-1.38092E-06
0.8020,-1.65252E-06
0.8030,-1.97551E-06
0.8040,-2.35918E-06
0.8050,-2.81445E-06
0.8060,-3.35412E-06
0.8070,-3.99315E-06
0.8080,-4.74901E-06
0.8090,-5.64213E-06
0.8100,-6.69629E-06
0.8110,-7.93920E-06
0.8120,-9.40310E-06
0.8130,-1.11254E-05
0.8140,-1.31497E-05
0.8150,-1.55261E-05
0.8160,-1.83132E-05
0.8170,-2.15782E-05
0.8180,-2.53990E-05
0.8190,-2.98656E-05
0.8200,-3.50812E-05
0.8210,-4.11652E-05
0.8220,-4.82542E-05
0.8230,-5.65055E-05
0.8240,-6.60993E-05
0.8250,-7.72417E-05
0.8260,-9.01690E-05
0.8270,-1.05150E-04
0.8280,-1.22494E-04
0.8290,-1.42550E-04
0.8300,-1.65717E-04
0.8310,-1.92448E-04
0.8320,-2.23259E-04
0.8330,-2.58733E-04
0.8340,-2.99530E-04
0.8350,-3.46399E-04
0.8360,-4.00182E-04
0.8370,-4.61831E-04
0.8380,-5.32420E-04
0.8390,-6.13153E-04
0.8400,-7.05387E-04
0.8410,-8.10642E-04
0.8420,-9.30620E-04
0.8430,-1.06723E-03
0.8440,-1.22260E-03
0.8450,-1.39910E-03
0.8460,-1.59939E-03
0.8470,-1.82641E-03
0.8480,-2.08344E-03
0.8490,-2.37410E-03
0.8500,-2.70243E-03
0.8510,-3.07287E-03
0.8520,-3.49034E-03
0.8530,-3.96027E-03
0.8540,-4.48864E-03
0.8550,-5.08200E-03
0.8560,-5.74757E-03
0.8570,-6.49326E-03
0.8580,-7.32773E-03
0.8590,-8.26041E-03
0.8600,-9.30163E-03
0.8610,-1.04626E-02
0.8620,-1.17556E-02
0.8630,-1.31937E-02
0.8640,-1.47915E-02
0.8650,-1.65643E-02
0.8660,-1.85289E-02
0.8670,-2.07034E-02
0.8680,-2.31071E-02
0.8690,-2.57609E-02
0.8700,-2.86870E-02
0.8710,-3.19093E-02
0.8720,-3.54532E-02
0.8730,-3.93455E-02
0.8740,-4.36151E-02
0.8750,-4.82923E-02
0.8760,-5.34091E-02
0.8770,-5.89993E-02
0.8780,-6.50984E-02
0.8790,-7.17436E-02
0.8800,-7.89737E-02
0.8810,-8.68293E-02
0.8820,-9.53522E-02
0.8830,-1.04586E-01
0.8840,-1.14576E-01
0.8850,-1.25367E-01
0.8860,-1.37007E-01
0.8870,-1.49543E-01
0.8880,-1.63025E-01
0.8890,-1.77500E-01
0.8900,-1.93018E-01
0.8910,-2.09628E-01
0.8920,-2.27376E-01
0.8930,-2.46311E-01
0.8940,-2.66478E-01
0.8950,-2.87919E-01
0.8960,-3.10677E-01
0.8970,-3.34788E-01
0.8980,-3.60288E-01
0.8990,-3.87206E-01
0.9000,-4.15568E-01
0.9010,-4.45391E-01
0.9020,-4.76691E-01
0.9030,-5.09472E-01
0.9040,-5.43732E-01
0.9050,-5.79461E-01
0.9060,-6.16637E-01
0.9070,-6.55232E-01
0.9080,-6.95201E-01
0.9090,-7.36493E-01
0.9100,-7.79039E-01
0.9110,-8.22761E-01
0.9120,-8.67564E-01
0.9130,-9.13339E-01
0.9140,-9.59961E-01
0.9150,-1.00729E+00
0.9160,-1.05517E+00
0.9170,-1.10343E+00
0.9180,-1.15188E+00
0.9190,-1.20030E+00
0.9200,-1.24849E+00
0.9210,-1.29619E+00
0.9220,-1.34316E+00
0.9230,-1.38911E+00
0.9240,-1.43377E+00
0.9250,-1.47683E+00
0.9260,-1.51798E+00
0.9270,-1.55690E+00
0.9280,-1.59326E+00
0.9290,-1.62671E+00
0.9300,-1.65691E+00
0.9310,-1.68351E+00
0.9320,-1.70616E+00
0.9330,-1.72453E+00
0.9340,-1.73825E+00
0.9350,-1.74702E+00
0.9360,-1.75049E+00
0.9370,-1.74838E+00
0.9380,-1.74039E+00
0.9390,-1.72627E+00
0.9400,-1.70577E+00
0.9410,-1.67869E+00
0.9420,-1.64488E+00
0.9430,-1.60421E+00
0.9440,-1.55660E+00
0.9450,-1.50202E+00
0.9460,-1.44050E+00
0.9470,-1.37211E+00
0.9480,-1.29698E+00
0.9490,-1.21530E+00
0.9500,-1.12731E+00
0.9510,-1.03332E+00
0.9520,-9.33697E-01
0.9530,-8.28852E-01
0.9540,-7.19268E-01
0.9550,-6.05477E-01
0.9560,-4.88068E-01
0.9570,-3.67682E-01
0.9580,-2.45006E-01
0.9590,-1.20775E-01
0.9600,4.23614E-03
0.9610,1.29217E-01
0.9620,2.53325E-01
0.9630,3.75693E-01
0.9640,4.95435E-01
0.9650,6.11652E-01
0.9660,7.23443E-01
0.9670,8.29910E-01
0.9680,9.30168E-01
0.9690,1.02335E+00
0.9700,1.10863E+00
0.9710,1.18521E+00
0.9720,1.25235E+00
0.9730,1.30937E+00
0.9740,1.35564E+00
0.9750,1.39065E+00
0.9760,1.41392E+00
0.9770,1.42512E+00
0.9780,1.42399E+00
0.9790,1.41039E+00
0.9800,1.38428E+00
0.9810,1.34575E+00
0.9820,1.29501E+00
0.9830,1.23239E+00
0.9840,1.15835E+00
0.9850,1.07346E+00
0.9860,9.78407E-01
0.9870,8.74009E-01
0.9880,7.61182E-01
0.9890,6.40945E-01
0.9900,5.14413E-01
0.9910,3.82784E-01
0.9920,2.47330E-01
0.9930,1.09385E-01
0.9940,-2.96705E-02
0.9950,-1.68420E-01
0.9960,-3.05428E-01
0.9970,-4.39256E-01
0.9980,-5.68476E-01
0.9990,-6.91689E-01
1.0000,-8.07540E-01
1.0010,-9.14734E-01
1.0020,-1.01205E+00
1.0030,-1.09837E+00
1.0040,-1.17267E+00
1.0050,-1.23404E+00
1.0060,-1.28173E+00
1.0070,-1.31510E+00
1.0080,-1.33371E+00
1.0090,-1.33723E+00
1.0100,-1.32553E+00
1.0110,-1.29866E+00
1.0120,-1.25684E+00
1.0130,-1.20045E+00
1.0140,-1.13008E+00
1.0150,-1.04646E+00
1.0160,-9.50504E-01
1.0170,-8.43284E-01
1.0180,-7.26016E-01
1.0190,-6.00049E-01
1.0200,-4.66857E-01
1.0210,-3.28013E-01
1.0220,-1.85179E-01
1.0230,-4.00813E-02
1.0240,1.05507E-01
1.0250,2.49791E-01
1.0260,3.90975E-01
1.0270,5.27286E-01
1.0280,6.56994E-01
1.0290,7.78441E-01
1.0300,8.90057E-01
1.0310,9.90387E-01
1.0320,1.07811E+00
1.0330,1.15204E+00
1.0340,1.21120E+00
1.0350,1.25475E+00
1.0360,1.28207E+00
1.0370,1.29276E+00
1.0380,1.28662E+00
1.0390,1.26366E+00
1.0400,1.22413E+00
1.0410,1.16850E+00
1.0420,1.09745E+00
1.0430,1.01187E+00
1.0440,9.12853E-01
1.0450,8.01679E-01
1.0460,6.79798E-01
1.0470,5.48810E-01
1.0480,4.10449E-01
1.0490,2.66560E-01
1.0500,1.19071E-01
1.0510,-3.00300E-02
1.0520,-1.78722E-01
1.0530,-3.24981E-01
1.0540,-4.66803E-01
1.0550,-6.02237E-01
1.0560,-7.29411E-01
1.0570,-8.46557E-01
1.0580,-9.52037E-01
1.0590,-1.04437E+00
1.0600,-1.12224E+00
1.0610,-1.18455E+00
1.0620,-1.23039E+00
1.0630,-1.25909E+00
1.0640,-1.27021E+00
1.0650,-1.26356E+00
1.0660,-1.23920E+00
1.0670,-1.19743E+00
1.0680,-1.13882E+00
1.0690,-1.06415E+00
1.0700,-9.74447E-01
1.0710,-8.70957E-01
1.0720,-7.55120E-01
1.0730,-6.28560E-01
1.0740,-4.93060E-01
1.0750,-3.50535E-01
1.0760,-2.03009E-01
1.0770,-5.25829E-02
1.0780,9.85954E-02
1.0790,2.48360E-01
1.0800,3.94561E-01
1.0810,5.35092E-01
1.0820,6.67924E-01
1.0830,7.91135E-01
1.0840,9.02937E-01
1.0850,1.00170E+00
1.0860,1.08599E+00
1.0870,1.15456E+00
1.0880,1.20642E+00
1.0890,1.24078E+00
1.0900,1.25714E+00
1.0910,1.25525E+00
1.0920,1.23511E+00
1.0930,1.19700E+00
1.0940,1.14147E+00
1.0950,1.06931E+00
1.0960,9.81559E-01
1.0970,8.79494E-01
1.0980,7.64592E-01
1.0990,6.38525E-01
1.1000,5.03128E-01
1.1010,3.60377E-01
1.1020,2.12357E-01
1.1030,6.12290E-02
1.1040,-9.07945E-02
1.1050,-2.41489E-01
1.1060,-3.88646E-01
1.1070,-5.30111E-01
1.1080,-6.63809E-01
1.1090,-7.87780E-01
1.1100,-9.00204E-01
1.1110,-9.99434E-01
1.1120,-1.08401E+00
1.1130,-1.15270E+00
1.1140,-1.20449E+00
1.1150,-1.23862E+00
1.1160,-1.25460E+00
1.1170,-1.25218E+00
1.1180,-1.23141E+00
1.1190,-1.19258E+00
1.1200,-1.13628E+00
1.1210,-1.06332E+00
1.1220,-9.74782E-01
1.1230,-8.71961E-01
1.1240,-7.56367E-01
1.1250,-6.29694E-01
1.1260,-4.93802E-01
1.1270,-3.50681E-01
1.1280,-2.02427E-01
1.1290,-5.12123E-02
1.1300,1.00752E-01
1.1310,2.51243E-01
1.1320,3.98063E-01
1.1330,5.39067E-01
1.1340,6.72201E-01
1.1350,7.95523E-01
1.1360,9.07241E-01
1.1370,1.00573E+00
1.1380,1.08956E+00
1.1390,1.15752E+00
1.1400,1.20864E+00
1.1410,1.24216E+00
1.1420,1.25763E+00
1.1430,1.25482E+00
1.1440,1.23379E+00
1.1450,1.19486E+00
1.1460,1.13860E+00
1.1470,1.06584E+00
1.1480,9.77653E-01
1.1490,8.75316E-01
1.1500,7.60323E-01
1.1510,6.34347E-01
1.1520,4.99215E-01
1.1530,3.56883E-01
1.1540,2.09408E-01
1.1550,5.89181E-02
1.1560,-9.24195E-02
1.1570,-2.42429E-01
1.1580,-3.88959E-01
1.1590,-5.29911E-01
1.1600,-6.63270E-01
1.1610,-7.87136E-01
1.1620,-8.99748E-01
1.1630,-9.99508E-01
1.1640,-1.08501E+00
1.1650,-1.15504E+00
1.1660,-1.20863E+00
1.1670,-1.24503E+00
1.1680,-1.26375E+00
1.1690,-1.26454E+00
1.1700,-1.24741E+00
1.1710,-1.21262E+00
1.1720,-1.16070E+00
1.1730,-1.09238E+00
1.1740,-1.00866E+00
1.1750,-9.10741E-01
1.1760,-8.00011E-01
1.1770,-6.78044E-01
1.1780,-5.46567E-01
1.1790,-4.07434E-01
1.1800,-2.62602E-01
1.1810,-1.14102E-01
1.1820,3.59909E-02
1.1830,1.85583E-01
1.1840,3.32594E-01
1.1850,4.74987E-01
1.1860,6.10794E-01
1.1870,7.38145E-01
1.1880,8.55292E-01
1.1890,9.60634E-01
1.1900,1.05274E+00
1.1910,1.13035E+00
1.1920,1.19244E+00
1.1930,1.23818E+00
1.1940,1.26695E+00
1.1950,1.27841E+00
1.1960,1.27242E+00
1.1970,1.24909E+00
1.1980,1.20877E+00
1.1990,1.15203E+00
1.2000,1.07968E+00
1.2010,9.92712E-01
1.2020,8.92336E-01
1.2030,7.79925E-01
1.2040,6.57015E-01
1.2050,5.25277E-01
1.2060,3.86492E-01
1.2070,2.42532E-01
1.2080,9.53309E-02
1.2090,-5.31426E-02
1.2100,-2.00909E-01
1.2110,-3.46007E-01
1.2120,-4.86516E-01
1.2130,-6.20585E-01
1.2140,-7.46456E-01
1.2150,-8.62485E-01
1.2160,-9.67164E-01
1.2170,-1.05914E+00
1.2180,-1.13724E+00
1.2190,-1.20046E+00
1.2200,-1.24800E+00
1.2210,-1.27929E+00
1.2220,-1.29395E+00
1.2230,-1.29182E+00
1.2240,-1.27297E+00
1.2250,-1.23767E+00
1.2260,-1.18642E+00
1.2270,-1.11991E+00
1.2280,-1.03901E+00
1.2290,-9.44816E-01
1.2300,-8.38542E-01
1.2310,-7.21575E-01
1.2320,-5.95427E-01
1.2330,-4.61720E-01
1.2340,-3.22164E-01
1.2350,-1.78536E-01
1.2360,-3.26570E-02
1.2370,1.13634E-01
1.2380,2.58500E-01
1.2390,4.00129E-01
1.2400,5.36762E-01
1.2410,6.66707E-01
1.2420,7.88364E-01
1.2430,9.00246E-01
1.2440,1.00099E+00
1.2450,1.08938E+00
1.2460,1.16437E+00
1.2470,1.22505E+00
1.2480,1.27073E+00
1.2490,1.30088E+00
1.2500,1.31518E+00
1.2510,1.31348E+00
1.2520,1.29587E+00
1.2530,1.26258E+00
1.2540,1.21405E+00
1.2550,1.15093E+00
1.2560,1.07399E+00
1.2570,9.84192E-01
1.2580,8.82651E-01
1.2590,7.70602E-01
1.2600,6.49403E-01
1.2610,5.20516E-01
1.2620,3.85481E-01
1.2630,2.45907E-01
1.2640,1.03445E-01
1.2650,-4.02291E-02
1.2660,-1.83434E-01
1.2670,-3.24505E-01
1.2680,-4.61808E-01
1.2690,-5.93766E-01
1.2700,-7.18869E-01
1.2710,-8.35699E-01
1.2720,-9.42938E-01
1.2730,-1.03939E+00
1.2740,-1.12398E+00
1.2750,-1.19578E+00
1.2760,-1.25402E+00
1.2770,-1.29808E+00
1.2780,-1.32750E+00
1.2790,-1.34201E+00
1.2800,-1.34147E+00
1.2810,-1.32595E+00
1.2820,-1.29566E+00
1.2830,-1.25098E+00
1.2840,-1.19246E+00
1.2850,-1.12078E+00
1.2860,-1.03677E+00
1.2870,-9.41394E-01
1.2880,-8.35727E-01
1.2890,-7.20954E-01
1.2900,-5.98351E-01
1.2910,-4.69270E-01
1.2920,-3.35126E-01
1.2930,-1.97376E-01
1.2940,-5.75094E-02
1.2950,8.29723E-02
1.2960,2.22571E-01
1.2970,3.59809E-01
1.2980,4.93241E-01
1.2990,6.21473E-01
1.3000,7.43176E-01
1.3010,8.57097E-01
1.3020,9.62074E-01
1.3030,1.05704E+00
1.3040,1.14106E+00
1.3050,1.21329E+00
1.3060,1.27302E+00
1.3070,1.31970E+00
1.3080,1.35289E+00
1.3090,1.37230E+00
1.3100,1.37777E+00
1.3110,1.36931E+00
1.3120,1.34705E+00
1.3130,1.31125E+00
1.3140,1.26233E+00
1.3150,1.20083E+00
1.3160,1.12739E+00
1.3170,1.04278E+00
1.3180,9.47893E-01
1.3190,8.43686E-01
1.3200,7.31216E-01
1.3210,6.11610E-01
1.3220,4.86058E-01
1.3230,3.55797E-01
1.3240,2.22103E-01
1.3250,8.62719E-02
1.3260,-5.03859E-02
1.3270,-1.86564E-01
1.3280,-3.20969E-01
1.3290,-4.52335E-01
1.3300,-5.79435E-01
1.3310,-7.01090E-01
1.3320,-8.16182E-01
1.3330,-9.23663E-01
1.3340,-1.02256E+00
1.3350,-1.11200E+00
1.3360,-1.19119E+00
1.3370,-1.25944E+00
1.3380,-1.31617E+00
1.3390,-1.36091E+00
1.3400,-1.39329E+00
1.3410,-1.41309E+00
1.3420,-1.42016E+00
1.3430,-1.41450E+00
1.3440,-1.39621E+00
1.3450,-1.36549E+00
1.3460,-1.32268E+00
1.3470,-1.26820E+00
1.3480,-1.20257E+00
1.3490,-1.12642E+00
1.3500,-1.04045E+00
1.3510,-9.45447E-01
1.3520,-8.42272E-01
1.3530,-7.31847E-01
1.3540,-6.15148E-01
1.3550,-4.93197E-01
1.3560,-3.67052E-01
1.3570,-2.37801E-01
1.3580,-1.06544E-01
1.3590,2.56075E-02
1.3600,1.57546E-01
1.3610,2.88174E-01
1.3620,4.16416E-01
1.3630,5.41224E-01
1.3640,6.61587E-01
1.3650,7.76542E-01
1.3660,8.85176E-01
1.3670,9.86636E-01
1.3680,1.08014E+00
1.3690,1.16496E+00
1.3700,1.24047E+00
1.3710,1.30610E+00
1.3720,1.36139E+00
1.3730,1.40593E+00
1.3740,1.43943E+00
1.3750,1.46169E+00
1.3760,1.47257E+00
1.3770,1.47204E+00
1.3780,1.46017E+00
1.3790,1.43710E+00
1.3800,1.40305E+00
1.3810,1.35834E+00
1.3820,1.30335E+00
1.3830,1.23855E+00
1.3840,1.16447E+00
1.3850,1.08171E+00
1.3860,9.90926E-01
1.3870,8.92822E-01
1.3880,7.88158E-01
1.3890,6.77731E-01
1.3900,5.62373E-01
1.3910,4.42944E-01
1.3920,3.20323E-01
1.3930,1.95407E-01
1.3940,6.90960E-02
1.3950,-5.77055E-02
1.3960,-1.84101E-01
1.3970,-3.09204E-01
1.3980,-4.32148E-01
1.3990,-5.52090E-01
1.4000,-6.68217E-01
1.4010,-7.79750E-01
1.4020,-8.85950E-01
1.4030,-9.86124E-01
1.4040,-1.07963E+00
1.4050,-1.16586E+00
1.4060,-1.24429E+00
1.4070,-1.31444E+00
1.4080,-1.37588E+00
1.4090,-1.42827E+00
1.4100,-1.47130E+00
1.4110,-1.50475E+00
1.4120,-1.52845E+00
1.4130,-1.54231E+00
1.4140,-1.54629E+00
1.4150,-1.54043E+00
1.4160,-1.52482E+00
1.4170,-1.49961E+00
1.4180,-1.46501E+00
1.4190,-1.42130E+00
1.4200,-1.36879E+00
1.4210,-1.30787E+00
1.4220,-1.23895E+00
1.4230,-1.16251E+00
1.4240,-1.07904E+00
1.4250,-9.89086E-01
1.4260,-8.93233E-01
1.4270,-7.92081E-01
1.4280,-6.86259E-01
1.4290,-5.76414E-01
1.4300,-4.63212E-01
1.4310,-3.47329E-01
1.4320,-2.29447E-01
1.4330,-1.10254E-01
1.4340,9.56675E-03
1.4350,1.29334E-01
1.4360,2.48377E-01
1.4370,3.66036E-01
1.4380,4.81671E-01
1.4390,5.94657E-01
1.4400,7.04395E-01
1.4410,8.10311E-01
1.4420,9.11858E-01
1.4430,1.00852E+00
1.4440,1.09982E+00
1.4450,1.18531E+00
1.4460,1.26458E+00
1.4470,1.33725E+00
1.4480,1.40300E+00
1.4490,1.46154E+00
1.4500,1.51261E+00
1.4510,1.55602E+00
1.4520,1.59159E+00
1.4530,1.61920E+00
1.4540,1.63877E+00
1.4550,1.65026E+00
1.4560,1.65368E+00
1.4570,1.64906E+00
1.4580,1.63648E+00
1.4590,1.61607E+00
1.4600,1.58797E+00
1.4610,1.55238E+00
1.4620,1.50952E+00
1.4630,1.45964E+00
1.4640,1.40303E+00
1.4650,1.33999E+00
1.4660,1.27085E+00
1.4670,1.19599E+00
1.4680,1.11577E+00
1.4690,1.03060E+00
1.4700,9.40886E-01
1.4710,8.47058E-01
1.4720,7.49554E-01
1.4730,6.48825E-01
1.4740,5.45325E-01
1.4750,4.39515E-01
1.4760,3.31858E-01
1.4770,2.22819E-01
1.4780,1.12857E-01
1.4790,2.43291E-03
1.4800,-1.08002E-01
1.4810,-2.18002E-01
1.4820,-3.27132E-01
1.4830,-4.34966E-01
1.4840,-5.41091E-01
1.4850,-6.45109E-01
1.4860,-7.46637E-01
1.4870,-8.45307E-01
1.4880,-9.40770E-01
1.4890,-1.03270E+00
1.4900,-1.12077E+00
1.4910,-1.20471E+00
1.4920,-1.28423E+00
1.4930,-1.35910E+00
1.4940,-1.42908E+00
1.4950,-1.49398E+00
1.4960,-1.55360E+00
1.4970,-1.60779E+00
1.4980,-1.65642E+00
1.4990,-1.69936E+00
1.5000,-1.73654E+00
1.5010,-1.76787E+00
1.5020,-1.79331E+00
1.5030,-1.81284E+00
1.5040,-1.82646E+00
1.5050,-1.83416E+00
1.5060,-1.83600E+00
1.5070,-1.83203E+00
1.5080,-1.82231E+00
1.5090,-1.80693E+00
1.5100,-1.78601E+00
1.5110,-1.75966E+00
1.5120,-1.72803E+00
1.5130,-1.69126E+00
1.5140,-1.64951E+00
1.5150,-1.60297E+00
1.5160,-1.55181E+00
1.5170,-1.49625E+00
1.5180,-1.43647E+00
1.5190,-1.37270E+00
1.5200,-1.30516E+00
1.5210,-1.23407E+00
1.5220,-1.15967E+00
1.5230,-1.08219E+00
1.5240,-1.00188E+00
1.5250,-9.18968E-01
1.5260,-8.33708E-01
1.5270,-7.46343E-01
1.5280,-6.57115E-01
1.5290,-5.66268E-01
1.5300,-4.74045E-01
1.5310,-3.80683E-01
1.5320,-2.86418E-01
1.5330,-1.91484E-01
1.5340,-9.61081E-02
1.5350,-5.12817E-04
1.5360,9.50842E-02
1.5370,1.90471E-01
1.5380,2.85443E-01
1.5390,3.79802E-01
1.5400,4.73356E-01
1.5410,5.65922E-01
1.5420,6.57324E-01
1.5430,7.47393E-01
1.5440,8.35971E-01
1.5450,9.22907E-01
1.5460,1.00806E+00
1.5470,1.09129E+00
1.5480,1.17247E+00
1.5490,1.25150E+00
1.5500,1.32826E+00
1.5510,1.40265E+00
1.5520,1.47458E+00
1.5530,1.54397E+00
1.5540,1.61076E+00
1.5550,1.67486E+00
1.5560,1.73624E+00
1.5570,1.79484E+00
1.5580,1.85062E+00
1.5590,1.90354E+00
1.5600,1.95360E+00
1.5610,2.00076E+00
1.5620,2.04501E+00
1.5630,2.08637E+00
1.5640,2.12482E+00
1.5650,2.16038E+00
1.5660,2.19306E+00
1.5670,2.22289E+00
1.5680,2.24989E+00
1.5690,2.27409E+00
1.5700,2.29554E+00
1.5710,2.31428E+00
1.5720,2.33034E+00
1.5730,2.34378E+00
1.5740,2.35466E+00
1.5750,2.36303E+00
1.5760,2.36895E+00
1.5770,2.37248E+00
1.5780,2.37370E+00
1.5790,2.37266E+00
1.5800,2.36945E+00
1.5810,2.36412E+00
1.5820,2.35676E+00
1.5830,2.34744E+00
1.5840,2.33624E+00
1.5850,2.32323E+00
1.5860,2.30848E+00
1.5870,2.29209E+00
1.5880,2.27411E+00
1.5890,2.25465E+00
1.5900,2.23376E+00
1.5910,2.21152E+00
1.5920,2.18803E+00
1.5930,2.16334E+00
1.5940,2.13753E+00
1.5950,2.11069E+00
1.5960,2.08288E+00
1.5970,2.05417E+00
1.5980,2.02464E+00
1.5990,1.99436E+00
1.6000,1.96338E+00
1.6010,1.93179E+00
1.6020,1.89964E+00
1.6030,1.86699E+00
1.6040,1.83391E+00
1.6050,1.80045E+00
1.6060,1.76668E+00
1.6070,1.73265E+00
1.6080,1.69841E+00
1.6090,1.66401E+00
1.6100,1.62950E+00
1.6110,1.59494E+00
1.6120,1.56035E+00
1.6130,1.52580E+00
1.6140,1.49132E+00
1.6150,1.45695E+00
1.6160,1.42272E+00
1.6170,1.38868E+00
1.6180,1.35486E+00
1.6190,1.32128E+00
1.6200,1.28798E+00
1.6210,1.25499E+00
1.6220,1.22233E+00
1.6230,1.19002E+00
1.6240,1.15810E+00
1.6250,1.12658E+00
1.6260,1.09548E+00
1.6270,1.06481E+00
1.6280,1.03460E+00
1.6290,1.00486E+00
1.6300,9.75605E-01
1.6310,9.46841E-01
1.6320,9.18583E-01
1.6330,8.90839E-01
1.6340,8.63618E-01
1.6350,8.36926E-01
1.6360,8.10769E-01
1.6370,7.85152E-01
1.6380,7.60077E-01
1.6390,7.35549E-01
1.6400,7.11567E-01
1.6410,6.88134E-01
1.6420,6.65248E-01
1.6430,6.42910E-01
1.6440,6.21116E-01
1.6450,5.99865E-01
1.6460,5.79154E-01
1.6470,5.58978E-01
1.6480,5.39334E-01
1.6490,5.20216E-01
1.6500,5.01619E-01
1.6510,4.83538E-01
1.6520,4.65965E-01
1.6530,4.48895E-01
1.6540,4.32320E-01
1.6550,4.16233E-01
1.6560,4.00625E-01
1.6570,3.85490E-01
1.6580,3.70819E-01
1.6590,3.56603E-01
1.6600,3.42834E-01
1.6610,3.29503E-01
1.6620,3.16601E-01
1.6630,3.04120E-01
1.6640,2.92050E-01
1.6650,2.80382E-01
1.6660,2.69106E-01
1.6670,2.58214E-01
1.6680,2.47697E-01
1.6690,2.37544E-01
1.6700,2.27748E-01
1.6710,2.18298E-01
1.6720,2.09186E-01
1.6730,2.00402E-01
1.6740,1.91938E-01
1.6750,1.83785E-01
1.6760,1.75934E-01
1.6770,1.68375E-01
1.6780,1.61102E-01
1.6790,1.54104E-01
1.6800,1.47374E-01
1.6810,1.40904E-01
1.6820,1.34685E-01
1.6830,1.28709E-01
1.6840,1.22969E-01
1.6850,1.17458E-01
1.6860,1.12167E-01
1.6870,1.07089E-01
1.6880,1.02217E-01
1.6890,9.75444E-02
1.6900,9.30639E-02
1.6910,8.87690E-02
1.6920,8.46531E-02
1.6930,8.07098E-02
1.6940,7.69330E-02
1.6950,7.33166E-02
1.6960,6.98548E-02
1.6970,6.65418E-02
1.6980,6.33721E-02
1.6990,6.03402E-02
1.7000,5.74410E-02
1.7010,5.46694E-02
1.7020,5.20204E-02
1.7030,4.94893E-02
1.7040,4.70714E-02
1.7050,4.47623E-02
1.7060,4.25576E-02
1.7070,4.04531E-02
1.7080,3.84447E-02
1.7090,3.65286E-02
1.7100,3.47009E-02
1.7110,3.29579E-02
1.7120,3.12963E-02
1.7130,2.97124E-02
1.7140,2.82031E-02
1.7150,2.67651E-02
1.7160,2.53955E-02
1.7170,2.40912E-02
1.7180,2.28495E-02
1.7190,2.16675E-02
1.7200,2.05428E-02
1.7210,1.94727E-02
1.7220,1.84548E-02
1.7230,1.74868E-02
1.7240,1.65664E-02
1.7250,1.56915E-02
1.7260,1.48601E-02
1.7270,1.40701E-02
1.7280,1.33196E-02
1.7290,1.26069E-02
1.7300,1.19301E-02
1.7310,1.12875E-02
1.7320,1.06777E-02
1.7330,1.00989E-02
1.7340,9.54985E-03
1.7350,9.02901E-03
1.7360,8.53506E-03
1.7370,8.06671E-03
1.7380,7.62271E-03
1.7390,7.20188E-03
1.7400,6.80311E-03
1.7410,6.42530E-03
1.7420,6.06742E-03
1.7430,5.72849E-03
1.7440,5.40757E-03
1.7450,5.10376E-03
1.7460,4.81620E-03
1.7470,4.54407E-03
1.7480,4.28660E-03
1.7490,4.04305E-03
1.7500,3.81270E-03
1.7510,3.59487E-03
1.7520,3.38894E-03
1.7530,3.19428E-03
1.7540,3.01030E-03
1.7550,2.83646E-03
1.7560,2.67223E-03
1.7570,2.51711E-03
1.7580,2.37060E-03
1.7590,2.23227E-03
1.7600,2.10168E-03
1.7610,1.97841E-03
1.7620,1.86208E-03
1.7630,1.75232E-03
1.7640,1.64877E-03
1.7650,1.55110E-03
1.7660,1.45898E-03
1.7670,1.37213E-03
1.7680,1.29025E-03
1.7690,1.21307E-03
1.7700,1.14034E-03
1.7710,1.07180E-03
1.7720,1.00723E-03
1.7730,9.46413E-04
1.7740,8.89133E-04
1.7750,8.35195E-04
1.7760,7.84414E-04
1.7770,7.36612E-04
1.7780,6.91622E-04
1.7790,6.49285E-04
1.7800,6.09451E-04
1.7810,5.71979E-04
1.7820,5.36733E-04
1.7830,5.03587E-04
1.7840,4.72421E-04
1.7850,4.43120E-04
1.7860,4.15578E-04
1.7870,3.89693E-04
1.7880,3.65370E-04
1.7890,3.42516E-04
1.7900,3.21048E-04
1.7910,3.00884E-04
1.7920,2.81947E-04
1.7930,2.64166E-04
1.7940,2.47473E-04
1.7950,2.31802E-04
1.7960,2.17095E-04
1.7970,2.03294E-04
1.7980,1.90344E-04
1.7990,1.78196E-04
1.8000,1.66801E-04
1.8010,1.56114E-04
1.8020,1.46092E-04
1.8030,1.36696E-04
1.8040,1.27887E-04
1.8050,1.19630E-04
1.8060,1.11892E-04
1.8070,1.04641E-04
1.8080,9.78477E-05
1.8090,9.14834E-05
1.8100,8.55221E-05
1.8110,7.99392E-05
1.8120,7.47113E-05
1.8130,6.98165E-05
1.8140,6.52343E-05
1.8150,6.09451E-05
1.8160,5.69310E-05
1.8170,5.31746E-05
1.8180,4.96600E-05
1.8190,4.63720E-05
1.8200,4.32964E-05
1.8210,4.04199E-05
1.8220,3.77299E-05
1.8230,3.52147E-05
1.8240,3.28632E-05
1.8250,3.06651E-05
1.8260,2.86105E-05
1.8270,2.66905E-05
1.8280,2.48964E-05
1.8290,2.32201E-05
1.8300,2.16542E-05
1.8310,2.01915E-05
1.8320,1.88254E-05
1.8330,1.75497E-05
1.8340,1.63586E-05
1.8350,1.52466E-05
1.8360,1.42085E-05
1.8370,1.32396E-05
1.8380,1.23354E-05
1.8390,1.14916E-05
1.8400,1.07043E-05
1.8410,9.96987E-06
1.8420,9.28477E-06
1.8430,8.64579E-06
1.8440,8.04989E-06
1.8450,7.49423E-06
1.8460,6.97615E-06
1.8470,6.49318E-06
1.8480,6.04299E-06
1.8490,5.62339E-06
1.8500,5.23237E-06
1.8510,4.86800E-06
1.8520,4.52852E-06
1.8530,4.21227E-06
1.8540,3.91768E-06
1.8550,3.64330E-06
1.8560,3.38779E-06
1.8570,3.14986E-06
1.8580,2.92833E-06
1.8590,2.72209E-06
1.8600,2.53012E-06
1.8610,2.35144E-06
1.8620,2.18515E-06
1.8630,2.03041E-06
1.8640,1.88644E-06
1.8650,1.75249E-06
1.8660,1.62789E-06
1.8670,1.51199E-06
1.8680,1.40420E-06
1.8690,1.30397E-06
1.8700,1.21076E-06
1.8710,1.12411E-06
1.8720,1.04355E-06
1.8730,9.68674E-07
1.8740,8.99078E-07
1.8750,8.34400E-07
1.8760,7.74298E-07
1.8770,7.18455E-07
1.8780,6.66574E-07
1.8790,6.18379E-07
1.8800,5.73613E-07
1.8810,5.32037E-07
1.8820,4.93426E-07
1.8830,4.57574E-07
1.8840,4.24286E-07
1.8850,3.93382E-07
1.8860,3.64695E-07
1.8870,3.38067E-07
1.8880,3.13355E-07
1.8890,2.90421E-07
1.8900,2.69141E-07
1.8910,2.49397E-07
1.8920,2.31080E-07
1.8930,2.14088E-07
1.8940,1.98328E-07
1.8950,1.83711E-07
1.8960,1.70156E-07
1.8970,1.57587E-07
1.8980,1.45933E-07
1.8990,1.35128E-07
1.9000,1.25113E-07
1.9010,1.15829E-07
1.9020,1.07225E-07
1.9030,9.92508E-08
1.9040,9.18617E-08
1.9050,8.50153E-08
1.9060,7.86723E-08
1.9070,7.27961E-08
1.9080,6.73531E-08
1.9090,6.23116E-08
1.9100,5.76425E-08
1.9110,5.33188E-08
1.9120,4.93151E-08
1.9130,4.56082E-08
1.9140,4.21764E-08
1.9150,3.89996E-08
1.9160,3.60590E-08
1.9170,3.33373E-08
1.9180,3.08185E-08
1.9190,2.84877E-08
1.9200,2.63310E-08
1.9210,2.43356E-08
1.9220,2.24895E-08
1.9230,2.07818E-08
1.9240,1.92023E-08
1.9250,1.77413E-08
1.9260,1.63902E-08
1.9270,1.51408E-08
1.9280,1.39855E-08
1.9290,1.29174E-08
1.9300,1.19299E-08
1.9310,1.10170E-08
1.9320,1.01732E-08
1.9330,9.39329E-09
1.9340,8.67250E-09
1.9350,8.00641E-09
1.9360,7.39091E-09
1.9370,6.82221E-09
1.9380,6.29680E-09
1.9390,5.81141E-09
1.9400,5.36304E-09
1.9410,4.94889E-09
1.9420,4.56638E-09
1.9430,4.21313E-09
1.9440,3.88692E-09
1.9450,3.58571E-09
1.9460,3.30760E-09
1.9470,3.05083E-09
1.9480,2.81380E-09
1.9490,2.59499E-09
1.9500,2.39303E-09
1.9510,2.20664E-09
1.9520,2.03461E-09
1.9530,1.87587E-09
1.9540,1.72939E-09
1.9550,1.59423E-09
1.9560,1.46954E-09
1.9570,1.35450E-09
1.9580,1.24839E-09
1.9590,1.15051E-09
1.9600,1.06023E-09
1.9610,9.76970E-10



==> anc/X_state_wvfncts/v2.csv <==
Level v=2

0.8280,8.68936E-10
0.8290,1.04843E-09
0.8300,1.26392E-09
0.8310,1.52243E-09
0.8320,1.83227E-09
0.8330,2.20331E-09
0.8340,2.64727E-09
0.8350,3.17801E-09
0.8360,3.81197E-09
0.8370,4.56857E-09
0.8380,5.47077E-09
0.8390,6.54567E-09
0.8400,7.82525E-09
0.8410,9.34719E-09
0.8420,1.11559E-08
0.8430,1.33035E-08
0.8440,1.58513E-08
0.8450,1.88716E-08
0.8460,2.24487E-08
0.8470,2.66818E-08
0.8480,3.16870E-08
0.8490,3.76001E-08
0.8500,4.45800E-08
0.8510,5.28122E-08
0.8520,6.25131E-08
0.8530,7.39354E-08
0.8540,8.73730E-08
0.8550,1.03168E-07
0.8560,1.21720E-07
0.8570,1.43490E-07
0.8580,1.69016E-07
0.8590,1.98920E-07
0.8600,2.33924E-07
0.8610,2.74865E-07
0.8620,3.22709E-07
0.8630,3.78573E-07
0.8640,4.43747E-07
0.8650,5.19720E-07
0.8660,6.08206E-07
0.8670,7.11183E-07
0.8680,8.30923E-07
0.8690,9.70038E-07
0.8700,1.13153E-06
0.8710,1.31884E-06
0.8720,1.53592E-06
0.8730,1.78730E-06
0.8740,2.07813E-06
0.8750,2.41436E-06
0.8760,2.80272E-06
0.8770,3.25094E-06
0.8780,3.76781E-06
0.8790,4.36335E-06
0.8800,5.04897E-06
0.8810,5.83764E-06
0.8820,6.74410E-06
0.8830,7.78506E-06
0.8840,8.97951E-06
0.8850,1.03489E-05
0.8860,1.19176E-05
0.8870,1.37132E-05
0.8880,1.57666E-05
0.8890,1.81130E-05
0.8900,2.07920E-05
0.8910,2.38481E-05
0.8920,2.73317E-05
0.8930,3.12990E-05
0.8940,3.58136E-05
0.8950,4.09466E-05
0.8960,4.67780E-05
0.8970,5.33971E-05
0.8980,6.09042E-05
0.8990,6.94113E-05
0.9000,7.90435E-05
0.9010,8.99404E-05
0.9020,1.02258E-04
0.9030,1.16169E-04
0.9040,1.31868E-04
0.9050,1.49568E-04
0.9060,1.69509E-04
0.9070,1.91954E-04
0.9080,2.17198E-04
0.9090,2.45565E-04
0.9100,2.77414E-04
0.9110,3.13143E-04
0.9120,3.53191E-04
0.9130,3.98041E-04
0.9140,4.48226E-04
0.9150,5.04333E-04
0.9160,5.67007E-04
0.9170,6.36958E-04
0.9180,7.14963E-04
0.9190,8.01874E-04
0.9200,8.98625E-04
0.9210,1.00624E-03
0.9220,1.12583E-03
0.9230,1.25861E-03
0.9240,1.40592E-03
0.9250,1.56919E-03
0.9260,1.75001E-03
0.9270,1.95008E-03
0.9280,2.17125E-03
0.9290,2.41554E-03
0.9300,2.68512E-03
0.9310,2.98235E-03
0.9320,3.30977E-03
0.9330,3.67013E-03
0.9340,4.06639E-03
0.9350,4.50173E-03
0.9360,4.97958E-03
0.9370,5.50360E-03
0.9380,6.07774E-03
0.9390,6.70621E-03
0.9400,7.39351E-03
0.9410,8.14448E-03
0.9420,8.96428E-03
0.9430,9.85842E-03
0.9440,1.08328E-02
0.9450,1.18937E-02
0.9460,1.30478E-02
0.9470,1.43024E-02
0.9480,1.56649E-02
0.9490,1.71436E-02
0.9500,1.87469E-02
0.9510,2.04840E-02
0.9520,2.23646E-02
0.9530,2.43989E-02
0.9540,2.65977E-02
0.9550,2.89722E-02
0.9560,3.15346E-02
0.9570,3.42974E-02
0.9580,3.72738E-02
0.9590,4.04777E-02
0.9600,4.39235E-02
0.9610,4.76262E-02
0.9620,5.16016E-02
0.9630,5.58661E-02
0.9640,6.04364E-02
0.9650,6.53301E-02
0.9660,7.05653E-02
0.9670,7.61606E-02
0.9680,8.21352E-02
0.9690,8.85086E-02
0.9700,9.53012E-02
0.9710,1.02533E-01
0.9720,1.10226E-01
0.9730,1.18402E-01
0.9740,1.27081E-01
0.9750,1.36286E-01
0.9760,1.46041E-01
0.9770,1.56367E-01
0.9780,1.67287E-01
0.9790,1.78827E-01
0.9800,1.91008E-01
0.9810,2.03855E-01
0.9820,2.17391E-01
0.9830,2.31641E-01
0.9840,2.46629E-01
0.9850,2.62378E-01
0.9860,2.78912E-01
0.9870,2.96255E-01
0.9880,3.14430E-01
0.9890,3.33459E-01
0.9900,3.53366E-01
0.9910,3.74171E-01
0.9920,3.95896E-01
0.9930,4.18560E-01
0.9940,4.42183E-01
0.9950,4.66782E-01
0.9960,4.92374E-01
0.9970,5.18974E-01
0.9980,5.46596E-01
0.9990,5.75250E-01
1.0000,6.04946E-01
1.0010,6.35691E-01
1.0020,6.67491E-01
1.0030,7.00349E-01
1.0040,7.34262E-01
1.0050,7.69229E-01
1.0060,8.05243E-01
1.0070,8.42295E-01
1.0080,8.80371E-01
1.0090,9.19456E-01
1.0100,9.59528E-01
1.0110,1.00056E+00
1.0120,1.04253E+00
1.0130,1.08541E+00
1.0140,1.12914E+00
1.0150,1.17371E+00
1.0160,1.21905E+00
1.0170,1.26512E+00
1.0180,1.31186E+00
1.0190,1.35922E+00
1.0200,1.40713E+00
1.0210,1.45553E+00
1.0220,1.50433E+00
1.0230,1.55346E+00
1.0240,1.60285E+00
1.0250,1.65240E+00
1.0260,1.70202E+00
1.0270,1.75162E+00
1.0280,1.80110E+00
1.0290,1.85036E+00
1.0300,1.89929E+00
1.0310,1.94778E+00
1.0320,1.99572E+00
1.0330,2.04300E+00
1.0340,2.08949E+00
1.0350,2.13508E+00
1.0360,2.17964E+00
1.0370,2.22306E+00
1.0380,2.26519E+00
1.0390,2.30593E+00
1.0400,2.34513E+00
1.0410,2.38268E+00
1.0420,2.41845E+00
1.0430,2.45230E+00
1.0440,2.48412E+00
1.0450,2.51377E+00
1.0460,2.54113E+00
1.0470,2.56609E+00
1.0480,2.58851E+00
1.0490,2.60828E+00
1.0500,2.62529E+00
1.0510,2.63941E+00
1.0520,2.65055E+00
1.0530,2.65859E+00
1.0540,2.66345E+00
1.0550,2.66501E+00
1.0560,2.66320E+00
1.0570,2.65792E+00
1.0580,2.64910E+00
1.0590,2.63668E+00
1.0600,2.62057E+00
1.0610,2.60073E+00
1.0620,2.57711E+00
1.0630,2.54966E+00
1.0640,2.51836E+00
1.0650,2.48317E+00
1.0660,2.44408E+00
1.0670,2.40109E+00
1.0680,2.35419E+00
1.0690,2.30341E+00
1.0700,2.24875E+00
1.0710,2.19027E+00
1.0720,2.12800E+00
1.0730,2.06199E+00
1.0740,1.99232E+00
1.0750,1.91906E+00
1.0760,1.84231E+00
1.0770,1.76215E+00
1.0780,1.67872E+00
1.0790,1.59211E+00
1.0800,1.50248E+00
1.0810,1.40996E+00
1.0820,1.31471E+00
1.0830,1.21688E+00
1.0840,1.11665E+00
1.0850,1.01419E+00
1.0860,9.09704E-01
1.0870,8.03375E-01
1.0880,6.95409E-01
1.0890,5.86018E-01
1.0900,4.75417E-01
1.0910,3.63829E-01
1.0920,2.51481E-01
1.0930,1.38606E-01
1.0940,2.54375E-02
1.0950,-8.77844E-02
1.0960,-2.00819E-01
1.0970,-3.13424E-01
1.0980,-4.25354E-01
1.0990,-5.36367E-01
1.1000,-6.46218E-01
1.1010,-7.54666E-01
1.1020,-8.61470E-01
1.1030,-9.66391E-01
1.1040,-1.06920E+00
1.1050,-1.16966E+00
1.1060,-1.26754E+00
1.1070,-1.36264E+00
1.1080,-1.45473E+00
1.1090,-1.54361E+00
1.1100,-1.62908E+00
1.1110,-1.71094E+00
1.1120,-1.78901E+00
1.1130,-1.86313E+00
1.1140,-1.93312E+00
1.1150,-1.99883E+00
1.1160,-2.06011E+00
1.1170,-2.11683E+00
1.1180,-2.16887E+00
1.1190,-2.21611E+00
1.1200,-2.25844E+00
1.1210,-2.29579E+00
1.1220,-2.32806E+00
1.1230,-2.35520E+00
1.1240,-2.37715E+00
1.1250,-2.39387E+00
1.1260,-2.40533E+00
1.1270,-2.41152E+00
1.1280,-2.41242E+00
1.1290,-2.40806E+00
1.1300,-2.39845E+00
1.1310,-2.38363E+00
1.1320,-2.36363E+00
1.1330,-2.33853E+00
1.1340,-2.30838E+00
1.1350,-2.27327E+00
1.1360,-2.23329E+00
1.1370,-2.18854E+00
1.1380,-2.13914E+00
1.1390,-2.08520E+00
1.1400,-2.02685E+00
1.1410,-1.96425E+00
1.1420,-1.89753E+00
1.1430,-1.82685E+00
1.1440,-1.75238E+00
1.1450,-1.67430E+00
1.1460,-1.59277E+00
1.1470,-1.50799E+00
1.1480,-1.42014E+00
1.1490,-1.32941E+00
1.1500,-1.23602E+00
1.1510,-1.14015E+00
1.1520,-1.04201E+00
1.1530,-9.41816E-01
1.1540,-8.39773E-01
1.1550,-7.36091E-01
1.1560,-6.30983E-01
1.1570,-5.24661E-01
1.1580,-4.17337E-01
1.1590,-3.09222E-01
1.1600,-2.00524E-01
1.1610,-9.14520E-02
1.1620,1.77900E-02
1.1630,1.27000E-01
1.1640,2.35978E-01
1.1650,3.44531E-01
1.1660,4.52466E-01
1.1670,5.59600E-01
1.1680,6.65750E-01
1.1690,7.70741E-01
1.1700,8.74403E-01
1.1710,9.76574E-01
1.1720,1.07709E+00
1.1730,1.17582E+00
1.1740,1.27259E+00
1.1750,1.36729E+00
1.1760,1.45978E+00
1.1770,1.54993E+00
1.1780,1.63764E+00
1.1790,1.72279E+00
1.1800,1.80530E+00
1.1810,1.88505E+00
1.1820,1.96198E+00
1.1830,2.03600E+00
1.1840,2.10705E+00
1.1850,2.17507E+00
1.1860,2.24000E+00
1.1870,2.30180E+00
1.1880,2.36042E+00
1.1890,2.41585E+00
1.1900,2.46806E+00
1.1910,2.51702E+00
1.1920,2.56274E+00
1.1930,2.60521E+00
1.1940,2.64443E+00
1.1950,2.68041E+00
1.1960,2.71317E+00
1.1970,2.74274E+00
1.1980,2.76914E+00
1.1990,2.79241E+00
1.2000,2.81257E+00
1.2010,2.82969E+00
1.2020,2.84381E+00
1.2030,2.85497E+00
1.2040,2.86324E+00
1.2050,2.86868E+00
1.2060,2.87136E+00
1.2070,2.87133E+00
1.2080,2.86868E+00
1.2090,2.86347E+00
1.2100,2.85579E+00
1.2110,2.84570E+00
1.2120,2.83330E+00
1.2130,2.81867E+00
1.2140,2.80188E+00
1.2150,2.78303E+00
1.2160,2.76220E+00
1.2170,2.73948E+00
1.2180,2.71495E+00
1.2190,2.68870E+00
1.2200,2.66083E+00
1.2210,2.63142E+00
1.2220,2.60056E+00
1.2230,2.56833E+00
1.2240,2.53483E+00
1.2250,2.50014E+00
1.2260,2.46434E+00
1.2270,2.42752E+00
1.2280,2.38976E+00
1.2290,2.35114E+00
1.2300,2.31175E+00
1.2310,2.27166E+00
1.2320,2.23095E+00
1.2330,2.18969E+00
1.2340,2.14796E+00
1.2350,2.10583E+00
1.2360,2.06336E+00
1.2370,2.02063E+00
1.2380,1.97769E+00
1.2390,1.93462E+00
1.2400,1.89147E+00
1.2410,1.84830E+00
1.2420,1.80516E+00
1.2430,1.76211E+00
1.2440,1.71920E+00
1.2450,1.67648E+00
1.2460,1.63399E+00
1.2470,1.59179E+00
1.2480,1.54990E+00
1.2490,1.50837E+00
1.2500,1.46724E+00
1.2510,1.42654E+00
1.2520,1.38630E+00
1.2530,1.34655E+00
1.2540,1.30733E+00
1.2550,1.26866E+00
1.2560,1.23056E+00
1.2570,1.19306E+00
1.2580,1.15616E+00
1.2590,1.11990E+00
1.2600,1.08429E+00
1.2610,1.04935E+00
1.2620,1.01508E+00
1.2630,9.81492E-01
1.2640,9.48604E-01
1.2650,9.16420E-01
1.2660,8.84946E-01
1.2670,8.54187E-01
1.2680,8.24146E-01
1.2690,7.94826E-01
1.2700,7.66227E-01
1.2710,7.38350E-01
1.2720,7.11192E-01
1.2730,6.84752E-01
1.2740,6.59024E-01
1.2750,6.34006E-01
1.2760,6.09692E-01
1.2770,5.86074E-01
1.2780,5.63148E-01
1.2790,5.40903E-01
1.2800,5.19333E-01
1.2810,4.98428E-01
1.2820,4.78179E-01
1.2830,4.58575E-01
1.2840,4.39606E-01
1.2850,4.21260E-01
1.2860,4.03527E-01
1.2870,3.86394E-01
1.2880,3.69851E-01
1.2890,3.53883E-01
1.2900,3.38479E-01
1.2910,3.23627E-01
1.2920,3.09313E-01
1.2930,2.95524E-01
1.2940,2.82248E-01
1.2950,2.69471E-01
1.2960,2.57180E-01
1.2970,2.45363E-01
1.2980,2.34005E-01
1.2990,2.23095E-01
1.3000,2.12619E-01
1.3010,2.02564E-01
1.3020,1.92918E-01
1.3030,1.83668E-01
1.3040,1.74802E-01
1.3050,1.66307E-01
1.3060,1.58171E-01
1.3070,1.50383E-01
1.3080,1.42930E-01
1.3090,1.35801E-01
1.3100,1.28985E-01
1.3110,1.22471E-01
1.3120,1.16247E-01
1.3130,1.10304E-01
1.3140,1.04631E-01
1.3150,9.92169E-02
1.3160,9.40532E-02
1.3170,8.91297E-02
1.3180,8.44370E-02
1.3190,7.99662E-02
1.3200,7.57082E-02
1.3210,7.16545E-02
1.3220,6.77966E-02
1.3230,6.41266E-02
1.3240,6.06366E-02
1.3250,5.73189E-02
1.3260,5.41661E-02
1.3270,5.11712E-02
1.3280,4.83272E-02
1.3290,4.56276E-02
1.3300,4.30658E-02
1.3310,4.06357E-02
1.3320,3.83314E-02
1.3330,3.61470E-02
1.3340,3.40771E-02
1.3350,3.21163E-02
1.3360,3.02595E-02
1.3370,2.85017E-02
1.3380,2.68383E-02
1.3390,2.52647E-02
1.3400,2.37765E-02
1.3410,2.23696E-02
1.3420,2.10400E-02
1.3430,1.97838E-02
1.3440,1.85974E-02
1.3450,1.74772E-02
1.3460,1.64198E-02
1.3470,1.54222E-02
1.3480,1.44811E-02
1.3490,1.35937E-02
1.3500,1.27572E-02
1.3510,1.19689E-02
1.3520,1.12262E-02
1.3530,1.05267E-02
1.3540,9.86819E-03
1.3550,9.24834E-03
1.3560,8.66508E-03
1.3570,8.11644E-03
1.3580,7.60050E-03
1.3590,7.11547E-03
1.3600,6.65962E-03
1.3610,6.23133E-03
1.3620,5.82904E-03
1.3630,5.45130E-03
1.3640,5.09670E-03
1.3650,4.76393E-03
1.3660,4.45173E-03
1.3670,4.15891E-03
1.3680,3.88434E-03
1.3690,3.62698E-03
1.3700,3.38579E-03
1.3710,3.15984E-03
1.3720,2.94821E-03
1.3730,2.75006E-03
1.3740,2.56458E-03
1.3750,2.39100E-03
1.3760,2.22861E-03
1.3770,2.07673E-03
1.3780,1.93472E-03
1.3790,1.80197E-03
1.3800,1.67791E-03
1.3810,1.56200E-03
1.3820,1.45374E-03
1.3830,1.35265E-03
1.3840,1.25829E-03
1.3850,1.17021E-03
1.3860,1.08804E-03
1.3870,1.01139E-03
1.3880,9.39915E-04
1.3890,8.73278E-04
1.3900,8.11169E-04
1.3910,7.53296E-04
1.3920,6.99384E-04
1.3930,6.49176E-04
1.3940,6.02427E-04
1.3950,5.58913E-04
1.3960,5.18418E-04
1.3970,4.80744E-04
1.3980,4.45702E-04
1.3990,4.13118E-04
1.4000,3.82825E-04
1.4010,3.54671E-04
1.4020,3.28511E-04
1.4030,3.04210E-04
1.4040,2.81641E-04
1.4050,2.60686E-04
1.4060,2.41235E-04
1.4070,2.23183E-04
1.4080,2.06435E-04
1.4090,1.90901E-04
1.4100,1.76495E-04
1.4110,1.63139E-04
1.4120,1.50759E-04
1.4130,1.39288E-04
1.4140,1.28660E-04
1.4150,1.18817E-04
1.4160,1.09702E-04
1.4170,1.01264E-04
1.4180,9.34539E-05
1.4190,8.62271E-05
1.4200,7.95416E-05
1.4210,7.33583E-05
1.4220,6.76407E-05
1.4230,6.23551E-05
1.4240,5.74700E-05
1.4250,5.29561E-05
1.4260,4.87861E-05
1.4270,4.49348E-05
1.4280,4.13786E-05
1.4290,3.80956E-05
1.4300,3.50656E-05
1.4310,3.22697E-05
1.4320,2.96904E-05
1.4330,2.73114E-05
1.4340,2.51178E-05
1.4350,2.30955E-05
1.4360,2.12315E-05
1.4370,1.95139E-05
1.4380,1.79315E-05
1.4390,1.64740E-05
1.4400,1.51318E-05
1.4410,1.38961E-05
1.4420,1.27587E-05
1.4430,1.17120E-05
1.4440,1.07490E-05
1.4450,9.86310E-06
1.4460,9.04840E-06
1.4470,8.29932E-06
1.4480,7.61072E-06
1.4490,6.97785E-06
1.4500,6.39633E-06
1.4510,5.86209E-06
1.4520,5.37142E-06
1.4530,4.92083E-06
1.4540,4.50716E-06
1.4550,4.12745E-06
1.4560,3.77899E-06
1.4570,3.45927E-06
1.4580,3.16598E-06
1.4590,2.89700E-06
1.4600,2.65036E-06
1.4610,2.42425E-06
1.4620,2.21700E-06
1.4630,2.02709E-06
1.4640,1.85309E-06
1.4650,1.69370E-06
1.4660,1.54773E-06
1.4670,1.41408E-06
1.4680,1.29172E-06
1.4690,1.17973E-06
1.4700,1.07725E-06
1.4710,9.83488E-07
1.4720,8.97721E-07
1.4730,8.19282E-07
1.4740,7.47560E-07
1.4750,6.81991E-07
1.4760,6.22060E-07
1.4770,5.67292E-07
1.4780,5.17252E-07
1.4790,4.71541E-07
1.4800,4.29793E-07
1.4810,3.91670E-07
1.4820,3.56865E-07
1.4830,3.25095E-07
1.4840,2.96101E-07
1.4850,2.69645E-07
1.4860,2.45510E-07
1.4870,2.23495E-07
1.4880,2.03419E-07
1.4890,1.85114E-07
1.4900,1.68427E-07
1.4910,1.53218E-07
1.4920,1.39358E-07
1.4930,1.26729E-07
1.4940,1.15226E-07
1.4950,1.04749E-07
1.4960,9.52078E-08
1.4970,8.65212E-08
1.4980,7.86139E-08
1.4990,7.14172E-08
1.5000,6.48683E-08
1.5010,5.89101E-08
1.5020,5.34902E-08
1.5030,4.85609E-08
1.5040,4.40784E-08
1.5050,4.00031E-08
1.5060,3.62986E-08
1.5070,3.29317E-08
1.5080,2.98722E-08
1.5090,2.70925E-08
1.5100,2.45674E-08
1.5110,2.22741E-08
1.5120,2.01916E-08
1.5130,1.83008E-08
1.5140,1.65844E-08
1.5150,1.50265E-08
1.5160,1.36128E-08
1.5170,1.23302E-08
1.5180,1.11666E-08
1.5190,1.01112E-08
1.5200,9.15412E-09
1.5210,8.28632E-09
1.5220,7.49961E-09
1.5230,6.78653E-09
1.5240,6.14028E-09
1.5250,5.55472E-09
1.5260,5.02421E-09
1.5270,4.54366E-09
1.5280,4.10845E-09
1.5290,3.71435E-09
1.5300,3.35754E-09
1.5310,3.03454E-09
1.5320,2.74219E-09
1.5330,2.47763E-09
1.5340,2.23826E-09
1.5350,2.02171E-09
1.5360,1.82583E-09
1.5370,1.64869E-09
1.5380,1.48851E-09
1.5390,1.34369E-09
1.5400,1.21278E-09
1.5410,1.09446E-09
1.5420,9.87539E-10



==> anc/X_state_wvfncts/v20.csv <==
Level v=20

0.7620,9.05606E-10
0.7630,1.12730E-09
0.7640,1.40177E-09
0.7650,1.74120E-09
0.7660,2.16053E-09
0.7670,2.67798E-09
0.7680,3.31583E-09
0.7690,4.10124E-09
0.7700,5.06731E-09
0.7710,6.25430E-09
0.7720,7.71115E-09
0.7730,9.49730E-09
0.7740,1.16848E-08
0.7750,1.43609E-08
0.7760,1.76314E-08
0.7770,2.16237E-08
0.7780,2.64921E-08
0.7790,3.24224E-08
0.7800,3.96383E-08
0.7810,4.84094E-08
0.7820,5.90590E-08
0.7830,7.19759E-08
0.7840,8.76256E-08
0.7850,1.06566E-07
0.7860,1.29465E-07
0.7870,1.57119E-07
0.7880,1.90481E-07
0.7890,2.30685E-07
0.7900,2.79082E-07
0.7910,3.37280E-07
0.7920,4.07188E-07
0.7930,4.91072E-07
0.7940,5.91618E-07
0.7950,7.12006E-07
0.7960,8.55998E-07
0.7970,1.02804E-06
0.7980,1.23336E-06
0.7990,1.47816E-06
0.8000,1.76969E-06
0.8010,2.11651E-06
0.8020,2.52866E-06
0.8030,3.01793E-06
0.8040,3.59810E-06
0.8050,4.28535E-06
0.8060,5.09854E-06
0.8070,6.05972E-06
0.8080,7.19461E-06
0.8090,8.53314E-06
0.8100,1.01102E-05
0.8110,1.19661E-05
0.8120,1.41481E-05
0.8130,1.67104E-05
0.8140,1.97163E-05
0.8150,2.32385E-05
0.8160,2.73615E-05
0.8170,3.21823E-05
0.8180,3.78129E-05
0.8190,4.43823E-05
0.8200,5.20386E-05
0.8210,6.09518E-05
0.8220,7.13171E-05
0.8230,8.33576E-05
0.8240,9.73290E-05
0.8250,1.13523E-04
0.8260,1.32272E-04
0.8270,1.53957E-04
0.8280,1.79008E-04
0.8290,2.07916E-04
0.8300,2.41238E-04
0.8310,2.79606E-04
0.8320,3.23735E-04
0.8330,3.74432E-04
0.8340,4.32611E-04
0.8350,4.99301E-04
0.8360,5.75661E-04
0.8370,6.62995E-04
0.8380,7.62768E-04
0.8390,8.76621E-04
0.8400,1.00639E-03
0.8410,1.15415E-03
0.8420,1.32218E-03
0.8430,1.51305E-03
0.8440,1.72962E-03
0.8450,1.97506E-03
0.8460,2.25291E-03
0.8470,2.56707E-03
0.8480,2.92188E-03
0.8490,3.32212E-03
0.8500,3.77310E-03
0.8510,4.28063E-03
0.8520,4.85114E-03
0.8530,5.49168E-03
0.8540,6.20998E-03
0.8550,7.01452E-03
0.8560,7.91456E-03
0.8570,8.92023E-03
0.8580,1.00426E-02
0.8590,1.12935E-02
0.8600,1.26862E-02
0.8610,1.42346E-02
0.8620,1.59542E-02
0.8630,1.78613E-02
0.8640,1.99739E-02
0.8650,2.23110E-02
0.8660,2.48933E-02
0.8670,2.77427E-02
0.8680,3.08828E-02
0.8690,3.43389E-02
0.8700,3.81375E-02
0.8710,4.23073E-02
0.8720,4.68782E-02
0.8730,5.18822E-02
0.8740,5.73529E-02
0.8750,6.33254E-02
0.8760,6.98368E-02
0.8770,7.69258E-02
0.8780,8.46327E-02
0.8790,9.29993E-02
0.8800,1.02069E-01
0.8810,1.11887E-01
0.8820,1.22498E-01
0.8830,1.33949E-01
0.8840,1.46289E-01
0.8850,1.59566E-01
0.8860,1.73829E-01
0.8870,1.89126E-01
0.8880,2.05506E-01
0.8890,2.23016E-01
0.8900,2.41705E-01
0.8910,2.61617E-01
0.8920,2.82795E-01
0.8930,3.05282E-01
0.8940,3.29113E-01
0.8950,3.54324E-01
0.8960,3.80945E-01
0.8970,4.09000E-01
0.8980,4.38509E-01
0.8990,4.69483E-01
0.9000,5.01930E-01
0.9010,5.35845E-01
0.9020,5.71218E-01
0.9030,6.08027E-01
0.9040,6.46241E-01
0.9050,6.85818E-01
0.9060,7.26702E-01
0.9070,7.68826E-01
0.9080,8.12108E-01
0.9090,8.56453E-01
0.9100,9.01750E-01
0.9110,9.47872E-01
0.9120,9.94679E-01
0.9130,1.04201E+00
0.9140,1.08969E+00
0.9150,1.13753E+00
0.9160,1.18532E+00
0.9170,1.23282E+00
0.9180,1.27981E+00
0.9190,1.32602E+00
0.9200,1.37118E+00
0.9210,1.41499E+00
0.9220,1.45716E+00
0.9230,1.49737E+00
0.9240,1.53529E+00
0.9250,1.57060E+00
0.9260,1.60295E+00
0.9270,1.63199E+00
0.9280,1.65737E+00
0.9290,1.67875E+00
0.9300,1.69579E+00
0.9310,1.70813E+00
0.9320,1.71546E+00
0.9330,1.71746E+00
0.9340,1.71382E+00
0.9350,1.70428E+00
0.9360,1.68857E+00
0.9370,1.66647E+00
0.9380,1.63778E+00
0.9390,1.60235E+00
0.9400,1.56005E+00
0.9410,1.51082E+00
0.9420,1.45463E+00
0.9430,1.39151E+00
0.9440,1.32154E+00
0.9450,1.24489E+00
0.9460,1.16174E+00
0.9470,1.07236E+00
0.9480,9.77082E-01
0.9490,8.76291E-01
0.9500,7.70436E-01
0.9510,6.60024E-01
0.9520,5.45621E-01
0.9530,4.27847E-01
0.9540,3.07374E-01
0.9550,1.84923E-01
0.9560,6.12598E-02
0.9570,-6.28112E-02
0.9580,-1.86451E-01
0.9590,-3.08792E-01
0.9600,-4.28945E-01
0.9610,-5.46007E-01
0.9620,-6.59066E-01
0.9630,-7.67211E-01
0.9640,-8.69542E-01
0.9650,-9.65175E-01
0.9660,-1.05325E+00
0.9670,-1.13296E+00
0.9680,-1.20352E+00
0.9690,-1.26422E+00
0.9700,-1.31440E+00
0.9710,-1.35349E+00
0.9720,-1.38101E+00
0.9730,-1.39654E+00
0.9740,-1.39979E+00
0.9750,-1.39057E+00
0.9760,-1.36881E+00
0.9770,-1.33455E+00
0.9780,-1.28795E+00
0.9790,-1.22930E+00
0.9800,-1.15903E+00
0.9810,-1.07768E+00
0.9820,-9.85909E-01
0.9830,-8.84516E-01
0.9840,-7.74399E-01
0.9850,-6.56572E-01
0.9860,-5.32145E-01
0.9870,-4.02320E-01
0.9880,-2.68377E-01
0.9890,-1.31665E-01
0.9900,6.41641E-03
0.9910,1.44429E-01
0.9920,2.80910E-01
0.9930,4.14391E-01
0.9940,5.43413E-01
0.9950,6.66545E-01
0.9960,7.82397E-01
0.9970,8.89642E-01
0.9980,9.87032E-01
0.9990,1.07341E+00
1.0000,1.14773E+00
1.0010,1.20906E+00
1.0020,1.25663E+00
1.0030,1.28980E+00
1.0040,1.30809E+00
1.0050,1.31119E+00
1.0060,1.29898E+00
1.0070,1.27149E+00
1.0080,1.22897E+00
1.0090,1.17182E+00
1.0100,1.10065E+00
1.0110,1.01623E+00
1.0120,9.19502E-01
1.0130,8.11581E-01
1.0140,6.93723E-01
1.0150,5.67324E-01
1.0160,4.33904E-01
1.0170,2.95086E-01
1.0180,1.52578E-01
1.0190,8.15335E-03
1.0200,-1.36373E-01
1.0210,-2.79166E-01
1.0220,-4.18396E-01
1.0230,-5.52259E-01
1.0240,-6.79008E-01
1.0250,-7.96971E-01
1.0260,-9.04573E-01
1.0270,-1.00037E+00
1.0280,-1.08305E+00
1.0290,-1.15147E+00
1.0300,-1.20466E+00
1.0310,-1.24188E+00
1.0320,-1.26254E+00
1.0330,-1.26632E+00
1.0340,-1.25310E+00
1.0350,-1.22300E+00
1.0360,-1.17636E+00
1.0370,-1.11376E+00
1.0380,-1.03600E+00
1.0390,-9.44089E-01
1.0400,-8.39241E-01
1.0410,-7.22858E-01
1.0420,-5.96508E-01
1.0430,-4.61910E-01
1.0440,-3.20905E-01
1.0450,-1.75438E-01
1.0460,-2.75237E-02
1.0470,1.20774E-01
1.0480,2.67377E-01
1.0490,4.10219E-01
1.0500,5.47276E-01
1.0510,6.76596E-01
1.0520,7.96327E-01
1.0530,9.04745E-01
1.0540,1.00028E+00
1.0550,1.08153E+00
1.0560,1.14732E+00
1.0570,1.19665E+00
1.0580,1.22878E+00
1.0590,1.24322E+00
1.0600,1.23972E+00
1.0610,1.21828E+00
1.0620,1.17919E+00
1.0630,1.12297E+00
1.0640,1.05041E+00
1.0650,9.62537E-01
1.0660,8.60603E-01
1.0670,7.46073E-01
1.0680,6.20605E-01
1.0690,4.86020E-01
1.0700,3.44283E-01
1.0710,1.97472E-01
1.0720,4.77444E-02
1.0730,-1.02688E-01
1.0740,-2.51599E-01
1.0750,-3.96776E-01
1.0760,-5.36056E-01
1.0770,-6.67359E-01
1.0780,-7.88716E-01
1.0790,-8.98304E-01
1.0800,-9.94470E-01
1.0810,-1.07576E+00
1.0820,-1.14094E+00
1.0830,-1.18900E+00
1.0840,-1.21922E+00
1.0850,-1.23111E+00
1.0860,-1.22449E+00
1.0870,-1.19942E+00
1.0880,-1.15627E+00
1.0890,-1.09568E+00
1.0900,-1.01854E+00
1.0910,-9.26012E-01
1.0920,-8.19474E-01
1.0930,-7.00530E-01
1.0940,-5.70975E-01
1.0950,-4.32765E-01
1.0960,-2.87991E-01
1.0970,-1.38846E-01
1.0980,1.24076E-02
1.0990,1.63472E-01
1.1000,3.12052E-01
1.1010,4.55885E-01
1.1020,5.92782E-01
1.1030,7.20656E-01
1.1040,8.37557E-01
1.1050,9.41701E-01
1.1060,1.03150E+00
1.1070,1.10557E+00
1.1080,1.16280E+00
1.1090,1.20230E+00
1.1100,1.22347E+00
1.1110,1.22598E+00
1.1120,1.20979E+00
1.1130,1.17516E+00
1.1140,1.12260E+00
1.1150,1.05292E+00
1.1160,9.67184E-01
1.1170,8.66697E-01
1.1180,7.52993E-01
1.1190,6.27805E-01
1.1200,4.93045E-01
1.1210,3.50767E-01
1.1220,2.03142E-01
1.1230,5.24199E-02
1.1240,-9.91010E-02
1.1250,-2.49112E-01
1.1260,-3.95328E-01
1.1270,-5.35524E-01
1.1280,-6.67565E-01
1.1290,-7.89446E-01
1.1300,-8.99315E-01
1.1310,-9.95504E-01
1.1320,-1.07656E+00
1.1330,-1.14125E+00
1.1340,-1.18860E+00
1.1350,-1.21790E+00
1.1360,-1.22871E+00
1.1370,-1.22088E+00
1.1380,-1.19454E+00
1.1390,-1.15009E+00
1.1400,-1.08822E+00
1.1410,-1.00987E+00
1.1420,-9.16241E-01
1.1430,-8.08758E-01
1.1440,-6.89053E-01
1.1450,-5.58941E-01
1.1460,-4.20394E-01
1.1470,-2.75506E-01
1.1480,-1.26465E-01
1.1490,2.44803E-02
1.1500,1.75058E-01
1.1510,3.23003E-01
1.1520,4.66095E-01
1.1530,6.02190E-01
1.1540,7.29253E-01
1.1550,8.45386E-01
1.1560,9.48860E-01
1.1570,1.03814E+00
1.1580,1.11190E+00
1.1590,1.16906E+00
1.1600,1.20877E+00
1.1610,1.23047E+00
1.1620,1.23385E+00
1.1630,1.21888E+00
1.1640,1.18579E+00
1.1650,1.13510E+00
1.1660,1.06758E+00
1.1670,9.84244E-01
1.1680,8.86347E-01
1.1690,7.75350E-01
1.1700,6.52907E-01
1.1710,5.20838E-01
1.1720,3.81097E-01
1.1730,2.35750E-01
1.1740,8.69395E-02
1.1750,-6.31473E-02
1.1760,-2.12309E-01
1.1770,-3.58364E-01
1.1780,-4.99181E-01
1.1790,-6.32712E-01
1.1800,-7.57019E-01
1.1810,-8.70306E-01
1.1820,-9.70939E-01
1.1830,-1.05748E+00
1.1840,-1.12868E+00
1.1850,-1.18354E+00
1.1860,-1.22130E+00
1.1870,-1.24142E+00
1.1880,-1.24364E+00
1.1890,-1.22797E+00
1.1900,-1.19464E+00
1.1910,-1.14417E+00
1.1920,-1.07730E+00
1.1930,-9.95023E-01
1.1940,-8.98529E-01
1.1950,-7.89219E-01
1.1960,-6.68670E-01
1.1970,-5.38614E-01
1.1980,-4.00912E-01
1.1990,-2.57528E-01
1.2000,-1.10500E-01
1.2010,3.80891E-02
1.2020,1.86142E-01
1.2030,3.31575E-01
1.2040,4.72349E-01
1.2050,6.06497E-01
1.2060,7.32153E-01
1.2070,8.47573E-01
1.2080,9.51167E-01
1.2090,1.04151E+00
1.2100,1.11737E+00
1.2110,1.17773E+00
1.2120,1.22177E+00
1.2130,1.24891E+00
1.2140,1.25881E+00
1.2150,1.25138E+00
1.2160,1.22673E+00
1.2170,1.18524E+00
1.2180,1.12752E+00
1.2190,1.05439E+00
1.2200,9.66864E-01
1.2210,8.66172E-01
1.2220,7.53706E-01
1.2230,6.31016E-01
1.2240,4.99782E-01
1.2250,3.61796E-01
1.2260,2.18932E-01
1.2270,7.31205E-02
1.2280,-7.36731E-02
1.2290,-2.19480E-01
1.2300,-3.62353E-01
1.2310,-5.00392E-01
1.2320,-6.31769E-01
1.2330,-7.54753E-01
1.2340,-8.67732E-01
1.2350,-9.69233E-01
1.2360,-1.05794E+00
1.2370,-1.13272E+00
1.2380,-1.19261E+00
1.2390,-1.23686E+00
1.2400,-1.26493E+00
1.2410,-1.27650E+00
1.2420,-1.27144E+00
1.2430,-1.24986E+00
1.2440,-1.21208E+00
1.2450,-1.15862E+00
1.2460,-1.09022E+00
1.2470,-1.00778E+00
1.2480,-9.12400E-01
1.2490,-8.05333E-01
1.2500,-6.87973E-01
1.2510,-5.61843E-01
1.2520,-4.28567E-01
1.2530,-2.89854E-01
1.2540,-1.47472E-01
1.2550,-3.22749E-03
1.2560,1.41058E-01
1.2570,2.83573E-01
1.2580,4.22536E-01
1.2590,5.56220E-01
1.2600,6.82973E-01
1.2610,8.01236E-01
1.2620,9.09565E-01
1.2630,1.00665E+00
1.2640,1.09131E+00
1.2650,1.16256E+00
1.2660,1.21954E+00
1.2670,1.26160E+00
1.2680,1.28826E+00
1.2690,1.29925E+00
1.2700,1.29448E+00
1.2710,1.27403E+00
1.2720,1.23821E+00
1.2730,1.18749E+00
1.2740,1.12251E+00
1.2750,1.04410E+00
1.2760,9.53235E-01
1.2770,8.51021E-01
1.2780,7.38708E-01
1.2790,6.17654E-01
1.2800,4.89313E-01
1.2810,3.55214E-01
1.2820,2.16949E-01
1.2830,7.61459E-02
1.2840,-6.55460E-02
1.2850,-2.06477E-01
1.2860,-3.45015E-01
1.2870,-4.79567E-01
1.2880,-6.08595E-01
1.2890,-7.30632E-01
1.2900,-8.44304E-01
1.2910,-9.48337E-01
1.2920,-1.04158E+00
1.2930,-1.12300E+00
1.2940,-1.19172E+00
1.2950,-1.24700E+00
1.2960,-1.28827E+00
1.2970,-1.31510E+00
1.2980,-1.32724E+00
1.2990,-1.32461E+00
1.3000,-1.30727E+00
1.3010,-1.27547E+00
1.3020,-1.22960E+00
1.3030,-1.17021E+00
1.3040,-1.09800E+00
1.3050,-1.01380E+00
1.3060,-9.18564E-01
1.3070,-8.13359E-01
1.3080,-6.99358E-01
1.3090,-5.77817E-01
1.3100,-4.50069E-01
1.3110,-3.17500E-01
1.3120,-1.81543E-01
1.3130,-4.36536E-02
1.3140,9.46990E-02
1.3150,2.32052E-01
1.3160,3.66963E-01
1.3170,4.98024E-01
1.3180,6.23878E-01
1.3190,7.43232E-01
1.3200,8.54869E-01
1.3210,9.57658E-01
1.3220,1.05057E+00
1.3230,1.13269E+00
1.3240,1.20321E+00
1.3250,1.26145E+00
1.3260,1.30686E+00
1.3270,1.33903E+00
1.3280,1.35767E+00
1.3290,1.36266E+00
1.3300,1.35399E+00
1.3310,1.33179E+00
1.3320,1.29633E+00
1.3330,1.24801E+00
1.3340,1.18737E+00
1.3350,1.11503E+00
1.3360,1.03175E+00
1.3370,9.38384E-01
1.3380,8.35881E-01
1.3390,7.25268E-01
1.3400,6.07643E-01
1.3410,4.84165E-01
1.3420,3.56041E-01
1.3430,2.24513E-01
1.3440,9.08462E-02
1.3450,-4.36833E-02
1.3460,-1.77801E-01
1.3470,-3.10245E-01
1.3480,-4.39780E-01
1.3490,-5.65207E-01
1.3500,-6.85374E-01
1.3510,-7.99187E-01
1.3520,-9.05620E-01
1.3530,-1.00372E+00
1.3540,-1.09263E+00
1.3550,-1.17156E+00
1.3560,-1.23984E+00
1.3570,-1.29689E+00
1.3580,-1.34225E+00
1.3590,-1.37554E+00
1.3600,-1.39653E+00
1.3610,-1.40507E+00
1.3620,-1.40114E+00
1.3630,-1.38483E+00
1.3640,-1.35632E+00
1.3650,-1.31591E+00
1.3660,-1.26402E+00
1.3670,-1.20113E+00
1.3680,-1.12784E+00
1.3690,-1.04482E+00
1.3700,-9.52831E-01
1.3710,-8.52690E-01
1.3720,-7.45285E-01
1.3730,-6.31560E-01
1.3740,-5.12500E-01
1.3750,-3.89131E-01
1.3760,-2.62503E-01
1.3770,-1.33685E-01
1.3780,-3.75771E-03
1.3790,1.26202E-01
1.3800,2.55124E-01
1.3810,3.81956E-01
1.3820,5.05675E-01
1.3830,6.25288E-01
1.3840,7.39847E-01
1.3850,8.48453E-01
1.3860,9.50262E-01
1.3870,1.04449E+00
1.3880,1.13043E+00
1.3890,1.20744E+00
1.3900,1.27495E+00
1.3910,1.33247E+00
1.3920,1.37961E+00
1.3930,1.41605E+00
1.3940,1.44155E+00
1.3950,1.45598E+00
1.3960,1.45926E+00
1.3970,1.45144E+00
1.3980,1.43262E+00
1.3990,1.40300E+00
1.4000,1.36285E+00
1.4010,1.31252E+00
1.4020,1.25244E+00
1.4030,1.18309E+00
1.4040,1.10504E+00
1.4050,1.01889E+00
1.4060,9.25325E-01
1.4070,8.25048E-01
1.4080,7.18817E-01
1.4090,6.07428E-01
1.4100,4.91699E-01
1.4110,3.72477E-01
1.4120,2.50621E-01
1.4130,1.27003E-01
1.4140,2.49458E-03
1.4150,-1.22032E-01
1.4160,-2.45714E-01
1.4170,-3.67704E-01
1.4180,-4.87177E-01
1.4190,-6.03330E-01
1.4200,-7.15395E-01
1.4210,-8.22638E-01
1.4220,-9.24366E-01
1.4230,-1.01993E+00
1.4240,-1.10873E+00
1.4250,-1.19022E+00
1.4260,-1.26389E+00
1.4270,-1.32933E+00
1.4280,-1.38614E+00
1.4290,-1.43400E+00
1.4300,-1.47267E+00
1.4310,-1.50195E+00
1.4320,-1.52169E+00
1.4330,-1.53184E+00
1.4340,-1.53238E+00
1.4350,-1.52337E+00
1.4360,-1.50491E+00
1.4370,-1.47718E+00
1.4380,-1.44040E+00
1.4390,-1.39484E+00
1.4400,-1.34084E+00
1.4410,-1.27876E+00
1.4420,-1.20904E+00
1.4430,-1.13212E+00
1.4440,-1.04850E+00
1.4450,-9.58728E-01
1.4460,-8.63353E-01
1.4470,-7.62964E-01
1.4480,-6.58174E-01
1.4490,-5.49608E-01
1.4500,-4.37910E-01
1.4510,-3.23731E-01
1.4520,-2.07730E-01
1.4530,-9.05659E-02
1.4540,2.71019E-02
1.4550,1.44621E-01
1.4560,2.61347E-01
1.4570,3.76649E-01
1.4580,4.89911E-01
1.4590,6.00538E-01
1.4600,7.07955E-01
1.4610,8.11613E-01
1.4620,9.10989E-01
1.4630,1.00559E+00
1.4640,1.09496E+00
1.4650,1.17866E+00
1.4660,1.25631E+00
1.4670,1.32755E+00
1.4680,1.39206E+00
1.4690,1.44957E+00
1.4700,1.49983E+00
1.4710,1.54265E+00
1.4720,1.57786E+00
1.4730,1.60534E+00
1.4740,1.62503E+00
1.4750,1.63686E+00
1.4760,1.64086E+00
1.4770,1.63704E+00
1.4780,1.62549E+00
1.4790,1.60632E+00
1.4800,1.57967E+00
1.4810,1.54571E+00
1.4820,1.50466E+00
1.4830,1.45676E+00
1.4840,1.40227E+00
1.4850,1.34149E+00
1.4860,1.27473E+00
1.4870,1.20234E+00
1.4880,1.12467E+00
1.4890,1.04210E+00
1.4900,9.55035E-01
1.4910,8.63874E-01
1.4920,7.69037E-01
1.4930,6.70955E-01
1.4940,5.70062E-01
1.4950,4.66802E-01
1.4960,3.61617E-01
1.4970,2.54954E-01
1.4980,1.47256E-01
1.4990,3.89651E-02
1.5000,-6.94815E-02
1.5010,-1.77654E-01
1.5020,-2.85130E-01
1.5030,-3.91497E-01
1.5040,-4.96355E-01
1.5050,-5.99315E-01
1.5060,-7.00002E-01
1.5070,-7.98058E-01
1.5080,-8.93141E-01
1.5090,-9.84923E-01
1.5100,-1.07310E+00
1.5110,-1.15738E+00
1.5120,-1.23750E+00
1.5130,-1.31321E+00
1.5140,-1.38427E+00
1.5150,-1.45050E+00
1.5160,-1.51169E+00
1.5170,-1.56768E+00
1.5180,-1.61834E+00
1.5190,-1.66354E+00
1.5200,-1.70319E+00
1.5210,-1.73720E+00
1.5220,-1.76552E+00
1.5230,-1.78811E+00
1.5240,-1.80495E+00
1.5250,-1.81605E+00
1.5260,-1.82143E+00
1.5270,-1.82113E+00
1.5280,-1.81522E+00
1.5290,-1.80375E+00
1.5300,-1.78683E+00
1.5310,-1.76456E+00
1.5320,-1.73707E+00
1.5330,-1.70449E+00
1.5340,-1.66697E+00
1.5350,-1.62467E+00
1.5360,-1.57776E+00
1.5370,-1.52642E+00
1.5380,-1.47085E+00
1.5390,-1.41125E+00
1.5400,-1.34782E+00
1.5410,-1.28077E+00
1.5420,-1.21033E+00
1.5430,-1.13672E+00
1.5440,-1.06016E+00
1.5450,-9.80893E-01
1.5460,-8.99146E-01
1.5470,-8.15153E-01
1.5480,-7.29149E-01
1.5490,-6.41369E-01
1.5500,-5.52046E-01
1.5510,-4.61412E-01
1.5520,-3.69695E-01
1.5530,-2.77122E-01
1.5540,-1.83916E-01
1.5550,-9.02944E-02
1.5560,3.52807E-03
1.5570,9.73432E-02
1.5580,1.90948E-01
1.5590,2.84147E-01
1.5600,3.76748E-01
1.5610,4.68568E-01
1.5620,5.59432E-01
1.5630,6.49170E-01
1.5640,7.37620E-01
1.5650,8.24630E-01
1.5660,9.10054E-01
1.5670,9.93755E-01
1.5680,1.07560E+00
1.5690,1.15548E+00
1.5700,1.23327E+00
1.5710,1.30887E+00
1.5720,1.38218E+00
1.5730,1.45313E+00
1.5740,1.52162E+00
1.5750,1.58758E+00
1.5760,1.65097E+00
1.5770,1.71171E+00
1.5780,1.76977E+00
1.5790,1.82510E+00
1.5800,1.87767E+00
1.5810,1.92746E+00
1.5820,1.97444E+00
1.5830,2.01862E+00
1.5840,2.05997E+00
1.5850,2.09852E+00
1.5860,2.13425E+00
1.5870,2.16720E+00
1.5880,2.19737E+00
1.5890,2.22479E+00
1.5900,2.24949E+00
1.5910,2.27151E+00
1.5920,2.29088E+00
1.5930,2.30764E+00
1.5940,2.32186E+00
1.5950,2.33356E+00
1.5960,2.34281E+00
1.5970,2.34967E+00
1.5980,2.35419E+00
1.5990,2.35644E+00
1.6000,2.35648E+00
1.6010,2.35438E+00
1.6020,2.35021E+00
1.6030,2.34403E+00
1.6040,2.33591E+00
1.6050,2.32594E+00
1.6060,2.31418E+00
1.6070,2.30070E+00
1.6080,2.28558E+00
1.6090,2.26890E+00
1.6100,2.25073E+00
1.6110,2.23114E+00
1.6120,2.21021E+00
1.6130,2.18801E+00
1.6140,2.16461E+00
1.6150,2.14009E+00
1.6160,2.11452E+00
1.6170,2.08797E+00
1.6180,2.06050E+00
1.6190,2.03219E+00
1.6200,2.00311E+00
1.6210,1.97331E+00
1.6220,1.94287E+00
1.6230,1.91185E+00
1.6240,1.88030E+00
1.6250,1.84829E+00
1.6260,1.81587E+00
1.6270,1.78310E+00
1.6280,1.75004E+00
1.6290,1.71673E+00
1.6300,1.68323E+00
1.6310,1.64959E+00
1.6320,1.61584E+00
1.6330,1.58205E+00
1.6340,1.54825E+00
1.6350,1.51447E+00
1.6360,1.48077E+00
1.6370,1.44718E+00
1.6380,1.41372E+00
1.6390,1.38045E+00
1.6400,1.34739E+00
1.6410,1.31456E+00
1.6420,1.28200E+00
1.6430,1.24974E+00
1.6440,1.21779E+00
1.6450,1.18619E+00
1.6460,1.15495E+00
1.6470,1.12409E+00
1.6480,1.09364E+00
1.6490,1.06360E+00
1.6500,1.03401E+00
1.6510,1.00486E+00
1.6520,9.76169E-01
1.6530,9.47955E-01
1.6540,9.20225E-01
1.6550,8.92987E-01
1.6560,8.66251E-01
1.6570,8.40021E-01
1.6580,8.14305E-01
1.6590,7.89106E-01
1.6600,7.64428E-01
1.6610,7.40274E-01
1.6620,7.16645E-01
1.6630,6.93543E-01
1.6640,6.70968E-01
1.6650,6.48918E-01
1.6660,6.27393E-01
1.6670,6.06390E-01
1.6680,5.85907E-01
1.6690,5.65941E-01
1.6700,5.46486E-01
1.6710,5.27540E-01
1.6720,5.09097E-01
1.6730,4.91152E-01
1.6740,4.73699E-01
1.6750,4.56732E-01
1.6760,4.40245E-01
1.6770,4.24230E-01
1.6780,4.08680E-01
1.6790,3.93589E-01
1.6800,3.78948E-01
1.6810,3.64750E-01
1.6820,3.50986E-01
1.6830,3.37649E-01
1.6840,3.24730E-01
1.6850,3.12221E-01
1.6860,3.00113E-01
1.6870,2.88398E-01
1.6880,2.77067E-01
1.6890,2.66112E-01
1.6900,2.55522E-01
1.6910,2.45291E-01
1.6920,2.35410E-01
1.6930,2.25868E-01
1.6940,2.16659E-01
1.6950,2.07773E-01
1.6960,1.99202E-01
1.6970,1.90937E-01
1.6980,1.82970E-01
1.6990,1.75292E-01
1.7000,1.67897E-01
1.7010,1.60774E-01
1.7020,1.53917E-01
1.7030,1.47317E-01
1.7040,1.40967E-01
1.7050,1.34859E-01
1.7060,1.28986E-01
1.7070,1.23340E-01
1.7080,1.17914E-01
1.7090,1.12701E-01
1.7100,1.07694E-01
1.7110,1.02887E-01
1.7120,9.82717E-02
1.7130,9.38427E-02
1.7140,8.95936E-02
1.7150,8.55180E-02
1.7160,8.16100E-02
1.7170,7.78637E-02
1.7180,7.42733E-02
1.7190,7.08333E-02
1.7200,6.75382E-02
1.7210,6.43827E-02
1.7220,6.13617E-02
1.7230,5.84702E-02
1.7240,5.57034E-02
1.7250,5.30565E-02
1.7260,5.05250E-02
1.7270,4.81044E-02
1.7280,4.57904E-02
1.7290,4.35789E-02
1.7300,4.14659E-02
1.7310,3.94475E-02
1.7320,3.75198E-02
1.7330,3.56792E-02
1.7340,3.39223E-02
1.7350,3.22455E-02
1.7360,3.06457E-02
1.7370,2.91196E-02
1.7380,2.76642E-02
1.7390,2.62764E-02
1.7400,2.49536E-02
1.7410,2.36928E-02
1.7420,2.24915E-02
1.7430,2.13471E-02
1.7440,2.02571E-02
1.7450,1.92192E-02
1.7460,1.82312E-02
1.7470,1.72907E-02
1.7480,1.63958E-02
1.7490,1.55443E-02
1.7500,1.47344E-02
1.7510,1.39642E-02
1.7520,1.32319E-02
1.7530,1.25357E-02
1.7540,1.18741E-02
1.7550,1.12454E-02
1.7560,1.06481E-02
1.7570,1.00808E-02
1.7580,9.54208E-03
1.7590,9.03056E-03
1.7600,8.54499E-03
1.7610,8.08415E-03
1.7620,7.64686E-03
1.7630,7.23199E-03
1.7640,6.83848E-03
1.7650,6.46530E-03
1.7660,6.11146E-03
1.7670,5.77602E-03
1.7680,5.45810E-03
1.7690,5.15682E-03
1.7700,4.87138E-03
1.7710,4.60098E-03
1.7720,4.34489E-03
1.7730,4.10239E-03
1.7740,3.87281E-03
1.7750,3.65548E-03
1.7760,3.44981E-03
1.7770,3.25519E-03
1.7780,3.07106E-03
1.7790,2.89690E-03
1.7800,2.73218E-03
1.7810,2.57644E-03
1.7820,2.42919E-03
1.7830,2.29001E-03
1.7840,2.15847E-03
1.7850,2.03417E-03
1.7860,1.91675E-03
1.7870,1.80583E-03
1.7880,1.70107E-03
1.7890,1.60215E-03
1.7900,1.50876E-03
1.7910,1.42060E-03
1.7920,1.33739E-03
1.7930,1.25888E-03
1.7940,1.18480E-03
1.7950,1.11491E-03
1.7960,1.04900E-03
1.7970,9.86841E-04
1.7980,9.28232E-04
1.7990,8.72980E-04
1.8000,8.20900E-04
1.8010,7.71817E-04
1.8020,7.25567E-04
1.8030,6.81993E-04
1.8040,6.40946E-04
1.8050,6.02286E-04
1.8060,5.65880E-04
1.8070,5.31601E-04
1.8080,4.99330E-04
1.8090,4.68954E-04
1.8100,4.40366E-04
1.8110,4.13465E-04
1.8120,3.88155E-04
1.8130,3.64345E-04
1.8140,3.41951E-04
1.8150,3.20890E-04
1.8160,3.01086E-04
1.8170,2.82468E-04
1.8180,2.64966E-04
1.8190,2.48516E-04
1.8200,2.33057E-04
1.8210,2.18531E-04
1.8220,2.04884E-04
1.8230,1.92065E-04
1.8240,1.80025E-04
1.8250,1.68718E-04
1.8260,1.58101E-04
1.8270,1.48134E-04
1.8280,1.38777E-04
1.8290,1.29996E-04
1.8300,1.21754E-04
1.8310,1.14022E-04
1.8320,1.06767E-04
1.8330,9.99610E-05
1.8340,9.35777E-05
1.8350,8.75913E-05
1.8360,8.19780E-05
1.8370,7.67151E-05
1.8380,7.17814E-05
1.8390,6.71569E-05
1.8400,6.28229E-05
1.8410,5.87615E-05
1.8420,5.49562E-05
1.8430,5.13913E-05
1.8440,4.80519E-05
1.8450,4.49243E-05
1.8460,4.19953E-05
1.8470,3.92528E-05
1.8480,3.66851E-05
1.8490,3.42814E-05
1.8500,3.20315E-05
1.8510,2.99258E-05
1.8520,2.79554E-05
1.8530,2.61118E-05
1.8540,2.43870E-05
1.8550,2.27735E-05
1.8560,2.12644E-05
1.8570,1.98531E-05
1.8580,1.85334E-05
1.8590,1.72995E-05
1.8600,1.61460E-05
1.8610,1.50677E-05
1.8620,1.40599E-05
1.8630,1.31181E-05
1.8640,1.22380E-05
1.8650,1.14157E-05
1.8660,1.06476E-05
1.8670,9.93000E-06
1.8680,9.25982E-06
1.8690,8.63395E-06
1.8700,8.04952E-06
1.8710,7.50386E-06
1.8720,6.99444E-06
1.8730,6.51893E-06
1.8740,6.07511E-06
1.8750,5.66091E-06
1.8760,5.27440E-06
1.8770,4.91378E-06
1.8780,4.57734E-06
1.8790,4.26350E-06
1.8800,3.97077E-06
1.8810,3.69776E-06
1.8820,3.44317E-06
1.8830,3.20579E-06
1.8840,2.98447E-06
1.8850,2.77815E-06
1.8860,2.58584E-06
1.8870,2.40660E-06
1.8880,2.23956E-06
1.8890,2.08392E-06
1.8900,1.93889E-06
1.8910,1.80379E-06
1.8920,1.67793E-06
1.8930,1.56070E-06
1.8940,1.45153E-06
1.8950,1.34986E-06
1.8960,1.25519E-06
1.8970,1.16705E-06
1.8980,1.08500E-06
1.8990,1.00861E-06
1.9000,9.37522E-07
1.9010,8.71359E-07
1.9020,8.09789E-07
1.9030,7.52500E-07
1.9040,6.99199E-07
1.9050,6.49613E-07
1.9060,6.03489E-07
1.9070,5.60588E-07
1.9080,5.20689E-07
1.9090,4.83587E-07
1.9100,4.49087E-07
1.9110,4.17012E-07
1.9120,3.87192E-07
1.9130,3.59473E-07
1.9140,3.33709E-07
1.9150,3.09764E-07
1.9160,2.87512E-07
1.9170,2.66835E-07
1.9180,2.47623E-07
1.9190,2.29775E-07
1.9200,2.13195E-07
1.9210,1.97794E-07
1.9220,1.83490E-07
1.9230,1.70206E-07
1.9240,1.57870E-07
1.9250,1.46416E-07
1.9260,1.35782E-07
1.9270,1.25910E-07
1.9280,1.16745E-07
1.9290,1.08239E-07
1.9300,1.00344E-07
1.9310,9.30178E-08
1.9320,8.62192E-08
1.9330,7.99110E-08
1.9340,7.40583E-08
1.9350,6.86288E-08
1.9360,6.35923E-08
1.9370,5.89207E-08
1.9380,5.45880E-08
1.9390,5.05698E-08
1.9400,4.68438E-08
1.9410,4.33890E-08
1.9420,4.01858E-08
1.9430,3.72162E-08
1.9440,3.44634E-08
1.9450,3.19118E-08
1.9460,2.95468E-08
1.9470,2.73551E-08
1.9480,2.53240E-08
1.9490,2.34420E-08
1.9500,2.16982E-08
1.9510,2.00826E-08
1.9520,1.85860E-08
1.9530,1.71996E-08
1.9540,1.59154E-08
1.9550,1.47261E-08
1.9560,1.36247E-08
1.9570,1.26047E-08
1.9580,1.16602E-08
1.9590,1.07858E-08
1.9600,9.97618E-09
1.9610,9.22670E-09
1.9620,8.53293E-09
1.9630,7.89077E-09
1.9640,7.29642E-09
1.9650,6.74637E-09
1.9660,6.23736E-09
1.9670,5.76635E-09
1.9680,5.33054E-09
1.9690,4.92733E-09
1.9700,4.55431E-09
1.9710,4.20924E-09
1.9720,3.89006E-09
1.9730,3.59483E-09
1.9740,3.32179E-09
1.9750,3.06928E-09
1.9760,2.83578E-09
1.9770,2.61986E-09
1.9780,2.42023E-09
1.9790,2.23566E-09
1.9800,2.06503E-09
1.9810,1.90730E-09
1.9820,1.76150E-09
1.9830,1.62674E-09
1.9840,1.50220E-09
1.9850,1.38709E-09
1.9860,1.28073E-09
1.9870,1.18245E-09
1.9880,1.09163E-09
1.9890,1.00773E-09
1.9900,9.30221E-10



==> anc/X_state_wvfncts/v21.csv <==
Level v=21

0.7600,-9.28214E-10
0.7610,-1.15642E-09
0.7620,-1.43919E-09
0.7630,-1.78917E-09
0.7640,-2.22187E-09
0.7650,-2.75625E-09
0.7660,-3.41549E-09
0.7670,-4.22787E-09
0.7680,-5.22788E-09
0.7690,-6.45751E-09
0.7700,-7.96783E-09
0.7710,-9.82091E-09
0.7720,-1.20920E-08
0.7730,-1.48725E-08
0.7740,-1.82729E-08
0.7750,-2.24268E-08
0.7760,-2.74957E-08
0.7770,-3.36745E-08
0.7780,-4.11980E-08
0.7790,-5.03490E-08
0.7800,-6.14673E-08
0.7810,-7.49614E-08
0.7820,-9.13211E-08
0.7830,-1.11133E-07
0.7840,-1.35101E-07
0.7850,-1.64064E-07
0.7860,-1.99026E-07
0.7870,-2.41183E-07
0.7880,-2.91961E-07
0.7890,-3.53057E-07
0.7900,-4.26488E-07
0.7910,-5.14649E-07
0.7920,-6.20380E-07
0.7930,-7.47044E-07
0.7940,-8.98623E-07
0.7950,-1.07982E-06
0.7960,-1.29619E-06
0.7970,-1.55427E-06
0.7980,-1.86179E-06
0.7990,-2.22780E-06
0.8000,-2.66296E-06
0.8010,-3.17978E-06
0.8020,-3.79290E-06
0.8030,-4.51949E-06
0.8040,-5.37961E-06
0.8050,-6.39670E-06
0.8060,-7.59808E-06
0.8070,-9.01560E-06
0.8080,-1.06863E-05
0.8090,-1.26534E-05
0.8100,-1.49667E-05
0.8110,-1.76843E-05
0.8120,-2.08734E-05
0.8130,-2.46117E-05
0.8140,-2.89889E-05
0.8150,-3.41087E-05
0.8160,-4.00903E-05
0.8170,-4.70712E-05
0.8180,-5.52094E-05
0.8190,-6.46863E-05
0.8200,-7.57099E-05
0.8210,-8.85184E-05
0.8220,-1.03384E-04
0.8230,-1.20619E-04
0.8240,-1.40578E-04
0.8250,-1.63666E-04
0.8260,-1.90343E-04
0.8270,-2.21133E-04
0.8280,-2.56631E-04
0.8290,-2.97511E-04
0.8300,-3.44535E-04
0.8310,-3.98566E-04
0.8320,-4.60577E-04
0.8330,-5.31668E-04
0.8340,-6.13075E-04
0.8350,-7.06188E-04
0.8360,-8.12570E-04
0.8370,-9.33972E-04
0.8380,-1.07236E-03
0.8390,-1.22992E-03
0.8400,-1.40910E-03
0.8410,-1.61265E-03
0.8420,-1.84359E-03
0.8430,-2.10532E-03
0.8440,-2.40159E-03
0.8450,-2.73656E-03
0.8460,-3.11485E-03
0.8470,-3.54154E-03
0.8480,-4.02227E-03
0.8490,-4.56322E-03
0.8500,-5.17122E-03
0.8510,-5.85374E-03
0.8520,-6.61900E-03
0.8530,-7.47598E-03
0.8540,-8.43450E-03
0.8550,-9.50528E-03
0.8560,-1.07000E-02
0.8570,-1.20313E-02
0.8580,-1.35130E-02
0.8590,-1.51600E-02
0.8600,-1.69885E-02
0.8610,-1.90158E-02
0.8620,-2.12606E-02
0.8630,-2.37432E-02
0.8640,-2.64851E-02
0.8650,-2.95095E-02
0.8660,-3.28411E-02
0.8670,-3.65061E-02
0.8680,-4.05327E-02
0.8690,-4.49504E-02
0.8700,-4.97907E-02
0.8710,-5.50868E-02
0.8720,-6.08734E-02
0.8730,-6.71872E-02
0.8740,-7.40665E-02
0.8750,-8.15512E-02
0.8760,-8.96828E-02
0.8770,-9.85044E-02
0.8780,-1.08060E-01
0.8790,-1.18396E-01
0.8800,-1.29559E-01
0.8810,-1.41596E-01
0.8820,-1.54556E-01
0.8830,-1.68487E-01
0.8840,-1.83438E-01
0.8850,-1.99459E-01
0.8860,-2.16596E-01
0.8870,-2.34897E-01
0.8880,-2.54407E-01
0.8890,-2.75171E-01
0.8900,-2.97230E-01
0.8910,-3.20621E-01
0.8920,-3.45380E-01
0.8930,-3.71536E-01
0.8940,-3.99116E-01
0.8950,-4.28138E-01
0.8960,-4.58617E-01
0.8970,-4.90558E-01
0.8980,-5.23959E-01
0.8990,-5.58810E-01
0.9000,-5.95090E-01
0.9010,-6.32769E-01
0.9020,-6.71804E-01
0.9030,-7.12141E-01
0.9040,-7.53714E-01
0.9050,-7.96440E-01
0.9060,-8.40226E-01
0.9070,-8.84960E-01
0.9080,-9.30518E-01
0.9090,-9.76757E-01
0.9100,-1.02352E+00
0.9110,-1.07063E+00
0.9120,-1.11789E+00
0.9130,-1.16510E+00
0.9140,-1.21203E+00
0.9150,-1.25844E+00
0.9160,-1.30406E+00
0.9170,-1.34862E+00
0.9180,-1.39184E+00
0.9190,-1.43341E+00
0.9200,-1.47302E+00
0.9210,-1.51033E+00
0.9220,-1.54502E+00
0.9230,-1.57674E+00
0.9240,-1.60515E+00
0.9250,-1.62989E+00
0.9260,-1.65063E+00
0.9270,-1.66701E+00
0.9280,-1.67869E+00
0.9290,-1.68535E+00
0.9300,-1.68668E+00
0.9310,-1.68237E+00
0.9320,-1.67216E+00
0.9330,-1.65578E+00
0.9340,-1.63302E+00
0.9350,-1.60369E+00
0.9360,-1.56763E+00
0.9370,-1.52474E+00
0.9380,-1.47494E+00
0.9390,-1.41822E+00
0.9400,-1.35460E+00
0.9410,-1.28419E+00
0.9420,-1.20712E+00
0.9430,-1.12361E+00
0.9440,-1.03393E+00
0.9450,-9.38409E-01
0.9460,-8.37458E-01
0.9470,-7.31537E-01
0.9480,-6.21171E-01
0.9490,-5.06943E-01
0.9500,-3.89495E-01
0.9510,-2.69520E-01
0.9520,-1.47762E-01
0.9530,-2.50078E-02
0.9540,9.79161E-02
0.9550,2.20150E-01
0.9560,3.40808E-01
0.9570,4.58984E-01
0.9580,5.73761E-01
0.9590,6.84217E-01
0.9600,7.89435E-01
0.9610,8.88511E-01
0.9620,9.80563E-01
0.9630,1.06474E+00
0.9640,1.14024E+00
0.9650,1.20630E+00
0.9660,1.26222E+00
0.9670,1.30739E+00
0.9680,1.34125E+00
0.9690,1.36334E+00
0.9700,1.37332E+00
0.9710,1.37092E+00
0.9720,1.35599E+00
0.9730,1.32853E+00
0.9740,1.28862E+00
0.9750,1.23649E+00
0.9760,1.17249E+00
0.9770,1.09711E+00
0.9780,1.01096E+00
0.9790,9.14776E-01
0.9800,8.09413E-01
0.9810,6.95845E-01
0.9820,5.75154E-01
0.9830,4.48517E-01
0.9840,3.17199E-01
0.9850,1.82543E-01
0.9860,4.59476E-02
0.9870,-9.11381E-02
0.9880,-2.27236E-01
0.9890,-3.60854E-01
0.9900,-4.90504E-01
0.9910,-6.14718E-01
0.9920,-7.32068E-01
0.9930,-8.41182E-01
0.9940,-9.40762E-01
0.9950,-1.02960E+00
0.9960,-1.10661E+00
0.9970,-1.17081E+00
0.9980,-1.22137E+00
0.9990,-1.25759E+00
1.0000,-1.27897E+00
1.0010,-1.28514E+00
1.0020,-1.27594E+00
1.0030,-1.25139E+00
1.0040,-1.21168E+00
1.0050,-1.15721E+00
1.0060,-1.08855E+00
1.0070,-1.00647E+00
1.0080,-9.11906E-01
1.0090,-8.05971E-01
1.0100,-6.89926E-01
1.0110,-5.65180E-01
1.0120,-4.33266E-01
1.0130,-2.95828E-01
1.0140,-1.54600E-01
1.0150,-1.13800E-02
1.0160,1.31985E-01
1.0170,2.73631E-01
1.0180,4.11694E-01
1.0190,5.44343E-01
1.0200,6.69799E-01
1.0210,7.86362E-01
1.0220,8.92437E-01
1.0230,9.86556E-01
1.0240,1.06740E+00
1.0250,1.13382E+00
1.0260,1.18484E+00
1.0270,1.21972E+00
1.0280,1.23791E+00
1.0290,1.23909E+00
1.0300,1.22318E+00
1.0310,1.19033E+00
1.0320,1.14094E+00
1.0330,1.07563E+00
1.0340,9.95264E-01
1.0350,9.00918E-01
1.0360,7.93873E-01
1.0370,6.75601E-01
1.0380,5.47744E-01
1.0390,4.12091E-01
1.0400,2.70556E-01
1.0410,1.25146E-01
1.0420,-2.20600E-02
1.0430,-1.68947E-01
1.0440,-3.13393E-01
1.0450,-4.53298E-01
1.0460,-5.86619E-01
1.0470,-7.11395E-01
1.0480,-8.25783E-01
1.0490,-9.28083E-01
1.0500,-1.01676E+00
1.0510,-1.09048E+00
1.0520,-1.14812E+00
1.0530,-1.18879E+00
1.0540,-1.21185E+00
1.0550,-1.21691E+00
1.0560,-1.20387E+00
1.0570,-1.17287E+00
1.0580,-1.12434E+00
1.0590,-1.05897E+00
1.0600,-9.77706E-01
1.0610,-8.81742E-01
1.0620,-7.72492E-01
1.0630,-6.51579E-01
1.0640,-5.20811E-01
1.0650,-3.82150E-01
1.0660,-2.37688E-01
1.0670,-8.96107E-02
1.0680,5.98314E-02
1.0690,2.08359E-01
1.0700,3.53701E-01
1.0710,4.93624E-01
1.0720,6.25973E-01
1.0730,7.48701E-01
1.0740,8.59906E-01
1.0750,9.57856E-01
1.0760,1.04102E+00
1.0770,1.10810E+00
1.0780,1.15802E+00
1.0790,1.19000E+00
1.0800,1.20351E+00
1.0810,1.19833E+00
1.0820,1.17451E+00
1.0830,1.13241E+00
1.0840,1.07265E+00
1.0850,9.96156E-01
1.0860,9.04102E-01
1.0870,7.97913E-01
1.0880,6.79238E-01
1.0890,5.49925E-01
1.0900,4.11991E-01
1.0910,2.67594E-01
1.0920,1.18996E-01
1.0930,-3.14721E-02
1.0940,-1.81445E-01
1.0950,-3.28563E-01
1.0960,-4.70507E-01
1.0970,-6.05040E-01
1.0980,-7.30036E-01
1.0990,-8.43520E-01
1.1000,-9.43695E-01
1.1010,-1.02897E+00
1.1020,-1.09801E+00
1.1030,-1.14969E+00
1.1040,-1.18322E+00
1.1050,-1.19803E+00
1.1060,-1.19391E+00
1.1070,-1.17091E+00
1.1080,-1.12938E+00
1.1090,-1.06999E+00
1.1100,-9.93672E-01
1.1110,-9.01628E-01
1.1120,-7.95316E-01
1.1130,-6.76417E-01
1.1140,-5.46813E-01
1.1150,-4.08555E-01
1.1160,-2.63831E-01
1.1170,-1.14932E-01
1.1180,3.57858E-02
1.1190,1.85937E-01
1.1200,3.33147E-01
1.1210,4.75085E-01
1.1220,6.09508E-01
1.1230,7.34289E-01
1.1240,8.47458E-01
1.1250,9.47227E-01
1.1260,1.03202E+00
1.1270,1.10050E+00
1.1280,1.15160E+00
1.1290,1.18450E+00
1.1300,1.19870E+00
1.1310,1.19398E+00
1.1320,1.17042E+00
1.1330,1.12839E+00
1.1340,1.06857E+00
1.1350,9.91906E-01
1.1360,8.99616E-01
1.1370,7.93159E-01
1.1380,6.74219E-01
1.1390,5.44671E-01
1.1400,4.06559E-01
1.1410,2.62058E-01
1.1420,1.13441E-01
1.1430,-3.69573E-02
1.1440,-1.86776E-01
1.1450,-3.33667E-01
1.1460,-4.75330E-01
1.1470,-6.09551E-01
1.1480,-7.34236E-01
1.1490,-8.47441E-01
1.1500,-9.47406E-01
1.1510,-1.03258E+00
1.1520,-1.10165E+00
1.1530,-1.15354E+00
1.1540,-1.18747E+00
1.1550,-1.20291E+00
1.1560,-1.19966E+00
1.1570,-1.17776E+00
1.1580,-1.13759E+00
1.1590,-1.07977E+00
1.1600,-1.00522E+00
1.1610,-9.15106E-01
1.1620,-8.10844E-01
1.1630,-6.94053E-01
1.1640,-5.66550E-01
1.1650,-4.30311E-01
1.1660,-2.87443E-01
1.1670,-1.40152E-01
1.1680,9.29363E-03
1.1690,1.58597E-01
1.1700,3.05469E-01
1.1710,4.47661E-01
1.1720,5.83003E-01
1.1730,7.09435E-01
1.1740,8.25037E-01
1.1750,9.28059E-01
1.1760,1.01695E+00
1.1770,1.09037E+00
1.1780,1.14722E+00
1.1790,1.18667E+00
1.1800,1.20814E+00
1.1810,1.21132E+00
1.1820,1.19619E+00
1.1830,1.16301E+00
1.1840,1.11230E+00
1.1850,1.04484E+00
1.1860,9.61679E-01
1.1870,8.64078E-01
1.1880,7.53524E-01
1.1890,6.31690E-01
1.1900,5.00412E-01
1.1910,3.61665E-01
1.1920,2.17526E-01
1.1930,7.01501E-02
1.1940,-7.82692E-02
1.1950,-2.25528E-01
1.1960,-3.69445E-01
1.1970,-5.07899E-01
1.1980,-6.38851E-01
1.1990,-7.60383E-01
1.2000,-8.70721E-01
1.2010,-9.68260E-01
1.2020,-1.05159E+00
1.2030,-1.11951E+00
1.2040,-1.17106E+00
1.2050,-1.20550E+00
1.2060,-1.22237E+00
1.2070,-1.22145E+00
1.2080,-1.20278E+00
1.2090,-1.16667E+00
1.2100,-1.11366E+00
1.2110,-1.04455E+00
1.2120,-9.60373E-01
1.2130,-8.62360E-01
1.2140,-7.51947E-01
1.2150,-6.30742E-01
1.2160,-5.00500E-01
1.2170,-3.63101E-01
1.2180,-2.20517E-01
1.2190,-7.47916E-02
1.2200,7.19983E-02
1.2210,2.17767E-01
1.2220,3.60451E-01
1.2230,4.98039E-01
1.2240,6.28599E-01
1.2250,7.50306E-01
1.2260,8.61465E-01
1.2270,9.60538E-01
1.2280,1.04616E+00
1.2290,1.11717E+00
1.2300,1.17259E+00
1.2310,1.21170E+00
1.2320,1.23397E+00
1.2330,1.23914E+00
1.2340,1.22717E+00
1.2350,1.19826E+00
1.2360,1.15285E+00
1.2370,1.09159E+00
1.2380,1.01535E+00
1.2390,9.25221E-01
1.2400,8.22453E-01
1.2410,7.08477E-01
1.2420,5.84866E-01
1.2430,4.53319E-01
1.2440,3.15635E-01
1.2450,1.73686E-01
1.2460,2.93963E-02
1.2470,-1.15290E-01
1.2480,-2.58430E-01
1.2490,-3.98111E-01
1.2500,-5.32477E-01
1.2510,-6.59749E-01
1.2520,-7.78252E-01
1.2530,-8.86435E-01
1.2540,-9.82892E-01
1.2550,-1.06638E+00
1.2560,-1.13582E+00
1.2570,-1.19035E+00
1.2580,-1.22928E+00
1.2590,-1.25214E+00
1.2600,-1.25867E+00
1.2610,-1.24884E+00
1.2620,-1.22280E+00
1.2630,-1.18094E+00
1.2640,-1.12383E+00
1.2650,-1.05225E+00
1.2660,-9.67159E-01
1.2670,-8.69675E-01
1.2680,-7.61079E-01
1.2690,-6.42782E-01
1.2700,-5.16314E-01
1.2710,-3.83300E-01
1.2720,-2.45438E-01
1.2730,-1.04481E-01
1.2740,3.77911E-02
1.2750,1.79590E-01
1.2760,3.19143E-01
1.2770,4.54716E-01
1.2780,5.84632E-01
1.2790,7.07295E-01
1.2800,8.21208E-01
1.2810,9.24988E-01
1.2820,1.01739E+00
1.2830,1.09730E+00
1.2840,1.16380E+00
1.2850,1.21609E+00
1.2860,1.25358E+00
1.2870,1.27587E+00
1.2880,1.28273E+00
1.2890,1.27411E+00
1.2900,1.25017E+00
1.2910,1.21124E+00
1.2920,1.15783E+00
1.2930,1.09061E+00
1.2940,1.01043E+00
1.2950,9.18268E-01
1.2960,8.15259E-01
1.2970,7.02645E-01
1.2980,5.81777E-01
1.2990,4.54096E-01
1.3000,3.21113E-01
1.3010,1.84391E-01
1.3020,4.55294E-02
1.3030,-9.38602E-02
1.3040,-2.32168E-01
1.3050,-3.67808E-01
1.3060,-4.99232E-01
1.3070,-6.24954E-01
1.3080,-7.43558E-01
1.3090,-8.53720E-01
1.3100,-9.54219E-01
1.3110,-1.04395E+00
1.3120,-1.12195E+00
1.3130,-1.18736E+00
1.3140,-1.23951E+00
1.3150,-1.27785E+00
1.3160,-1.30200E+00
1.3170,-1.31174E+00
1.3180,-1.30701E+00
1.3190,-1.28790E+00
1.3200,-1.25468E+00
1.3210,-1.20776E+00
1.3220,-1.14768E+00
1.3230,-1.07514E+00
1.3240,-9.90981E-01
1.3250,-8.96134E-01
1.3260,-7.91656E-01
1.3270,-6.78701E-01
1.3280,-5.58500E-01
1.3290,-4.32358E-01
1.3300,-3.01632E-01
1.3310,-1.67718E-01
1.3320,-3.20375E-02
1.3330,1.03980E-01
1.3340,2.38911E-01
1.3350,3.71353E-01
1.3360,4.99939E-01
1.3370,6.23352E-01
1.3380,7.40336E-01
1.3390,8.49711E-01
1.3400,9.50385E-01
1.3410,1.04136E+00
1.3420,1.12174E+00
1.3430,1.19076E+00
1.3440,1.24775E+00
1.3450,1.29218E+00
1.3460,1.32366E+00
1.3470,1.34192E+00
1.3480,1.34682E+00
1.3490,1.33836E+00
1.3500,1.31667E+00
1.3510,1.28201E+00
1.3520,1.23478E+00
1.3530,1.17547E+00
1.3540,1.10472E+00
1.3550,1.02325E+00
1.3560,9.31883E-01
1.3570,8.31542E-01
1.3580,7.23220E-01
1.3590,6.07984E-01
1.3600,4.86956E-01
1.3610,3.61308E-01
1.3620,2.32244E-01
1.3630,1.00993E-01
1.3640,-3.12073E-02
1.3650,-1.63116E-01
1.3660,-2.93508E-01
1.3670,-4.21178E-01
1.3680,-5.44960E-01
1.3690,-6.63728E-01
1.3700,-7.76415E-01
1.3710,-8.82014E-01
1.3720,-9.79595E-01
1.3730,-1.06831E+00
1.3740,-1.14738E+00
1.3750,-1.21615E+00
1.3760,-1.27403E+00
1.3770,-1.32056E+00
1.3780,-1.35537E+00
1.3790,-1.37820E+00
1.3800,-1.38889E+00
1.3810,-1.38741E+00
1.3820,-1.37381E+00
1.3830,-1.34827E+00
1.3840,-1.31105E+00
1.3850,-1.26253E+00
1.3860,-1.20316E+00
1.3870,-1.13351E+00
1.3880,-1.05420E+00
1.3890,-9.65953E-01
1.3900,-8.69552E-01
1.3910,-7.65841E-01
1.3920,-6.55719E-01
1.3930,-5.40132E-01
1.3940,-4.20062E-01
1.3950,-2.96521E-01
1.3960,-1.70541E-01
1.3970,-4.31632E-02
1.3980,8.45671E-02
1.3990,2.11612E-01
1.4000,3.36947E-01
1.4010,4.59574E-01
1.4020,5.78520E-01
1.4030,6.92857E-01
1.4040,8.01696E-01
1.4050,9.04204E-01
1.4060,9.99603E-01
1.4070,1.08718E+00
1.4080,1.16629E+00
1.4090,1.23636E+00
1.4100,1.29689E+00
1.4110,1.34745E+00
1.4120,1.38772E+00
1.4130,1.41743E+00
1.4140,1.43641E+00
1.4150,1.44456E+00
1.4160,1.44189E+00
1.4170,1.42845E+00
1.4180,1.40440E+00
1.4190,1.36998E+00
1.4200,1.32548E+00
1.4210,1.27128E+00
1.4220,1.20783E+00
1.4230,1.13562E+00
1.4240,1.05523E+00
1.4250,9.67271E-01
1.4260,8.72407E-01
1.4270,7.71349E-01
1.4280,6.64842E-01
1.4290,5.53661E-01
1.4300,4.38609E-01
1.4310,3.20506E-01
1.4320,2.00185E-01
1.4330,7.84846E-02
1.4340,-4.37537E-02
1.4350,-1.65695E-01
1.4360,-2.86514E-01
1.4370,-4.05403E-01
1.4380,-5.21575E-01
1.4390,-6.34271E-01
1.4400,-7.42761E-01
1.4410,-8.46352E-01
1.4420,-9.44393E-01
1.4430,-1.03627E+00
1.4440,-1.12143E+00
1.4450,-1.19935E+00
1.4460,-1.26958E+00
1.4470,-1.33170E+00
1.4480,-1.38538E+00
1.4490,-1.43031E+00
1.4500,-1.46627E+00
1.4510,-1.49308E+00
1.4520,-1.51063E+00
1.4530,-1.51886E+00
1.4540,-1.51777E+00
1.4550,-1.50743E+00
1.4560,-1.48795E+00
1.4570,-1.45950E+00
1.4580,-1.42231E+00
1.4590,-1.37664E+00
1.4600,-1.32282E+00
1.4610,-1.26121E+00
1.4620,-1.19222E+00
1.4630,-1.11629E+00
1.4640,-1.03391E+00
1.4650,-9.45589E-01
1.4660,-8.51861E-01
1.4670,-7.53296E-01
1.4680,-6.50479E-01
1.4690,-5.44012E-01
1.4700,-4.34513E-01
1.4710,-3.22605E-01
1.4720,-2.08920E-01
1.4730,-9.40917E-02
1.4740,2.12489E-02
1.4750,1.36475E-01
1.4760,2.50970E-01
1.4770,3.64126E-01
1.4780,4.75353E-01
1.4790,5.84077E-01
1.4800,6.89745E-01
1.4810,7.91828E-01
1.4820,8.89822E-01
1.4830,9.83251E-01
1.4840,1.07167E+00
1.4850,1.15466E+00
1.4860,1.23184E+00
1.4870,1.30287E+00
1.4880,1.36744E+00
1.4890,1.42526E+00
1.4900,1.47610E+00
1.4910,1.51977E+00
1.4920,1.55610E+00
1.4930,1.58496E+00
1.4940,1.60628E+00
1.4950,1.62000E+00
1.4960,1.62611E+00
1.4970,1.62463E+00
1.4980,1.61564E+00
1.4990,1.59921E+00
1.5000,1.57549E+00
1.5010,1.54462E+00
1.5020,1.50681E+00
1.5030,1.46226E+00
1.5040,1.41123E+00
1.5050,1.35399E+00
1.5060,1.29084E+00
1.5070,1.22208E+00
1.5080,1.14807E+00
1.5090,1.06915E+00
1.5100,9.85707E-01
1.5110,8.98113E-01
1.5120,8.06770E-01
1.5130,7.12085E-01
1.5140,6.14474E-01
1.5150,5.14357E-01
1.5160,4.12159E-01
1.5170,3.08306E-01
1.5180,2.03226E-01
1.5190,9.73428E-02
1.5200,-8.92225E-03
1.5210,-1.15153E-01
1.5220,-2.20941E-01
1.5230,-3.25885E-01
1.5240,-4.29595E-01
1.5250,-5.31691E-01
1.5260,-6.31807E-01
1.5270,-7.29589E-01
1.5280,-8.24699E-01
1.5290,-9.16814E-01
1.5300,-1.00563E+00
1.5310,-1.09086E+00
1.5320,-1.17223E+00
1.5330,-1.24949E+00
1.5340,-1.32241E+00
1.5350,-1.39077E+00
1.5360,-1.45439E+00
1.5370,-1.51309E+00
1.5380,-1.56673E+00
1.5390,-1.61516E+00
1.5400,-1.65828E+00
1.5410,-1.69600E+00
1.5420,-1.72825E+00
1.5430,-1.75498E+00
1.5440,-1.77615E+00
1.5450,-1.79176E+00
1.5460,-1.80180E+00
1.5470,-1.80631E+00
1.5480,-1.80532E+00
1.5490,-1.79889E+00
1.5500,-1.78710E+00
1.5510,-1.77003E+00
1.5520,-1.74780E+00
1.5530,-1.72051E+00
1.5540,-1.68831E+00
1.5550,-1.65132E+00
1.5560,-1.60971E+00
1.5570,-1.56364E+00
1.5580,-1.51329E+00
1.5590,-1.45884E+00
1.5600,-1.40048E+00
1.5610,-1.33841E+00
1.5620,-1.27283E+00
1.5630,-1.20396E+00
1.5640,-1.13200E+00
1.5650,-1.05718E+00
1.5660,-9.79716E-01
1.5670,-8.99831E-01
1.5680,-8.17749E-01
1.5690,-7.33696E-01
1.5700,-6.47894E-01
1.5710,-5.60569E-01
1.5720,-4.71941E-01
1.5730,-3.82230E-01
1.5740,-2.91654E-01
1.5750,-2.00425E-01
1.5760,-1.08754E-01
1.5770,-1.68465E-02
1.5780,7.50979E-02
1.5790,1.66884E-01
1.5800,2.58322E-01
1.5810,3.49228E-01
1.5820,4.39426E-01
1.5830,5.28746E-01
1.5840,6.17023E-01
1.5850,7.04102E-01
1.5860,7.89833E-01
1.5870,8.74076E-01
1.5880,9.56698E-01
1.5890,1.03757E+00
1.5900,1.11658E+00
1.5910,1.19361E+00
1.5920,1.26856E+00
1.5930,1.34134E+00
1.5940,1.41187E+00
1.5950,1.48005E+00
1.5960,1.54583E+00
1.5970,1.60913E+00
1.5980,1.66991E+00
1.5990,1.72812E+00
1.6000,1.78370E+00
1.6010,1.83664E+00
1.6020,1.88691E+00
1.6030,1.93447E+00
1.6040,1.97933E+00
1.6050,2.02147E+00
1.6060,2.06089E+00
1.6070,2.09759E+00
1.6080,2.13159E+00
1.6090,2.16290E+00
1.6100,2.19155E+00
1.6110,2.21755E+00
1.6120,2.24094E+00
1.6130,2.26175E+00
1.6140,2.28002E+00
1.6150,2.29580E+00
1.6160,2.30912E+00
1.6170,2.32004E+00
1.6180,2.32861E+00
1.6190,2.33489E+00
1.6200,2.33892E+00
1.6210,2.34078E+00
1.6220,2.34053E+00
1.6230,2.33822E+00
1.6240,2.33392E+00
1.6250,2.32770E+00
1.6260,2.31963E+00
1.6270,2.30978E+00
1.6280,2.29821E+00
1.6290,2.28499E+00
1.6300,2.27021E+00
1.6310,2.25392E+00
1.6320,2.23619E+00
1.6330,2.21711E+00
1.6340,2.19673E+00
1.6350,2.17513E+00
1.6360,2.15238E+00
1.6370,2.12854E+00
1.6380,2.10369E+00
1.6390,2.07789E+00
1.6400,2.05121E+00
1.6410,2.02371E+00
1.6420,1.99545E+00
1.6430,1.96650E+00
1.6440,1.93692E+00
1.6450,1.90676E+00
1.6460,1.87609E+00
1.6470,1.84497E+00
1.6480,1.81344E+00
1.6490,1.78156E+00
1.6500,1.74938E+00
1.6510,1.71695E+00
1.6520,1.68433E+00
1.6530,1.65154E+00
1.6540,1.61865E+00
1.6550,1.58570E+00
1.6560,1.55272E+00
1.6570,1.51975E+00
1.6580,1.48683E+00
1.6590,1.45400E+00
1.6600,1.42130E+00
1.6610,1.38875E+00
1.6620,1.35638E+00
1.6630,1.32423E+00
1.6640,1.29232E+00
1.6650,1.26068E+00
1.6660,1.22933E+00
1.6670,1.19829E+00
1.6680,1.16759E+00
1.6690,1.13725E+00
1.6700,1.10728E+00
1.6710,1.07770E+00
1.6720,1.04853E+00
1.6730,1.01978E+00
1.6740,9.91462E-01
1.6750,9.63591E-01
1.6760,9.36175E-01
1.6770,9.09225E-01
1.6780,8.82748E-01
1.6790,8.56751E-01
1.6800,8.31241E-01
1.6810,8.06223E-01
1.6820,7.81701E-01
1.6830,7.57678E-01
1.6840,7.34157E-01
1.6850,7.11139E-01
1.6860,6.88624E-01
1.6870,6.66614E-01
1.6880,6.45107E-01
1.6890,6.24102E-01
1.6900,6.03597E-01
1.6910,5.83589E-01
1.6920,5.64076E-01
1.6930,5.45054E-01
1.6940,5.26518E-01
1.6950,5.08465E-01
1.6960,4.90888E-01
1.6970,4.73784E-01
1.6980,4.57145E-01
1.6990,4.40967E-01
1.7000,4.25243E-01
1.7010,4.09965E-01
1.7020,3.95128E-01
1.7030,3.80724E-01
1.7040,3.66746E-01
1.7050,3.53186E-01
1.7060,3.40037E-01
1.7070,3.27291E-01
1.7080,3.14940E-01
1.7090,3.02976E-01
1.7100,2.91392E-01
1.7110,2.80178E-01
1.7120,2.69328E-01
1.7130,2.58832E-01
1.7140,2.48683E-01
1.7150,2.38872E-01
1.7160,2.29392E-01
1.7170,2.20234E-01
1.7180,2.11390E-01
1.7190,2.02852E-01
1.7200,1.94612E-01
1.7210,1.86662E-01
1.7220,1.78994E-01
1.7230,1.71601E-01
1.7240,1.64475E-01
1.7250,1.57608E-01
1.7260,1.50993E-01
1.7270,1.44622E-01
1.7280,1.38489E-01
1.7290,1.32585E-01
1.7300,1.26905E-01
1.7310,1.21441E-01
1.7320,1.16186E-01
1.7330,1.11134E-01
1.7340,1.06279E-01
1.7350,1.01613E-01
1.7360,9.71313E-02
1.7370,9.28272E-02
1.7380,8.86948E-02
1.7390,8.47283E-02
1.7400,8.09221E-02
1.7410,7.72706E-02
1.7420,7.37685E-02
1.7430,7.04104E-02
1.7440,6.71913E-02
1.7450,6.41063E-02
1.7460,6.11504E-02
1.7470,5.83189E-02
1.7480,5.56073E-02
1.7490,5.30112E-02
1.7500,5.05262E-02
1.7510,4.81481E-02
1.7520,4.58729E-02
1.7530,4.36967E-02
1.7540,4.16155E-02
1.7550,3.96258E-02
1.7560,3.77240E-02
1.7570,3.59065E-02
1.7580,3.41701E-02
1.7590,3.25115E-02
1.7600,3.09276E-02
1.7610,2.94153E-02
1.7620,2.79717E-02
1.7630,2.65941E-02
1.7640,2.52796E-02
1.7650,2.40257E-02
1.7660,2.28298E-02
1.7670,2.16895E-02
1.7680,2.06024E-02
1.7690,1.95664E-02
1.7700,1.85790E-02
1.7710,1.76384E-02
1.7720,1.67425E-02
1.7730,1.58892E-02
1.7740,1.50768E-02
1.7750,1.43034E-02
1.7760,1.35674E-02
1.7770,1.28670E-02
1.7780,1.22007E-02
1.7790,1.15669E-02
1.7800,1.09642E-02
1.7810,1.03912E-02
1.7820,9.84641E-03
1.7830,9.32865E-03
1.7840,8.83664E-03
1.7850,8.36921E-03
1.7860,7.92519E-03
1.7870,7.50351E-03
1.7880,7.10310E-03
1.7890,6.72297E-03
1.7900,6.36217E-03
1.7910,6.01976E-03
1.7920,5.69487E-03
1.7930,5.38666E-03
1.7940,5.09432E-03
1.7950,4.81710E-03
1.7960,4.55424E-03
1.7970,4.30506E-03
1.7980,4.06889E-03
1.7990,3.84508E-03
1.8000,3.63302E-03
1.8010,3.43214E-03
1.8020,3.24187E-03
1.8030,3.06168E-03
1.8040,2.89108E-03
1.8050,2.72957E-03
1.8060,2.57670E-03
1.8070,2.43204E-03
1.8080,2.29515E-03
1.8090,2.16566E-03
1.8100,2.04317E-03
1.8110,1.92733E-03
1.8120,1.81779E-03
1.8130,1.71423E-03
1.8140,1.61635E-03
1.8150,1.52383E-03
1.8160,1.43640E-03
1.8170,1.35380E-03
1.8180,1.27577E-03
1.8190,1.20207E-03
1.8200,1.13247E-03
1.8210,1.06675E-03
1.8220,1.00470E-03
1.8230,9.46138E-04
1.8240,8.90864E-04
1.8250,8.38705E-04
1.8260,7.89492E-04
1.8270,7.43067E-04
1.8280,6.99278E-04
1.8290,6.57982E-04
1.8300,6.19041E-04
1.8310,5.82328E-04
1.8320,5.47720E-04
1.8330,5.15101E-04
1.8340,4.84361E-04
1.8350,4.55397E-04
1.8360,4.28109E-04
1.8370,4.02404E-04
1.8380,3.78193E-04
1.8390,3.55394E-04
1.8400,3.33927E-04
1.8410,3.13716E-04
1.8420,2.94691E-04
1.8430,2.76786E-04
1.8440,2.59935E-04
1.8450,2.44080E-04
1.8460,2.29164E-04
1.8470,2.15132E-04
1.8480,2.01935E-04
1.8490,1.89524E-04
1.8500,1.77854E-04
1.8510,1.66882E-04
1.8520,1.56569E-04
1.8530,1.46874E-04
1.8540,1.37764E-04
1.8550,1.29203E-04
1.8560,1.21160E-04
1.8570,1.13603E-04
1.8580,1.06506E-04
1.8590,9.98401E-05
1.8600,9.35804E-05
1.8610,8.77030E-05
1.8620,8.21851E-05
1.8630,7.70055E-05
1.8640,7.21439E-05
1.8650,6.75815E-05
1.8660,6.33004E-05
1.8670,5.92837E-05
1.8680,5.55156E-05
1.8690,5.19810E-05
1.8700,4.86661E-05
1.8710,4.55574E-05
1.8720,4.26425E-05
1.8730,3.99097E-05
1.8740,3.73479E-05
1.8750,3.49466E-05
1.8760,3.26962E-05
1.8770,3.05873E-05
1.8780,2.86113E-05
1.8790,2.67600E-05
1.8800,2.50259E-05
1.8810,2.34015E-05
1.8820,2.18803E-05
1.8830,2.04558E-05
1.8840,1.91219E-05
1.8850,1.78732E-05
1.8860,1.67042E-05
1.8870,1.56101E-05
1.8880,1.45860E-05
1.8890,1.36278E-05
1.8900,1.27311E-05
1.8910,1.18923E-05
1.8920,1.11075E-05
1.8930,1.03735E-05
1.8940,9.68701E-06
1.8950,9.04502E-06
1.8960,8.44472E-06
1.8970,7.88347E-06
1.8980,7.35877E-06
1.8990,6.86832E-06
1.9000,6.40991E-06
1.9010,5.98151E-06
1.9020,5.58118E-06
1.9030,5.20714E-06
1.9040,4.85769E-06
1.9050,4.53125E-06
1.9060,4.22634E-06
1.9070,3.94157E-06
1.9080,3.67563E-06
1.9090,3.42731E-06
1.9100,3.19546E-06
1.9110,2.97901E-06
1.9120,2.77696E-06
1.9130,2.58837E-06
1.9140,2.41236E-06
1.9150,2.24811E-06
1.9160,2.09486E-06
1.9170,1.95187E-06
1.9180,1.81847E-06
1.9190,1.69403E-06
1.9200,1.57797E-06
1.9210,1.46973E-06
1.9220,1.36879E-06
1.9230,1.27466E-06
1.9240,1.18691E-06
1.9250,1.10509E-06
1.9260,1.02883E-06
1.9270,9.57743E-07
1.9280,8.91492E-07
1.9290,8.29751E-07
1.9300,7.72219E-07
1.9310,7.18614E-07
1.9320,6.68673E-07
1.9330,6.22150E-07
1.9340,5.78815E-07
1.9350,5.38452E-07
1.9360,5.00862E-07
1.9370,4.65858E-07
1.9380,4.33263E-07
1.9390,4.02916E-07
1.9400,3.74664E-07
1.9410,3.48364E-07
1.9420,3.23884E-07
1.9430,3.01100E-07
1.9440,2.79896E-07
1.9450,2.60164E-07
1.9460,2.41804E-07
1.9470,2.24721E-07
1.9480,2.08829E-07
1.9490,1.94046E-07
1.9500,1.80295E-07
1.9510,1.67505E-07
1.9520,1.55611E-07
1.9530,1.44550E-07
1.9540,1.34265E-07
1.9550,1.24702E-07
1.9560,1.15811E-07
1.9570,1.07547E-07
1.9580,9.98641E-08
1.9590,9.27233E-08
1.9600,8.60868E-08
1.9610,7.99192E-08
1.9620,7.41881E-08
1.9630,6.88628E-08
1.9640,6.39152E-08
1.9650,5.93186E-08
1.9660,5.50487E-08
1.9670,5.10823E-08
1.9680,4.73984E-08
1.9690,4.39770E-08
1.9700,4.07996E-08
1.9710,3.78491E-08
1.9720,3.51095E-08
1.9730,3.25658E-08
1.9740,3.02044E-08
1.9750,2.80122E-08
1.9760,2.59773E-08
1.9770,2.40885E-08
1.9780,2.23356E-08
1.9790,2.07087E-08
1.9800,1.91991E-08
1.9810,1.77982E-08
1.9820,1.64985E-08
1.9830,1.52926E-08
1.9840,1.41739E-08
1.9850,1.31361E-08
1.9860,1.21736E-08
1.9870,1.12807E-08
1.9880,1.04527E-08
1.9890,9.68481E-09
1.9900,8.97272E-09
1.9910,8.31245E-09
1.9920,7.70025E-09
1.9930,7.13266E-09
1.9940,6.60648E-09
1.9950,6.11871E-09
1.9960,5.66659E-09
1.9970,5.24753E-09
1.9980,4.85914E-09
1.9990,4.49921E-09
2.0000,4.16567E-09
2.0010,3.85661E-09
2.0020,3.57024E-09
2.0030,3.30493E-09
2.0040,3.05913E-09
2.0050,2.83144E-09
2.0060,2.62052E-09
2.0070,2.42516E-09
2.0080,2.24422E-09
2.0090,2.07665E-09
2.0100,1.92146E-09
2.0110,1.77776E-09
2.0120,1.64471E-09
2.0130,1.52151E-09
2.0140,1.40745E-09
2.0150,1.30186E-09
2.0160,1.20412E-09
2.0170,1.11364E-09
2.0180,1.02990E-09
2.0190,9.52394E-10



==> anc/X_state_wvfncts/v22.csv <==
Level v=22

0.7580,9.32158E-10
0.7590,1.16239E-09
0.7600,1.44792E-09
0.7610,1.80162E-09
0.7620,2.23931E-09
0.7630,2.78031E-09
0.7640,3.44829E-09
0.7650,4.27214E-09
0.7660,5.28710E-09
0.7670,6.53615E-09
0.7680,8.07158E-09
0.7690,9.95697E-09
0.7700,1.22696E-08
0.7710,1.51030E-08
0.7720,1.85709E-08
0.7730,2.28106E-08
0.7740,2.79881E-08
0.7750,3.43041E-08
0.7760,4.20004E-08
0.7770,5.13684E-08
0.7780,6.27587E-08
0.7790,7.65928E-08
0.7800,9.33767E-08
0.7810,1.13717E-07
0.7820,1.38340E-07
0.7830,1.68116E-07
0.7840,2.04083E-07
0.7850,2.47482E-07
0.7860,2.99789E-07
0.7870,3.62767E-07
0.7880,4.38507E-07
0.7890,5.29497E-07
0.7900,6.38689E-07
0.7910,7.69580E-07
0.7920,9.26311E-07
0.7930,1.11378E-06
0.7940,1.33776E-06
0.7950,1.60509E-06
0.7960,1.92379E-06
0.7970,2.30332E-06
0.7980,2.75481E-06
0.7990,3.29131E-06
0.8000,3.92811E-06
0.8010,4.68316E-06
0.8020,5.57741E-06
0.8030,6.63539E-06
0.8040,7.88567E-06
0.8050,9.36160E-06
0.8060,1.11020E-05
0.8070,1.31520E-05
0.8080,1.55639E-05
0.8090,1.83986E-05
0.8100,2.17266E-05
0.8110,2.56292E-05
0.8120,3.02008E-05
0.8130,3.55499E-05
0.8140,4.18020E-05
0.8150,4.91012E-05
0.8160,5.76137E-05
0.8170,6.75298E-05
0.8180,7.90683E-05
0.8190,9.24796E-05
0.8200,1.08050E-04
0.8210,1.26107E-04
0.8220,1.47025E-04
0.8230,1.71229E-04
0.8240,1.99203E-04
0.8250,2.31499E-04
0.8260,2.68743E-04
0.8270,3.11643E-04
0.8280,3.61003E-04
0.8290,4.17730E-04
0.8300,4.82850E-04
0.8310,5.57518E-04
0.8320,6.43038E-04
0.8330,7.40872E-04
0.8340,8.52665E-04
0.8350,9.80262E-04
0.8360,1.12573E-03
0.8370,1.29137E-03
0.8380,1.47977E-03
0.8390,1.69379E-03
0.8400,1.93665E-03
0.8410,2.21190E-03
0.8420,2.52350E-03
0.8430,2.87581E-03
0.8440,3.27369E-03
0.8450,3.72249E-03
0.8460,4.22813E-03
0.8470,4.79710E-03
0.8480,5.43657E-03
0.8490,6.15439E-03
0.8500,6.95918E-03
0.8510,7.86036E-03
0.8520,8.86823E-03
0.8530,9.99402E-03
0.8540,1.12499E-02
0.8550,1.26493E-02
0.8560,1.42065E-02
0.8570,1.59371E-02
0.8580,1.78579E-02
0.8590,1.99872E-02
0.8600,2.23446E-02
0.8610,2.49509E-02
0.8620,2.78287E-02
0.8630,3.10020E-02
0.8640,3.44966E-02
0.8650,3.83398E-02
0.8660,4.25606E-02
0.8670,4.71898E-02
0.8680,5.22598E-02
0.8690,5.78048E-02
0.8700,6.38609E-02
0.8710,7.04657E-02
0.8720,7.76586E-02
0.8730,8.54805E-02
0.8740,9.39739E-02
0.8750,1.03183E-01
0.8760,1.13153E-01
0.8770,1.23929E-01
0.8780,1.35561E-01
0.8790,1.48095E-01
0.8800,1.61580E-01
0.8810,1.76065E-01
0.8820,1.91598E-01
0.8830,2.08229E-01
0.8840,2.26004E-01
0.8850,2.44969E-01
0.8860,2.65169E-01
0.8870,2.86645E-01
0.8880,3.09436E-01
0.8890,3.33579E-01
0.8900,3.59105E-01
0.8910,3.86039E-01
0.8920,4.14404E-01
0.8930,4.44214E-01
0.8940,4.75476E-01
0.8950,5.08192E-01
0.8960,5.42351E-01
0.8970,5.77937E-01
0.8980,6.14919E-01
0.8990,6.53258E-01
0.9000,6.92903E-01
0.9010,7.33788E-01
0.9020,7.75835E-01
0.9030,8.18952E-01
0.9040,8.63031E-01
0.9050,9.07949E-01
0.9060,9.53566E-01
0.9070,9.99727E-01
0.9080,1.04626E+00
0.9090,1.09297E+00
0.9100,1.13965E+00
0.9110,1.18609E+00
0.9120,1.23203E+00
0.9130,1.27722E+00
0.9140,1.32139E+00
0.9150,1.36426E+00
0.9160,1.40550E+00
0.9170,1.44483E+00
0.9180,1.48190E+00
0.9190,1.51639E+00
0.9200,1.54795E+00
0.9210,1.57624E+00
0.9220,1.60091E+00
0.9230,1.62160E+00
0.9240,1.63799E+00
0.9250,1.64972E+00
0.9260,1.65646E+00
0.9270,1.65791E+00
0.9280,1.65377E+00
0.9290,1.64375E+00
0.9300,1.62761E+00
0.9310,1.60512E+00
0.9320,1.57610E+00
0.9330,1.54039E+00
0.9340,1.49788E+00
0.9350,1.44851E+00
0.9360,1.39225E+00
0.9370,1.32914E+00
0.9380,1.25928E+00
0.9390,1.18279E+00
0.9400,1.09990E+00
0.9410,1.01088E+00
0.9420,9.16048E-01
0.9430,8.15818E-01
0.9440,7.10651E-01
0.9450,6.01079E-01
0.9460,4.87692E-01
0.9470,3.71139E-01
0.9480,2.52124E-01
0.9490,1.31403E-01
0.9500,9.77572E-03
0.9510,-1.11918E-01
0.9520,-2.32804E-01
0.9530,-3.51984E-01
0.9540,-4.68540E-01
0.9550,-5.81543E-01
0.9560,-6.90062E-01
0.9570,-7.93174E-01
0.9580,-8.89970E-01
0.9590,-9.79567E-01
0.9600,-1.06112E+00
0.9610,-1.13382E+00
0.9620,-1.19693E+00
0.9630,-1.24976E+00
0.9640,-1.29171E+00
0.9650,-1.32224E+00
0.9660,-1.34092E+00
0.9670,-1.34743E+00
0.9680,-1.34153E+00
0.9690,-1.32312E+00
0.9700,-1.29220E+00
0.9710,-1.24892E+00
0.9720,-1.19353E+00
0.9730,-1.12644E+00
0.9740,-1.04817E+00
0.9750,-9.59371E-01
0.9760,-8.60833E-01
0.9770,-7.53457E-01
0.9780,-6.38264E-01
0.9790,-5.16379E-01
0.9800,-3.89027E-01
0.9810,-2.57515E-01
0.9820,-1.23225E-01
0.9830,1.24057E-02
0.9840,1.47898E-01
0.9850,2.81748E-01
0.9860,4.12443E-01
0.9870,5.38482E-01
0.9880,6.58397E-01
0.9890,7.70762E-01
0.9900,8.74223E-01
0.9910,9.67510E-01
0.9920,1.04945E+00
0.9930,1.11901E+00
0.9940,1.17525E+00
0.9950,1.21743E+00
0.9960,1.24493E+00
0.9970,1.25733E+00
0.9980,1.25437E+00
0.9990,1.23600E+00
1.0000,1.20235E+00
1.0010,1.15373E+00
1.0020,1.09067E+00
1.0030,1.01387E+00
1.0040,9.24233E-01
1.0050,8.22815E-01
1.0060,7.10853E-01
1.0070,5.89730E-01
1.0080,4.60965E-01
1.0090,3.26195E-01
1.0100,1.87151E-01
1.0110,4.56444E-02
1.0120,-9.64655E-02
1.0130,-2.37290E-01
1.0140,-3.74938E-01
1.0150,-5.07542E-01
1.0160,-6.33288E-01
1.0170,-7.50433E-01
1.0180,-8.57338E-01
1.0190,-9.52491E-01
1.0200,-1.03453E+00
1.0210,-1.10225E+00
1.0220,-1.15466E+00
1.0230,-1.19096E+00
1.0240,-1.21056E+00
1.0250,-1.21313E+00
1.0260,-1.19856E+00
1.0270,-1.16698E+00
1.0280,-1.11878E+00
1.0290,-1.05459E+00
1.0300,-9.75260E-01
1.0310,-8.81883E-01
1.0320,-7.75758E-01
1.0330,-6.58380E-01
1.0340,-5.31418E-01
1.0350,-3.96695E-01
1.0360,-2.56160E-01
1.0370,-1.11860E-01
1.0380,3.40886E-02
1.0390,1.79532E-01
1.0400,3.22310E-01
1.0410,4.60292E-01
1.0420,5.91404E-01
1.0430,7.13666E-01
1.0440,8.25219E-01
1.0450,9.24358E-01
1.0460,1.00955E+00
1.0470,1.07948E+00
1.0480,1.13305E+00
1.0490,1.16939E+00
1.0500,1.18792E+00
1.0510,1.18832E+00
1.0520,1.17052E+00
1.0530,1.13477E+00
1.0540,1.08158E+00
1.0550,1.01172E+00
1.0560,9.26246E-01
1.0570,8.26439E-01
1.0580,7.13819E-01
1.0590,5.90110E-01
1.0600,4.57216E-01
1.0610,3.17192E-01
1.0620,1.72212E-01
1.0630,2.45363E-02
1.0640,-1.23523E-01
1.0650,-2.69641E-01
1.0660,-4.11514E-01
1.0670,-5.46897E-01
1.0680,-6.73640E-01
1.0690,-7.89723E-01
1.0700,-8.93290E-01
1.0710,-9.82674E-01
1.0720,-1.05643E+00
1.0730,-1.11337E+00
1.0740,-1.15254E+00
1.0750,-1.17331E+00
1.0760,-1.17531E+00
1.0770,-1.15849E+00
1.0780,-1.12310E+00
1.0790,-1.06967E+00
1.0800,-9.99052E-01
1.0810,-9.12354E-01
1.0820,-8.10957E-01
1.0830,-6.96482E-01
1.0840,-5.70761E-01
1.0850,-4.35817E-01
1.0860,-2.93822E-01
1.0870,-1.47070E-01
1.0880,2.06538E-03
1.0890,1.51167E-01
1.0900,2.97814E-01
1.0910,4.39622E-01
1.0920,5.74282E-01
1.0930,6.99598E-01
1.0940,8.13523E-01
1.0950,9.14194E-01
1.0960,9.99961E-01
1.0970,1.06942E+00
1.0980,1.12142E+00
1.0990,1.15512E+00
1.1000,1.16994E+00
1.1010,1.16565E+00
1.1020,1.14230E+00
1.1030,1.10027E+00
1.1040,1.04024E+00
1.1050,9.63181E-01
1.1060,8.70360E-01
1.1070,7.63290E-01
1.1080,6.43721E-01
1.1090,5.13609E-01
1.1100,3.75084E-01
1.1110,2.30415E-01
1.1120,8.19701E-02
1.1130,-6.78174E-02
1.1140,-2.16494E-01
1.1150,-3.61623E-01
1.1160,-5.00828E-01
1.1170,-6.31827E-01
1.1180,-7.52474E-01
1.1190,-8.60794E-01
1.1200,-9.55012E-01
1.1210,-1.03359E+00
1.1220,-1.09523E+00
1.1230,-1.13895E+00
1.1240,-1.16401E+00
1.1250,-1.17002E+00
1.1260,-1.15688E+00
1.1270,-1.12481E+00
1.1280,-1.07433E+00
1.1290,-1.00629E+00
1.1300,-9.21799E-01
1.1310,-8.22240E-01
1.1320,-7.09246E-01
1.1330,-5.84668E-01
1.1340,-4.50544E-01
1.1350,-3.09068E-01
1.1360,-1.62549E-01
1.1370,-1.33802E-02
1.1380,1.36007E-01
1.1390,2.83179E-01
1.1400,4.25741E-01
1.1410,5.61374E-01
1.1420,6.87878E-01
1.1430,8.03200E-01
1.1440,9.05474E-01
1.1450,9.93048E-01
1.1460,1.06451E+00
1.1470,1.11871E+00
1.1480,1.15478E+00
1.1490,1.17215E+00
1.1500,1.17056E+00
1.1510,1.15004E+00
1.1520,1.11093E+00
1.1530,1.05389E+00
1.1540,9.79842E-01
1.1550,8.90000E-01
1.1560,7.85823E-01
1.1570,6.68998E-01
1.1580,5.41415E-01
1.1590,4.05133E-01
1.1600,2.62347E-01
1.1610,1.15354E-01
1.1620,-3.34887E-02
1.1630,-1.81795E-01
1.1640,-3.27195E-01
1.1650,-4.67367E-01
1.1660,-6.00080E-01
1.1670,-7.23224E-01
1.1680,-8.34849E-01
1.1690,-9.33190E-01
1.1700,-1.01670E+00
1.1710,-1.08406E+00
1.1720,-1.13423E+00
1.1730,-1.16644E+00
1.1740,-1.18018E+00
1.1750,-1.17527E+00
1.1760,-1.15181E+00
1.1770,-1.11018E+00
1.1780,-1.05106E+00
1.1790,-9.75415E-01
1.1800,-8.84441E-01
1.1810,-7.79588E-01
1.1820,-6.62516E-01
1.1830,-5.35074E-01
1.1840,-3.99267E-01
1.1850,-2.57227E-01
1.1860,-1.11175E-01
1.1870,3.66076E-02
1.1880,1.83822E-01
1.1890,3.28182E-01
1.1900,4.67454E-01
1.1910,5.99488E-01
1.1920,7.22253E-01
1.1930,8.33866E-01
1.1940,9.32623E-01
1.1950,1.01702E+00
1.1960,1.08578E+00
1.1970,1.13788E+00
1.1980,1.17254E+00
1.1990,1.18925E+00
1.2000,1.18778E+00
1.2010,1.16820E+00
1.2020,1.13082E+00
1.2030,1.07624E+00
1.2040,1.00531E+00
1.2050,9.19142E-01
1.2060,8.19060E-01
1.2070,7.06599E-01
1.2080,5.83476E-01
1.2090,4.51564E-01
1.2100,3.12861E-01
1.2110,1.69460E-01
1.2120,2.35184E-02
1.2130,-1.22776E-01
1.2140,-2.67236E-01
1.2150,-4.07713E-01
1.2160,-5.42122E-01
1.2170,-6.68476E-01
1.2180,-7.84915E-01
1.2190,-8.89734E-01
1.2200,-9.81404E-01
1.2210,-1.05860E+00
1.2220,-1.12020E+00
1.2230,-1.16534E+00
1.2240,-1.19338E+00
1.2250,-1.20395E+00
1.2260,-1.19692E+00
1.2270,-1.17243E+00
1.2280,-1.13087E+00
1.2290,-1.07287E+00
1.2300,-9.99311E-01
1.2310,-9.11285E-01
1.2320,-8.10093E-01
1.2330,-6.97218E-01
1.2340,-5.74310E-01
1.2350,-4.43153E-01
1.2360,-3.05644E-01
1.2370,-1.63762E-01
1.2380,-1.95421E-02
1.2390,1.24957E-01
1.2400,2.67681E-01
1.2410,4.06608E-01
1.2420,5.39779E-01
1.2430,6.65327E-01
1.2440,7.81496E-01
1.2450,8.86674E-01
1.2460,9.79407E-01
1.2470,1.05842E+00
1.2480,1.12265E+00
1.2490,1.17122E+00
1.2500,1.20350E+00
1.2510,1.21907E+00
1.2520,1.21776E+00
1.2530,1.19962E+00
1.2540,1.16493E+00
1.2550,1.11423E+00
1.2560,1.04822E+00
1.2570,9.67869E-01
1.2580,8.74291E-01
1.2590,7.68797E-01
1.2600,6.52849E-01
1.2610,5.28044E-01
1.2620,3.96093E-01
1.2630,2.58794E-01
1.2640,1.18009E-01
1.2650,-2.43625E-02
1.2660,-1.66408E-01
1.2670,-3.06230E-01
1.2680,-4.41968E-01
1.2690,-5.71828E-01
1.2700,-6.94101E-01
1.2710,-8.07187E-01
1.2720,-9.09617E-01
1.2730,-1.00007E+00
1.2740,-1.07738E+00
1.2750,-1.14059E+00
1.2760,-1.18888E+00
1.2770,-1.22168E+00
1.2780,-1.23860E+00
1.2790,-1.23946E+00
1.2800,-1.22429E+00
1.2810,-1.19334E+00
1.2820,-1.14703E+00
1.2830,-1.08600E+00
1.2840,-1.01109E+00
1.2850,-9.23268E-01
1.2860,-8.23701E-01
1.2870,-7.13680E-01
1.2880,-5.94626E-01
1.2890,-4.68068E-01
1.2900,-3.35618E-01
1.2910,-1.98955E-01
1.2920,-5.98017E-02
1.2930,8.00991E-02
1.2940,2.19004E-01
1.2950,3.55192E-01
1.2960,4.86985E-01
1.2970,6.12770E-01
1.2980,7.31016E-01
1.2990,8.40294E-01
1.3000,9.39293E-01
1.3010,1.02684E+00
1.3020,1.10189E+00
1.3030,1.16358E+00
1.3040,1.21121E+00
1.3050,1.24423E+00
1.3060,1.26230E+00
1.3070,1.26524E+00
1.3080,1.25306E+00
1.3090,1.22595E+00
1.3100,1.18429E+00
1.3110,1.12860E+00
1.3120,1.05958E+00
1.3130,9.78095E-01
1.3140,8.85131E-01
1.3150,7.81812E-01
1.3160,6.69375E-01
1.3170,5.49155E-01
1.3180,4.22569E-01
1.3190,2.91100E-01
1.3200,1.56276E-01
1.3210,1.96574E-02
1.3220,-1.17187E-01
1.3230,-2.52695E-01
1.3240,-3.85330E-01
1.3250,-5.13596E-01
1.3260,-6.36057E-01
1.3270,-7.51352E-01
1.3280,-8.58209E-01
1.3290,-9.55457E-01
1.3300,-1.04204E+00
1.3310,-1.11704E+00
1.3320,-1.17965E+00
1.3330,-1.22922E+00
1.3340,-1.26525E+00
1.3350,-1.28739E+00
1.3360,-1.29544E+00
1.3370,-1.28936E+00
1.3380,-1.26926E+00
1.3390,-1.23540E+00
1.3400,-1.18820E+00
1.3410,-1.12821E+00
1.3420,-1.05612E+00
1.3430,-9.72727E-01
1.3440,-8.78971E-01
1.3450,-7.75878E-01
1.3460,-6.64572E-01
1.3470,-5.46255E-01
1.3480,-4.22193E-01
1.3490,-2.93707E-01
1.3500,-1.62154E-01
1.3510,-2.89124E-02
1.3520,1.04630E-01
1.3530,2.37091E-01
1.3540,3.67112E-01
1.3550,4.93367E-01
1.3560,6.14576E-01
1.3570,7.29524E-01
1.3580,8.37064E-01
1.3590,9.36136E-01
1.3600,1.02577E+00
1.3610,1.10510E+00
1.3620,1.17336E+00
1.3630,1.22992E+00
1.3640,1.27426E+00
1.3650,1.30598E+00
1.3660,1.32482E+00
1.3670,1.33063E+00
1.3680,1.32340E+00
1.3690,1.30326E+00
1.3700,1.27045E+00
1.3710,1.22533E+00
1.3720,1.16839E+00
1.3730,1.10021E+00
1.3740,1.02149E+00
1.3750,9.33028E-01
1.3760,8.35691E-01
1.3770,7.30438E-01
1.3780,6.18293E-01
1.3790,5.00337E-01
1.3800,3.77695E-01
1.3810,2.51530E-01
1.3820,1.23028E-01
1.3830,-6.61426E-03
1.3840,-1.36196E-01
1.3850,-2.64528E-01
1.3860,-3.90441E-01
1.3870,-5.12799E-01
1.3880,-6.30504E-01
1.3890,-7.42511E-01
1.3900,-8.47836E-01
1.3910,-9.45561E-01
1.3920,-1.03484E+00
1.3930,-1.11492E+00
1.3940,-1.18513E+00
1.3950,-1.24488E+00
1.3960,-1.29370E+00
1.3970,-1.33121E+00
1.3980,-1.35711E+00
1.3990,-1.37125E+00
1.4000,-1.37354E+00
1.4010,-1.36401E+00
1.4020,-1.34280E+00
1.4030,-1.31013E+00
1.4040,-1.26634E+00
1.4050,-1.21183E+00
1.4060,-1.14712E+00
1.4070,-1.07279E+00
1.4080,-9.89510E-01
1.4090,-8.98001E-01
1.4100,-7.99059E-01
1.4110,-6.93533E-01
1.4120,-5.82318E-01
1.4130,-4.66346E-01
1.4140,-3.46582E-01
1.4150,-2.24012E-01
1.4160,-9.96357E-02
1.4170,2.55400E-02
1.4180,1.50513E-01
1.4190,2.74290E-01
1.4200,3.95897E-01
1.4210,5.14387E-01
1.4220,6.28845E-01
1.4230,7.38396E-01
1.4240,8.42213E-01
1.4250,9.39519E-01
1.4260,1.02960E+00
1.4270,1.11179E+00
1.4280,1.18550E+00
1.4290,1.25023E+00
1.4300,1.30551E+00
1.4310,1.35099E+00
1.4320,1.38636E+00
1.4330,1.41142E+00
1.4340,1.42602E+00
1.4350,1.43011E+00
1.4360,1.42372E+00
1.4370,1.40693E+00
1.4380,1.37993E+00
1.4390,1.34295E+00
1.4400,1.29632E+00
1.4410,1.24041E+00
1.4420,1.17568E+00
1.4430,1.10261E+00
1.4440,1.02178E+00
1.4450,9.33777E-01
1.4460,8.39263E-01
1.4470,7.38923E-01
1.4480,6.33480E-01
1.4490,5.23686E-01
1.4500,4.10312E-01
1.4510,2.94148E-01
1.4520,1.75994E-01
1.4530,5.66554E-02
1.4540,-6.30630E-02
1.4550,-1.82362E-01
1.4560,-3.00455E-01
1.4570,-4.16569E-01
1.4580,-5.29955E-01
1.4590,-6.39888E-01
1.4600,-7.45675E-01
1.4610,-8.46655E-01
1.4620,-9.42208E-01
1.4630,-1.03175E+00
1.4640,-1.11476E+00
1.4650,-1.19073E+00
1.4660,-1.25923E+00
1.4670,-1.31988E+00
1.4680,-1.37235E+00
1.4690,-1.41635E+00
1.4700,-1.45166E+00
1.4710,-1.47812E+00
1.4720,-1.49561E+00
1.4730,-1.50408E+00
1.4740,-1.50354E+00
1.4750,-1.49403E+00
1.4760,-1.47566E+00
1.4770,-1.44860E+00
1.4780,-1.41305E+00
1.4790,-1.36926E+00
1.4800,-1.31755E+00
1.4810,-1.25825E+00
1.4820,-1.19174E+00
1.4830,-1.11846E+00
1.4840,-1.03885E+00
1.4850,-9.53392E-01
1.4860,-8.62609E-01
1.4870,-7.67033E-01
1.4880,-6.67220E-01
1.4890,-5.63745E-01
1.4900,-4.57194E-01
1.4910,-3.48164E-01
1.4920,-2.37257E-01
1.4930,-1.25078E-01
1.4940,-1.22334E-02
1.4950,1.00677E-01
1.4960,2.13058E-01
1.4970,3.24327E-01
1.4980,4.33914E-01
1.4990,5.41264E-01
1.5000,6.45841E-01
1.5010,7.47130E-01
1.5020,8.44641E-01
1.5030,9.37907E-01
1.5040,1.02649E+00
1.5050,1.10998E+00
1.5060,1.18801E+00
1.5070,1.26022E+00
1.5080,1.32630E+00
1.5090,1.38597E+00
1.5100,1.43900E+00
1.5110,1.48517E+00
1.5120,1.52431E+00
1.5130,1.55628E+00
1.5140,1.58100E+00
1.5150,1.59838E+00
1.5160,1.60840E+00
1.5170,1.61107E+00
1.5180,1.60642E+00
1.5190,1.59453E+00
1.5200,1.57551E+00
1.5210,1.54948E+00
1.5220,1.51662E+00
1.5230,1.47712E+00
1.5240,1.43119E+00
1.5250,1.37908E+00
1.5260,1.32106E+00
1.5270,1.25742E+00
1.5280,1.18847E+00
1.5290,1.11454E+00
1.5300,1.03598E+00
1.5310,9.53139E-01
1.5320,8.66393E-01
1.5330,7.76124E-01
1.5340,6.82724E-01
1.5350,5.86591E-01
1.5360,4.88128E-01
1.5370,3.87740E-01
1.5380,2.85836E-01
1.5390,1.82823E-01
1.5400,7.91062E-02
1.5410,-2.49132E-02
1.5420,-1.28839E-01
1.5430,-2.32281E-01
1.5440,-3.34859E-01
1.5450,-4.36201E-01
1.5460,-5.35945E-01
1.5470,-6.33743E-01
1.5480,-7.29259E-01
1.5490,-8.22170E-01
1.5500,-9.12171E-01
1.5510,-9.98971E-01
1.5520,-1.08229E+00
1.5530,-1.16188E+00
1.5540,-1.23750E+00
1.5550,-1.30893E+00
1.5560,-1.37595E+00
1.5570,-1.43840E+00
1.5580,-1.49610E+00
1.5590,-1.54891E+00
1.5600,-1.59671E+00
1.5610,-1.63938E+00
1.5620,-1.67684E+00
1.5630,-1.70903E+00
1.5640,-1.73588E+00
1.5650,-1.75737E+00
1.5660,-1.77348E+00
1.5670,-1.78422E+00
1.5680,-1.78960E+00
1.5690,-1.78967E+00
1.5700,-1.78448E+00
1.5710,-1.77409E+00
1.5720,-1.75859E+00
1.5730,-1.73807E+00
1.5740,-1.71264E+00
1.5750,-1.68243E+00
1.5760,-1.64757E+00
1.5770,-1.60821E+00
1.5780,-1.56449E+00
1.5790,-1.51658E+00
1.5800,-1.46466E+00
1.5810,-1.40890E+00
1.5820,-1.34950E+00
1.5830,-1.28664E+00
1.5840,-1.22052E+00
1.5850,-1.15135E+00
1.5860,-1.07933E+00
1.5870,-1.00467E+00
1.5880,-9.27588E-01
1.5890,-8.48288E-01
1.5900,-7.66988E-01
1.5910,-6.83900E-01
1.5920,-5.99239E-01
1.5930,-5.13215E-01
1.5940,-4.26040E-01
1.5950,-3.37920E-01
1.5960,-2.49061E-01
1.5970,-1.59664E-01
1.5980,-6.99269E-02
1.5990,1.99579E-02
1.6000,1.09802E-01
1.6010,1.99421E-01
1.6020,2.88639E-01
1.6030,3.77283E-01
1.6040,4.65188E-01
1.6050,5.52195E-01
1.6060,6.38150E-01
1.6070,7.22908E-01
1.6080,8.06330E-01
1.6090,8.88284E-01
1.6100,9.68646E-01
1.6110,1.04730E+00
1.6120,1.12413E+00
1.6130,1.19904E+00
1.6140,1.27194E+00
1.6150,1.34272E+00
1.6160,1.41133E+00
1.6170,1.47768E+00
1.6180,1.54170E+00
1.6190,1.60334E+00
1.6200,1.66255E+00
1.6210,1.71928E+00
1.6220,1.77349E+00
1.6230,1.82516E+00
1.6240,1.87425E+00
1.6250,1.92076E+00
1.6260,1.96466E+00
1.6270,2.00595E+00
1.6280,2.04463E+00
1.6290,2.08070E+00
1.6300,2.11417E+00
1.6310,2.14506E+00
1.6320,2.17339E+00
1.6330,2.19918E+00
1.6340,2.22246E+00
1.6350,2.24326E+00
1.6360,2.26161E+00
1.6370,2.27756E+00
1.6380,2.29115E+00
1.6390,2.30242E+00
1.6400,2.31143E+00
1.6410,2.31822E+00
1.6420,2.32285E+00
1.6430,2.32537E+00
1.6440,2.32584E+00
1.6450,2.32433E+00
1.6460,2.32089E+00
1.6470,2.31558E+00
1.6480,2.30847E+00
1.6490,2.29963E+00
1.6500,2.28911E+00
1.6510,2.27699E+00
1.6520,2.26332E+00
1.6530,2.24819E+00
1.6540,2.23164E+00
1.6550,2.21376E+00
1.6560,2.19460E+00
1.6570,2.17424E+00
1.6580,2.15273E+00
1.6590,2.13014E+00
1.6600,2.10655E+00
1.6610,2.08200E+00
1.6620,2.05656E+00
1.6630,2.03030E+00
1.6640,2.00328E+00
1.6650,1.97554E+00
1.6660,1.94716E+00
1.6670,1.91819E+00
1.6680,1.88869E+00
1.6690,1.85870E+00
1.6700,1.82828E+00
1.6710,1.79749E+00
1.6720,1.76637E+00
1.6730,1.73497E+00
1.6740,1.70333E+00
1.6750,1.67151E+00
1.6760,1.63955E+00
1.6770,1.60748E+00
1.6780,1.57535E+00
1.6790,1.54319E+00
1.6800,1.51105E+00
1.6810,1.47895E+00
1.6820,1.44694E+00
1.6830,1.41504E+00
1.6840,1.38329E+00
1.6850,1.35171E+00
1.6860,1.32033E+00
1.6870,1.28918E+00
1.6880,1.25829E+00
1.6890,1.22766E+00
1.6900,1.19733E+00
1.6910,1.16732E+00
1.6920,1.13765E+00
1.6930,1.10833E+00
1.6940,1.07938E+00
1.6950,1.05081E+00
1.6960,1.02264E+00
1.6970,9.94881E-01
1.6980,9.67544E-01
1.6990,9.40639E-01
1.7000,9.14176E-01
1.7010,8.88162E-01
1.7020,8.62605E-01
1.7030,8.37511E-01
1.7040,8.12884E-01
1.7050,7.88731E-01
1.7060,7.65053E-01
1.7070,7.41854E-01
1.7080,7.19135E-01
1.7090,6.96898E-01
1.7100,6.75143E-01
1.7110,6.53869E-01
1.7120,6.33077E-01
1.7130,6.12765E-01
1.7140,5.92930E-01
1.7150,5.73570E-01
1.7160,5.54683E-01
1.7170,5.36264E-01
1.7180,5.18309E-01
1.7190,5.00815E-01
1.7200,4.83776E-01
1.7210,4.67188E-01
1.7220,4.51045E-01
1.7230,4.35341E-01
1.7240,4.20070E-01
1.7250,4.05226E-01
1.7260,3.90803E-01
1.7270,3.76794E-01
1.7280,3.63192E-01
1.7290,3.49991E-01
1.7300,3.37182E-01
1.7310,3.24759E-01
1.7320,3.12714E-01
1.7330,3.01040E-01
1.7340,2.89729E-01
1.7350,2.78774E-01
1.7360,2.68168E-01
1.7370,2.57901E-01
1.7380,2.47968E-01
1.7390,2.38359E-01
1.7400,2.29068E-01
1.7410,2.20087E-01
1.7420,2.11407E-01
1.7430,2.03023E-01
1.7440,1.94925E-01
1.7450,1.87107E-01
1.7460,1.79562E-01
1.7470,1.72281E-01
1.7480,1.65258E-01
1.7490,1.58486E-01
1.7500,1.51957E-01
1.7510,1.45665E-01
1.7520,1.39602E-01
1.7530,1.33762E-01
1.7540,1.28139E-01
1.7550,1.22725E-01
1.7560,1.17515E-01
1.7570,1.12502E-01
1.7580,1.07680E-01
1.7590,1.03043E-01
1.7600,9.85845E-02
1.7610,9.42995E-02
1.7620,9.01820E-02
1.7630,8.62265E-02
1.7640,8.24276E-02
1.7650,7.87800E-02
1.7660,7.52786E-02
1.7670,7.19183E-02
1.7680,6.86943E-02
1.7690,6.56018E-02
1.7700,6.26361E-02
1.7710,5.97928E-02
1.7720,5.70673E-02
1.7730,5.44555E-02
1.7740,5.19533E-02
1.7750,4.95564E-02
1.7760,4.72612E-02
1.7770,4.50637E-02
1.7780,4.29603E-02
1.7790,4.09474E-02
1.7800,3.90215E-02
1.7810,3.71793E-02
1.7820,3.54175E-02
1.7830,3.37331E-02
1.7840,3.21229E-02
1.7850,3.05840E-02
1.7860,2.91136E-02
1.7870,2.77089E-02
1.7880,2.63673E-02
1.7890,2.50862E-02
1.7900,2.38632E-02
1.7910,2.26958E-02
1.7920,2.15817E-02
1.7930,2.05188E-02
1.7940,1.95048E-02
1.7950,1.85378E-02
1.7960,1.76157E-02
1.7970,1.67367E-02
1.7980,1.58988E-02
1.7990,1.51004E-02
1.8000,1.43396E-02
1.8010,1.36149E-02
1.8020,1.29247E-02
1.8030,1.22675E-02
1.8040,1.16418E-02
1.8050,1.10462E-02
1.8060,1.04794E-02
1.8070,9.94006E-03
1.8080,9.42698E-03
1.8090,8.93896E-03
1.8100,8.47487E-03
1.8110,8.03360E-03
1.8120,7.61411E-03
1.8130,7.21540E-03
1.8140,6.83651E-03
1.8150,6.47651E-03
1.8160,6.13453E-03
1.8170,5.80971E-03
1.8180,5.50126E-03
1.8190,5.20840E-03
1.8200,4.93038E-03
1.8210,4.66651E-03
1.8220,4.41610E-03
1.8230,4.17850E-03
1.8240,3.95311E-03
1.8250,3.73932E-03
1.8260,3.53658E-03
1.8270,3.34434E-03
1.8280,3.16209E-03
1.8290,2.98935E-03
1.8300,2.82563E-03
1.8310,2.67050E-03
1.8320,2.52353E-03
1.8330,2.38431E-03
1.8340,2.25245E-03
1.8350,2.12759E-03
1.8360,2.00936E-03
1.8370,1.89745E-03
1.8380,1.79152E-03
1.8390,1.69127E-03
1.8400,1.59641E-03
1.8410,1.50666E-03
1.8420,1.42177E-03
1.8430,1.34148E-03
1.8440,1.26555E-03
1.8450,1.19376E-03
1.8460,1.12590E-03
1.8470,1.06175E-03
1.8480,1.00112E-03
1.8490,9.43830E-04
1.8500,8.89702E-04
1.8510,8.38569E-04
1.8520,7.90272E-04
1.8530,7.44661E-04
1.8540,7.01591E-04
1.8550,6.60928E-04
1.8560,6.22542E-04
1.8570,5.86311E-04
1.8580,5.52119E-04
1.8590,5.19855E-04
1.8600,4.89415E-04
1.8610,4.60700E-04
1.8620,4.33616E-04
1.8630,4.08073E-04
1.8640,3.83988E-04
1.8650,3.61280E-04
1.8660,3.39873E-04
1.8670,3.19695E-04
1.8680,3.00679E-04
1.8690,2.82760E-04
1.8700,2.65877E-04
1.8710,2.49972E-04
1.8720,2.34991E-04
1.8730,2.20881E-04
1.8740,2.07594E-04
1.8750,1.95083E-04
1.8760,1.83304E-04
1.8770,1.72217E-04
1.8780,1.61782E-04
1.8790,1.51961E-04
1.8800,1.42720E-04
1.8810,1.34025E-04
1.8820,1.25846E-04
1.8830,1.18152E-04
1.8840,1.10917E-04
1.8850,1.04112E-04
1.8860,9.77145E-05
1.8870,9.16995E-05
1.8880,8.60452E-05
1.8890,8.07306E-05
1.8900,7.57359E-05
1.8910,7.10424E-05
1.8920,6.66325E-05
1.8930,6.24895E-05
1.8940,5.85977E-05
1.8950,5.49424E-05
1.8960,5.15096E-05
1.8970,4.82861E-05
1.8980,4.52595E-05
1.8990,4.24181E-05
1.9000,3.97509E-05
1.9010,3.72475E-05
1.9020,3.48981E-05
1.9030,3.26935E-05
1.9040,3.06250E-05
1.9050,2.86844E-05
1.9060,2.68640E-05
1.9070,2.51566E-05
1.9080,2.35553E-05
1.9090,2.20537E-05
1.9100,2.06457E-05
1.9110,1.93257E-05
1.9120,1.80883E-05
1.9130,1.69284E-05
1.9140,1.58414E-05
1.9150,1.48227E-05
1.9160,1.38681E-05
1.9170,1.29737E-05
1.9180,1.21359E-05
1.9190,1.13511E-05
1.9200,1.06160E-05
1.9210,9.92751E-06
1.9220,9.28283E-06
1.9230,8.67919E-06
1.9240,8.11405E-06
1.9250,7.58499E-06
1.9260,7.08976E-06
1.9270,6.62626E-06
1.9280,6.19249E-06
1.9290,5.78658E-06
1.9300,5.40678E-06
1.9310,5.05146E-06
1.9320,4.71905E-06
1.9330,4.40813E-06
1.9340,4.11732E-06
1.9350,3.84536E-06
1.9360,3.59104E-06
1.9370,3.35324E-06
1.9380,3.13092E-06
1.9390,2.92308E-06
1.9400,2.72880E-06
1.9410,2.54722E-06
1.9420,2.37751E-06
1.9430,2.21892E-06
1.9440,2.07073E-06
1.9450,1.93228E-06
1.9460,1.80293E-06
1.9470,1.68210E-06
1.9480,1.56923E-06
1.9490,1.46382E-06
1.9500,1.36538E-06
1.9510,1.27345E-06
1.9520,1.18761E-06
1.9530,1.10747E-06
1.9540,1.03265E-06
1.9550,9.62815E-07
1.9560,8.97627E-07
1.9570,8.36786E-07
1.9580,7.80006E-07
1.9590,7.27022E-07
1.9600,6.77584E-07
1.9610,6.31458E-07
1.9620,5.88426E-07
1.9630,5.48284E-07
1.9640,5.10842E-07
1.9650,4.75919E-07
1.9660,4.43350E-07
1.9670,4.12979E-07
1.9680,3.84658E-07
1.9690,3.58253E-07
1.9700,3.33636E-07
1.9710,3.10686E-07
1.9720,2.89294E-07
1.9730,2.69355E-07
1.9740,2.50771E-07
1.9750,2.33452E-07
1.9760,2.17314E-07
1.9770,2.02276E-07
1.9780,1.88265E-07
1.9790,1.75212E-07
1.9800,1.63052E-07
1.9810,1.51725E-07
1.9820,1.41175E-07
1.9830,1.31349E-07
1.9840,1.22199E-07
1.9850,1.13677E-07
1.9860,1.05743E-07
1.9870,9.83550E-08
1.9880,9.14770E-08
1.9890,8.50740E-08
1.9900,7.91137E-08
1.9910,7.35658E-08
1.9920,6.84022E-08
1.9930,6.35967E-08
1.9940,5.91247E-08
1.9950,5.49633E-08
1.9960,5.10913E-08
1.9970,4.74889E-08
1.9980,4.41374E-08
1.9990,4.10197E-08
2.0000,3.81196E-08
2.0010,3.54221E-08
2.0020,3.29133E-08
2.0030,3.05801E-08
2.0040,2.84103E-08
2.0050,2.63928E-08
2.0060,2.45169E-08
2.0070,2.27727E-08
2.0080,2.11513E-08
2.0090,1.96440E-08
2.0100,1.82428E-08
2.0110,1.69405E-08
2.0120,1.57301E-08
2.0130,1.46052E-08
2.0140,1.35599E-08
2.0150,1.25885E-08
2.0160,1.16859E-08
2.0170,1.08474E-08
2.0180,1.00683E-08
2.0190,9.34454E-09
2.0200,8.67225E-09
2.0210,8.04780E-09
2.0220,7.46780E-09
2.0230,6.92915E-09
2.0240,6.42892E-09
2.0250,5.96440E-09
2.0260,5.53308E-09
2.0270,5.13261E-09
2.0280,4.76080E-09
2.0290,4.41563E-09
2.0300,4.09522E-09
2.0310,3.79780E-09
2.0320,3.52174E-09
2.0330,3.26553E-09
2.0340,3.02775E-09
2.0350,2.80710E-09
2.0360,2.60236E-09
2.0370,2.41238E-09
2.0380,2.23612E-09
2.0390,2.07261E-09
2.0400,1.92091E-09
2.0410,1.78020E-09
2.0420,1.64969E-09
2.0430,1.52864E-09
2.0440,1.41637E-09
2.0450,1.31226E-09
2.0460,1.21572E-09
2.0470,1.12621E-09
2.0480,1.04321E-09
2.0490,9.66266E-10



==> anc/X_state_wvfncts/v23.csv <==
Level v=23

0.7560,-9.17076E-10
0.7570,-1.14469E-09
0.7580,-1.42724E-09
0.7590,-1.77758E-09
0.7600,-2.21151E-09
0.7610,-2.74837E-09
0.7620,-3.41184E-09
0.7630,-4.23086E-09
0.7640,-5.24079E-09
0.7650,-6.48475E-09
0.7660,-8.01527E-09
0.7670,-9.89628E-09
0.7680,-1.22055E-08
0.7690,-1.50373E-08
0.7700,-1.85060E-08
0.7710,-2.27502E-08
0.7720,-2.79377E-08
0.7730,-3.42709E-08
0.7740,-4.19945E-08
0.7750,-5.14034E-08
0.7760,-6.28525E-08
0.7770,-7.67690E-08
0.7780,-9.36660E-08
0.7790,-1.14159E-07
0.7800,-1.38987E-07
0.7810,-1.69032E-07
0.7820,-2.05351E-07
0.7830,-2.49207E-07
0.7840,-3.02104E-07
0.7850,-3.65837E-07
0.7860,-4.42541E-07
0.7870,-5.34753E-07
0.7880,-6.45488E-07
0.7890,-7.78319E-07
0.7900,-9.37480E-07
0.7910,-1.12798E-06
0.7920,-1.35574E-06
0.7930,-1.62775E-06
0.7940,-1.95223E-06
0.7950,-2.33891E-06
0.7960,-2.79917E-06
0.7970,-3.34642E-06
0.7980,-3.99639E-06
0.7990,-4.76749E-06
0.8000,-5.68130E-06
0.8010,-6.76303E-06
0.8020,-8.04211E-06
0.8030,-9.55287E-06
0.8040,-1.13353E-05
0.8050,-1.34359E-05
0.8060,-1.59087E-05
0.8070,-1.88165E-05
0.8080,-2.22320E-05
0.8090,-2.62392E-05
0.8100,-3.09356E-05
0.8110,-3.64334E-05
0.8120,-4.28622E-05
0.8130,-5.03713E-05
0.8140,-5.91323E-05
0.8150,-6.93426E-05
0.8160,-8.12283E-05
0.8170,-9.50489E-05
0.8180,-1.11101E-04
0.8190,-1.29725E-04
0.8200,-1.51306E-04
0.8210,-1.76288E-04
0.8220,-2.05172E-04
0.8230,-2.38530E-04
0.8240,-2.77011E-04
0.8250,-3.21352E-04
0.8260,-3.72385E-04
0.8270,-4.31054E-04
0.8280,-4.98423E-04
0.8290,-5.75692E-04
0.8300,-6.64215E-04
0.8310,-7.65512E-04
0.8320,-8.81292E-04
0.8330,-1.01347E-03
0.8340,-1.16419E-03
0.8350,-1.33586E-03
0.8360,-1.53115E-03
0.8370,-1.75305E-03
0.8380,-2.00489E-03
0.8390,-2.29036E-03
0.8400,-2.61358E-03
0.8410,-2.97909E-03
0.8420,-3.39192E-03
0.8430,-3.85765E-03
0.8440,-4.38240E-03
0.8450,-4.97294E-03
0.8460,-5.63670E-03
0.8470,-6.38183E-03
0.8480,-7.21728E-03
0.8490,-8.15283E-03
0.8500,-9.19915E-03
0.8510,-1.03679E-02
0.8520,-1.16717E-02
0.8530,-1.31244E-02
0.8540,-1.47409E-02
0.8550,-1.65373E-02
0.8560,-1.85310E-02
0.8570,-2.07409E-02
0.8580,-2.31871E-02
0.8590,-2.58914E-02
0.8600,-2.88770E-02
0.8610,-3.21686E-02
0.8620,-3.57929E-02
0.8630,-3.97778E-02
0.8640,-4.41534E-02
0.8650,-4.89511E-02
0.8660,-5.42044E-02
0.8670,-5.99483E-02
0.8680,-6.62196E-02
0.8690,-7.30570E-02
0.8700,-8.05006E-02
0.8710,-8.85922E-02
0.8720,-9.73750E-02
0.8730,-1.06894E-01
0.8740,-1.17194E-01
0.8750,-1.28323E-01
0.8760,-1.40329E-01
0.8770,-1.53259E-01
0.8780,-1.67163E-01
0.8790,-1.82090E-01
0.8800,-1.98086E-01
0.8810,-2.15202E-01
0.8820,-2.33482E-01
0.8830,-2.52972E-01
0.8840,-2.73716E-01
0.8850,-2.95752E-01
0.8860,-3.19118E-01
0.8870,-3.43847E-01
0.8880,-3.69968E-01
0.8890,-3.97504E-01
0.8900,-4.26471E-01
0.8910,-4.56881E-01
0.8920,-4.88736E-01
0.8930,-5.22029E-01
0.8940,-5.56747E-01
0.8950,-5.92864E-01
0.8960,-6.30345E-01
0.8970,-6.69140E-01
0.8980,-7.09190E-01
0.8990,-7.50420E-01
0.9000,-7.92743E-01
0.9010,-8.36056E-01
0.9020,-8.80239E-01
0.9030,-9.25159E-01
0.9040,-9.70664E-01
0.9050,-1.01659E+00
0.9060,-1.06274E+00
0.9070,-1.10892E+00
0.9080,-1.15492E+00
0.9090,-1.20048E+00
0.9100,-1.24537E+00
0.9110,-1.28931E+00
0.9120,-1.33201E+00
0.9130,-1.37318E+00
0.9140,-1.41251E+00
0.9150,-1.44968E+00
0.9160,-1.48434E+00
0.9170,-1.51617E+00
0.9180,-1.54481E+00
0.9190,-1.56992E+00
0.9200,-1.59116E+00
0.9210,-1.60816E+00
0.9220,-1.62060E+00
0.9230,-1.62814E+00
0.9240,-1.63047E+00
0.9250,-1.62728E+00
0.9260,-1.61830E+00
0.9270,-1.60327E+00
0.9280,-1.58195E+00
0.9290,-1.55417E+00
0.9300,-1.51975E+00
0.9310,-1.47858E+00
0.9320,-1.43060E+00
0.9330,-1.37576E+00
0.9340,-1.31411E+00
0.9350,-1.24573E+00
0.9360,-1.17075E+00
0.9370,-1.08938E+00
0.9380,-1.00188E+00
0.9390,-9.08577E-01
0.9400,-8.09858E-01
0.9410,-7.06182E-01
0.9420,-5.98072E-01
0.9430,-4.86112E-01
0.9440,-3.70950E-01
0.9450,-2.53288E-01
0.9460,-1.33884E-01
0.9470,-1.35393E-02
0.9480,1.06899E-01
0.9490,2.26552E-01
0.9500,3.44513E-01
0.9510,4.59855E-01
0.9520,5.71641E-01
0.9530,6.78931E-01
0.9540,7.80795E-01
0.9550,8.76317E-01
0.9560,9.64609E-01
0.9570,1.04482E+00
0.9580,1.11615E+00
0.9590,1.17785E+00
0.9600,1.22923E+00
0.9610,1.26971E+00
0.9620,1.29875E+00
0.9630,1.31593E+00
0.9640,1.32094E+00
0.9650,1.31357E+00
0.9660,1.29371E+00
0.9670,1.26141E+00
0.9680,1.21681E+00
0.9690,1.16020E+00
0.9700,1.09201E+00
0.9710,1.01277E+00
0.9720,9.23166E-01
0.9730,8.24012E-01
0.9740,7.16235E-01
0.9750,6.00879E-01
0.9760,4.79097E-01
0.9770,3.52139E-01
0.9780,2.21338E-01
0.9790,8.80982E-02
0.9800,-4.61199E-02
0.9810,-1.79817E-01
0.9820,-3.11474E-01
0.9830,-4.39564E-01
0.9840,-5.62581E-01
0.9850,-6.79049E-01
0.9860,-7.87551E-01
0.9870,-8.86740E-01
0.9880,-9.75363E-01
0.9890,-1.05228E+00
0.9900,-1.11647E+00
0.9910,-1.16706E+00
0.9920,-1.20334E+00
0.9930,-1.22476E+00
0.9940,-1.23095E+00
0.9950,-1.22174E+00
0.9960,-1.19715E+00
0.9970,-1.15739E+00
0.9980,-1.10286E+00
0.9990,-1.03419E+00
1.0000,-9.52166E-01
1.0010,-8.57782E-01
1.0020,-7.52196E-01
1.0030,-6.36730E-01
1.0040,-5.12854E-01
1.0050,-3.82166E-01
1.0060,-2.46376E-01
1.0070,-1.07278E-01
1.0080,3.32664E-02
1.0090,1.73358E-01
1.0100,3.11082E-01
1.0110,4.44539E-01
1.0120,5.71866E-01
1.0130,6.91271E-01
1.0140,8.01052E-01
1.0150,8.99628E-01
1.0160,9.85559E-01
1.0170,1.05757E+00
1.0180,1.11459E+00
1.0190,1.15572E+00
1.0200,1.18031E+00
1.0210,1.18794E+00
1.0220,1.17842E+00
1.0230,1.15181E+00
1.0240,1.10845E+00
1.0250,1.04888E+00
1.0260,9.73928E-01
1.0270,8.84631E-01
1.0280,7.82256E-01
1.0290,6.68275E-01
1.0300,5.44342E-01
1.0310,4.12274E-01
1.0320,2.74025E-01
1.0330,1.31653E-01
1.0340,-1.27056E-02
1.0350,-1.56870E-01
1.0360,-2.98650E-01
1.0370,-4.35877E-01
1.0380,-5.66439E-01
1.0390,-6.88315E-01
1.0400,-7.99605E-01
1.0410,-8.98564E-01
1.0420,-9.83628E-01
1.0430,-1.05344E+00
1.0440,-1.10688E+00
1.0450,-1.14306E+00
1.0460,-1.16139E+00
1.0470,-1.16153E+00
1.0480,-1.14343E+00
1.0490,-1.10733E+00
1.0500,-1.05377E+00
1.0510,-9.83552E-01
1.0520,-8.97747E-01
1.0530,-7.97687E-01
1.0540,-6.84932E-01
1.0550,-5.61255E-01
1.0560,-4.28610E-01
1.0570,-2.89102E-01
1.0580,-1.44956E-01
1.0590,1.51933E-03
1.0600,1.47969E-01
1.0610,2.92031E-01
1.0620,4.31370E-01
1.0630,5.63722E-01
1.0640,6.86927E-01
1.0650,7.98965E-01
1.0660,8.97994E-01
1.0670,9.82376E-01
1.0680,1.05071E+00
1.0690,1.10185E+00
1.0700,1.13492E+00
1.0710,1.14937E+00
1.0720,1.14492E+00
1.0730,1.12162E+00
1.0740,1.07982E+00
1.0750,1.02019E+00
1.0760,9.43693E-01
1.0770,8.51573E-01
1.0780,7.45338E-01
1.0790,6.26735E-01
1.0800,4.97718E-01
1.0810,3.60424E-01
1.0820,2.17127E-01
1.0830,7.02123E-02
1.0840,-7.78740E-02
1.0850,-2.24659E-01
1.0860,-3.67688E-01
1.0870,-5.04564E-01
1.0880,-6.32989E-01
1.0890,-7.50804E-01
1.0900,-8.56024E-01
1.0910,-9.46873E-01
1.0920,-1.02181E+00
1.0930,-1.07958E+00
1.0940,-1.11918E+00
1.0950,-1.13994E+00
1.0960,-1.14151E+00
1.0970,-1.12383E+00
1.0980,-1.08721E+00
1.0990,-1.03225E+00
1.1000,-9.59872E-01
1.1010,-8.71287E-01
1.1020,-7.67986E-01
1.1030,-6.51710E-01
1.1040,-5.24420E-01
1.1050,-3.88265E-01
1.1060,-2.45544E-01
1.1070,-9.86712E-02
1.1080,4.98710E-02
1.1090,1.97569E-01
1.1100,3.41925E-01
1.1110,4.80494E-01
1.1120,6.10931E-01
1.1130,7.31028E-01
1.1140,8.38753E-01
1.1150,9.32281E-01
1.1160,1.01003E+00
1.1170,1.07069E+00
1.1180,1.11322E+00
1.1190,1.13692E+00
1.1200,1.14137E+00
1.1210,1.12652E+00
1.1220,1.09260E+00
1.1230,1.04020E+00
1.1240,9.70208E-01
1.1250,8.83808E-01
1.1260,7.82464E-01
1.1270,6.67894E-01
1.1280,5.42036E-01
1.1290,4.07021E-01
1.1300,2.65131E-01
1.1310,1.18765E-01
1.1320,-2.96068E-02
1.1330,-1.77479E-01
1.1340,-3.22358E-01
1.1350,-4.61801E-01
1.1360,-5.93462E-01
1.1370,-7.15126E-01
1.1380,-8.24748E-01
1.1390,-9.20489E-01
1.1400,-1.00075E+00
1.1410,-1.06418E+00
1.1420,-1.10972E+00
1.1430,-1.13663E+00
1.1440,-1.14446E+00
1.1450,-1.13309E+00
1.1460,-1.10272E+00
1.1470,-1.05387E+00
1.1480,-9.87381E-01
1.1490,-9.04365E-01
1.1500,-8.06226E-01
1.1510,-6.94614E-01
1.1520,-5.71402E-01
1.1530,-4.38655E-01
1.1540,-2.98594E-01
1.1550,-1.53557E-01
1.1560,-5.96388E-03
1.1570,1.41729E-01
1.1580,2.87067E-01
1.1590,4.27637E-01
1.1600,5.61112E-01
1.1610,6.85285E-01
1.1620,7.98107E-01
1.1630,8.97722E-01
1.1640,9.82494E-01
1.1650,1.05104E+00
1.1660,1.10224E+00
1.1670,1.13527E+00
1.1680,1.14960E+00
1.1690,1.14501E+00
1.1700,1.12161E+00
1.1710,1.07979E+00
1.1720,1.02026E+00
1.1730,9.44018E-01
1.1740,8.52325E-01
1.1750,7.46698E-01
1.1760,6.28879E-01
1.1770,5.00802E-01
1.1780,3.64566E-01
1.1790,2.22397E-01
1.1800,7.66139E-02
1.1810,-7.04138E-02
1.1820,-2.16300E-01
1.1830,-3.58685E-01
1.1840,-4.95269E-01
1.1850,-6.23854E-01
1.1860,-7.42375E-01
1.1870,-8.48936E-01
1.1880,-9.41839E-01
1.1890,-1.01961E+00
1.1900,-1.08101E+00
1.1910,-1.12510E+00
1.1920,-1.15118E+00
1.1930,-1.15886E+00
1.1940,-1.14804E+00
1.1950,-1.11893E+00
1.1960,-1.07202E+00
1.1970,-1.00806E+00
1.1980,-9.28114E-01
1.1990,-8.33457E-01
1.2000,-7.25614E-01
1.2010,-6.06306E-01
1.2020,-4.77433E-01
1.2030,-3.41040E-01
1.2040,-1.99283E-01
1.2050,-5.43960E-02
1.2060,9.13444E-02
1.2070,2.35656E-01
1.2080,3.76284E-01
1.2090,5.11042E-01
1.2100,6.37839E-01
1.2110,7.54715E-01
1.2120,8.59872E-01
1.2130,9.51699E-01
1.2140,1.02880E+00
1.2150,1.09000E+00
1.2160,1.13439E+00
1.2170,1.16131E+00
1.2180,1.17037E+00
1.2190,1.16148E+00
1.2200,1.13479E+00
1.2210,1.09075E+00
1.2220,1.03005E+00
1.2230,9.53659E-01
1.2240,8.62760E-01
1.2250,7.58759E-01
1.2260,6.43257E-01
1.2270,5.18022E-01
1.2280,3.84964E-01
1.2290,2.46102E-01
1.2300,1.03538E-01
1.2310,-4.05829E-02
1.2320,-1.84096E-01
1.2330,-3.24855E-01
1.2340,-4.60765E-01
1.2350,-5.89808E-01
1.2360,-7.10080E-01
1.2370,-8.19811E-01
1.2380,-9.17396E-01
1.2390,-1.00142E+00
1.2400,-1.07066E+00
1.2410,-1.12414E+00
1.2420,-1.16110E+00
1.2430,-1.18102E+00
1.2440,-1.18366E+00
1.2450,-1.16901E+00
1.2460,-1.13732E+00
1.2470,-1.08909E+00
1.2480,-1.02505E+00
1.2490,-9.46156E-01
1.2500,-8.53590E-01
1.2510,-7.48712E-01
1.2520,-6.33058E-01
1.2530,-5.08313E-01
1.2540,-3.76284E-01
1.2550,-2.38874E-01
1.2560,-9.80552E-02
1.2570,4.41598E-02
1.2580,1.85748E-01
1.2590,3.24706E-01
1.2600,4.59073E-01
1.2610,5.86965E-01
1.2620,7.06598E-01
1.2630,8.16309E-01
1.2640,9.14587E-01
1.2650,1.00008E+00
1.2660,1.07163E+00
1.2670,1.12828E+00
1.2680,1.16927E+00
1.2690,1.19407E+00
1.2700,1.20239E+00
1.2710,1.19413E+00
1.2720,1.16947E+00
1.2730,1.12877E+00
1.2740,1.07263E+00
1.2750,1.00186E+00
1.2760,9.17458E-01
1.2770,8.20599E-01
1.2780,7.12627E-01
1.2790,5.95029E-01
1.2800,4.69414E-01
1.2810,3.37491E-01
1.2820,2.01042E-01
1.2830,6.19055E-02
1.2840,-7.80576E-02
1.2850,-2.16983E-01
1.2860,-3.53031E-01
1.2870,-4.84409E-01
1.2880,-6.09396E-01
1.2890,-7.26362E-01
1.2900,-8.33795E-01
1.2910,-9.30313E-01
1.2920,-1.01468E+00
1.2930,-1.08584E+00
1.2940,-1.14290E+00
1.2950,-1.18516E+00
1.2960,-1.21211E+00
1.2970,-1.22345E+00
1.2980,-1.21907E+00
1.2990,-1.19908E+00
1.3000,-1.16377E+00
1.3010,-1.11363E+00
1.3020,-1.04935E+00
1.3030,-9.71774E-01
1.3040,-8.81921E-01
1.3050,-7.80959E-01
1.3060,-6.70186E-01
1.3070,-5.51019E-01
1.3080,-4.24968E-01
1.3090,-2.93625E-01
1.3100,-1.58634E-01
1.3110,-2.16780E-02
1.3120,1.15546E-01
1.3130,2.51349E-01
1.3140,3.84067E-01
1.3150,5.12085E-01
1.3160,6.33855E-01
1.3170,7.47913E-01
1.3180,8.52898E-01
1.3190,9.47567E-01
1.3200,1.03081E+00
1.3210,1.10166E+00
1.3220,1.15930E+00
1.3230,1.20308E+00
1.3240,1.23253E+00
1.3250,1.24734E+00
1.3260,1.24737E+00
1.3270,1.23267E+00
1.3280,1.20346E+00
1.3290,1.16012E+00
1.3300,1.10321E+00
1.3310,1.03343E+00
1.3320,9.51628E-01
1.3330,8.58795E-01
1.3340,7.56037E-01
1.3350,6.44567E-01
1.3360,5.25693E-01
1.3370,4.00799E-01
1.3380,2.71330E-01
1.3390,1.38773E-01
1.3400,4.64066E-03
1.3410,-1.29545E-01
1.3420,-2.62270E-01
1.3430,-3.92051E-01
1.3440,-5.17442E-01
1.3450,-6.37057E-01
1.3460,-7.49585E-01
1.3470,-8.53800E-01
1.3480,-9.48577E-01
1.3490,-1.03290E+00
1.3500,-1.10588E+00
1.3510,-1.16676E+00
1.3520,-1.21491E+00
1.3530,-1.24984E+00
1.3540,-1.27122E+00
1.3550,-1.27888E+00
1.3560,-1.27276E+00
1.3570,-1.25298E+00
1.3580,-1.21980E+00
1.3590,-1.17362E+00
1.3600,-1.11497E+00
1.3610,-1.04451E+00
1.3620,-9.63037E-01
1.3630,-8.71430E-01
1.3640,-7.70691E-01
1.3650,-6.61901E-01
1.3660,-5.46222E-01
1.3670,-4.24877E-01
1.3680,-2.99139E-01
1.3690,-1.70319E-01
1.3700,-3.97497E-02
1.3710,9.12266E-02
1.3720,2.21274E-01
1.3730,3.49075E-01
1.3740,4.73343E-01
1.3750,5.92839E-01
1.3760,7.06379E-01
1.3770,8.12847E-01
1.3780,9.11207E-01
1.3790,1.00051E+00
1.3800,1.07990E+00
1.3810,1.14864E+00
1.3820,1.20609E+00
1.3830,1.25172E+00
1.3840,1.28513E+00
1.3850,1.30605E+00
1.3860,1.31432E+00
1.3870,1.30990E+00
1.3880,1.29289E+00
1.3890,1.26350E+00
1.3900,1.22204E+00
1.3910,1.16897E+00
1.3920,1.10483E+00
1.3930,1.03026E+00
1.3940,9.46015E-01
1.3950,8.52910E-01
1.3960,7.51852E-01
1.3970,6.43808E-01
1.3980,5.29807E-01
1.3990,4.10923E-01
1.4000,2.88265E-01
1.4010,1.62970E-01
1.4020,3.61910E-02
1.4030,-9.09175E-02
1.4040,-2.17205E-01
1.4050,-3.41539E-01
1.4060,-4.62813E-01
1.4070,-5.79956E-01
1.4080,-6.91945E-01
1.4090,-7.97808E-01
1.4100,-8.96637E-01
1.4110,-9.87594E-01
1.4120,-1.06992E+00
1.4130,-1.14292E+00
1.4140,-1.20601E+00
1.4150,-1.25869E+00
1.4160,-1.30055E+00
1.4170,-1.33127E+00
1.4180,-1.35064E+00
1.4190,-1.35854E+00
1.4200,-1.35496E+00
1.4210,-1.33997E+00
1.4220,-1.31375E+00
1.4230,-1.27657E+00
1.4240,-1.22878E+00
1.4250,-1.17082E+00
1.4260,-1.10322E+00
1.4270,-1.02658E+00
1.4280,-9.41548E-01
1.4290,-8.48865E-01
1.4300,-7.49314E-01
1.4310,-6.43725E-01
1.4320,-5.32974E-01
1.4330,-4.17967E-01
1.4340,-2.99637E-01
1.4350,-1.78936E-01
1.4360,-5.68247E-02
1.4370,6.57325E-02
1.4380,1.87778E-01
1.4390,3.08365E-01
1.4400,4.26568E-01
1.4410,5.41490E-01
1.4420,6.52264E-01
1.4430,7.58065E-01
1.4440,8.58115E-01
1.4450,9.51683E-01
1.4460,1.03810E+00
1.4470,1.11675E+00
1.4480,1.18708E+00
1.4490,1.24862E+00
1.4500,1.30095E+00
1.4510,1.34373E+00
1.4520,1.37669E+00
1.4530,1.39965E+00
1.4540,1.41248E+00
1.4550,1.41515E+00
1.4560,1.40768E+00
1.4570,1.39017E+00
1.4580,1.36280E+00
1.4590,1.32582E+00
1.4600,1.27952E+00
1.4610,1.22429E+00
1.4620,1.16054E+00
1.4630,1.08876E+00
1.4640,1.00948E+00
1.4650,9.23297E-01
1.4660,8.30817E-01
1.4670,7.32705E-01
1.4680,6.29651E-01
1.4690,5.22371E-01
1.4700,4.11603E-01
1.4710,2.98102E-01
1.4720,1.82630E-01
1.4730,6.59570E-02
1.4740,-5.11476E-02
1.4750,-1.67920E-01
1.4760,-2.83607E-01
1.4770,-3.97470E-01
1.4780,-5.08788E-01
1.4790,-6.16868E-01
1.4800,-7.21042E-01
1.4810,-8.20673E-01
1.4820,-9.15164E-01
1.4830,-1.00395E+00
1.4840,-1.08652E+00
1.4850,-1.16238E+00
1.4860,-1.23113E+00
1.4870,-1.29236E+00
1.4880,-1.34576E+00
1.4890,-1.39105E+00
1.4900,-1.42799E+00
1.4910,-1.45642E+00
1.4920,-1.47621E+00
1.4930,-1.48729E+00
1.4940,-1.48965E+00
1.4950,-1.48333E+00
1.4960,-1.46841E+00
1.4970,-1.44502E+00
1.4980,-1.41335E+00
1.4990,-1.37363E+00
1.5000,-1.32612E+00
1.5010,-1.27115E+00
1.5020,-1.20905E+00
1.5030,-1.14022E+00
1.5040,-1.06509E+00
1.5050,-9.84087E-01
1.5060,-8.97705E-01
1.5070,-8.06442E-01
1.5080,-7.10821E-01
1.5090,-6.11381E-01
1.5100,-5.08675E-01
1.5110,-4.03270E-01
1.5120,-2.95737E-01
1.5130,-1.86653E-01
1.5140,-7.65954E-02
1.5150,3.38589E-02
1.5160,1.44140E-01
1.5170,2.53684E-01
1.5180,3.61940E-01
1.5190,4.68368E-01
1.5200,5.72447E-01
1.5210,6.73672E-01
1.5220,7.71561E-01
1.5230,8.65652E-01
1.5240,9.55511E-01
1.5250,1.04073E+00
1.5260,1.12092E+00
1.5270,1.19574E+00
1.5280,1.26486E+00
1.5290,1.32800E+00
1.5300,1.38489E+00
1.5310,1.43532E+00
1.5320,1.47909E+00
1.5330,1.51604E+00
1.5340,1.54606E+00
1.5350,1.56906E+00
1.5360,1.58497E+00
1.5370,1.59377E+00
1.5380,1.59548E+00
1.5390,1.59014E+00
1.5400,1.57782E+00
1.5410,1.55863E+00
1.5420,1.53268E+00
1.5430,1.50015E+00
1.5440,1.46123E+00
1.5450,1.41611E+00
1.5460,1.36503E+00
1.5470,1.30826E+00
1.5480,1.24607E+00
1.5490,1.17875E+00
1.5500,1.10662E+00
1.5510,1.03000E+00
1.5520,9.49243E-01
1.5530,8.64694E-01
1.5540,7.76719E-01
1.5550,6.85691E-01
1.5560,5.91987E-01
1.5570,4.95991E-01
1.5580,3.98090E-01
1.5590,2.98671E-01
1.5600,1.98123E-01
1.5610,9.68307E-02
1.5620,-4.82211E-03
1.5630,-1.06458E-01
1.5640,-2.07704E-01
1.5650,-3.08196E-01
1.5660,-4.07579E-01
1.5670,-5.05507E-01
1.5680,-6.01645E-01
1.5690,-6.95670E-01
1.5700,-7.87272E-01
1.5710,-8.76156E-01
1.5720,-9.62041E-01
1.5730,-1.04466E+00
1.5740,-1.12377E+00
1.5750,-1.19912E+00
1.5760,-1.27051E+00
1.5770,-1.33774E+00
1.5780,-1.40063E+00
1.5790,-1.45901E+00
1.5800,-1.51273E+00
1.5810,-1.56167E+00
1.5820,-1.60573E+00
1.5830,-1.64480E+00
1.5840,-1.67882E+00
1.5850,-1.70773E+00
1.5860,-1.73149E+00
1.5870,-1.75008E+00
1.5880,-1.76349E+00
1.5890,-1.77174E+00
1.5900,-1.77484E+00
1.5910,-1.77286E+00
1.5920,-1.76583E+00
1.5930,-1.75383E+00
1.5940,-1.73695E+00
1.5950,-1.71528E+00
1.5960,-1.68893E+00
1.5970,-1.65802E+00
1.5980,-1.62267E+00
1.5990,-1.58304E+00
1.6000,-1.53927E+00
1.6010,-1.49151E+00
1.6020,-1.43994E+00
1.6030,-1.38473E+00
1.6040,-1.32604E+00
1.6050,-1.26408E+00
1.6060,-1.19902E+00
1.6070,-1.13107E+00
1.6080,-1.06041E+00
1.6090,-9.87240E-01
1.6100,-9.11767E-01
1.6110,-8.34190E-01
1.6120,-7.54711E-01
1.6130,-6.73532E-01
1.6140,-5.90855E-01
1.6150,-5.06879E-01
1.6160,-4.21803E-01
1.6170,-3.35824E-01
1.6180,-2.49133E-01
1.6190,-1.61923E-01
1.6200,-7.43779E-02
1.6210,1.33183E-02
1.6220,1.00988E-01
1.6230,1.88459E-01
1.6240,2.75562E-01
1.6250,3.62135E-01
1.6260,4.48022E-01
1.6270,5.33070E-01
1.6280,6.17136E-01
1.6290,7.00081E-01
1.6300,7.81773E-01
1.6310,8.62087E-01
1.6320,9.40903E-01
1.6330,1.01811E+00
1.6340,1.09360E+00
1.6350,1.16728E+00
1.6360,1.23906E+00
1.6370,1.30885E+00
1.6380,1.37657E+00
1.6390,1.44215E+00
1.6400,1.50553E+00
1.6410,1.56666E+00
1.6420,1.62547E+00
1.6430,1.68193E+00
1.6440,1.73599E+00
1.6450,1.78763E+00
1.6460,1.83682E+00
1.6470,1.88354E+00
1.6480,1.92777E+00
1.6490,1.96951E+00
1.6500,2.00874E+00
1.6510,2.04548E+00
1.6520,2.07973E+00
1.6530,2.11149E+00
1.6540,2.14079E+00
1.6550,2.16764E+00
1.6560,2.19207E+00
1.6570,2.21411E+00
1.6580,2.23378E+00
1.6590,2.25113E+00
1.6600,2.26618E+00
1.6610,2.27898E+00
1.6620,2.28957E+00
1.6630,2.29801E+00
1.6640,2.30433E+00
1.6650,2.30859E+00
1.6660,2.31085E+00
1.6670,2.31115E+00
1.6680,2.30955E+00
1.6690,2.30611E+00
1.6700,2.30089E+00
1.6710,2.29395E+00
1.6720,2.28534E+00
1.6730,2.27514E+00
1.6740,2.26339E+00
1.6750,2.25017E+00
1.6760,2.23553E+00
1.6770,2.21954E+00
1.6780,2.20227E+00
1.6790,2.18376E+00
1.6800,2.16409E+00
1.6810,2.14332E+00
1.6820,2.12150E+00
1.6830,2.09870E+00
1.6840,2.07497E+00
1.6850,2.05038E+00
1.6860,2.02499E+00
1.6870,1.99885E+00
1.6880,1.97201E+00
1.6890,1.94454E+00
1.6900,1.91648E+00
1.6910,1.88788E+00
1.6920,1.85881E+00
1.6930,1.82931E+00
1.6940,1.79942E+00
1.6950,1.76920E+00
1.6960,1.73870E+00
1.6970,1.70794E+00
1.6980,1.67699E+00
1.6990,1.64587E+00
1.7000,1.61464E+00
1.7010,1.58332E+00
1.7020,1.55196E+00
1.7030,1.52059E+00
1.7040,1.48924E+00
1.7050,1.45796E+00
1.7060,1.42676E+00
1.7070,1.39568E+00
1.7080,1.36475E+00
1.7090,1.33399E+00
1.7100,1.30343E+00
1.7110,1.27310E+00
1.7120,1.24301E+00
1.7130,1.21319E+00
1.7140,1.18366E+00
1.7150,1.15443E+00
1.7160,1.12553E+00
1.7170,1.09697E+00
1.7180,1.06876E+00
1.7190,1.04093E+00
1.7200,1.01347E+00
1.7210,9.86413E-01
1.7220,9.59757E-01
1.7230,9.33517E-01
1.7240,9.07699E-01
1.7250,8.82311E-01
1.7260,8.57361E-01
1.7270,8.32855E-01
1.7280,8.08796E-01
1.7290,7.85190E-01
1.7300,7.62040E-01
1.7310,7.39348E-01
1.7320,7.17117E-01
1.7330,6.95347E-01
1.7340,6.74039E-01
1.7350,6.53194E-01
1.7360,6.32809E-01
1.7370,6.12885E-01
1.7380,5.93419E-01
1.7390,5.74410E-01
1.7400,5.55854E-01
1.7410,5.37748E-01
1.7420,5.20088E-01
1.7430,5.02872E-01
1.7440,4.86094E-01
1.7450,4.69749E-01
1.7460,4.53834E-01
1.7470,4.38342E-01
1.7480,4.23268E-01
1.7490,4.08606E-01
1.7500,3.94350E-01
1.7510,3.80494E-01
1.7520,3.67032E-01
1.7530,3.53957E-01
1.7540,3.41263E-01
1.7550,3.28942E-01
1.7560,3.16988E-01
1.7570,3.05393E-01
1.7580,2.94152E-01
1.7590,2.83256E-01
1.7600,2.72698E-01
1.7610,2.62472E-01
1.7620,2.52569E-01
1.7630,2.42983E-01
1.7640,2.33707E-01
1.7650,2.24733E-01
1.7660,2.16055E-01
1.7670,2.07664E-01
1.7680,1.99553E-01
1.7690,1.91717E-01
1.7700,1.84147E-01
1.7710,1.76837E-01
1.7720,1.69780E-01
1.7730,1.62969E-01
1.7740,1.56398E-01
1.7750,1.50059E-01
1.7760,1.43946E-01
1.7770,1.38052E-01
1.7780,1.32372E-01
1.7790,1.26900E-01
1.7800,1.21628E-01
1.7810,1.16551E-01
1.7820,1.11663E-01
1.7830,1.06958E-01
1.7840,1.02430E-01
1.7850,9.80744E-02
1.7860,9.38851E-02
1.7870,8.98568E-02
1.7880,8.59844E-02
1.7890,8.22626E-02
1.7900,7.86866E-02
1.7910,7.52513E-02
1.7920,7.19522E-02
1.7930,6.87844E-02
1.7940,6.57436E-02
1.7950,6.28253E-02
1.7960,6.00252E-02
1.7970,5.73391E-02
1.7980,5.47631E-02
1.7990,5.22930E-02
1.8000,4.99252E-02
1.8010,4.76559E-02
1.8020,4.54815E-02
1.8030,4.33984E-02
1.8040,4.14033E-02
1.8050,3.94928E-02
1.8060,3.76638E-02
1.8070,3.59131E-02
1.8080,3.42378E-02
1.8090,3.26350E-02
1.8100,3.11017E-02
1.8110,2.96354E-02
1.8120,2.82334E-02
1.8130,2.68930E-02
1.8140,2.56120E-02
1.8150,2.43879E-02
1.8160,2.32183E-02
1.8170,2.21012E-02
1.8180,2.10343E-02
1.8190,2.00156E-02
1.8200,1.90431E-02
1.8210,1.81149E-02
1.8220,1.72291E-02
1.8230,1.63840E-02
1.8240,1.55778E-02
1.8250,1.48089E-02
1.8260,1.40758E-02
1.8270,1.33768E-02
1.8280,1.27105E-02
1.8290,1.20755E-02
1.8300,1.14704E-02
1.8310,1.08940E-02
1.8320,1.03449E-02
1.8330,9.82199E-03
1.8340,9.32409E-03
1.8350,8.85009E-03
1.8360,8.39890E-03
1.8370,7.96952E-03
1.8380,7.56095E-03
1.8390,7.17226E-03
1.8400,6.80254E-03
1.8410,6.45093E-03
1.8420,6.11659E-03
1.8430,5.79873E-03
1.8440,5.49659E-03
1.8450,5.20943E-03
1.8460,4.93657E-03
1.8470,4.67732E-03
1.8480,4.43106E-03
1.8490,4.19717E-03
1.8500,3.97505E-03
1.8510,3.76417E-03
1.8520,3.56397E-03
1.8530,3.37395E-03
1.8540,3.19361E-03
1.8550,3.02250E-03
1.8560,2.86016E-03
1.8570,2.70617E-03
1.8580,2.56012E-03
1.8590,2.42162E-03
1.8600,2.29031E-03
1.8610,2.16583E-03
1.8620,2.04783E-03
1.8630,1.93601E-03
1.8640,1.83005E-03
1.8650,1.72967E-03
1.8660,1.63457E-03
1.8670,1.54450E-03
1.8680,1.45920E-03
1.8690,1.37844E-03
1.8700,1.30197E-03
1.8710,1.22959E-03
1.8720,1.16109E-03
1.8730,1.09626E-03
1.8740,1.03492E-03
1.8750,9.76893E-04
1.8760,9.22000E-04
1.8770,8.70083E-04
1.8780,8.20987E-04
1.8790,7.74566E-04
1.8800,7.30679E-04
1.8810,6.89194E-04
1.8820,6.49985E-04
1.8830,6.12932E-04
1.8840,5.77921E-04
1.8850,5.44844E-04
1.8860,5.13599E-04
1.8870,4.84088E-04
1.8880,4.56218E-04
1.8890,4.29901E-04
1.8900,4.05055E-04
1.8910,3.81600E-04
1.8920,3.59462E-04
1.8930,3.38568E-04
1.8940,3.18852E-04
1.8950,3.00249E-04
1.8960,2.82700E-04
1.8970,2.66145E-04
1.8980,2.50532E-04
1.8990,2.35808E-04
1.9000,2.21924E-04
1.9010,2.08835E-04
1.9020,1.96495E-04
1.9030,1.84864E-04
1.9040,1.73903E-04
1.9050,1.63573E-04
1.9060,1.53840E-04
1.9070,1.44671E-04
1.9080,1.36033E-04
1.9090,1.27897E-04
1.9100,1.20235E-04
1.9110,1.13020E-04
1.9120,1.06227E-04
1.9130,9.98311E-05
1.9140,9.38108E-05
1.9150,8.81442E-05
1.9160,8.28113E-05
1.9170,7.77931E-05
1.9180,7.30714E-05
1.9190,6.86292E-05
1.9200,6.44505E-05
1.9210,6.05202E-05
1.9220,5.68237E-05
1.9230,5.33477E-05
1.9240,5.00793E-05
1.9250,4.70065E-05
1.9260,4.41179E-05
1.9270,4.14027E-05
1.9280,3.88508E-05
1.9290,3.64527E-05
1.9300,3.41992E-05
1.9310,3.20820E-05
1.9320,3.00930E-05
1.9330,2.82246E-05
1.9340,2.64697E-05
1.9350,2.48215E-05
1.9360,2.32738E-05
1.9370,2.18206E-05
1.9380,2.04562E-05
1.9390,1.91753E-05
1.9400,1.79730E-05
1.9410,1.68446E-05
1.9420,1.57855E-05
1.9430,1.47917E-05
1.9440,1.38592E-05
1.9450,1.29844E-05
1.9460,1.21637E-05
1.9470,1.13938E-05
1.9480,1.06717E-05
1.9490,9.99455E-06
1.9500,9.35952E-06
1.9510,8.76407E-06
1.9520,8.20580E-06
1.9530,7.68243E-06
1.9540,7.19182E-06
1.9550,6.73197E-06
1.9560,6.30099E-06
1.9570,5.89711E-06
1.9580,5.51865E-06
1.9590,5.16405E-06
1.9600,4.83183E-06
1.9610,4.52061E-06
1.9620,4.22908E-06
1.9630,3.95604E-06
1.9640,3.70032E-06
1.9650,3.46085E-06
1.9660,3.23661E-06
1.9670,3.02666E-06
1.9680,2.83011E-06
1.9690,2.64610E-06
1.9700,2.47387E-06
1.9710,2.31266E-06
1.9720,2.16178E-06
1.9730,2.02060E-06
1.9740,1.88848E-06
1.9750,1.76487E-06
1.9760,1.64922E-06
1.9770,1.54102E-06
1.9780,1.43982E-06
1.9790,1.34516E-06
1.9800,1.25663E-06
1.9810,1.17383E-06
1.9820,1.09641E-06
1.9830,1.02402E-06
1.9840,9.56330E-07
1.9850,8.93052E-07
1.9860,8.33898E-07
1.9870,7.78605E-07
1.9880,7.26924E-07
1.9890,6.78623E-07
1.9900,6.33485E-07
1.9910,5.91306E-07
1.9920,5.51895E-07
1.9930,5.15074E-07
1.9940,4.80674E-07
1.9950,4.48538E-07
1.9960,4.18521E-07
1.9970,3.90485E-07
1.9980,3.64300E-07
1.9990,3.39847E-07
2.0000,3.17013E-07
2.0010,2.95691E-07
2.0020,2.75784E-07
2.0030,2.57199E-07
2.0040,2.39849E-07
2.0050,2.23654E-07
2.0060,2.08538E-07
2.0070,1.94429E-07
2.0080,1.81262E-07
2.0090,1.68975E-07
2.0100,1.57510E-07
2.0110,1.46812E-07
2.0120,1.36832E-07
2.0130,1.27520E-07
2.0140,1.18835E-07
2.0150,1.10733E-07
2.0160,1.03176E-07
2.0170,9.61280E-08
2.0180,8.95553E-08
2.0190,8.34262E-08
2.0200,7.77111E-08
2.0210,7.23825E-08
2.0220,6.74145E-08
2.0230,6.27830E-08
2.0240,5.84657E-08
2.0250,5.44414E-08
2.0260,5.06906E-08
2.0270,4.71949E-08
2.0280,4.39371E-08
2.0290,4.09014E-08
2.0300,3.80727E-08
2.0310,3.54372E-08
2.0320,3.29817E-08
2.0330,3.06943E-08
2.0340,2.85634E-08
2.0350,2.65786E-08
2.0360,2.47300E-08
2.0370,2.30083E-08
2.0380,2.14050E-08
2.0390,1.99120E-08
2.0400,1.85218E-08
2.0410,1.72274E-08
2.0420,1.60224E-08
2.0430,1.49005E-08
2.0440,1.38563E-08
2.0450,1.28843E-08
2.0460,1.19796E-08
2.0470,1.11376E-08
2.0480,1.03541E-08
2.0490,9.62503E-09
2.0500,8.94665E-09
2.0510,8.31549E-09
2.0520,7.72831E-09
2.0530,7.18208E-09
2.0540,6.67399E-09
2.0550,6.20141E-09
2.0560,5.76189E-09
2.0570,5.35315E-09
2.0580,4.97306E-09
2.0590,4.61963E-09
2.0600,4.29103E-09
2.0610,3.98553E-09
2.0620,3.70152E-09
2.0630,3.43752E-09
2.0640,3.19213E-09
2.0650,2.96406E-09
2.0660,2.75211E-09
2.0670,2.55513E-09
2.0680,2.37211E-09
2.0690,2.20204E-09
2.0700,2.04404E-09
2.0710,1.89725E-09
2.0720,1.76089E-09
2.0730,1.63423E-09
2.0740,1.51658E-09
2.0750,1.40732E-09
2.0760,1.30584E-09
2.0770,1.21161E-09
2.0780,1.12412E-09
2.0790,1.04288E-09
2.0800,9.67449E-10



==> anc/X_state_wvfncts/v24.csv <==
Level v=24

0.7540,8.84385E-10
0.7550,1.10502E-09
0.7560,1.37918E-09
0.7570,1.71947E-09
0.7580,2.14136E-09
0.7590,2.66384E-09
0.7600,3.31017E-09
0.7610,4.10881E-09
0.7620,5.09456E-09
0.7630,6.30989E-09
0.7640,7.80660E-09
0.7650,9.64779E-09
0.7660,1.19102E-08
0.7670,1.46872E-08
0.7680,1.80918E-08
0.7690,2.22615E-08
0.7700,2.73624E-08
0.7710,3.35954E-08
0.7720,4.12036E-08
0.7730,5.04799E-08
0.7740,6.17774E-08
0.7750,7.55214E-08
0.7760,9.22231E-08
0.7770,1.12496E-07
0.7780,1.37078E-07
0.7790,1.66850E-07
0.7800,2.02869E-07
0.7810,2.46396E-07
0.7820,2.98939E-07
0.7830,3.62296E-07
0.7840,4.38605E-07
0.7850,5.30415E-07
0.7860,6.40751E-07
0.7870,7.73203E-07
0.7880,9.32028E-07
0.7890,1.12227E-06
0.7900,1.34988E-06
0.7910,1.62190E-06
0.7920,1.94665E-06
0.7930,2.33390E-06
0.7940,2.79516E-06
0.7950,3.34399E-06
0.7960,3.99626E-06
0.7970,4.77062E-06
0.7980,5.68889E-06
0.7990,6.77660E-06
0.8000,8.06358E-06
0.8010,9.58464E-06
0.8020,1.13803E-05
0.8030,1.34979E-05
0.8040,1.59921E-05
0.8050,1.89269E-05
0.8060,2.23760E-05
0.8070,2.64251E-05
0.8080,3.11732E-05
0.8090,3.67347E-05
0.8100,4.32415E-05
0.8110,5.08458E-05
0.8120,5.97227E-05
0.8130,7.00732E-05
0.8140,8.21285E-05
0.8150,9.61532E-05
0.8160,1.12451E-04
0.8170,1.31367E-04
0.8180,1.53299E-04
0.8190,1.78698E-04
0.8200,2.08078E-04
0.8210,2.42024E-04
0.8220,2.81199E-04
0.8230,3.26359E-04
0.8240,3.78357E-04
0.8250,4.38158E-04
0.8260,5.06854E-04
0.8270,5.85675E-04
0.8280,6.76009E-04
0.8290,7.79416E-04
0.8300,8.97647E-04
0.8310,1.03267E-03
0.8320,1.18668E-03
0.8330,1.36216E-03
0.8340,1.56184E-03
0.8350,1.78879E-03
0.8360,2.04644E-03
0.8370,2.33857E-03
0.8380,2.66941E-03
0.8390,3.04364E-03
0.8400,3.46641E-03
0.8410,3.94345E-03
0.8420,4.48107E-03
0.8430,5.08620E-03
0.8440,5.76648E-03
0.8450,6.53029E-03
0.8460,7.38682E-03
0.8470,8.34610E-03
0.8480,9.41910E-03
0.8490,1.06178E-02
0.8500,1.19551E-02
0.8510,1.34453E-02
0.8520,1.51036E-02
0.8530,1.69466E-02
0.8540,1.89921E-02
0.8550,2.12595E-02
0.8560,2.37693E-02
0.8570,2.65439E-02
0.8580,2.96071E-02
0.8590,3.29842E-02
0.8600,3.67023E-02
0.8610,4.07901E-02
0.8620,4.52782E-02
0.8630,5.01988E-02
0.8640,5.55859E-02
0.8650,6.14753E-02
0.8660,6.79045E-02
0.8670,7.49126E-02
0.8680,8.25405E-02
0.8690,9.08305E-02
0.8700,9.98265E-02
0.8710,1.09574E-01
0.8720,1.20118E-01
0.8730,1.31507E-01
0.8740,1.43789E-01
0.8750,1.57012E-01
0.8760,1.71225E-01
0.8770,1.86476E-01
0.8780,2.02814E-01
0.8790,2.20285E-01
0.8800,2.38937E-01
0.8810,2.58811E-01
0.8820,2.79951E-01
0.8830,3.02395E-01
0.8840,3.26177E-01
0.8850,3.51329E-01
0.8860,3.77877E-01
0.8870,4.05840E-01
0.8880,4.35232E-01
0.8890,4.66061E-01
0.8900,4.98323E-01
0.8910,5.32008E-01
0.8920,5.67097E-01
0.8930,6.03558E-01
0.8940,6.41349E-01
0.8950,6.80415E-01
0.8960,7.20688E-01
0.8970,7.62087E-01
0.8980,8.04514E-01
0.8990,8.47858E-01
0.9000,8.91991E-01
0.9010,9.36770E-01
0.9020,9.82033E-01
0.9030,1.02760E+00
0.9040,1.07328E+00
0.9050,1.11886E+00
0.9060,1.16410E+00
0.9070,1.20877E+00
0.9080,1.25260E+00
0.9090,1.29530E+00
0.9100,1.33659E+00
0.9110,1.37617E+00
0.9120,1.41370E+00
0.9130,1.44887E+00
0.9140,1.48133E+00
0.9150,1.51074E+00
0.9160,1.53676E+00
0.9170,1.55903E+00
0.9180,1.57721E+00
0.9190,1.59096E+00
0.9200,1.59994E+00
0.9210,1.60384E+00
0.9220,1.60234E+00
0.9230,1.59515E+00
0.9240,1.58202E+00
0.9250,1.56272E+00
0.9260,1.53702E+00
0.9270,1.50477E+00
0.9280,1.46584E+00
0.9290,1.42015E+00
0.9300,1.36765E+00
0.9310,1.30836E+00
0.9320,1.24235E+00
0.9330,1.16974E+00
0.9340,1.09072E+00
0.9350,1.00555E+00
0.9360,9.14523E-01
0.9370,8.18026E-01
0.9380,7.16497E-01
0.9390,6.10442E-01
0.9400,5.00432E-01
0.9410,3.87097E-01
0.9420,2.71130E-01
0.9430,1.53277E-01
0.9440,3.43368E-02
0.9450,-8.48505E-02
0.9460,-2.03405E-01
0.9470,-3.20419E-01
0.9480,-4.34961E-01
0.9490,-5.46089E-01
0.9500,-6.52854E-01
0.9510,-7.54317E-01
0.9520,-8.49553E-01
0.9530,-9.37665E-01
0.9540,-1.01779E+00
0.9550,-1.08912E+00
0.9560,-1.15089E+00
0.9570,-1.20242E+00
0.9580,-1.24310E+00
0.9590,-1.27240E+00
0.9600,-1.28989E+00
0.9610,-1.29526E+00
0.9620,-1.28829E+00
0.9630,-1.26888E+00
0.9640,-1.23707E+00
0.9650,-1.19301E+00
0.9660,-1.13699E+00
0.9670,-1.06944E+00
0.9680,-9.90902E-01
0.9690,-9.02068E-01
0.9700,-8.03751E-01
0.9710,-6.96886E-01
0.9720,-5.82528E-01
0.9730,-4.61838E-01
0.9740,-3.36073E-01
0.9750,-2.06578E-01
0.9760,-7.47669E-02
0.9770,5.78889E-02
0.9780,1.89880E-01
0.9790,3.19675E-01
0.9800,4.45741E-01
0.9810,5.66562E-01
0.9820,6.80659E-01
0.9830,7.86611E-01
0.9840,8.83072E-01
0.9850,9.68795E-01
0.9860,1.04264E+00
0.9870,1.10362E+00
0.9880,1.15087E+00
0.9890,1.18370E+00
0.9900,1.20159E+00
0.9910,1.20423E+00
0.9920,1.19146E+00
0.9930,1.16336E+00
0.9940,1.12019E+00
0.9950,1.06242E+00
0.9960,9.90707E-01
0.9970,9.05924E-01
0.9980,8.09115E-01
0.9990,7.01502E-01
1.0000,5.84469E-01
1.0010,4.59541E-01
1.0020,3.28372E-01
1.0030,1.92720E-01
1.0040,5.44219E-02
1.0050,-8.46256E-02
1.0060,-2.22497E-01
1.0070,-3.57261E-01
1.0080,-4.87014E-01
1.0090,-6.09899E-01
1.0100,-7.24142E-01
1.0110,-8.28073E-01
1.0120,-9.20156E-01
1.0130,-9.99010E-01
1.0140,-1.06343E+00
1.0150,-1.11243E+00
1.0160,-1.14520E+00
1.0170,-1.16121E+00
1.0180,-1.16013E+00
1.0190,-1.14192E+00
1.0200,-1.10677E+00
1.0210,-1.05513E+00
1.0220,-9.87714E-01
1.0230,-9.05459E-01
1.0240,-8.09552E-01
1.0250,-7.01391E-01
1.0260,-5.82574E-01
1.0270,-4.54873E-01
1.0280,-3.20210E-01
1.0290,-1.80629E-01
1.0300,-3.82641E-02
1.0310,1.04691E-01
1.0320,2.46020E-01
1.0330,3.83517E-01
1.0340,5.15021E-01
1.0350,6.38454E-01
1.0360,7.51850E-01
1.0370,8.53391E-01
1.0380,9.41438E-01
1.0390,1.01456E+00
1.0400,1.07154E+00
1.0410,1.11144E+00
1.0420,1.13357E+00
1.0430,1.13753E+00
1.0440,1.12322E+00
1.0450,1.09081E+00
1.0460,1.04079E+00
1.0470,9.73920E-01
1.0480,8.91251E-01
1.0490,7.94091E-01
1.0500,6.83990E-01
1.0510,5.62717E-01
1.0520,4.32234E-01
1.0530,2.94661E-01
1.0540,1.52246E-01
1.0550,7.32416E-03
1.0560,-1.37718E-01
1.0570,-2.80482E-01
1.0580,-4.18598E-01
1.0590,-5.49765E-01
1.0600,-6.71788E-01
1.0610,-7.82618E-01
1.0620,-8.80385E-01
1.0630,-9.63432E-01
1.0640,-1.03034E+00
1.0650,-1.07996E+00
1.0660,-1.11143E+00
1.0670,-1.12420E+00
1.0680,-1.11800E+00
1.0690,-1.09293E+00
1.0700,-1.04937E+00
1.0710,-9.88039E-01
1.0720,-9.09943E-01
1.0730,-8.16387E-01
1.0740,-7.08942E-01
1.0750,-5.89420E-01
1.0760,-4.59845E-01
1.0770,-3.22416E-01
1.0780,-1.79475E-01
1.0790,-3.34616E-02
1.0800,1.13125E-01
1.0810,2.57770E-01
1.0820,3.97987E-01
1.0830,5.31361E-01
1.0840,6.55591E-01
1.0850,7.68527E-01
1.0860,8.68212E-01
1.0870,9.52914E-01
1.0880,1.02116E+00
1.0890,1.07175E+00
1.0900,1.10380E+00
1.0910,1.11675E+00
1.0920,1.11035E+00
1.0930,1.08470E+00
1.0940,1.04024E+00
1.0950,9.77719E-01
1.0960,8.98222E-01
1.0970,8.03118E-01
1.0980,6.94054E-01
1.0990,5.72919E-01
1.1000,4.41815E-01
1.1010,3.03022E-01
1.1020,1.58952E-01
1.1030,1.21132E-02
1.1040,-1.34936E-01
1.1050,-2.79634E-01
1.1060,-4.19456E-01
1.1070,-5.51965E-01
1.1080,-6.74848E-01
1.1090,-7.85960E-01
1.1100,-8.83361E-01
1.1110,-9.65351E-01
1.1120,-1.03050E+00
1.1130,-1.07766E+00
1.1140,-1.10603E+00
1.1150,-1.11509E+00
1.1160,-1.10470E+00
1.1170,-1.07503E+00
1.1180,-1.02661E+00
1.1190,-9.60277E-01
1.1200,-8.77190E-01
1.1210,-7.78801E-01
1.1220,-6.66827E-01
1.1230,-5.43224E-01
1.1240,-4.10149E-01
1.1250,-2.69923E-01
1.1260,-1.24991E-01
1.1270,2.21184E-02
1.1280,1.68843E-01
1.1290,3.12626E-01
1.1300,4.50966E-01
1.1310,5.81455E-01
1.1320,7.01826E-01
1.1330,8.09987E-01
1.1340,9.04062E-01
1.1350,9.82422E-01
1.1360,1.04371E+00
1.1370,1.08687E+00
1.1380,1.11116E+00
1.1390,1.11616E+00
1.1400,1.10181E+00
1.1410,1.06835E+00
1.1420,1.01638E+00
1.1430,9.46807E-01
1.1440,8.60845E-01
1.1450,7.59990E-01
1.1460,6.45995E-01
1.1470,5.20838E-01
1.1480,3.86686E-01
1.1490,2.45861E-01
1.1500,1.00796E-01
1.1510,-4.60070E-02
1.1520,-1.92018E-01
1.1530,-3.34724E-01
1.1540,-4.71675E-01
1.1550,-6.00519E-01
1.1560,-7.19053E-01
1.1570,-8.25248E-01
1.1580,-9.17296E-01
1.1590,-9.93629E-01
1.1600,-1.05296E+00
1.1610,-1.09427E+00
1.1620,-1.11689E+00
1.1630,-1.12045E+00
1.1640,-1.10489E+00
1.1650,-1.07050E+00
1.1660,-1.01788E+00
1.1670,-9.47956E-01
1.1680,-8.61919E-01
1.1690,-7.61249E-01
1.1700,-6.47669E-01
1.1710,-5.23115E-01
1.1720,-3.89708E-01
1.1730,-2.49711E-01
1.1740,-1.05497E-01
1.1750,4.04978E-02
1.1760,1.85810E-01
1.1770,3.27996E-01
1.1780,4.64666E-01
1.1790,5.93533E-01
1.1800,7.12443E-01
1.1810,8.19415E-01
1.1820,9.12674E-01
1.1830,9.90676E-01
1.1840,1.05214E+00
1.1850,1.09605E+00
1.1860,1.12172E+00
1.1870,1.12872E+00
1.1880,1.11697E+00
1.1890,1.08669E+00
1.1900,1.03840E+00
1.1910,9.72924E-01
1.1920,8.91370E-01
1.1930,7.95104E-01
1.1940,6.85732E-01
1.1950,5.65072E-01
1.1960,4.35123E-01
1.1970,2.98031E-01
1.1980,1.56053E-01
1.1990,1.15206E-02
1.2000,-1.33201E-01
1.2010,-2.75749E-01
1.2020,-4.13803E-01
1.2030,-5.45124E-01
1.2040,-6.67586E-01
1.2050,-7.79217E-01
1.2060,-8.78224E-01
1.2070,-9.63023E-01
1.2080,-1.03227E+00
1.2090,-1.08486E+00
1.2100,-1.11999E+00
1.2110,-1.13711E+00
1.2120,-1.13598E+00
1.2130,-1.11664E+00
1.2140,-1.07944E+00
1.2150,-1.02499E+00
1.2160,-9.54194E-01
1.2170,-8.68203E-01
1.2180,-7.68410E-01
1.2190,-6.56422E-01
1.2200,-5.34034E-01
1.2210,-4.03198E-01
1.2220,-2.65995E-01
1.2230,-1.24599E-01
1.2240,1.87590E-02
1.2250,1.61823E-01
1.2260,3.02349E-01
1.2270,4.38144E-01
1.2280,5.67093E-01
1.2290,6.87198E-01
1.2300,7.96604E-01
1.2310,8.93631E-01
1.2320,9.76796E-01
1.2330,1.04484E+00
1.2340,1.09673E+00
1.2350,1.13170E+00
1.2360,1.14925E+00
1.2370,1.14914E+00
1.2380,1.13140E+00
1.2390,1.09634E+00
1.2400,1.04453E+00
1.2410,9.76784E-01
1.2420,8.94173E-01
1.2430,7.97979E-01
1.2440,6.89686E-01
1.2450,5.70957E-01
1.2460,4.43607E-01
1.2470,3.09570E-01
1.2480,1.70878E-01
1.2490,2.96196E-02
1.2500,-1.12083E-01
1.2510,-2.52111E-01
1.2520,-3.88379E-01
1.2530,-5.18867E-01
1.2540,-6.41649E-01
1.2550,-7.54923E-01
1.2560,-8.57031E-01
1.2570,-9.46493E-01
1.2580,-1.02202E+00
1.2590,-1.08252E+00
1.2600,-1.12716E+00
1.2610,-1.15531E+00
1.2620,-1.16659E+00
1.2630,-1.16088E+00
1.2640,-1.13830E+00
1.2650,-1.09922E+00
1.2660,-1.04423E+00
1.2670,-9.74173E-01
1.2680,-8.90086E-01
1.2690,-7.93210E-01
1.2700,-6.84964E-01
1.2710,-5.66922E-01
1.2720,-4.40790E-01
1.2730,-3.08384E-01
1.2740,-1.71598E-01
1.2750,-3.23800E-02
1.2760,1.07296E-01
1.2770,2.45460E-01
1.2780,3.80173E-01
1.2790,5.09553E-01
1.2800,6.31801E-01
1.2810,7.45229E-01
1.2820,8.48278E-01
1.2830,9.39543E-01
1.2840,1.01779E+00
1.2850,1.08196E+00
1.2860,1.13122E+00
1.2870,1.16491E+00
1.2880,1.18263E+00
1.2890,1.18416E+00
1.2900,1.16952E+00
1.2910,1.13896E+00
1.2920,1.09294E+00
1.2930,1.03211E+00
1.2940,9.57333E-01
1.2950,8.69659E-01
1.2960,7.70296E-01
1.2970,6.60608E-01
1.2980,5.42087E-01
1.2990,4.16338E-01
1.3000,2.85051E-01
1.3010,1.49983E-01
1.3020,1.29306E-02
1.3030,-1.24293E-01
1.3040,-2.59883E-01
1.3050,-3.92063E-01
1.3060,-5.19115E-01
1.3070,-6.39393E-01
1.3080,-7.51350E-01
1.3090,-8.53558E-01
1.3100,-9.44720E-01
1.3110,-1.02369E+00
1.3120,-1.08948E+00
1.3130,-1.14129E+00
1.3140,-1.17850E+00
1.3150,-1.20066E+00
1.3160,-1.20754E+00
1.3170,-1.19910E+00
1.3180,-1.17548E+00
1.3190,-1.13703E+00
1.3200,-1.08426E+00
1.3210,-1.01790E+00
1.3220,-9.38791E-01
1.3230,-8.47973E-01
1.3240,-7.46606E-01
1.3250,-6.35976E-01
1.3260,-5.17480E-01
1.3270,-3.92601E-01
1.3280,-2.62894E-01
1.3290,-1.29962E-01
1.3300,4.55886E-03
1.3310,1.39025E-01
1.3320,2.71803E-01
1.3330,4.01288E-01
1.3340,5.25925E-01
1.3350,6.44228E-01
1.3360,7.54795E-01
1.3370,8.56325E-01
1.3380,9.47633E-01
1.3390,1.02766E+00
1.3400,1.09550E+00
1.3410,1.15038E+00
1.3420,1.19169E+00
1.3430,1.21898E+00
1.3440,1.23199E+00
1.3450,1.23060E+00
1.3460,1.21488E+00
1.3470,1.18504E+00
1.3480,1.14148E+00
1.3490,1.08474E+00
1.3500,1.01553E+00
1.3510,9.34661E-01
1.3520,8.43106E-01
1.3530,7.41939E-01
1.3540,6.32341E-01
1.3550,5.15579E-01
1.3560,3.92995E-01
1.3570,2.65987E-01
1.3580,1.35994E-01
1.3590,4.47894E-03
1.3600,-1.27087E-01
1.3610,-2.57241E-01
1.3620,-3.84547E-01
1.3630,-5.07608E-01
1.3640,-6.25084E-01
1.3650,-7.35705E-01
1.3660,-8.38283E-01
1.3670,-9.31728E-01
1.3680,-1.01505E+00
1.3690,-1.08739E+00
1.3700,-1.14800E+00
1.3710,-1.19627E+00
1.3720,-1.23172E+00
1.3730,-1.25401E+00
1.3740,-1.26295E+00
1.3750,-1.25849E+00
1.3760,-1.24073E+00
1.3770,-1.20990E+00
1.3780,-1.16637E+00
1.3790,-1.11062E+00
1.3800,-1.04330E+00
1.3810,-9.65132E-01
1.3820,-8.76970E-01
1.3830,-7.79757E-01
1.3840,-6.74525E-01
1.3850,-5.62380E-01
1.3860,-4.44492E-01
1.3870,-3.22080E-01
1.3880,-1.96402E-01
1.3890,-6.87392E-02
1.3900,5.96165E-02
1.3910,1.87375E-01
1.3920,3.13262E-01
1.3930,4.36030E-01
1.3940,5.54472E-01
1.3950,6.67434E-01
1.3960,7.73823E-01
1.3970,8.72618E-01
1.3980,9.62883E-01
1.3990,1.04377E+00
1.4000,1.11453E+00
1.4010,1.17451E+00
1.4020,1.22318E+00
1.4030,1.26012E+00
1.4040,1.28500E+00
1.4050,1.29766E+00
1.4060,1.29800E+00
1.4070,1.28607E+00
1.4080,1.26204E+00
1.4090,1.22617E+00
1.4100,1.17885E+00
1.4110,1.12056E+00
1.4120,1.05189E+00
1.4130,9.73499E-01
1.4140,8.86158E-01
1.4150,7.90699E-01
1.4160,6.88026E-01
1.4170,5.79101E-01
1.4180,4.64933E-01
1.4190,3.46574E-01
1.4200,2.25102E-01
1.4210,1.01617E-01
1.4220,-2.27739E-02
1.4230,-1.46964E-01
1.4240,-2.69856E-01
1.4250,-3.90375E-01
1.4260,-5.07475E-01
1.4270,-6.20148E-01
1.4280,-7.27434E-01
1.4290,-8.28426E-01
1.4300,-9.22281E-01
1.4310,-1.00822E+00
1.4320,-1.08555E+00
1.4330,-1.15365E+00
1.4340,-1.21197E+00
1.4350,-1.26007E+00
1.4360,-1.29758E+00
1.4370,-1.32424E+00
1.4380,-1.33987E+00
1.4390,-1.34439E+00
1.4400,-1.33782E+00
1.4410,-1.32024E+00
1.4420,-1.29186E+00
1.4430,-1.25296E+00
1.4440,-1.20388E+00
1.4450,-1.14509E+00
1.4460,-1.07708E+00
1.4470,-1.00045E+00
1.4480,-9.15848E-01
1.4490,-8.23976E-01
1.4500,-7.25595E-01
1.4510,-6.21506E-01
1.4520,-5.12552E-01
1.4530,-3.99603E-01
1.4540,-2.83553E-01
1.4550,-1.65312E-01
1.4560,-4.57997E-02
1.4570,7.40637E-02
1.4580,1.93364E-01
1.4590,3.11198E-01
1.4600,4.26685E-01
1.4610,5.38967E-01
1.4620,6.47219E-01
1.4630,7.50655E-01
1.4640,8.48532E-01
1.4650,9.40152E-01
1.4660,1.02487E+00
1.4670,1.10211E+00
1.4680,1.17134E+00
1.4690,1.23209E+00
1.4700,1.28398E+00
1.4710,1.32666E+00
1.4720,1.35988E+00
1.4730,1.38346E+00
1.4740,1.39726E+00
1.4750,1.40124E+00
1.4760,1.39542E+00
1.4770,1.37989E+00
1.4780,1.35481E+00
1.4790,1.32038E+00
1.4800,1.27691E+00
1.4810,1.22471E+00
1.4820,1.16421E+00
1.4830,1.09583E+00
1.4840,1.02009E+00
1.4850,9.37523E-01
1.4860,8.48718E-01
1.4870,7.54292E-01
1.4880,6.54896E-01
1.4890,5.51207E-01
1.4900,4.43923E-01
1.4910,3.33758E-01
1.4920,2.21438E-01
1.4930,1.07695E-01
1.4940,-6.73589E-03
1.4950,-1.21125E-01
1.4960,-2.34749E-01
1.4970,-3.46897E-01
1.4980,-4.56875E-01
1.4990,-5.64011E-01
1.5000,-6.67656E-01
1.5010,-7.67191E-01
1.5020,-8.62028E-01
1.5030,-9.51614E-01
1.5040,-1.03543E+00
1.5050,-1.11302E+00
1.5060,-1.18393E+00
1.5070,-1.24778E+00
1.5080,-1.30423E+00
1.5090,-1.35300E+00
1.5100,-1.39383E+00
1.5110,-1.42654E+00
1.5120,-1.45097E+00
1.5130,-1.46703E+00
1.5140,-1.47468E+00
1.5150,-1.47393E+00
1.5160,-1.46481E+00
1.5170,-1.44744E+00
1.5180,-1.42195E+00
1.5190,-1.38853E+00
1.5200,-1.34742E+00
1.5210,-1.29889E+00
1.5220,-1.24323E+00
1.5230,-1.18081E+00
1.5240,-1.11199E+00
1.5250,-1.03719E+00
1.5260,-9.56833E-01
1.5270,-8.71386E-01
1.5280,-7.81331E-01
1.5290,-6.87168E-01
1.5300,-5.89414E-01
1.5310,-4.88598E-01
1.5320,-3.85258E-01
1.5330,-2.79942E-01
1.5340,-1.73196E-01
1.5350,-6.55727E-02
1.5360,4.23820E-02
1.5370,1.50125E-01
1.5380,2.57122E-01
1.5390,3.62847E-01
1.5400,4.66790E-01
1.5410,5.68455E-01
1.5420,6.67361E-01
1.5430,7.63050E-01
1.5440,8.55085E-01
1.5450,9.43049E-01
1.5460,1.02655E+00
1.5470,1.10524E+00
1.5480,1.17876E+00
1.5490,1.24681E+00
1.5500,1.30913E+00
1.5510,1.36545E+00
1.5520,1.41556E+00
1.5530,1.45928E+00
1.5540,1.49645E+00
1.5550,1.52696E+00
1.5560,1.55071E+00
1.5570,1.56764E+00
1.5580,1.57773E+00
1.5590,1.58098E+00
1.5600,1.57742E+00
1.5610,1.56712E+00
1.5620,1.55017E+00
1.5630,1.52668E+00
1.5640,1.49680E+00
1.5650,1.46070E+00
1.5660,1.41858E+00
1.5670,1.37064E+00
1.5680,1.31713E+00
1.5690,1.25830E+00
1.5700,1.19443E+00
1.5710,1.12580E+00
1.5720,1.05274E+00
1.5730,9.75540E-01
1.5740,8.94550E-01
1.5750,8.10106E-01
1.5760,7.22558E-01
1.5770,6.32263E-01
1.5780,5.39583E-01
1.5790,4.44882E-01
1.5800,3.48528E-01
1.5810,2.50890E-01
1.5820,1.52334E-01
1.5830,5.32253E-02
1.5840,-4.60756E-02
1.5850,-1.45212E-01
1.5860,-2.43836E-01
1.5870,-3.41604E-01
1.5880,-4.38182E-01
1.5890,-5.33248E-01
1.5900,-6.26488E-01
1.5910,-7.17601E-01
1.5920,-8.06298E-01
1.5930,-8.92303E-01
1.5940,-9.75354E-01
1.5950,-1.05521E+00
1.5960,-1.13162E+00
1.5970,-1.20439E+00
1.5980,-1.27331E+00
1.5990,-1.33820E+00
1.6000,-1.39888E+00
1.6010,-1.45522E+00
1.6020,-1.50706E+00
1.6030,-1.55430E+00
1.6040,-1.59684E+00
1.6050,-1.63458E+00
1.6060,-1.66747E+00
1.6070,-1.69546E+00
1.6080,-1.71849E+00
1.6090,-1.73657E+00
1.6100,-1.74968E+00
1.6110,-1.75784E+00
1.6120,-1.76106E+00
1.6130,-1.75940E+00
1.6140,-1.75290E+00
1.6150,-1.74163E+00
1.6160,-1.72566E+00
1.6170,-1.70510E+00
1.6180,-1.68003E+00
1.6190,-1.65058E+00
1.6200,-1.61685E+00
1.6210,-1.57900E+00
1.6220,-1.53715E+00
1.6230,-1.49145E+00
1.6240,-1.44205E+00
1.6250,-1.38913E+00
1.6260,-1.33284E+00
1.6270,-1.27335E+00
1.6280,-1.21085E+00
1.6290,-1.14551E+00
1.6300,-1.07753E+00
1.6310,-1.00707E+00
1.6320,-9.34338E-01
1.6330,-8.59515E-01
1.6340,-7.82794E-01
1.6350,-7.04364E-01
1.6360,-6.24415E-01
1.6370,-5.43135E-01
1.6380,-4.60713E-01
1.6390,-3.77333E-01
1.6400,-2.93178E-01
1.6410,-2.08430E-01
1.6420,-1.23264E-01
1.6430,-3.78544E-02
1.6440,4.76291E-02
1.6450,1.33021E-01
1.6460,2.18162E-01
1.6470,3.02895E-01
1.6480,3.87069E-01
1.6490,4.70539E-01
1.6500,5.53166E-01
1.6510,6.34815E-01
1.6520,7.15357E-01
1.6530,7.94671E-01
1.6540,8.72641E-01
1.6550,9.49155E-01
1.6560,1.02411E+00
1.6570,1.09741E+00
1.6580,1.16896E+00
1.6590,1.23868E+00
1.6600,1.30649E+00
1.6610,1.37232E+00
1.6620,1.43610E+00
1.6630,1.49777E+00
1.6640,1.55728E+00
1.6650,1.61458E+00
1.6660,1.66962E+00
1.6670,1.72238E+00
1.6680,1.77282E+00
1.6690,1.82092E+00
1.6700,1.86665E+00
1.6710,1.91001E+00
1.6720,1.95098E+00
1.6730,1.98956E+00
1.6740,2.02575E+00
1.6750,2.05956E+00
1.6760,2.09099E+00
1.6770,2.12006E+00
1.6780,2.14678E+00
1.6790,2.17119E+00
1.6800,2.19329E+00
1.6810,2.21312E+00
1.6820,2.23072E+00
1.6830,2.24611E+00
1.6840,2.25933E+00
1.6850,2.27043E+00
1.6860,2.27944E+00
1.6870,2.28642E+00
1.6880,2.29140E+00
1.6890,2.29443E+00
1.6900,2.29558E+00
1.6910,2.29488E+00
1.6920,2.29239E+00
1.6930,2.28817E+00
1.6940,2.28226E+00
1.6950,2.27474E+00
1.6960,2.26565E+00
1.6970,2.25505E+00
1.6980,2.24301E+00
1.6990,2.22957E+00
1.7000,2.21480E+00
1.7010,2.19875E+00
1.7020,2.18149E+00
1.7030,2.16307E+00
1.7040,2.14355E+00
1.7050,2.12299E+00
1.7060,2.10145E+00
1.7070,2.07898E+00
1.7080,2.05563E+00
1.7090,2.03147E+00
1.7100,2.00655E+00
1.7110,1.98092E+00
1.7120,1.95463E+00
1.7130,1.92773E+00
1.7140,1.90028E+00
1.7150,1.87233E+00
1.7160,1.84392E+00
1.7170,1.81510E+00
1.7180,1.78591E+00
1.7190,1.75641E+00
1.7200,1.72663E+00
1.7210,1.69661E+00
1.7220,1.66640E+00
1.7230,1.63603E+00
1.7240,1.60555E+00
1.7250,1.57498E+00
1.7260,1.54437E+00
1.7270,1.51375E+00
1.7280,1.48314E+00
1.7290,1.45259E+00
1.7300,1.42212E+00
1.7310,1.39176E+00
1.7320,1.36153E+00
1.7330,1.33146E+00
1.7340,1.30158E+00
1.7350,1.27191E+00
1.7360,1.24247E+00
1.7370,1.21329E+00
1.7380,1.18437E+00
1.7390,1.15574E+00
1.7400,1.12742E+00
1.7410,1.09941E+00
1.7420,1.07175E+00
1.7430,1.04443E+00
1.7440,1.01748E+00
1.7450,9.90897E-01
1.7460,9.64701E-01
1.7470,9.38899E-01
1.7480,9.13499E-01
1.7490,8.88509E-01
1.7500,8.63936E-01
1.7510,8.39786E-01
1.7520,8.16063E-01
1.7530,7.92774E-01
1.7540,7.69919E-01
1.7550,7.47504E-01
1.7560,7.25530E-01
1.7570,7.03998E-01
1.7580,6.82910E-01
1.7590,6.62266E-01
1.7600,6.42065E-01
1.7610,6.22307E-01
1.7620,6.02990E-01
1.7630,5.84113E-01
1.7640,5.65673E-01
1.7650,5.47668E-01
1.7660,5.30095E-01
1.7670,5.12950E-01
1.7680,4.96228E-01
1.7690,4.79928E-01
1.7700,4.64042E-01
1.7710,4.48568E-01
1.7720,4.33500E-01
1.7730,4.18832E-01
1.7740,4.04559E-01
1.7750,3.90676E-01
1.7760,3.77177E-01
1.7770,3.64055E-01
1.7780,3.51304E-01
1.7790,3.38919E-01
1.7800,3.26892E-01
1.7810,3.15217E-01
1.7820,3.03888E-01
1.7830,2.92898E-01
1.7840,2.82240E-01
1.7850,2.71907E-01
1.7860,2.61893E-01
1.7870,2.52190E-01
1.7880,2.42792E-01
1.7890,2.33693E-01
1.7900,2.24884E-01
1.7910,2.16360E-01
1.7920,2.08114E-01
1.7930,2.00138E-01
1.7940,1.92427E-01
1.7950,1.84973E-01
1.7960,1.77770E-01
1.7970,1.70812E-01
1.7980,1.64091E-01
1.7990,1.57602E-01
1.8000,1.51339E-01
1.8010,1.45294E-01
1.8020,1.39462E-01
1.8030,1.33838E-01
1.8040,1.28414E-01
1.8050,1.23185E-01
1.8060,1.18146E-01
1.8070,1.13291E-01
1.8080,1.08614E-01
1.8090,1.04109E-01
1.8100,9.97724E-02
1.8110,9.55978E-02
1.8120,9.15802E-02
1.8130,8.77149E-02
1.8140,8.39968E-02
1.8150,8.04211E-02
1.8160,7.69834E-02
1.8170,7.36789E-02
1.8180,7.05032E-02
1.8190,6.74521E-02
1.8200,6.45212E-02
1.8210,6.17065E-02
1.8220,5.90040E-02
1.8230,5.64097E-02
1.8240,5.39199E-02
1.8250,5.15309E-02
1.8260,4.92390E-02
1.8270,4.70409E-02
1.8280,4.49330E-02
1.8290,4.29122E-02
1.8300,4.09753E-02
1.8310,3.91190E-02
1.8320,3.73405E-02
1.8330,3.56369E-02
1.8340,3.40052E-02
1.8350,3.24429E-02
1.8360,3.09471E-02
1.8370,2.95155E-02
1.8380,2.81454E-02
1.8390,2.68346E-02
1.8400,2.55806E-02
1.8410,2.43813E-02
1.8420,2.32344E-02
1.8430,2.21380E-02
1.8440,2.10900E-02
1.8450,2.00883E-02
1.8460,1.91313E-02
1.8470,1.82169E-02
1.8480,1.73436E-02
1.8490,1.65096E-02
1.8500,1.57132E-02
1.8510,1.49530E-02
1.8520,1.42274E-02
1.8530,1.35349E-02
1.8540,1.28742E-02
1.8550,1.22439E-02
1.8560,1.16427E-02
1.8570,1.10693E-02
1.8580,1.05227E-02
1.8590,1.00016E-02
1.8600,9.50484E-03
1.8610,9.03147E-03
1.8620,8.58043E-03
1.8630,8.15073E-03
1.8640,7.74144E-03
1.8650,7.35164E-03
1.8660,6.98048E-03
1.8670,6.62712E-03
1.8680,6.29076E-03
1.8690,5.97062E-03
1.8700,5.66599E-03
1.8710,5.37616E-03
1.8720,5.10044E-03
1.8730,4.83820E-03
1.8740,4.58881E-03
1.8750,4.35168E-03
1.8760,4.12624E-03
1.8770,3.91196E-03
1.8780,3.70830E-03
1.8790,3.51478E-03
1.8800,3.33091E-03
1.8810,3.15624E-03
1.8820,2.99034E-03
1.8830,2.83278E-03
1.8840,2.68318E-03
1.8850,2.54115E-03
1.8860,2.40632E-03
1.8870,2.27835E-03
1.8880,2.15692E-03
1.8890,2.04169E-03
1.8900,1.93238E-03
1.8910,1.82868E-03
1.8920,1.73034E-03
1.8930,1.63708E-03
1.8940,1.54865E-03
1.8950,1.46481E-03
1.8960,1.38535E-03
1.8970,1.31003E-03
1.8980,1.23866E-03
1.8990,1.17104E-03
1.9000,1.10697E-03
1.9010,1.04628E-03
1.9020,9.88806E-04
1.9030,9.34374E-04
1.9040,8.82833E-04
1.9050,8.34038E-04
1.9060,7.87847E-04
1.9070,7.44128E-04
1.9080,7.02754E-04
1.9090,6.63603E-04
1.9100,6.26561E-04
1.9110,5.91520E-04
1.9120,5.58375E-04
1.9130,5.27028E-04
1.9140,4.97384E-04
1.9150,4.69356E-04
1.9160,4.42857E-04
1.9170,4.17809E-04
1.9180,3.94134E-04
1.9190,3.71759E-04
1.9200,3.50617E-04
1.9210,3.30641E-04
1.9220,3.11770E-04
1.9230,2.93944E-04
1.9240,2.77108E-04
1.9250,2.61209E-04
1.9260,2.46196E-04
1.9270,2.32021E-04
1.9280,2.18640E-04
1.9290,2.06009E-04
1.9300,1.94088E-04
1.9310,1.82837E-04
1.9320,1.72222E-04
1.9330,1.62206E-04
1.9340,1.52757E-04
1.9350,1.43844E-04
1.9360,1.35438E-04
1.9370,1.27510E-04
1.9380,1.20035E-04
1.9390,1.12986E-04
1.9400,1.06341E-04
1.9410,1.00077E-04
1.9420,9.41734E-05
1.9430,8.86091E-05
1.9440,8.33657E-05
1.9450,7.84250E-05
1.9460,7.37702E-05
1.9470,6.93851E-05
1.9480,6.52545E-05
1.9490,6.13642E-05
1.9500,5.77004E-05
1.9510,5.42503E-05
1.9520,5.10019E-05
1.9530,4.79435E-05
1.9540,4.50645E-05
1.9550,4.23546E-05
1.9560,3.98040E-05
1.9570,3.74037E-05
1.9580,3.51449E-05
1.9590,3.30197E-05
1.9600,3.10202E-05
1.9610,2.91393E-05
1.9620,2.73700E-05
1.9630,2.57059E-05
1.9640,2.41409E-05
1.9650,2.26693E-05
1.9660,2.12855E-05
1.9670,1.99845E-05
1.9680,1.87614E-05
1.9690,1.76116E-05
1.9700,1.65310E-05
1.9710,1.55153E-05
1.9720,1.45609E-05
1.9730,1.36640E-05
1.9740,1.28213E-05
1.9750,1.20296E-05
1.9760,1.12858E-05
1.9770,1.05872E-05
1.9780,9.93102E-06
1.9790,9.31474E-06
1.9800,8.73600E-06
1.9810,8.19256E-06
1.9820,7.68231E-06
1.9830,7.20326E-06
1.9840,6.75355E-06
1.9850,6.33142E-06
1.9860,5.93520E-06
1.9870,5.56334E-06
1.9880,5.21436E-06
1.9890,4.88690E-06
1.9900,4.57965E-06
1.9910,4.29138E-06
1.9920,4.02094E-06
1.9930,3.76725E-06
1.9940,3.52930E-06
1.9950,3.30613E-06
1.9960,3.09683E-06
1.9970,2.90056E-06
1.9980,2.71652E-06
1.9990,2.54396E-06
2.0000,2.38219E-06
2.0010,2.23053E-06
2.0020,2.08838E-06
2.0030,1.95513E-06
2.0040,1.83025E-06
2.0050,1.71322E-06
2.0060,1.60355E-06
2.0070,1.50078E-06
2.0080,1.40450E-06
2.0090,1.31430E-06
2.0100,1.22980E-06
2.0110,1.15065E-06
2.0120,1.07651E-06
2.0130,1.00707E-06
2.0140,9.42048E-07
2.0150,8.81154E-07
2.0160,8.24136E-07
2.0170,7.70751E-07
2.0180,7.20770E-07
2.0190,6.73980E-07
2.0200,6.30182E-07
2.0210,5.89186E-07
2.0220,5.50816E-07
2.0230,5.14907E-07
2.0240,4.81303E-07
2.0250,4.49859E-07
2.0260,4.20438E-07
2.0270,3.92913E-07
2.0280,3.67162E-07
2.0290,3.43073E-07
2.0300,3.20541E-07
2.0310,2.99466E-07
2.0320,2.79757E-07
2.0330,2.61325E-07
2.0340,2.44089E-07
2.0350,2.27973E-07
2.0360,2.12905E-07
2.0370,1.98818E-07
2.0380,1.85650E-07
2.0390,1.73340E-07
2.0400,1.61835E-07
2.0410,1.51082E-07
2.0420,1.41033E-07
2.0430,1.31643E-07
2.0440,1.22868E-07
2.0450,1.14670E-07
2.0460,1.07010E-07
2.0470,9.98552E-08
2.0480,9.31714E-08
2.0490,8.69284E-08
2.0500,8.10977E-08
2.0510,7.56525E-08
2.0520,7.05676E-08
2.0530,6.58196E-08
2.0540,6.13866E-08
2.0550,5.72478E-08
2.0560,5.33842E-08
2.0570,4.97777E-08
2.0580,4.64115E-08
2.0590,4.32698E-08
2.0600,4.03378E-08
2.0610,3.76018E-08
2.0620,3.50489E-08
2.0630,3.26669E-08
2.0640,3.04447E-08
2.0650,2.83716E-08
2.0660,2.64379E-08
2.0670,2.46343E-08
2.0680,2.29521E-08
2.0690,2.13833E-08
2.0700,1.99204E-08
2.0710,1.85563E-08
2.0720,1.72845E-08
2.0730,1.60987E-08
2.0740,1.49934E-08
2.0750,1.39630E-08
2.0760,1.30026E-08
2.0770,1.21075E-08
2.0780,1.12733E-08
2.0790,1.04959E-08
2.0800,9.77150E-09
2.0810,9.09655E-09
2.0820,8.46769E-09
2.0830,7.88183E-09
2.0840,7.33605E-09
2.0850,6.82765E-09
2.0860,6.35411E-09
2.0870,5.91304E-09
2.0880,5.50227E-09
2.0890,5.11973E-09
2.0900,4.76349E-09
2.0910,4.43179E-09
2.0920,4.12294E-09
2.0930,3.83539E-09
2.0940,3.56768E-09
2.0950,3.31847E-09
2.0960,3.08648E-09
2.0970,2.87055E-09
2.0980,2.66957E-09
2.0990,2.48252E-09
2.1000,2.30844E-09
2.1010,2.14645E-09
2.1020,1.99571E-09
2.1030,1.85545E-09
2.1040,1.72495E-09
2.1050,1.60353E-09
2.1060,1.49058E-09
2.1070,1.38551E-09
2.1080,1.28777E-09
2.1090,1.19686E-09
2.1100,1.11230E-09
2.1110,1.03366E-09
2.1120,9.60522E-10



==> anc/X_state_wvfncts/v25.csv <==
Level v=25

0.7520,-8.36326E-10
0.7530,-1.04611E-09
0.7540,-1.30706E-09
0.7550,-1.63130E-09
0.7560,-2.03371E-09
0.7570,-2.53260E-09
0.7580,-3.15038E-09
0.7590,-3.91454E-09
0.7600,-4.85869E-09
0.7610,-6.02392E-09
0.7620,-7.46038E-09
0.7630,-9.22921E-09
0.7640,-1.14049E-08
0.7650,-1.40780E-08
0.7660,-1.73585E-08
0.7670,-2.13801E-08
0.7680,-2.63045E-08
0.7690,-3.23277E-08
0.7700,-3.96866E-08
0.7710,-4.86674E-08
0.7720,-5.96153E-08
0.7730,-7.29462E-08
0.7740,-8.91606E-08
0.7750,-1.08860E-07
0.7760,-1.32768E-07
0.7770,-1.61749E-07
0.7780,-1.96842E-07
0.7790,-2.39288E-07
0.7800,-2.90570E-07
0.7810,-3.52458E-07
0.7820,-4.27063E-07
0.7830,-5.16898E-07
0.7840,-6.24949E-07
0.7850,-7.54765E-07
0.7860,-9.10558E-07
0.7870,-1.09731E-06
0.7880,-1.32094E-06
0.7890,-1.58841E-06
0.7900,-1.90797E-06
0.7910,-2.28932E-06
0.7920,-2.74392E-06
0.7930,-3.28522E-06
0.7940,-3.92904E-06
0.7950,-4.69392E-06
0.7960,-5.60161E-06
0.7970,-6.67757E-06
0.7980,-7.95156E-06
0.7990,-9.45833E-06
0.8000,-1.12384E-05
0.8010,-1.33389E-05
0.8020,-1.58149E-05
0.8030,-1.87300E-05
0.8040,-2.21584E-05
0.8050,-2.61858E-05
0.8060,-3.09114E-05
0.8070,-3.64501E-05
0.8080,-4.29344E-05
0.8090,-5.05170E-05
0.8100,-5.93739E-05
0.8110,-6.97074E-05
0.8120,-8.17499E-05
0.8130,-9.57680E-05
0.8140,-1.12067E-04
0.8150,-1.30996E-04
0.8160,-1.52955E-04
0.8170,-1.78398E-04
0.8180,-2.07846E-04
0.8190,-2.41887E-04
0.8200,-2.81194E-04
0.8210,-3.26528E-04
0.8220,-3.78751E-04
0.8230,-4.38842E-04
0.8240,-5.07903E-04
0.8250,-5.87180E-04
0.8260,-6.78078E-04
0.8270,-7.82177E-04
0.8280,-9.01252E-04
0.8290,-1.03730E-03
0.8300,-1.19254E-03
0.8310,-1.36948E-03
0.8320,-1.57092E-03
0.8330,-1.79995E-03
0.8340,-2.06006E-03
0.8350,-2.35510E-03
0.8360,-2.68934E-03
0.8370,-3.06753E-03
0.8380,-3.49494E-03
0.8390,-3.97736E-03
0.8400,-4.52120E-03
0.8410,-5.13352E-03
0.8420,-5.82208E-03
0.8430,-6.59539E-03
0.8440,-7.46279E-03
0.8450,-8.43449E-03
0.8460,-9.52164E-03
0.8470,-1.07364E-02
0.8480,-1.20920E-02
0.8490,-1.36027E-02
0.8500,-1.52843E-02
0.8510,-1.71533E-02
0.8520,-1.92282E-02
0.8530,-2.15283E-02
0.8540,-2.40749E-02
0.8550,-2.68903E-02
0.8560,-2.99988E-02
0.8570,-3.34262E-02
0.8580,-3.71999E-02
0.8590,-4.13491E-02
0.8600,-4.59048E-02
0.8610,-5.08995E-02
0.8620,-5.63678E-02
0.8630,-6.23459E-02
0.8640,-6.88716E-02
0.8650,-7.59846E-02
0.8660,-8.37262E-02
0.8670,-9.21389E-02
0.8680,-1.01267E-01
0.8690,-1.11156E-01
0.8700,-1.21853E-01
0.8710,-1.33404E-01
0.8720,-1.45858E-01
0.8730,-1.59264E-01
0.8740,-1.73669E-01
0.8750,-1.89123E-01
0.8760,-2.05674E-01
0.8770,-2.23367E-01
0.8780,-2.42247E-01
0.8790,-2.62359E-01
0.8800,-2.83743E-01
0.8810,-3.06435E-01
0.8820,-3.30469E-01
0.8830,-3.55874E-01
0.8840,-3.82674E-01
0.8850,-4.10886E-01
0.8860,-4.40521E-01
0.8870,-4.71583E-01
0.8880,-5.04065E-01
0.8890,-5.37954E-01
0.8900,-5.73225E-01
0.8910,-6.09842E-01
0.8920,-6.47758E-01
0.8930,-6.86912E-01
0.8940,-7.27230E-01
0.8950,-7.68624E-01
0.8960,-8.10991E-01
0.8970,-8.54212E-01
0.8980,-8.98153E-01
0.8990,-9.42661E-01
0.9000,-9.87567E-01
0.9010,-1.03269E+00
0.9020,-1.07781E+00
0.9030,-1.12273E+00
0.9040,-1.16720E+00
0.9050,-1.21096E+00
0.9060,-1.25375E+00
0.9070,-1.29528E+00
0.9080,-1.33524E+00
0.9090,-1.37334E+00
0.9100,-1.40924E+00
0.9110,-1.44261E+00
0.9120,-1.47311E+00
0.9130,-1.50040E+00
0.9140,-1.52412E+00
0.9150,-1.54394E+00
0.9160,-1.55950E+00
0.9170,-1.57046E+00
0.9180,-1.57651E+00
0.9190,-1.57733E+00
0.9200,-1.57262E+00
0.9210,-1.56211E+00
0.9220,-1.54555E+00
0.9230,-1.52273E+00
0.9240,-1.49346E+00
0.9250,-1.45760E+00
0.9260,-1.41504E+00
0.9270,-1.36573E+00
0.9280,-1.30966E+00
0.9290,-1.24688E+00
0.9300,-1.17750E+00
0.9310,-1.10167E+00
0.9320,-1.01963E+00
0.9330,-9.31655E-01
0.9340,-8.38104E-01
0.9350,-7.39395E-01
0.9360,-6.36010E-01
0.9370,-5.28498E-01
0.9380,-4.17468E-01
0.9390,-3.03591E-01
0.9400,-1.87593E-01
0.9410,-7.02569E-02
0.9420,4.75906E-02
0.9430,1.65079E-01
0.9440,2.81306E-01
0.9450,3.95342E-01
0.9460,5.06243E-01
0.9470,6.13055E-01
0.9480,7.14829E-01
0.9490,8.10631E-01
0.9500,8.99547E-01
0.9510,9.80703E-01
0.9520,1.05327E+00
0.9530,1.11646E+00
0.9540,1.16959E+00
0.9550,1.21201E+00
0.9560,1.24318E+00
0.9570,1.26266E+00
0.9580,1.27010E+00
0.9590,1.26527E+00
0.9600,1.24806E+00
0.9610,1.21849E+00
0.9620,1.17669E+00
0.9630,1.12294E+00
0.9640,1.05764E+00
0.9650,9.81331E-01
0.9660,8.94691E-01
0.9670,7.98520E-01
0.9680,6.93744E-01
0.9690,5.81408E-01
0.9700,4.62665E-01
0.9710,3.38769E-01
0.9720,2.11060E-01
0.9730,8.09515E-02
0.9740,-5.00857E-02
0.9750,-1.80539E-01
0.9760,-3.08872E-01
0.9770,-4.33545E-01
0.9780,-5.53035E-01
0.9790,-6.65854E-01
0.9800,-7.70570E-01
0.9810,-8.65831E-01
0.9820,-9.50378E-01
0.9830,-1.02307E+00
0.9840,-1.08290E+00
0.9850,-1.12902E+00
0.9860,-1.16072E+00
0.9870,-1.17751E+00
0.9880,-1.17906E+00
0.9890,-1.16523E+00
0.9900,-1.13612E+00
0.9910,-1.09199E+00
0.9920,-1.03335E+00
0.9930,-9.60891E-01
0.9940,-8.75494E-01
0.9950,-7.78241E-01
0.9960,-6.70386E-01
0.9970,-5.53345E-01
0.9980,-4.28679E-01
0.9990,-2.98073E-01
1.0000,-1.63313E-01
1.0010,-2.62667E-02
1.0020,1.11148E-01
1.0030,2.46987E-01
1.0040,3.79307E-01
1.0050,5.06195E-01
1.0060,6.25799E-01
1.0070,7.36351E-01
1.0080,8.36201E-01
1.0090,9.23838E-01
1.0100,9.97917E-01
1.0110,1.05728E+00
1.0120,1.10098E+00
1.0130,1.12830E+00
1.0140,1.13874E+00
1.0150,1.13208E+00
1.0160,1.10835E+00
1.0170,1.06783E+00
1.0180,1.01106E+00
1.0190,9.38841E-01
1.0200,8.52222E-01
1.0210,7.52475E-01
1.0220,6.41092E-01
1.0230,5.19756E-01
1.0240,3.90321E-01
1.0250,2.54781E-01
1.0260,1.15242E-01
1.0270,-2.61124E-02
1.0280,-1.67052E-01
1.0290,-3.05340E-01
1.0300,-4.38764E-01
1.0310,-5.65178E-01
1.0320,-6.82531E-01
1.0330,-7.88909E-01
1.0340,-8.82562E-01
1.0350,-9.61937E-01
1.0360,-1.02570E+00
1.0370,-1.07278E+00
1.0380,-1.10234E+00
1.0390,-1.11387E+00
1.0400,-1.10712E+00
1.0410,-1.08216E+00
1.0420,-1.03935E+00
1.0430,-9.79360E-01
1.0440,-9.03133E-01
1.0450,-8.11901E-01
1.0460,-7.07148E-01
1.0470,-5.90592E-01
1.0480,-4.64155E-01
1.0490,-3.29936E-01
1.0500,-1.90174E-01
1.0510,-4.72096E-02
1.0520,9.65505E-02
1.0530,2.38677E-01
1.0540,3.76759E-01
1.0550,5.08443E-01
1.0560,6.31477E-01
1.0570,7.43749E-01
1.0580,8.43320E-01
1.0590,9.28465E-01
1.0600,9.97698E-01
1.0610,1.04980E+00
1.0620,1.08385E+00
1.0630,1.09923E+00
1.0640,1.09564E+00
1.0650,1.07311E+00
1.0660,1.03201E+00
1.0670,9.73005E-01
1.0680,8.97105E-01
1.0690,8.05601E-01
1.0700,7.00063E-01
1.0710,5.82313E-01
1.0720,4.54388E-01
1.0730,3.18514E-01
1.0740,1.77060E-01
1.0750,3.25004E-02
1.0760,-1.12630E-01
1.0770,-2.55778E-01
1.0780,-3.94424E-01
1.0790,-5.26116E-01
1.0800,-6.48525E-01
1.0810,-7.59478E-01
1.0820,-8.57002E-01
1.0830,-9.39357E-01
1.0840,-1.00507E+00
1.0850,-1.05296E+00
1.0860,-1.08216E+00
1.0870,-1.09214E+00
1.0880,-1.08270E+00
1.0890,-1.05400E+00
1.0900,-1.00653E+00
1.0910,-9.41131E-01
1.0920,-8.58949E-01
1.0930,-7.61442E-01
1.0940,-6.50342E-01
1.0950,-5.27625E-01
1.0960,-3.95478E-01
1.0970,-2.56259E-01
1.0980,-1.12456E-01
1.0990,3.33602E-02
1.1000,1.78578E-01
1.1010,3.20598E-01
1.1020,4.56872E-01
1.1030,5.84956E-01
1.1040,7.02552E-01
1.1050,8.07548E-01
1.1060,8.98056E-01
1.1070,9.72451E-01
1.1080,1.02939E+00
1.1090,1.06786E+00
1.1100,1.08716E+00
1.1110,1.08693E+00
1.1120,1.06720E+00
1.1130,1.02830E+00
1.1140,9.70941E-01
1.1150,8.96147E-01
1.1160,8.05263E-01
1.1170,6.99921E-01
1.1180,5.82012E-01
1.1190,4.53653E-01
1.1200,3.17151E-01
1.1210,1.74955E-01
1.1220,2.96188E-02
1.1230,-1.16249E-01
1.1240,-2.60031E-01
1.1250,-3.99148E-01
1.1260,-5.31105E-01
1.1270,-6.53537E-01
1.1280,-7.64252E-01
1.1290,-8.61267E-01
1.1300,-9.42849E-01
1.1310,-1.00754E+00
1.1320,-1.05419E+00
1.1330,-1.08196E+00
1.1340,-1.09037E+00
1.1350,-1.07927E+00
1.1360,-1.04887E+00
1.1370,-9.99717E-01
1.1380,-9.32703E-01
1.1390,-8.49031E-01
1.1400,-7.50200E-01
1.1410,-6.37983E-01
1.1420,-5.14388E-01
1.1430,-3.81622E-01
1.1440,-2.42058E-01
1.1450,-9.81825E-02
1.1460,4.74402E-02
1.1470,1.92219E-01
1.1480,3.33582E-01
1.1490,4.69019E-01
1.1500,5.96130E-01
1.1510,7.12665E-01
1.1520,8.16566E-01
1.1530,9.06000E-01
1.1540,9.79393E-01
1.1550,1.03546E+00
1.1560,1.07322E+00
1.1570,1.09202E+00
1.1580,1.09155E+00
1.1590,1.07183E+00
1.1600,1.03321E+00
1.1610,9.76404E-01
1.1620,9.02416E-01
1.1630,8.12565E-01
1.1640,7.08442E-01
1.1650,5.91886E-01
1.1660,4.64953E-01
1.1670,3.29876E-01
1.1680,1.89025E-01
1.1690,4.48690E-02
1.1700,-1.00071E-01
1.1710,-2.43265E-01
1.1720,-3.82220E-01
1.1730,-5.14518E-01
1.1740,-6.37867E-01
1.1750,-7.50132E-01
1.1760,-8.49376E-01
1.1770,-9.33891E-01
1.1780,-1.00223E+00
1.1790,-1.05323E+00
1.1800,-1.08603E+00
1.1810,-1.10007E+00
1.1820,-1.09515E+00
1.1830,-1.07137E+00
1.1840,-1.02916E+00
1.1850,-9.69259E-01
1.1860,-8.92726E-01
1.1870,-8.00891E-01
1.1880,-6.95344E-01
1.1890,-5.77907E-01
1.1900,-4.50601E-01
1.1910,-3.15608E-01
1.1920,-1.75239E-01
1.1930,-3.18887E-02
1.1940,1.12004E-01
1.1950,2.53997E-01
1.1960,3.91687E-01
1.1970,5.22749E-01
1.1980,6.44978E-01
1.1990,7.56323E-01
1.2000,8.54922E-01
1.2010,9.39135E-01
1.2020,1.00757E+00
1.2030,1.05909E+00
1.2040,1.09286E+00
1.2050,1.10835E+00
1.2060,1.10532E+00
1.2070,1.08385E+00
1.2080,1.04432E+00
1.2090,9.87423E-01
1.2100,9.14122E-01
1.2110,8.25661E-01
1.2120,7.23527E-01
1.2130,6.09431E-01
1.2140,4.85274E-01
1.2150,3.53118E-01
1.2160,2.15151E-01
1.2170,7.36478E-02
1.2180,-6.90638E-02
1.2190,-2.10645E-01
1.2200,-3.48783E-01
1.2210,-4.81227E-01
1.2220,-6.05830E-01
1.2230,-7.20577E-01
1.2240,-8.23621E-01
1.2250,-9.13310E-01
1.2260,-9.88215E-01
1.2270,-1.04715E+00
1.2280,-1.08919E+00
1.2290,-1.11370E+00
1.2300,-1.12030E+00
1.2310,-1.10892E+00
1.2320,-1.07978E+00
1.2330,-1.03337E+00
1.2340,-9.70461E-01
1.2350,-8.92094E-01
1.2360,-7.99538E-01
1.2370,-6.94289E-01
1.2380,-5.78037E-01
1.2390,-4.52643E-01
1.2400,-3.20101E-01
1.2410,-1.82516E-01
1.2420,-4.20588E-02
1.2430,9.90591E-02
1.2440,2.38626E-01
1.2450,3.74461E-01
1.2460,5.04454E-01
1.2470,6.26589E-01
1.2480,7.38984E-01
1.2490,8.39914E-01
1.2500,9.27839E-01
1.2510,1.00143E+00
1.2520,1.05957E+00
1.2530,1.10140E+00
1.2540,1.12632E+00
1.2550,1.13398E+00
1.2560,1.12429E+00
1.2570,1.09743E+00
1.2580,1.05386E+00
1.2590,9.94273E-01
1.2600,9.19601E-01
1.2610,8.31008E-01
1.2620,7.29864E-01
1.2630,6.17719E-01
1.2640,4.96283E-01
1.2650,3.67399E-01
1.2660,2.33013E-01
1.2670,9.51455E-02
1.2680,-4.41415E-02
1.2690,-1.82773E-01
1.2700,-3.18692E-01
1.2710,-4.49893E-01
1.2720,-5.74448E-01
1.2730,-6.90536E-01
1.2740,-7.96468E-01
1.2750,-8.90715E-01
1.2760,-9.71922E-01
1.2770,-1.03893E+00
1.2780,-1.09081E+00
1.2790,-1.12682E+00
1.2800,-1.14650E+00
1.2810,-1.14958E+00
1.2820,-1.13607E+00
1.2830,-1.10621E+00
1.2840,-1.06045E+00
1.2850,-9.99487E-01
1.2860,-9.24240E-01
1.2870,-8.35811E-01
1.2880,-7.35490E-01
1.2890,-6.24730E-01
1.2900,-5.05126E-01
1.2910,-3.78387E-01
1.2920,-2.46317E-01
1.2930,-1.10784E-01
1.2940,2.63014E-02
1.2950,1.63020E-01
1.2960,2.97466E-01
1.2970,4.27775E-01
1.2980,5.52149E-01
1.2990,6.68881E-01
1.3000,7.76380E-01
1.3010,8.73190E-01
1.3020,9.58007E-01
1.3030,1.02970E+00
1.3040,1.08733E+00
1.3050,1.13013E+00
1.3060,1.15758E+00
1.3070,1.16934E+00
1.3080,1.16528E+00
1.3090,1.14552E+00
1.3100,1.11034E+00
1.3110,1.06027E+00
1.3120,9.96019E-01
1.3130,9.18477E-01
1.3140,8.28714E-01
1.3150,7.27952E-01
1.3160,6.17556E-01
1.3170,4.99008E-01
1.3180,3.73891E-01
1.3190,2.43865E-01
1.3200,1.10646E-01
1.3210,-2.40185E-02
1.3220,-1.58371E-01
1.3230,-2.90668E-01
1.3240,-4.19202E-01
1.3250,-5.42325E-01
1.3260,-6.58465E-01
1.3270,-7.66152E-01
1.3280,-8.64029E-01
1.3290,-9.50875E-01
1.3300,-1.02561E+00
1.3310,-1.08733E+00
1.3320,-1.13529E+00
1.3330,-1.16891E+00
1.3340,-1.18781E+00
1.3350,-1.19181E+00
1.3360,-1.18089E+00
1.3370,-1.15523E+00
1.3380,-1.11519E+00
1.3390,-1.06131E+00
1.3400,-9.94306E-01
1.3410,-9.15030E-01
1.3420,-8.24498E-01
1.3430,-7.23853E-01
1.3440,-6.14354E-01
1.3450,-4.97364E-01
1.3460,-3.74326E-01
1.3470,-2.46750E-01
1.3480,-1.16191E-01
1.3490,1.57690E-02
1.3500,1.47540E-01
1.3510,2.77545E-01
1.3520,4.04236E-01
1.3530,5.26115E-01
1.3540,6.41749E-01
1.3550,7.49789E-01
1.3560,8.48983E-01
1.3570,9.38191E-01
1.3580,1.01640E+00
1.3590,1.08272E+00
1.3600,1.13643E+00
1.3610,1.17693E+00
1.3620,1.20380E+00
1.3630,1.21677E+00
1.3640,1.21573E+00
1.3650,1.20074E+00
1.3660,1.17201E+00
1.3670,1.12992E+00
1.3680,1.07499E+00
1.3690,1.00787E+00
1.3700,9.29366E-01
1.3710,8.40398E-01
1.3720,7.41998E-01
1.3730,6.35297E-01
1.3740,5.21509E-01
1.3750,4.01925E-01
1.3760,2.77886E-01
1.3770,1.50778E-01
1.3780,2.20091E-02
1.3790,-1.07002E-01
1.3800,-2.34843E-01
1.3810,-3.60126E-01
1.3820,-4.81498E-01
1.3830,-5.97657E-01
1.3840,-7.07367E-01
1.3850,-8.09470E-01
1.3860,-9.02898E-01
1.3870,-9.86680E-01
1.3880,-1.05996E+00
1.3890,-1.12199E+00
1.3900,-1.17216E+00
1.3910,-1.20998E+00
1.3920,-1.23509E+00
1.3930,-1.24727E+00
1.3940,-1.24645E+00
1.3950,-1.23267E+00
1.3960,-1.20613E+00
1.3970,-1.16714E+00
1.3980,-1.11614E+00
1.3990,-1.05371E+00
1.4000,-9.80514E-01
1.4010,-8.97342E-01
1.4020,-8.05071E-01
1.4030,-7.04667E-01
1.4040,-5.97168E-01
1.4050,-4.83679E-01
1.4060,-3.65355E-01
1.4070,-2.43392E-01
1.4080,-1.19014E-01
1.4090,6.54117E-03
1.4100,1.32033E-01
1.4110,2.56230E-01
1.4120,3.77922E-01
1.4130,4.95935E-01
1.4140,6.09136E-01
1.4150,7.16449E-01
1.4160,8.16863E-01
1.4170,9.09440E-01
1.4180,9.93325E-01
1.4190,1.06775E+00
1.4200,1.13205E+00
1.4210,1.18565E+00
1.4220,1.22810E+00
1.4230,1.25902E+00
1.4240,1.27819E+00
1.4250,1.28547E+00
1.4260,1.28083E+00
1.4270,1.26436E+00
1.4280,1.23627E+00
1.4290,1.19686E+00
1.4300,1.14652E+00
1.4310,1.08577E+00
1.4320,1.01519E+00
1.4330,9.35450E-01
1.4340,8.47316E-01
1.4350,7.51602E-01
1.4360,6.49194E-01
1.4370,5.41026E-01
1.4380,4.28076E-01
1.4390,3.11360E-01
1.4400,1.91914E-01
1.4410,7.07921E-02
1.4420,-5.09457E-02
1.4430,-1.72243E-01
1.4440,-2.92057E-01
1.4450,-4.09363E-01
1.4460,-5.23171E-01
1.4470,-6.32526E-01
1.4480,-7.36518E-01
1.4490,-8.34293E-01
1.4500,-9.25055E-01
1.4510,-1.00807E+00
1.4520,-1.08269E+00
1.4530,-1.14832E+00
1.4540,-1.20445E+00
1.4550,-1.25068E+00
1.4560,-1.28665E+00
1.4570,-1.31213E+00
1.4580,-1.32694E+00
1.4590,-1.33103E+00
1.4600,-1.32439E+00
1.4610,-1.30712E+00
1.4620,-1.27943E+00
1.4630,-1.24156E+00
1.4640,-1.19386E+00
1.4650,-1.13675E+00
1.4660,-1.07073E+00
1.4670,-9.96341E-01
1.4680,-9.14204E-01
1.4690,-8.24989E-01
1.4700,-7.29415E-01
1.4710,-6.28243E-01
1.4720,-5.22272E-01
1.4730,-4.12330E-01
1.4740,-2.99265E-01
1.4750,-1.83944E-01
1.4760,-6.72430E-02
1.4770,4.99610E-02
1.4780,1.66794E-01
1.4790,2.82394E-01
1.4800,3.95914E-01
1.4810,5.06533E-01
1.4820,6.13455E-01
1.4830,7.15922E-01
1.4840,8.13214E-01
1.4850,9.04653E-01
1.4860,9.89613E-01
1.4870,1.06752E+00
1.4880,1.13785E+00
1.4890,1.20014E+00
1.4900,1.25400E+00
1.4910,1.29909E+00
1.4920,1.33514E+00
1.4930,1.36193E+00
1.4940,1.37933E+00
1.4950,1.38726E+00
1.4960,1.38572E+00
1.4970,1.37476E+00
1.4980,1.35451E+00
1.4990,1.32513E+00
1.5000,1.28688E+00
1.5010,1.24006E+00
1.5020,1.18500E+00
1.5030,1.12213E+00
1.5040,1.05189E+00
1.5050,9.74776E-01
1.5060,8.91323E-01
1.5070,8.02104E-01
1.5080,7.07721E-01
1.5090,6.08806E-01
1.5100,5.06011E-01
1.5110,4.00009E-01
1.5120,2.91482E-01
1.5130,1.81126E-01
1.5140,6.96392E-02
1.5150,-4.22809E-02
1.5160,-1.53940E-01
1.5170,-2.64654E-01
1.5180,-3.73751E-01
1.5190,-4.80575E-01
1.5200,-5.84492E-01
1.5210,-6.84892E-01
1.5220,-7.81193E-01
1.5230,-8.72843E-01
1.5240,-9.59324E-01
1.5250,-1.04015E+00
1.5260,-1.11489E+00
1.5270,-1.18313E+00
1.5280,-1.24451E+00
1.5290,-1.29872E+00
1.5300,-1.34548E+00
1.5310,-1.38457E+00
1.5320,-1.41581E+00
1.5330,-1.43906E+00
1.5340,-1.45425E+00
1.5350,-1.46132E+00
1.5360,-1.46029E+00
1.5370,-1.45121E+00
1.5380,-1.43417E+00
1.5390,-1.40931E+00
1.5400,-1.37681E+00
1.5410,-1.33688E+00
1.5420,-1.28979E+00
1.5430,-1.23583E+00
1.5440,-1.17531E+00
1.5450,-1.10861E+00
1.5460,-1.03610E+00
1.5470,-9.58194E-01
1.5480,-8.75328E-01
1.5490,-7.87957E-01
1.5500,-6.96556E-01
1.5510,-6.01612E-01
1.5520,-5.03627E-01
1.5530,-4.03112E-01
1.5540,-3.00583E-01
1.5550,-1.96561E-01
1.5560,-9.15691E-02
1.5570,1.38722E-02
1.5580,1.19247E-01
1.5590,2.24044E-01
1.5600,3.27763E-01
1.5610,4.29916E-01
1.5620,5.30025E-01
1.5630,6.27631E-01
1.5640,7.22292E-01
1.5650,8.13585E-01
1.5660,9.01109E-01
1.5670,9.84484E-01
1.5680,1.06336E+00
1.5690,1.13739E+00
1.5700,1.20630E+00
1.5710,1.26979E+00
1.5720,1.32763E+00
1.5730,1.37958E+00
1.5740,1.42548E+00
1.5750,1.46514E+00
1.5760,1.49845E+00
1.5770,1.52530E+00
1.5780,1.54562E+00
1.5790,1.55937E+00
1.5800,1.56654E+00
1.5810,1.56714E+00
1.5820,1.56122E+00
1.5830,1.54884E+00
1.5840,1.53010E+00
1.5850,1.50512E+00
1.5860,1.47405E+00
1.5870,1.43706E+00
1.5880,1.39433E+00
1.5890,1.34608E+00
1.5900,1.29253E+00
1.5910,1.23394E+00
1.5920,1.17056E+00
1.5930,1.10268E+00
1.5940,1.03060E+00
1.5950,9.54602E-01
1.5960,8.75016E-01
1.5970,7.92164E-01
1.5980,7.06377E-01
1.5990,6.17993E-01
1.6000,5.27354E-01
1.6010,4.34806E-01
1.6020,3.40696E-01
1.6030,2.45371E-01
1.6040,1.49179E-01
1.6050,5.24625E-02
1.6060,-4.44366E-02
1.6070,-1.41183E-01
1.6080,-2.37446E-01
1.6090,-3.32904E-01
1.6100,-4.27241E-01
1.6110,-5.20151E-01
1.6120,-6.11339E-01
1.6130,-7.00519E-01
1.6140,-7.87418E-01
1.6150,-8.71774E-01
1.6160,-9.53339E-01
1.6170,-1.03188E+00
1.6180,-1.10717E+00
1.6190,-1.17901E+00
1.6200,-1.24720E+00
1.6210,-1.31157E+00
1.6220,-1.37195E+00
1.6230,-1.42820E+00
1.6240,-1.48020E+00
1.6250,-1.52781E+00
1.6260,-1.57095E+00
1.6270,-1.60952E+00
1.6280,-1.64347E+00
1.6290,-1.67273E+00
1.6300,-1.69727E+00
1.6310,-1.71707E+00
1.6320,-1.73210E+00
1.6330,-1.74239E+00
1.6340,-1.74794E+00
1.6350,-1.74879E+00
1.6360,-1.74498E+00
1.6370,-1.73657E+00
1.6380,-1.72362E+00
1.6390,-1.70621E+00
1.6400,-1.68444E+00
1.6410,-1.65840E+00
1.6420,-1.62820E+00
1.6430,-1.59396E+00
1.6440,-1.55580E+00
1.6450,-1.51387E+00
1.6460,-1.46829E+00
1.6470,-1.41923E+00
1.6480,-1.36682E+00
1.6490,-1.31123E+00
1.6500,-1.25262E+00
1.6510,-1.19117E+00
1.6520,-1.12702E+00
1.6530,-1.06037E+00
1.6540,-9.91391E-01
1.6550,-9.20250E-01
1.6560,-8.47130E-01
1.6570,-7.72210E-01
1.6580,-6.95666E-01
1.6590,-6.17679E-01
1.6600,-5.38425E-01
1.6610,-4.58079E-01
1.6620,-3.76817E-01
1.6630,-2.94809E-01
1.6640,-2.12226E-01
1.6650,-1.29233E-01
1.6660,-4.59943E-02
1.6670,3.73314E-02
1.6680,1.20588E-01
1.6690,2.03625E-01
1.6700,2.86294E-01
1.6710,3.68454E-01
1.6720,4.49966E-01
1.6730,5.30699E-01
1.6740,6.10524E-01
1.6750,6.89322E-01
1.6760,7.66974E-01
1.6770,8.43370E-01
1.6780,9.18406E-01
1.6790,9.91981E-01
1.6800,1.06400E+00
1.6810,1.13438E+00
1.6820,1.20304E+00
1.6830,1.26989E+00
1.6840,1.33488E+00
1.6850,1.39793E+00
1.6860,1.45899E+00
1.6870,1.51800E+00
1.6880,1.57492E+00
1.6890,1.62970E+00
1.6900,1.68231E+00
1.6910,1.73271E+00
1.6920,1.78089E+00
1.6930,1.82681E+00
1.6940,1.87046E+00
1.6950,1.91183E+00
1.6960,1.95092E+00
1.6970,1.98771E+00
1.6980,2.02222E+00
1.6990,2.05445E+00
1.7000,2.08440E+00
1.7010,2.11210E+00
1.7020,2.13755E+00
1.7030,2.16078E+00
1.7040,2.18182E+00
1.7050,2.20069E+00
1.7060,2.21742E+00
1.7070,2.23205E+00
1.7080,2.24460E+00
1.7090,2.25513E+00
1.7100,2.26366E+00
1.7110,2.27024E+00
1.7120,2.27491E+00
1.7130,2.27773E+00
1.7140,2.27873E+00
1.7150,2.27797E+00
1.7160,2.27549E+00
1.7170,2.27135E+00
1.7180,2.26560E+00
1.7190,2.25830E+00
1.7200,2.24949E+00
1.7210,2.23923E+00
1.7220,2.22758E+00
1.7230,2.21459E+00
1.7240,2.20031E+00
1.7250,2.18481E+00
1.7260,2.16813E+00
1.7270,2.15033E+00
1.7280,2.13146E+00
1.7290,2.11159E+00
1.7300,2.09076E+00
1.7310,2.06903E+00
1.7320,2.04645E+00
1.7330,2.02308E+00
1.7340,1.99895E+00
1.7350,1.97414E+00
1.7360,1.94867E+00
1.7370,1.92262E+00
1.7380,1.89601E+00
1.7390,1.86890E+00
1.7400,1.84134E+00
1.7410,1.81336E+00
1.7420,1.78502E+00
1.7430,1.75635E+00
1.7440,1.72740E+00
1.7450,1.69821E+00
1.7460,1.66881E+00
1.7470,1.63925E+00
1.7480,1.60955E+00
1.7490,1.57976E+00
1.7500,1.54991E+00
1.7510,1.52003E+00
1.7520,1.49015E+00
1.7530,1.46030E+00
1.7540,1.43051E+00
1.7550,1.40082E+00
1.7560,1.37123E+00
1.7570,1.34179E+00
1.7580,1.31251E+00
1.7590,1.28341E+00
1.7600,1.25452E+00
1.7610,1.22586E+00
1.7620,1.19745E+00
1.7630,1.16930E+00
1.7640,1.14143E+00
1.7650,1.11386E+00
1.7660,1.08660E+00
1.7670,1.05967E+00
1.7680,1.03307E+00
1.7690,1.00682E+00
1.7700,9.80936E-01
1.7710,9.55420E-01
1.7720,9.30282E-01
1.7730,9.05532E-01
1.7740,8.81176E-01
1.7750,8.57220E-01
1.7760,8.33670E-01
1.7770,8.10531E-01
1.7780,7.87807E-01
1.7790,7.65501E-01
1.7800,7.43616E-01
1.7810,7.22154E-01
1.7820,7.01117E-01
1.7830,6.80506E-01
1.7840,6.60320E-01
1.7850,6.40559E-01
1.7860,6.21224E-01
1.7870,6.02312E-01
1.7880,5.83822E-01
1.7890,5.65751E-01
1.7900,5.48099E-01
1.7910,5.30861E-01
1.7920,5.14034E-01
1.7930,4.97615E-01
1.7940,4.81600E-01
1.7950,4.65984E-01
1.7960,4.50764E-01
1.7970,4.35935E-01
1.7980,4.21491E-01
1.7990,4.07428E-01
1.8000,3.93740E-01
1.8010,3.80423E-01
1.8020,3.67469E-01
1.8030,3.54874E-01
1.8040,3.42631E-01
1.8050,3.30735E-01
1.8060,3.19179E-01
1.8070,3.07958E-01
1.8080,2.97064E-01
1.8090,2.86492E-01
1.8100,2.76235E-01
1.8110,2.66287E-01
1.8120,2.56641E-01
1.8130,2.47291E-01
1.8140,2.38231E-01
1.8150,2.29454E-01
1.8160,2.20953E-01
1.8170,2.12723E-01
1.8180,2.04756E-01
1.8190,1.97047E-01
1.8200,1.89589E-01
1.8210,1.82376E-01
1.8220,1.75402E-01
1.8230,1.68661E-01
1.8240,1.62146E-01
1.8250,1.55852E-01
1.8260,1.49772E-01
1.8270,1.43902E-01
1.8280,1.38234E-01
1.8290,1.32764E-01
1.8300,1.27486E-01
1.8310,1.22394E-01
1.8320,1.17483E-01
1.8330,1.12748E-01
1.8340,1.08184E-01
1.8350,1.03785E-01
1.8360,9.95462E-02
1.8370,9.54630E-02
1.8380,9.15305E-02
1.8390,8.77440E-02
1.8400,8.40989E-02
1.8410,8.05908E-02
1.8420,7.72151E-02
1.8430,7.39677E-02
1.8440,7.08444E-02
1.8450,6.78410E-02
1.8460,6.49535E-02
1.8470,6.21782E-02
1.8480,5.95112E-02
1.8490,5.69487E-02
1.8500,5.44873E-02
1.8510,5.21235E-02
1.8520,4.98537E-02
1.8530,4.76748E-02
1.8540,4.55835E-02
1.8550,4.35767E-02
1.8560,4.16514E-02
1.8570,3.98046E-02
1.8580,3.80335E-02
1.8590,3.63353E-02
1.8600,3.47073E-02
1.8610,3.31469E-02
1.8620,3.16516E-02
1.8630,3.02190E-02
1.8640,2.88466E-02
1.8650,2.75323E-02
1.8660,2.62737E-02
1.8670,2.50687E-02
1.8680,2.39153E-02
1.8690,2.28115E-02
1.8700,2.17553E-02
1.8710,2.07448E-02
1.8720,1.97783E-02
1.8730,1.88539E-02
1.8740,1.79701E-02
1.8750,1.71252E-02
1.8760,1.63175E-02
1.8770,1.55457E-02
1.8780,1.48082E-02
1.8790,1.41036E-02
1.8800,1.34306E-02
1.8810,1.27878E-02
1.8820,1.21741E-02
1.8830,1.15882E-02
1.8840,1.10289E-02
1.8850,1.04951E-02
1.8860,9.98570E-03
1.8870,9.49973E-03
1.8880,9.03615E-03
1.8890,8.59401E-03
1.8900,8.17237E-03
1.8910,7.77036E-03
1.8920,7.38711E-03
1.8930,7.02181E-03
1.8940,6.67368E-03
1.8950,6.34195E-03
1.8960,6.02591E-03
1.8970,5.72486E-03
1.8980,5.43813E-03
1.8990,5.16509E-03
1.9000,4.90511E-03
1.9010,4.65761E-03
1.9020,4.42203E-03
1.9030,4.19783E-03
1.9040,3.98448E-03
1.9050,3.78149E-03
1.9060,3.58840E-03
1.9070,3.40473E-03
1.9080,3.23006E-03
1.9090,3.06397E-03
1.9100,2.90606E-03
1.9110,2.75595E-03
1.9120,2.61327E-03
1.9130,2.47768E-03
1.9140,2.34884E-03
1.9150,2.22643E-03
1.9160,2.11015E-03
1.9170,1.99970E-03
1.9180,1.89481E-03
1.9190,1.79521E-03
1.9200,1.70064E-03
1.9210,1.61087E-03
1.9220,1.52566E-03
1.9230,1.44479E-03
1.9240,1.36805E-03
1.9250,1.29524E-03
1.9260,1.22617E-03
1.9270,1.16065E-03
1.9280,1.09851E-03
1.9290,1.03957E-03
1.9300,9.83694E-04
1.9310,9.30716E-04
1.9320,8.80494E-04
1.9330,8.32892E-04
1.9340,7.87778E-04
1.9350,7.45027E-04
1.9360,7.04521E-04
1.9370,6.66146E-04
1.9380,6.29795E-04
1.9390,5.95364E-04
1.9400,5.62757E-04
1.9410,5.31881E-04
1.9420,5.02646E-04
1.9430,4.74969E-04
1.9440,4.48770E-04
1.9450,4.23973E-04
1.9460,4.00506E-04
1.9470,3.78300E-04
1.9480,3.57288E-04
1.9490,3.37411E-04
1.9500,3.18607E-04
1.9510,3.00822E-04
1.9520,2.84002E-04
1.9530,2.68096E-04
1.9540,2.53056E-04
1.9550,2.38837E-04
1.9560,2.25395E-04
1.9570,2.12689E-04
1.9580,2.00681E-04
1.9590,1.89333E-04
1.9600,1.78609E-04
1.9610,1.68477E-04
1.9620,1.58905E-04
1.9630,1.49863E-04
1.9640,1.41323E-04
1.9650,1.33257E-04
1.9660,1.25640E-04
1.9670,1.18447E-04
1.9680,1.11656E-04
1.9690,1.05245E-04
1.9700,9.91936E-05
1.9710,9.34815E-05
1.9720,8.80904E-05
1.9730,8.30029E-05
1.9740,7.82024E-05
1.9750,7.36730E-05
1.9760,6.93999E-05
1.9770,6.53690E-05
1.9780,6.15668E-05
1.9790,5.79808E-05
1.9800,5.45990E-05
1.9810,5.14100E-05
1.9820,4.84032E-05
1.9830,4.55683E-05
1.9840,4.28959E-05
1.9850,4.03768E-05
1.9860,3.80024E-05
1.9870,3.57647E-05
1.9880,3.36559E-05
1.9890,3.16688E-05
1.9900,2.97966E-05
1.9910,2.80328E-05
1.9920,2.63712E-05
1.9930,2.48060E-05
1.9940,2.33318E-05
1.9950,2.19435E-05
1.9960,2.06361E-05
1.9970,1.94050E-05
1.9980,1.82459E-05
1.9990,1.71546E-05
2.0000,1.61273E-05
2.0010,1.51603E-05
2.0020,1.42501E-05
2.0030,1.33936E-05
2.0040,1.25875E-05
2.0050,1.18289E-05
2.0060,1.11152E-05
2.0070,1.04438E-05
2.0080,9.81209E-06
2.0090,9.21788E-06
2.0100,8.65898E-06
2.0110,8.13333E-06
2.0120,7.63899E-06
2.0130,7.17412E-06
2.0140,6.73702E-06
2.0150,6.32606E-06
2.0160,5.93969E-06
2.0170,5.57649E-06
2.0180,5.23508E-06
2.0190,4.91420E-06
2.0200,4.61262E-06
2.0210,4.32920E-06
2.0220,4.06289E-06
2.0230,3.81265E-06
2.0240,3.57755E-06
2.0250,3.35668E-06
2.0260,3.14921E-06
2.0270,2.95432E-06
2.0280,2.77128E-06
2.0290,2.59937E-06
2.0300,2.43793E-06
2.0310,2.28634E-06
2.0320,2.14401E-06
2.0330,2.01038E-06
2.0340,1.88493E-06
2.0350,1.76717E-06
2.0360,1.65664E-06
2.0370,1.55290E-06
2.0380,1.45553E-06
2.0390,1.36417E-06
2.0400,1.27844E-06
2.0410,1.19800E-06
2.0420,1.12253E-06
2.0430,1.05174E-06
2.0440,9.85329E-07
2.0450,9.23039E-07
2.0460,8.64619E-07
2.0470,8.09832E-07
2.0480,7.58457E-07
2.0490,7.10285E-07
2.0500,6.65119E-07
2.0510,6.22777E-07
2.0520,5.83085E-07
2.0530,5.45880E-07
2.0540,5.11009E-07
2.0550,4.78328E-07
2.0560,4.47703E-07
2.0570,4.19006E-07
2.0580,3.92119E-07
2.0590,3.66928E-07
2.0600,3.43330E-07
2.0610,3.21226E-07
2.0620,3.00522E-07
2.0630,2.81131E-07
2.0640,2.62972E-07
2.0650,2.45967E-07
2.0660,2.30045E-07
2.0670,2.15139E-07
2.0680,2.01183E-07
2.0690,1.88119E-07
2.0700,1.75891E-07
2.0710,1.64446E-07
2.0720,1.53735E-07
2.0730,1.43712E-07
2.0740,1.34333E-07
2.0750,1.25557E-07
2.0760,1.17347E-07
2.0770,1.09666E-07
2.0780,1.02482E-07
2.0790,9.57612E-08
2.0800,8.94757E-08
2.0810,8.35974E-08
2.0820,7.81001E-08
2.0830,7.29597E-08
2.0840,6.81532E-08
2.0850,6.36594E-08
2.0860,5.94580E-08
2.0870,5.55304E-08
2.0880,5.18590E-08
2.0890,4.84273E-08
2.0900,4.52199E-08
2.0910,4.22223E-08
2.0920,3.94209E-08
2.0930,3.68032E-08
2.0940,3.43572E-08
2.0950,3.20717E-08
2.0960,2.99365E-08
2.0970,2.79417E-08
2.0980,2.60783E-08
2.0990,2.43377E-08
2.1000,2.27118E-08
2.1010,2.11934E-08
2.1020,1.97752E-08
2.1030,1.84509E-08
2.1040,1.72142E-08
2.1050,1.60594E-08
2.1060,1.49812E-08
2.1070,1.39746E-08
2.1080,1.30348E-08
2.1090,1.21575E-08
2.1100,1.13386E-08
2.1110,1.05742E-08
2.1120,9.86079E-09
2.1130,9.19494E-09
2.1140,8.57354E-09
2.1150,7.99366E-09
2.1160,7.45256E-09
2.1170,6.94768E-09
2.1180,6.47662E-09
2.1190,6.03714E-09
2.1200,5.62716E-09
2.1210,5.24471E-09
2.1220,4.88796E-09
2.1230,4.55522E-09
2.1240,4.24488E-09
2.1250,3.95546E-09
2.1260,3.68555E-09
2.1270,3.43387E-09
2.1280,3.19919E-09
2.1290,2.98037E-09
2.1300,2.77636E-09
2.1310,2.58617E-09
2.1320,2.40888E-09
2.1330,2.24360E-09
2.1340,2.08955E-09
2.1350,1.94597E-09
2.1360,1.81215E-09
2.1370,1.68744E-09
2.1380,1.57122E-09
2.1390,1.46293E-09
2.1400,1.36202E-09
2.1410,1.26800E-09
2.1420,1.18041E-09
2.1430,1.09881E-09
2.1440,1.02279E-09
2.1450,9.51976E-10



==> anc/X_state_wvfncts/v26.csv <==
Level v=26

0.7510,9.71500E-10
0.7520,1.21522E-09
0.7530,1.51838E-09
0.7540,1.89507E-09
0.7550,2.36257E-09
0.7560,2.94212E-09
0.7570,3.65978E-09
0.7580,4.54743E-09
0.7590,5.64411E-09
0.7600,6.99752E-09
0.7610,8.66585E-09
0.7620,1.07201E-08
0.7630,1.32466E-08
0.7640,1.63505E-08
0.7650,2.01594E-08
0.7660,2.48282E-08
0.7670,3.05445E-08
0.7680,3.75355E-08
0.7690,4.60759E-08
0.7700,5.64973E-08
0.7710,6.91995E-08
0.7720,8.46644E-08
0.7730,1.03472E-07
0.7740,1.26318E-07
0.7750,1.54039E-07
0.7760,1.87639E-07
0.7770,2.28316E-07
0.7780,2.77507E-07
0.7790,3.36926E-07
0.7800,4.08621E-07
0.7810,4.95028E-07
0.7820,5.99052E-07
0.7830,7.24141E-07
0.7840,8.74392E-07
0.7850,1.05466E-06
0.7860,1.27071E-06
0.7870,1.52934E-06
0.7880,1.83860E-06
0.7890,2.20797E-06
0.7900,2.64866E-06
0.7910,3.17382E-06
0.7920,3.79896E-06
0.7930,4.54226E-06
0.7940,5.42504E-06
0.7950,6.47231E-06
0.7960,7.71330E-06
0.7970,9.18218E-06
0.7980,1.09188E-05
0.7990,1.29697E-05
0.8000,1.53889E-05
0.8010,1.82394E-05
0.8020,2.15942E-05
0.8030,2.55380E-05
0.8040,3.01689E-05
0.8050,3.56004E-05
0.8060,4.19637E-05
0.8070,4.94101E-05
0.8080,5.81137E-05
0.8090,6.82754E-05
0.8100,8.01255E-05
0.8110,9.39288E-05
0.8120,1.09988E-04
0.8130,1.28652E-04
0.8140,1.50316E-04
0.8150,1.75433E-04
0.8160,2.04521E-04
0.8170,2.38168E-04
0.8180,2.77042E-04
0.8190,3.21903E-04
0.8200,3.73613E-04
0.8210,4.33145E-04
0.8220,5.01604E-04
0.8230,5.80233E-04
0.8240,6.70436E-04
0.8250,7.73795E-04
0.8260,8.92085E-04
0.8270,1.02730E-03
0.8280,1.18168E-03
0.8290,1.35773E-03
0.8300,1.55823E-03
0.8310,1.78632E-03
0.8320,2.04548E-03
0.8330,2.33956E-03
0.8340,2.67288E-03
0.8350,3.05020E-03
0.8360,3.47678E-03
0.8370,3.95848E-03
0.8380,4.50173E-03
0.8390,5.11362E-03
0.8400,5.80196E-03
0.8410,6.57531E-03
0.8420,7.44307E-03
0.8430,8.41550E-03
0.8440,9.50385E-03
0.8450,1.07203E-02
0.8460,1.20783E-02
0.8470,1.35921E-02
0.8480,1.52775E-02
0.8490,1.71515E-02
0.8500,1.92323E-02
0.8510,2.15396E-02
0.8520,2.40947E-02
0.8530,2.69203E-02
0.8540,3.00406E-02
0.8550,3.34817E-02
0.8560,3.72713E-02
0.8570,4.14386E-02
0.8580,4.60148E-02
0.8590,5.10329E-02
0.8600,5.65274E-02
0.8610,6.25347E-02
0.8620,6.90931E-02
0.8630,7.62422E-02
0.8640,8.40235E-02
0.8650,9.24800E-02
0.8660,1.01656E-01
0.8670,1.11596E-01
0.8680,1.22349E-01
0.8690,1.33960E-01
0.8700,1.46478E-01
0.8710,1.59952E-01
0.8720,1.74429E-01
0.8730,1.89959E-01
0.8740,2.06587E-01
0.8750,2.24361E-01
0.8760,2.43325E-01
0.8770,2.63521E-01
0.8780,2.84989E-01
0.8790,3.07765E-01
0.8800,3.31880E-01
0.8810,3.57363E-01
0.8820,3.84235E-01
0.8830,4.12513E-01
0.8840,4.42203E-01
0.8850,4.73308E-01
0.8860,5.05819E-01
0.8870,5.39719E-01
0.8880,5.74980E-01
0.8890,6.11562E-01
0.8900,6.49414E-01
0.8910,6.88471E-01
0.8920,7.28655E-01
0.8930,7.69874E-01
0.8940,8.12019E-01
0.8950,8.54966E-01
0.8960,8.98574E-01
0.8970,9.42687E-01
0.8980,9.87129E-01
0.8990,1.03171E+00
0.9000,1.07622E+00
0.9010,1.12043E+00
0.9020,1.16410E+00
0.9030,1.20697E+00
0.9040,1.24876E+00
0.9050,1.28918E+00
0.9060,1.32794E+00
0.9070,1.36470E+00
0.9080,1.39915E+00
0.9090,1.43095E+00
0.9100,1.45976E+00
0.9110,1.48523E+00
0.9120,1.50702E+00
0.9130,1.52477E+00
0.9140,1.53816E+00
0.9150,1.54684E+00
0.9160,1.55050E+00
0.9170,1.54883E+00
0.9180,1.54155E+00
0.9190,1.52840E+00
0.9200,1.50914E+00
0.9210,1.48358E+00
0.9220,1.45154E+00
0.9230,1.41290E+00
0.9240,1.36759E+00
0.9250,1.31556E+00
0.9260,1.25685E+00
0.9270,1.19152E+00
0.9280,1.11972E+00
0.9290,1.04162E+00
0.9300,9.57500E-01
0.9310,8.67667E-01
0.9320,7.72512E-01
0.9330,6.72484E-01
0.9340,5.68102E-01
0.9350,4.59945E-01
0.9360,3.48656E-01
0.9370,2.34933E-01
0.9380,1.19533E-01
0.9390,3.26182E-03
0.9400,-1.13031E-01
0.9410,-2.28456E-01
0.9420,-3.42095E-01
0.9430,-4.53007E-01
0.9440,-5.60238E-01
0.9450,-6.62833E-01
0.9460,-7.59848E-01
0.9470,-8.50355E-01
0.9480,-9.33458E-01
0.9490,-1.00830E+00
0.9500,-1.07409E+00
0.9510,-1.13008E+00
0.9520,-1.17562E+00
0.9530,-1.21013E+00
0.9540,-1.23312E+00
0.9550,-1.24423E+00
0.9560,-1.24317E+00
0.9570,-1.22981E+00
0.9580,-1.20413E+00
0.9590,-1.16622E+00
0.9600,-1.11633E+00
0.9610,-1.05483E+00
0.9620,-9.82233E-01
0.9630,-8.99173E-01
0.9640,-8.06425E-01
0.9650,-7.04891E-01
0.9660,-5.95589E-01
0.9670,-4.79650E-01
0.9680,-3.58308E-01
0.9690,-2.32887E-01
0.9700,-1.04787E-01
0.9710,2.45296E-02
0.9720,1.53555E-01
0.9730,2.80755E-01
0.9740,4.04587E-01
0.9750,5.23518E-01
0.9760,6.36049E-01
0.9770,7.40735E-01
0.9780,8.36203E-01
0.9790,9.21174E-01
0.9800,9.94486E-01
0.9810,1.05511E+00
0.9820,1.10215E+00
0.9830,1.13491E+00
0.9840,1.15285E+00
0.9850,1.15562E+00
0.9860,1.14307E+00
0.9870,1.11527E+00
0.9880,1.07249E+00
0.9890,1.01520E+00
0.9900,9.44090E-01
0.9910,8.60047E-01
0.9920,7.64150E-01
0.9930,6.57655E-01
0.9940,5.41986E-01
0.9950,4.18712E-01
0.9960,2.89529E-01
0.9970,1.56238E-01
0.9980,2.07192E-02
0.9990,-1.15096E-01
1.0000,-2.49248E-01
1.0010,-3.79783E-01
1.0020,-5.04778E-01
1.0030,-6.22373E-01
1.0040,-7.30797E-01
1.0050,-8.28400E-01
1.0060,-9.13676E-01
1.0070,-9.85289E-01
1.0080,-1.04210E+00
1.0090,-1.08318E+00
1.0100,-1.10783E+00
1.0110,-1.11560E+00
1.0120,-1.10630E+00
1.0130,-1.07999E+00
1.0140,-1.03701E+00
1.0150,-9.77938E-01
1.0160,-9.03640E-01
1.0170,-8.15208E-01
1.0180,-7.13974E-01
1.0190,-6.01483E-01
1.0200,-4.79469E-01
1.0210,-3.49836E-01
1.0220,-2.14622E-01
1.0230,-7.59712E-02
1.0240,6.38992E-02
1.0250,2.02737E-01
1.0260,3.38291E-01
1.0270,4.68347E-01
1.0280,5.90764E-01
1.0290,7.03516E-01
1.0300,8.04719E-01
1.0310,8.92670E-01
1.0320,9.65874E-01
1.0330,1.02307E+00
1.0340,1.06327E+00
1.0350,1.08574E+00
1.0360,1.09006E+00
1.0370,1.07611E+00
1.0380,1.04407E+00
1.0390,9.94435E-01
1.0400,9.27994E-01
1.0410,8.45832E-01
1.0420,7.49304E-01
1.0430,6.40020E-01
1.0440,5.19814E-01
1.0450,3.90717E-01
1.0460,2.54922E-01
1.0470,1.14747E-01
1.0480,-2.74025E-02
1.0490,-1.69078E-01
1.0500,-3.07829E-01
1.0510,-4.41244E-01
1.0520,-5.66996E-01
1.0530,-6.82880E-01
1.0540,-7.86858E-01
1.0550,-8.77090E-01
1.0560,-9.51971E-01
1.0570,-1.01016E+00
1.0580,-1.05060E+00
1.0590,-1.07256E+00
1.0600,-1.07561E+00
1.0610,-1.05967E+00
1.0620,-1.02498E+00
1.0630,-9.72131E-01
1.0640,-9.02031E-01
1.0650,-8.15898E-01
1.0660,-7.15239E-01
1.0670,-6.01828E-01
1.0680,-4.77669E-01
1.0690,-3.44968E-01
1.0700,-2.06089E-01
1.0710,-6.35133E-02
1.0720,8.02023E-02
1.0730,2.22475E-01
1.0740,3.60740E-01
1.0750,4.92499E-01
1.0760,6.15365E-01
1.0770,7.27108E-01
1.0780,8.25692E-01
1.0790,9.09318E-01
1.0800,9.76452E-01
1.0810,1.02586E+00
1.0820,1.05662E+00
1.0830,1.06817E+00
1.0840,1.06026E+00
1.0850,1.03304E+00
1.0860,9.86969E-01
1.0870,9.22885E-01
1.0880,8.41942E-01
1.0890,7.45607E-01
1.0900,6.35630E-01
1.0910,5.14015E-01
1.0920,3.82984E-01
1.0930,2.44932E-01
1.0940,1.02388E-01
1.0950,-4.20355E-02
1.0960,-1.85687E-01
1.0970,-3.25926E-01
1.0980,-4.60175E-01
1.0990,-5.85961E-01
1.1000,-7.00967E-01
1.1010,-8.03072E-01
1.1020,-8.90394E-01
1.1030,-9.61317E-01
1.1040,-1.01453E+00
1.1050,-1.04905E+00
1.1060,-1.06424E+00
1.1070,-1.05981E+00
1.1080,-1.03584E+00
1.1090,-9.92770E-01
1.1100,-9.31391E-01
1.1110,-8.52833E-01
1.1120,-7.58546E-01
1.1130,-6.50267E-01
1.1140,-5.29993E-01
1.1150,-3.99943E-01
1.1160,-2.62516E-01
1.1170,-1.20246E-01
1.1180,2.42409E-02
1.1190,1.68281E-01
1.1200,3.09218E-01
1.1210,4.44452E-01
1.1220,5.71490E-01
1.1230,6.87992E-01
1.1240,7.91811E-01
1.1250,8.81036E-01
1.1260,9.54024E-01
1.1270,1.00944E+00
1.1280,1.04625E+00
1.1290,1.06380E+00
1.1300,1.06177E+00
1.1310,1.04019E+00
1.1320,9.99471E-01
1.1330,9.40369E-01
1.1340,8.63975E-01
1.1350,7.71701E-01
1.1360,6.65247E-01
1.1370,5.46574E-01
1.1380,4.17866E-01
1.1390,2.81489E-01
1.1400,1.39949E-01
1.1410,-4.15697E-03
1.1420,-1.48187E-01
1.1430,-2.89503E-01
1.1440,-4.25520E-01
1.1450,-5.53751E-01
1.1460,-6.71855E-01
1.1470,-7.77681E-01
1.1480,-8.69302E-01
1.1490,-9.45054E-01
1.1500,-1.00357E+00
1.1510,-1.04378E+00
1.1520,-1.06498E+00
1.1530,-1.06678E+00
1.1540,-1.04918E+00
1.1550,-1.01250E+00
1.1560,-9.57424E-01
1.1570,-8.84965E-01
1.1580,-7.96450E-01
1.1590,-6.93497E-01
1.1600,-5.77981E-01
1.1610,-4.52004E-01
1.1620,-3.17853E-01
1.1630,-1.77957E-01
1.1640,-3.48485E-02
1.1650,1.08889E-01
1.1660,2.50665E-01
1.1670,3.87927E-01
1.1680,5.18211E-01
1.1690,6.39181E-01
1.1700,7.48673E-01
1.1710,8.44735E-01
1.1720,9.25658E-01
1.1730,9.90007E-01
1.1740,1.03665E+00
1.1750,1.06477E+00
1.1760,1.07388E+00
1.1770,1.06385E+00
1.1780,1.03487E+00
1.1790,9.87469E-01
1.1800,9.22521E-01
1.1810,8.41194E-01
1.1820,7.44950E-01
1.1830,6.35509E-01
1.1840,5.14823E-01
1.1850,3.85038E-01
1.1860,2.48456E-01
1.1870,1.07492E-01
1.1880,-3.53650E-02
1.1890,-1.77601E-01
1.1900,-3.16717E-01
1.1910,-4.50276E-01
1.1920,-5.75945E-01
1.1930,-6.91534E-01
1.1940,-7.95035E-01
1.1950,-8.84656E-01
1.1960,-9.58854E-01
1.1970,-1.01636E+00
1.1980,-1.05618E+00
1.1990,-1.07767E+00
1.2000,-1.08047E+00
1.2010,-1.06455E+00
1.2020,-1.03022E+00
1.2030,-9.78098E-01
1.2040,-9.09104E-01
1.2050,-8.24452E-01
1.2060,-7.25620E-01
1.2070,-6.14324E-01
1.2080,-4.92493E-01
1.2090,-3.62227E-01
1.2100,-2.25766E-01
1.2110,-8.54497E-02
1.2120,5.63241E-02
1.2130,1.97140E-01
1.2140,3.34605E-01
1.2150,4.66391E-01
1.2160,5.90274E-01
1.2170,7.04171E-01
1.2180,8.06171E-01
1.2190,8.94573E-01
1.2200,9.67910E-01
1.2210,1.02497E+00
1.2220,1.06483E+00
1.2230,1.08684E+00
1.2240,1.09066E+00
1.2250,1.07626E+00
1.2260,1.04392E+00
1.2270,9.94186E-01
1.2280,9.27930E-01
1.2290,8.46275E-01
1.2300,7.50599E-01
1.2310,6.42509E-01
1.2320,5.23810E-01
1.2330,3.96478E-01
1.2340,2.62622E-01
1.2350,1.24452E-01
1.2360,-1.57592E-02
1.2370,-1.55713E-01
1.2380,-2.93124E-01
1.2390,-4.25755E-01
1.2400,-5.51457E-01
1.2410,-6.68199E-01
1.2420,-7.74104E-01
1.2430,-8.67479E-01
1.2440,-9.46837E-01
1.2450,-1.01092E+00
1.2460,-1.05874E+00
1.2470,-1.08954E+00
1.2480,-1.10287E+00
1.2490,-1.09855E+00
1.2500,-1.07668E+00
1.2510,-1.03764E+00
1.2520,-9.82089E-01
1.2530,-9.10941E-01
1.2540,-8.25353E-01
1.2550,-7.26709E-01
1.2560,-6.16591E-01
1.2570,-4.96758E-01
1.2580,-3.69114E-01
1.2590,-2.35677E-01
1.2600,-9.85481E-02
1.2610,4.01212E-02
1.2620,1.78166E-01
1.2630,3.13438E-01
1.2640,4.43843E-01
1.2650,5.67371E-01
1.2660,6.82126E-01
1.2670,7.86355E-01
1.2680,8.78475E-01
1.2690,9.57099E-01
1.2700,1.02105E+00
1.2710,1.06938E+00
1.2720,1.10138E+00
1.2730,1.11661E+00
1.2740,1.11487E+00
1.2750,1.09622E+00
1.2760,1.06099E+00
1.2770,1.00974E+00
1.2780,9.43279E-01
1.2790,8.62642E-01
1.2800,7.69071E-01
1.2810,6.63993E-01
1.2820,5.49004E-01
1.2830,4.25839E-01
1.2840,2.96347E-01
1.2850,1.62462E-01
1.2860,2.61734E-02
1.2870,-1.10502E-01
1.2880,-2.45552E-01
1.2890,-3.76997E-01
1.2900,-5.02921E-01
1.2910,-6.21496E-01
1.2920,-7.31011E-01
1.2930,-8.29896E-01
1.2940,-9.16741E-01
1.2950,-9.90319E-01
1.2960,-1.04960E+00
1.2970,-1.09376E+00
1.2980,-1.12222E+00
1.2990,-1.13458E+00
1.3000,-1.13073E+00
1.3010,-1.11075E+00
1.3020,-1.07497E+00
1.3030,-1.02394E+00
1.3040,-9.58417E-01
1.3050,-8.79360E-01
1.3060,-7.87919E-01
1.3070,-6.85408E-01
1.3080,-5.73294E-01
1.3090,-4.53166E-01
1.3100,-3.26721E-01
1.3110,-1.95732E-01
1.3120,-6.20275E-02
1.3130,7.25358E-02
1.3140,2.06099E-01
1.3150,3.36827E-01
1.3160,4.62932E-01
1.3170,5.82701E-01
1.3180,6.94515E-01
1.3190,7.96871E-01
1.3200,8.88405E-01
1.3210,9.67904E-01
1.3220,1.03433E+00
1.3230,1.08681E+00
1.3240,1.12470E+00
1.3250,1.14750E+00
1.3260,1.15497E+00
1.3270,1.14705E+00
1.3280,1.12387E+00
1.3290,1.08579E+00
1.3300,1.03335E+00
1.3310,9.67288E-01
1.3320,8.88502E-01
1.3330,7.98062E-01
1.3340,6.97183E-01
1.3350,5.87210E-01
1.3360,4.69597E-01
1.3370,3.45893E-01
1.3380,2.17713E-01
1.3390,8.67241E-02
1.3400,-4.53814E-02
1.3410,-1.76905E-01
1.3420,-3.06167E-01
1.3430,-4.31524E-01
1.3440,-5.51393E-01
1.3450,-6.64268E-01
1.3460,-7.68741E-01
1.3470,-8.63519E-01
1.3480,-9.47436E-01
1.3490,-1.01947E+00
1.3500,-1.07876E+00
1.3510,-1.12460E+00
1.3520,-1.15645E+00
1.3530,-1.17397E+00
1.3540,-1.17697E+00
1.3550,-1.16547E+00
1.3560,-1.13965E+00
1.3570,-1.09985E+00
1.3580,-1.04663E+00
1.3590,-9.80645E-01
1.3600,-9.02754E-01
1.3610,-8.13929E-01
1.3620,-7.15275E-01
1.3630,-6.08011E-01
1.3640,-4.93448E-01
1.3650,-3.72979E-01
1.3660,-2.48060E-01
1.3670,-1.20190E-01
1.3680,9.10706E-03
1.3690,1.38297E-01
1.3700,2.65857E-01
1.3710,3.90294E-01
1.3720,5.10160E-01
1.3730,6.24068E-01
1.3740,7.30711E-01
1.3750,8.28874E-01
1.3760,9.17446E-01
1.3770,9.95436E-01
1.3780,1.06198E+00
1.3790,1.11635E+00
1.3800,1.15797E+00
1.3810,1.18639E+00
1.3820,1.20135E+00
1.3830,1.20271E+00
1.3840,1.19050E+00
1.3850,1.16490E+00
1.3860,1.12624E+00
1.3870,1.07500E+00
1.3880,1.01178E+00
1.3890,9.37335E-01
1.3900,8.52514E-01
1.3910,7.58291E-01
1.3920,6.55731E-01
1.3930,5.45986E-01
1.3940,4.30277E-01
1.3950,3.09885E-01
1.3960,1.86130E-01
1.3970,6.03624E-02
1.3980,-6.60566E-02
1.3990,-1.91767E-01
1.4000,-3.15426E-01
1.4010,-4.35721E-01
1.4020,-5.51384E-01
1.4030,-6.61207E-01
1.4040,-7.64050E-01
1.4050,-8.58854E-01
1.4060,-9.44654E-01
1.4070,-1.02058E+00
1.4080,-1.08589E+00
1.4090,-1.13992E+00
1.4100,-1.18217E+00
1.4110,-1.21224E+00
1.4120,-1.22987E+00
1.4130,-1.23491E+00
1.4140,-1.22736E+00
1.4150,-1.20734E+00
1.4160,-1.17510E+00
1.4170,-1.13101E+00
1.4180,-1.07556E+00
1.4190,-1.00933E+00
1.4200,-9.33033E-01
1.4210,-8.47461E-01
1.4220,-7.53495E-01
1.4230,-6.52093E-01
1.4240,-5.44278E-01
1.4250,-4.31132E-01
1.4260,-3.13777E-01
1.4270,-1.93370E-01
1.4280,-7.10897E-02
1.4290,5.18777E-02
1.4300,1.74347E-01
1.4310,2.95147E-01
1.4320,4.13131E-01
1.4330,5.27189E-01
1.4340,6.36254E-01
1.4350,7.39317E-01
1.4360,8.35432E-01
1.4370,9.23726E-01
1.4380,1.00341E+00
1.4390,1.07376E+00
1.4400,1.13418E+00
1.4410,1.18415E+00
1.4420,1.22324E+00
1.4430,1.25114E+00
1.4440,1.26764E+00
1.4450,1.27263E+00
1.4460,1.26612E+00
1.4470,1.24821E+00
1.4480,1.21910E+00
1.4490,1.17910E+00
1.4500,1.12861E+00
1.4510,1.06811E+00
1.4520,9.98189E-01
1.4530,9.19488E-01
1.4540,8.32734E-01
1.4550,7.38717E-01
1.4560,6.38283E-01
1.4570,5.32326E-01
1.4580,4.21782E-01
1.4590,3.07618E-01
1.4600,1.90824E-01
1.4610,7.24054E-02
1.4620,-4.66277E-02
1.4630,-1.65268E-01
1.4640,-2.82519E-01
1.4650,-3.97406E-01
1.4660,-5.08981E-01
1.4670,-6.16330E-01
1.4680,-7.18584E-01
1.4690,-8.14922E-01
1.4700,-9.04580E-01
1.4710,-9.86852E-01
1.4720,-1.06110E+00
1.4730,-1.12676E+00
1.4740,-1.18334E+00
1.4750,-1.23042E+00
1.4760,-1.26766E+00
1.4770,-1.29482E+00
1.4780,-1.31171E+00
1.4790,-1.31825E+00
1.4800,-1.31444E+00
1.4810,-1.30034E+00
1.4820,-1.27612E+00
1.4830,-1.24200E+00
1.4840,-1.19828E+00
1.4850,-1.14536E+00
1.4860,-1.08366E+00
1.4870,-1.01371E+00
1.4880,-9.36069E-01
1.4890,-8.51354E-01
1.4900,-7.60236E-01
1.4910,-6.63425E-01
1.4920,-5.61669E-01
1.4930,-4.55744E-01
1.4940,-3.46452E-01
1.4950,-2.34611E-01
1.4960,-1.21052E-01
1.4970,-6.61066E-03
1.4980,1.07880E-01
1.4990,2.21592E-01
1.5000,3.33711E-01
1.5010,4.43443E-01
1.5020,5.50016E-01
1.5030,6.52690E-01
1.5040,7.50757E-01
1.5050,8.43551E-01
1.5060,9.30446E-01
1.5070,1.01086E+00
1.5080,1.08428E+00
1.5090,1.15022E+00
1.5100,1.20827E+00
1.5110,1.25806E+00
1.5120,1.29930E+00
1.5130,1.33175E+00
1.5140,1.35523E+00
1.5150,1.36963E+00
1.5160,1.37490E+00
1.5170,1.37103E+00
1.5180,1.35812E+00
1.5190,1.33627E+00
1.5200,1.30568E+00
1.5210,1.26660E+00
1.5220,1.21931E+00
1.5230,1.16416E+00
1.5240,1.10154E+00
1.5250,1.03189E+00
1.5260,9.55684E-01
1.5270,8.73440E-01
1.5280,7.85705E-01
1.5290,6.93053E-01
1.5300,5.96086E-01
1.5310,4.95427E-01
1.5320,3.91715E-01
1.5330,2.85600E-01
1.5340,1.77743E-01
1.5350,6.88066E-02
1.5360,-4.05458E-02
1.5370,-1.49655E-01
1.5380,-2.57871E-01
1.5390,-3.64554E-01
1.5400,-4.69083E-01
1.5410,-5.70852E-01
1.5420,-6.69281E-01
1.5430,-7.63815E-01
1.5440,-8.53927E-01
1.5450,-9.39121E-01
1.5460,-1.01894E+00
1.5470,-1.09294E+00
1.5480,-1.16076E+00
1.5490,-1.22203E+00
1.5500,-1.27645E+00
1.5510,-1.32375E+00
1.5520,-1.36371E+00
1.5530,-1.39615E+00
1.5540,-1.42093E+00
1.5550,-1.43796E+00
1.5560,-1.44719E+00
1.5570,-1.44861E+00
1.5580,-1.44226E+00
1.5590,-1.42822E+00
1.5600,-1.40659E+00
1.5610,-1.37755E+00
1.5620,-1.34129E+00
1.5630,-1.29803E+00
1.5640,-1.24803E+00
1.5650,-1.19161E+00
1.5660,-1.12907E+00
1.5670,-1.06079E+00
1.5680,-9.87124E-01
1.5690,-9.08489E-01
1.5700,-8.25304E-01
1.5710,-7.38012E-01
1.5720,-6.47067E-01
1.5730,-5.52939E-01
1.5740,-4.56107E-01
1.5750,-3.57059E-01
1.5760,-2.56284E-01
1.5770,-1.54279E-01
1.5780,-5.15375E-02
1.5790,5.14492E-02
1.5800,1.54194E-01
1.5810,2.56217E-01
1.5820,3.57047E-01
1.5830,4.56227E-01
1.5840,5.53309E-01
1.5850,6.47864E-01
1.5860,7.39478E-01
1.5870,8.27757E-01
1.5880,9.12327E-01
1.5890,9.92834E-01
1.5900,1.06895E+00
1.5910,1.14036E+00
1.5920,1.20680E+00
1.5930,1.26800E+00
1.5940,1.32374E+00
1.5950,1.37381E+00
1.5960,1.41803E+00
1.5970,1.45627E+00
1.5980,1.48839E+00
1.5990,1.51432E+00
1.6000,1.53397E+00
1.6010,1.54732E+00
1.6020,1.55434E+00
1.6030,1.55507E+00
1.6040,1.54953E+00
1.6050,1.53780E+00
1.6060,1.51996E+00
1.6070,1.49612E+00
1.6080,1.46643E+00
1.6090,1.43104E+00
1.6100,1.39012E+00
1.6110,1.34388E+00
1.6120,1.29253E+00
1.6130,1.23629E+00
1.6140,1.17542E+00
1.6150,1.11017E+00
1.6160,1.04082E+00
1.6170,9.67659E-01
1.6180,8.90973E-01
1.6190,8.11068E-01
1.6200,7.28256E-01
1.6210,6.42853E-01
1.6220,5.55180E-01
1.6230,4.65562E-01
1.6240,3.74325E-01
1.6250,2.81797E-01
1.6260,1.88304E-01
1.6270,9.41710E-02
1.6280,-2.79599E-04
1.6290,-9.47296E-02
1.6300,-1.88866E-01
1.6310,-2.82382E-01
1.6320,-3.74977E-01
1.6330,-4.66359E-01
1.6340,-5.56246E-01
1.6350,-6.44362E-01
1.6360,-7.30445E-01
1.6370,-8.14242E-01
1.6380,-8.95513E-01
1.6390,-9.74028E-01
1.6400,-1.04957E+00
1.6410,-1.12194E+00
1.6420,-1.19094E+00
1.6430,-1.25640E+00
1.6440,-1.31816E+00
1.6450,-1.37607E+00
1.6460,-1.42999E+00
1.6470,-1.47981E+00
1.6480,-1.52542E+00
1.6490,-1.56673E+00
1.6500,-1.60366E+00
1.6510,-1.63615E+00
1.6520,-1.66416E+00
1.6530,-1.68764E+00
1.6540,-1.70657E+00
1.6550,-1.72096E+00
1.6560,-1.73080E+00
1.6570,-1.73610E+00
1.6580,-1.73691E+00
1.6590,-1.73326E+00
1.6600,-1.72520E+00
1.6610,-1.71279E+00
1.6620,-1.69612E+00
1.6630,-1.67526E+00
1.6640,-1.65030E+00
1.6650,-1.62136E+00
1.6660,-1.58853E+00
1.6670,-1.55193E+00
1.6680,-1.51169E+00
1.6690,-1.46795E+00
1.6700,-1.42082E+00
1.6710,-1.37047E+00
1.6720,-1.31704E+00
1.6730,-1.26068E+00
1.6740,-1.20154E+00
1.6750,-1.13978E+00
1.6760,-1.07557E+00
1.6770,-1.00907E+00
1.6780,-9.40439E-01
1.6790,-8.69853E-01
1.6800,-7.97476E-01
1.6810,-7.23476E-01
1.6820,-6.48021E-01
1.6830,-5.71276E-01
1.6840,-4.93409E-01
1.6850,-4.14584E-01
1.6860,-3.34963E-01
1.6870,-2.54707E-01
1.6880,-1.73974E-01
1.6890,-9.29192E-02
1.6900,-1.16945E-02
1.6910,6.95517E-02
1.6920,1.50674E-01
1.6930,2.31533E-01
1.6940,3.11990E-01
1.6950,3.91914E-01
1.6960,4.71176E-01
1.6970,5.49654E-01
1.6980,6.27229E-01
1.6990,7.03787E-01
1.7000,7.79222E-01
1.7010,8.53429E-01
1.7020,9.26311E-01
1.7030,9.97775E-01
1.7040,1.06774E+00
1.7050,1.13611E+00
1.7060,1.20282E+00
1.7070,1.26780E+00
1.7080,1.33097E+00
1.7090,1.39229E+00
1.7100,1.45169E+00
1.7110,1.50913E+00
1.7120,1.56456E+00
1.7130,1.61794E+00
1.7140,1.66923E+00
1.7150,1.71842E+00
1.7160,1.76546E+00
1.7170,1.81035E+00
1.7180,1.85306E+00
1.7190,1.89359E+00
1.7200,1.93192E+00
1.7210,1.96806E+00
1.7220,2.00201E+00
1.7230,2.03377E+00
1.7240,2.06335E+00
1.7250,2.09076E+00
1.7260,2.11601E+00
1.7270,2.13914E+00
1.7280,2.16015E+00
1.7290,2.17908E+00
1.7300,2.19595E+00
1.7310,2.21079E+00
1.7320,2.22363E+00
1.7330,2.23452E+00
1.7340,2.24348E+00
1.7350,2.25056E+00
1.7360,2.25580E+00
1.7370,2.25923E+00
1.7380,2.26091E+00
1.7390,2.26088E+00
1.7400,2.25919E+00
1.7410,2.25588E+00
1.7420,2.25101E+00
1.7430,2.24461E+00
1.7440,2.23675E+00
1.7450,2.22748E+00
1.7460,2.21684E+00
1.7470,2.20489E+00
1.7480,2.19168E+00
1.7490,2.17725E+00
1.7500,2.16168E+00
1.7510,2.14500E+00
1.7520,2.12726E+00
1.7530,2.10853E+00
1.7540,2.08884E+00
1.7550,2.06826E+00
1.7560,2.04683E+00
1.7570,2.02459E+00
1.7580,2.00161E+00
1.7590,1.97793E+00
1.7600,1.95359E+00
1.7610,1.92865E+00
1.7620,1.90315E+00
1.7630,1.87713E+00
1.7640,1.85063E+00
1.7650,1.82371E+00
1.7660,1.79640E+00
1.7670,1.76875E+00
1.7680,1.74078E+00
1.7690,1.71255E+00
1.7700,1.68410E+00
1.7710,1.65544E+00
1.7720,1.62663E+00
1.7730,1.59770E+00
1.7740,1.56867E+00
1.7750,1.53959E+00
1.7760,1.51047E+00
1.7770,1.48136E+00
1.7780,1.45228E+00
1.7790,1.42325E+00
1.7800,1.39431E+00
1.7810,1.36547E+00
1.7820,1.33677E+00
1.7830,1.30822E+00
1.7840,1.27984E+00
1.7850,1.25166E+00
1.7860,1.22369E+00
1.7870,1.19595E+00
1.7880,1.16846E+00
1.7890,1.14124E+00
1.7900,1.11430E+00
1.7910,1.08765E+00
1.7920,1.06131E+00
1.7930,1.03529E+00
1.7940,1.00960E+00
1.7950,9.84257E-01
1.7960,9.59260E-01
1.7970,9.34622E-01
1.7980,9.10351E-01
1.7990,8.86454E-01
1.8000,8.62937E-01
1.8010,8.39807E-01
1.8020,8.17067E-01
1.8030,7.94722E-01
1.8040,7.72775E-01
1.8050,7.51229E-01
1.8060,7.30087E-01
1.8070,7.09350E-01
1.8080,6.89019E-01
1.8090,6.69095E-01
1.8100,6.49578E-01
1.8110,6.30467E-01
1.8120,6.11762E-01
1.8130,5.93461E-01
1.8140,5.75563E-01
1.8150,5.58065E-01
1.8160,5.40966E-01
1.8170,5.24261E-01
1.8180,5.07949E-01
1.8190,4.92026E-01
1.8200,4.76488E-01
1.8210,4.61331E-01
1.8220,4.46551E-01
1.8230,4.32144E-01
1.8240,4.18104E-01
1.8250,4.04428E-01
1.8260,3.91110E-01
1.8270,3.78145E-01
1.8280,3.65527E-01
1.8290,3.53252E-01
1.8300,3.41313E-01
1.8310,3.29705E-01
1.8320,3.18423E-01
1.8330,3.07460E-01
1.8340,2.96811E-01
1.8350,2.86469E-01
1.8360,2.76430E-01
1.8370,2.66686E-01
1.8380,2.57232E-01
1.8390,2.48061E-01
1.8400,2.39168E-01
1.8410,2.30547E-01
1.8420,2.22192E-01
1.8430,2.14096E-01
1.8440,2.06253E-01
1.8450,1.98659E-01
1.8460,1.91306E-01
1.8470,1.84189E-01
1.8480,1.77303E-01
1.8490,1.70641E-01
1.8500,1.64197E-01
1.8510,1.57967E-01
1.8520,1.51944E-01
1.8530,1.46123E-01
1.8540,1.40499E-01
1.8550,1.35066E-01
1.8560,1.29819E-01
1.8570,1.24753E-01
1.8580,1.19863E-01
1.8590,1.15143E-01
1.8600,1.10590E-01
1.8610,1.06197E-01
1.8620,1.01960E-01
1.8630,9.78757E-02
1.8640,9.39380E-02
1.8650,9.01429E-02
1.8660,8.64861E-02
1.8670,8.29633E-02
1.8680,7.95702E-02
1.8690,7.63029E-02
1.8700,7.31573E-02
1.8710,7.01295E-02
1.8720,6.72157E-02
1.8730,6.44122E-02
1.8740,6.17154E-02
1.8750,5.91217E-02
1.8760,5.66277E-02
1.8770,5.42301E-02
1.8780,5.19256E-02
1.8790,4.97110E-02
1.8800,4.75832E-02
1.8810,4.55392E-02
1.8820,4.35761E-02
1.8830,4.16910E-02
1.8840,3.98813E-02
1.8850,3.81441E-02
1.8860,3.64770E-02
1.8870,3.48774E-02
1.8880,3.33428E-02
1.8890,3.18708E-02
1.8900,3.04593E-02
1.8910,2.91058E-02
1.8920,2.78084E-02
1.8930,2.65648E-02
1.8940,2.53731E-02
1.8950,2.42313E-02
1.8960,2.31374E-02
1.8970,2.20898E-02
1.8980,2.10865E-02
1.8990,2.01259E-02
1.9000,1.92063E-02
1.9010,1.83261E-02
1.9020,1.74838E-02
1.9030,1.66779E-02
1.9040,1.59069E-02
1.9050,1.51694E-02
1.9060,1.44641E-02
1.9070,1.37898E-02
1.9080,1.31450E-02
1.9090,1.25287E-02
1.9100,1.19397E-02
1.9110,1.13769E-02
1.9120,1.08391E-02
1.9130,1.03254E-02
1.9140,9.83478E-03
1.9150,9.36622E-03
1.9160,8.91882E-03
1.9170,8.49169E-03
1.9180,8.08397E-03
1.9190,7.69485E-03
1.9200,7.32352E-03
1.9210,6.96923E-03
1.9220,6.63125E-03
1.9230,6.30887E-03
1.9240,6.00142E-03
1.9250,5.70824E-03
1.9260,5.42872E-03
1.9270,5.16226E-03
1.9280,4.90828E-03
1.9290,4.66623E-03
1.9300,4.43559E-03
1.9310,4.21584E-03
1.9320,4.00651E-03
1.9330,3.80712E-03
1.9340,3.61723E-03
1.9350,3.43642E-03
1.9360,3.26426E-03
1.9370,3.10037E-03
1.9380,2.94437E-03
1.9390,2.79590E-03
1.9400,2.65462E-03
1.9410,2.52020E-03
1.9420,2.39231E-03
1.9430,2.27066E-03
1.9440,2.15496E-03
1.9450,2.04493E-03
1.9460,1.94031E-03
1.9470,1.84084E-03
1.9480,1.74628E-03
1.9490,1.65640E-03
1.9500,1.57097E-03
1.9510,1.48980E-03
1.9520,1.41267E-03
1.9530,1.33939E-03
1.9540,1.26978E-03
1.9550,1.20366E-03
1.9560,1.14087E-03
1.9570,1.08124E-03
1.9580,1.02463E-03
1.9590,9.70879E-04
1.9600,9.19856E-04
1.9610,8.71426E-04
1.9620,8.25464E-04
1.9630,7.81848E-04
1.9640,7.40463E-04
1.9650,7.01200E-04
1.9660,6.63953E-04
1.9670,6.28624E-04
1.9680,5.95116E-04
1.9690,5.63341E-04
1.9700,5.33210E-04
1.9710,5.04643E-04
1.9720,4.77561E-04
1.9730,4.51890E-04
1.9740,4.27558E-04
1.9750,4.04498E-04
1.9760,3.82646E-04
1.9770,3.61940E-04
1.9780,3.42324E-04
1.9790,3.23740E-04
1.9800,3.06138E-04
1.9810,2.89466E-04
1.9820,2.73677E-04
1.9830,2.58725E-04
1.9840,2.44568E-04
1.9850,2.31165E-04
1.9860,2.18477E-04
1.9870,2.06467E-04
1.9880,1.95100E-04
1.9890,1.84342E-04
1.9900,1.74162E-04
1.9910,1.64529E-04
1.9920,1.55416E-04
1.9930,1.46794E-04
1.9940,1.38639E-04
1.9950,1.30926E-04
1.9960,1.23630E-04
1.9970,1.16731E-04
1.9980,1.10208E-04
1.9990,1.04040E-04
2.0000,9.82092E-05
2.0010,9.26970E-05
2.0020,8.74866E-05
2.0030,8.25622E-05
2.0040,7.79082E-05
2.0050,7.35104E-05
2.0060,6.93549E-05
2.0070,6.54288E-05
2.0080,6.17197E-05
2.0090,5.82160E-05
2.0100,5.49066E-05
2.0110,5.17809E-05
2.0120,4.88291E-05
2.0130,4.60417E-05
2.0140,4.34098E-05
2.0150,4.09249E-05
2.0160,3.85790E-05
2.0170,3.63646E-05
2.0180,3.42744E-05
2.0190,3.23016E-05
2.0200,3.04399E-05
2.0210,2.86830E-05
2.0220,2.70253E-05
2.0230,2.54613E-05
2.0240,2.39858E-05
2.0250,2.25939E-05
2.0260,2.12810E-05
2.0270,2.00427E-05
2.0280,1.88749E-05
2.0290,1.77737E-05
2.0300,1.67353E-05
2.0310,1.57562E-05
2.0320,1.48332E-05
2.0330,1.39631E-05
2.0340,1.31429E-05
2.0350,1.23699E-05
2.0360,1.16413E-05
2.0370,1.09548E-05
2.0380,1.03079E-05
2.0390,9.69833E-06
2.0400,9.12406E-06
2.0410,8.58309E-06
2.0420,8.07350E-06
2.0430,7.59354E-06
2.0440,7.14150E-06
2.0450,6.71581E-06
2.0460,6.31496E-06
2.0470,5.93754E-06
2.0480,5.58221E-06
2.0490,5.24770E-06
2.0500,4.93282E-06
2.0510,4.63646E-06
2.0520,4.35754E-06
2.0530,4.09505E-06
2.0540,3.84807E-06
2.0550,3.61568E-06
2.0560,3.39705E-06
2.0570,3.19138E-06
2.0580,2.99791E-06
2.0590,2.81595E-06
2.0600,2.64482E-06
2.0610,2.48389E-06
2.0620,2.33257E-06
2.0630,2.19029E-06
2.0640,2.05653E-06
2.0650,1.93079E-06
2.0660,1.81259E-06
2.0670,1.70150E-06
2.0680,1.59710E-06
2.0690,1.49899E-06
2.0700,1.40680E-06
2.0710,1.32018E-06
2.0720,1.23880E-06
2.0730,1.16235E-06
2.0740,1.09054E-06
2.0750,1.02310E-06
2.0760,9.59752E-07
2.0770,9.00267E-07
2.0780,8.44410E-07
2.0790,7.91964E-07
2.0800,7.42724E-07
2.0810,6.96497E-07
2.0820,6.53103E-07
2.0830,6.12371E-07
2.0840,5.74141E-07
2.0850,5.38261E-07
2.0860,5.04589E-07
2.0870,4.72993E-07
2.0880,4.43345E-07
2.0890,4.15528E-07
2.0900,3.89431E-07
2.0910,3.64950E-07
2.0920,3.41984E-07
2.0930,3.20444E-07
2.0940,3.00240E-07
2.0950,2.81292E-07
2.0960,2.63523E-07
2.0970,2.46861E-07
2.0980,2.31237E-07
2.0990,2.16589E-07
2.1000,2.02855E-07
2.1010,1.89980E-07
2.1020,1.77912E-07
2.1030,1.66599E-07
2.1040,1.55996E-07
2.1050,1.46058E-07
2.1060,1.36745E-07
2.1070,1.28018E-07
2.1080,1.19840E-07
2.1090,1.12178E-07
2.1100,1.04999E-07
2.1110,9.82731E-08
2.1120,9.19725E-08
2.1130,8.60704E-08
2.1140,8.05421E-08
2.1150,7.53641E-08
2.1160,7.05146E-08
2.1170,6.59731E-08
2.1180,6.17202E-08
2.1190,5.77379E-08
2.1200,5.40092E-08
2.1210,5.05183E-08
2.1220,4.72500E-08
2.1230,4.41905E-08
2.1240,4.13266E-08
2.1250,3.86459E-08
2.1260,3.61369E-08
2.1270,3.37887E-08
2.1280,3.15913E-08
2.1290,2.95349E-08
2.1300,2.76108E-08
2.1310,2.58104E-08
2.1320,2.41260E-08
2.1330,2.25502E-08
2.1340,2.10760E-08
2.1350,1.96971E-08
2.1360,1.84073E-08
2.1370,1.72009E-08
2.1380,1.60726E-08
2.1390,1.50175E-08
2.1400,1.40308E-08
2.1410,1.31082E-08
2.1420,1.22455E-08
2.1430,1.14389E-08
2.1440,1.06848E-08
2.1450,9.97992E-09
2.1460,9.32096E-09
2.1470,8.70501E-09
2.1480,8.12930E-09
2.1490,7.59122E-09
2.1500,7.08836E-09
2.1510,6.61843E-09
2.1520,6.17931E-09
2.1530,5.76899E-09
2.1540,5.38562E-09
2.1550,5.02743E-09
2.1560,4.69281E-09
2.1570,4.38022E-09
2.1580,4.08821E-09
2.1590,3.81547E-09
2.1600,3.56072E-09
2.1610,3.32279E-09
2.1620,3.10059E-09
2.1630,2.89309E-09
2.1640,2.69933E-09
2.1650,2.51841E-09
2.1660,2.34949E-09
2.1670,2.19178E-09
2.1680,2.04454E-09
2.1690,1.90709E-09
2.1700,1.77878E-09
2.1710,1.65902E-09
2.1720,1.54724E-09
2.1730,1.44291E-09
2.1740,1.34555E-09
2.1750,1.25469E-09
2.1760,1.16990E-09
2.1770,1.09078E-09
2.1780,1.01696E-09
2.1790,9.48088E-10



==> anc/X_state_wvfncts/v27.csv <==
Level v=27

0.7490,-8.85037E-10
0.7500,-1.10838E-09
0.7510,-1.38653E-09
0.7520,-1.73254E-09
0.7530,-2.16247E-09
0.7540,-2.69607E-09
0.7550,-3.35757E-09
0.7560,-4.17671E-09
0.7570,-5.18990E-09
0.7580,-6.44167E-09
0.7590,-7.98645E-09
0.7600,-9.89066E-09
0.7610,-1.22353E-08
0.7620,-1.51188E-08
0.7630,-1.86612E-08
0.7640,-2.30080E-08
0.7650,-2.83359E-08
0.7660,-3.48588E-08
0.7670,-4.28358E-08
0.7680,-5.25799E-08
0.7690,-6.44692E-08
0.7700,-7.89593E-08
0.7710,-9.65993E-08
0.7720,-1.18050E-07
0.7730,-1.44104E-07
0.7740,-1.75714E-07
0.7750,-2.14021E-07
0.7760,-2.60392E-07
0.7770,-3.16461E-07
0.7780,-3.84179E-07
0.7790,-4.65873E-07
0.7800,-5.64317E-07
0.7810,-6.82810E-07
0.7820,-8.25273E-07
0.7830,-9.96362E-07
0.7840,-1.20160E-06
0.7850,-1.44751E-06
0.7860,-1.74183E-06
0.7870,-2.09368E-06
0.7880,-2.51384E-06
0.7890,-3.01500E-06
0.7900,-3.61209E-06
0.7910,-4.32266E-06
0.7920,-5.16731E-06
0.7930,-6.17021E-06
0.7940,-7.35965E-06
0.7950,-8.76870E-06
0.7960,-1.04360E-05
0.7970,-1.24066E-05
0.7980,-1.47331E-05
0.7990,-1.74766E-05
0.8000,-2.07080E-05
0.8010,-2.45099E-05
0.8020,-2.89777E-05
0.8030,-3.42220E-05
0.8040,-4.03708E-05
0.8050,-4.75716E-05
0.8060,-5.59947E-05
0.8070,-6.58362E-05
0.8080,-7.73216E-05
0.8090,-9.07098E-05
0.8100,-1.06298E-04
0.8110,-1.24426E-04
0.8120,-1.45484E-04
0.8130,-1.69917E-04
0.8140,-1.98231E-04
0.8150,-2.31005E-04
0.8160,-2.68897E-04
0.8170,-3.12654E-04
0.8180,-3.63123E-04
0.8190,-4.21267E-04
0.8200,-4.88171E-04
0.8210,-5.65064E-04
0.8220,-6.53331E-04
0.8230,-7.54533E-04
0.8240,-8.70426E-04
0.8250,-1.00298E-03
0.8260,-1.15441E-03
0.8270,-1.32720E-03
0.8280,-1.52410E-03
0.8290,-1.74823E-03
0.8300,-2.00301E-03
0.8310,-2.29230E-03
0.8320,-2.62035E-03
0.8330,-2.99190E-03
0.8340,-3.41219E-03
0.8350,-3.88702E-03
0.8360,-4.42279E-03
0.8370,-5.02655E-03
0.8380,-5.70606E-03
0.8390,-6.46986E-03
0.8400,-7.32729E-03
0.8410,-8.28859E-03
0.8420,-9.36494E-03
0.8430,-1.05685E-02
0.8440,-1.19126E-02
0.8450,-1.34117E-02
0.8460,-1.50813E-02
0.8470,-1.69383E-02
0.8480,-1.90011E-02
0.8490,-2.12894E-02
0.8500,-2.38242E-02
0.8510,-2.66283E-02
0.8520,-2.97259E-02
0.8530,-3.31431E-02
0.8540,-3.69073E-02
0.8550,-4.10481E-02
0.8560,-4.55964E-02
0.8570,-5.05851E-02
0.8580,-5.60489E-02
0.8590,-6.20241E-02
0.8600,-6.85488E-02
0.8610,-7.56628E-02
0.8620,-8.34073E-02
0.8630,-9.18253E-02
0.8640,-1.00961E-01
0.8650,-1.10859E-01
0.8660,-1.21567E-01
0.8670,-1.33132E-01
0.8680,-1.45602E-01
0.8690,-1.59024E-01
0.8700,-1.73447E-01
0.8710,-1.88919E-01
0.8720,-2.05487E-01
0.8730,-2.23195E-01
0.8740,-2.42089E-01
0.8750,-2.62210E-01
0.8760,-2.83597E-01
0.8770,-3.06284E-01
0.8780,-3.30303E-01
0.8790,-3.55681E-01
0.8800,-3.82438E-01
0.8810,-4.10589E-01
0.8820,-4.40139E-01
0.8830,-4.71090E-01
0.8840,-5.03430E-01
0.8850,-5.37141E-01
0.8860,-5.72191E-01
0.8870,-6.08540E-01
0.8880,-6.46134E-01
0.8890,-6.84904E-01
0.8900,-7.24771E-01
0.8910,-7.65637E-01
0.8920,-8.07392E-01
0.8930,-8.49909E-01
0.8940,-8.93044E-01
0.8950,-9.36635E-01
0.8960,-9.80505E-01
0.8970,-1.02446E+00
0.8980,-1.06828E+00
0.8990,-1.11175E+00
0.9000,-1.15460E+00
0.9010,-1.19659E+00
0.9020,-1.23743E+00
0.9030,-1.27683E+00
0.9040,-1.31449E+00
0.9050,-1.35008E+00
0.9060,-1.38327E+00
0.9070,-1.41374E+00
0.9080,-1.44113E+00
0.9090,-1.46511E+00
0.9100,-1.48533E+00
0.9110,-1.50145E+00
0.9120,-1.51312E+00
0.9130,-1.52003E+00
0.9140,-1.52187E+00
0.9150,-1.51832E+00
0.9160,-1.50912E+00
0.9170,-1.49402E+00
0.9180,-1.47279E+00
0.9190,-1.44525E+00
0.9200,-1.41125E+00
0.9210,-1.37068E+00
0.9220,-1.32348E+00
0.9230,-1.26964E+00
0.9240,-1.20919E+00
0.9250,-1.14223E+00
0.9260,-1.06892E+00
0.9270,-9.89481E-01
0.9280,-9.04189E-01
0.9290,-8.13390E-01
0.9300,-7.17497E-01
0.9310,-6.16985E-01
0.9320,-5.12395E-01
0.9330,-4.04332E-01
0.9340,-2.93459E-01
0.9350,-1.80499E-01
0.9360,-6.62250E-02
0.9370,4.85398E-02
0.9380,1.62931E-01
0.9390,2.76049E-01
0.9400,3.86967E-01
0.9410,4.94738E-01
0.9420,5.98409E-01
0.9430,6.97027E-01
0.9440,7.89652E-01
0.9450,8.75370E-01
0.9460,9.53302E-01
0.9470,1.02262E+00
0.9480,1.08254E+00
0.9490,1.13238E+00
0.9500,1.17150E+00
0.9510,1.19939E+00
0.9520,1.21561E+00
0.9530,1.21985E+00
0.9540,1.21190E+00
0.9550,1.19169E+00
0.9560,1.15927E+00
0.9570,1.11482E+00
0.9580,1.05868E+00
0.9590,9.91280E-01
0.9600,9.13229E-01
0.9610,8.25246E-01
0.9620,7.28187E-01
0.9630,6.23028E-01
0.9640,5.10862E-01
0.9650,3.92887E-01
0.9660,2.70398E-01
0.9670,1.44768E-01
0.9680,1.74409E-02
0.9690,-1.10091E-01
0.9700,-2.36300E-01
0.9710,-3.59645E-01
0.9720,-4.78589E-01
0.9730,-5.91621E-01
0.9740,-6.97276E-01
0.9750,-7.94156E-01
0.9760,-8.80953E-01
0.9770,-9.56465E-01
0.9780,-1.01962E+00
0.9790,-1.06950E+00
0.9800,-1.10533E+00
0.9810,-1.12652E+00
0.9820,-1.13270E+00
0.9830,-1.12365E+00
0.9840,-1.09939E+00
0.9850,-1.06015E+00
0.9860,-1.00635E+00
0.9870,-9.38647E-01
0.9880,-8.57886E-01
0.9890,-7.65116E-01
0.9900,-6.61568E-01
0.9910,-5.48643E-01
0.9920,-4.27895E-01
0.9930,-3.01012E-01
0.9940,-1.69787E-01
0.9950,-3.60999E-02
0.9960,9.81117E-02
0.9970,2.30882E-01
0.9980,3.60246E-01
0.9990,4.84266E-01
1.0000,6.01066E-01
1.0010,7.08861E-01
1.0020,8.05980E-01
1.0030,8.90901E-01
1.0040,9.62273E-01
1.0050,1.01894E+00
1.0060,1.05996E+00
1.0070,1.08463E+00
1.0080,1.09249E+00
1.0090,1.08333E+00
1.0100,1.05724E+00
1.0110,1.01453E+00
1.0120,9.55817E-01
1.0130,8.81955E-01
1.0140,7.94055E-01
1.0150,6.93465E-01
1.0160,5.81745E-01
1.0170,4.60652E-01
1.0180,3.32106E-01
1.0190,1.98167E-01
1.0200,6.09971E-02
1.0210,-7.71696E-02
1.0220,-2.14067E-01
1.0230,-3.47432E-01
1.0240,-4.75046E-01
1.0250,-5.94768E-01
1.0260,-7.04575E-01
1.0270,-8.02598E-01
1.0280,-8.87152E-01
1.0290,-9.56770E-01
1.0300,-1.01023E+00
1.0310,-1.04657E+00
1.0320,-1.06513E+00
1.0330,-1.06553E+00
1.0340,-1.04772E+00
1.0350,-1.01194E+00
1.0360,-9.58772E-01
1.0370,-8.89074E-01
1.0380,-8.04009E-01
1.0390,-7.05012E-01
1.0400,-5.93767E-01
1.0410,-4.72181E-01
1.0420,-3.42353E-01
1.0430,-2.06534E-01
1.0440,-6.70930E-02
1.0450,7.35264E-02
1.0460,2.12849E-01
1.0470,3.48413E-01
1.0480,4.77810E-01
1.0490,5.98733E-01
1.0500,7.09016E-01
1.0510,8.06673E-01
1.0520,8.89938E-01
1.0530,9.57294E-01
1.0540,1.00750E+00
1.0550,1.03964E+00
1.0560,1.05308E+00
1.0570,1.04756E+00
1.0580,1.02314E+00
1.0590,9.80228E-01
1.0600,9.19573E-01
1.0610,8.42243E-01
1.0620,7.49616E-01
1.0630,6.43353E-01
1.0640,5.25366E-01
1.0650,3.97792E-01
1.0660,2.62948E-01
1.0670,1.23291E-01
1.0680,-1.86252E-02
1.0690,-1.60199E-01
1.0700,-2.98827E-01
1.0710,-4.31953E-01
1.0720,-5.57113E-01
1.0730,-6.71988E-01
1.0740,-7.74440E-01
1.0750,-8.62558E-01
1.0760,-9.34693E-01
1.0770,-9.89489E-01
1.0780,-1.02591E+00
1.0790,-1.04325E+00
1.0800,-1.04118E+00
1.0810,-1.01972E+00
1.0820,-9.79235E-01
1.0830,-9.20477E-01
1.0840,-8.44522E-01
1.0850,-7.52777E-01
1.0860,-6.46944E-01
1.0870,-5.28995E-01
1.0880,-4.01131E-01
1.0890,-2.65743E-01
1.0900,-1.25368E-01
1.0910,1.73625E-02
1.0920,1.59766E-01
1.0930,2.99165E-01
1.0940,4.32933E-01
1.0950,5.58550E-01
1.0960,6.73645E-01
1.0970,7.76043E-01
1.0980,8.63808E-01
1.0990,9.35278E-01
1.1000,9.89098E-01
1.1010,1.02425E+00
1.1020,1.04005E+00
1.1030,1.03621E+00
1.1040,1.01278E+00
1.1050,9.70220E-01
1.1060,9.09313E-01
1.1070,8.31212E-01
1.1080,7.37392E-01
1.1090,6.29625E-01
1.1100,5.09947E-01
1.1110,3.80622E-01
1.1120,2.44095E-01
1.1130,1.02951E-01
1.1140,-4.01419E-02
1.1150,-1.82475E-01
1.1160,-3.21356E-01
1.1170,-4.54156E-01
1.1180,-5.78364E-01
1.1190,-6.91630E-01
1.1200,-7.91811E-01
1.1210,-8.77014E-01
1.1220,-9.45629E-01
1.1230,-9.96360E-01
1.1240,-1.02825E+00
1.1250,-1.04070E+00
1.1260,-1.03348E+00
1.1270,-1.00672E+00
1.1280,-9.60946E-01
1.1290,-8.97016E-01
1.1300,-8.16146E-01
1.1310,-7.19866E-01
1.1320,-6.09999E-01
1.1330,-4.88622E-01
1.1340,-3.58027E-01
1.1350,-2.20682E-01
1.1360,-7.91767E-02
1.1370,6.38205E-02
1.1380,2.05616E-01
1.1390,3.43540E-01
1.1400,4.75001E-01
1.1410,5.97526E-01
1.1420,7.08818E-01
1.1430,8.06791E-01
1.1440,8.89611E-01
1.1450,9.55731E-01
1.1460,1.00392E+00
1.1470,1.03328E+00
1.1480,1.04328E+00
1.1490,1.03374E+00
1.1500,1.00485E+00
1.1510,9.57165E-01
1.1520,8.91584E-01
1.1530,8.09345E-01
1.1540,7.11995E-01
1.1550,6.01362E-01
1.1560,4.79517E-01
1.1570,3.48737E-01
1.1580,2.11465E-01
1.1590,7.02589E-02
1.1600,-7.22538E-02
1.1610,-2.13425E-01
1.1620,-3.50635E-01
1.1630,-4.81343E-01
1.1640,-6.03133E-01
1.1650,-7.13756E-01
1.1660,-8.11177E-01
1.1670,-8.93606E-01
1.1680,-9.59535E-01
1.1690,-1.00776E+00
1.1700,-1.03741E+00
1.1710,-1.04796E+00
1.1720,-1.03923E+00
1.1730,-1.01140E+00
1.1740,-9.64999E-01
1.1750,-9.00896E-01
1.1760,-8.20285E-01
1.1770,-7.24658E-01
1.1780,-6.15779E-01
1.1790,-4.95650E-01
1.1800,-3.66476E-01
1.1810,-2.30622E-01
1.1820,-9.05672E-02
1.1830,5.11350E-02
1.1840,1.91909E-01
1.1850,3.29200E-01
1.1860,4.60524E-01
1.1870,5.83510E-01
1.1880,6.95943E-01
1.1890,7.95805E-01
1.1900,8.81309E-01
1.1910,9.50930E-01
1.1920,1.00344E+00
1.1930,1.03790E+00
1.1940,1.05373E+00
1.1950,1.05067E+00
1.1960,1.02878E+00
1.1970,9.88498E-01
1.1980,9.30553E-01
1.1990,8.56006E-01
1.2000,7.66206E-01
1.2010,6.62772E-01
1.2020,5.47559E-01
1.2030,4.22629E-01
1.2040,2.90207E-01
1.2050,1.52649E-01
1.2060,1.23924E-02
1.2070,-1.28084E-01
1.2080,-2.66303E-01
1.2090,-3.99835E-01
1.2100,-5.26342E-01
1.2110,-6.43611E-01
1.2120,-7.49602E-01
1.2130,-8.42476E-01
1.2140,-9.20629E-01
1.2150,-9.82720E-01
1.2160,-1.02769E+00
1.2170,-1.05478E+00
1.2180,-1.06356E+00
1.2190,-1.05389E+00
1.2200,-1.02596E+00
1.2210,-9.80305E-01
1.2220,-9.17723E-01
1.2230,-8.39323E-01
1.2240,-7.46480E-01
1.2250,-6.40811E-01
1.2260,-5.24150E-01
1.2270,-3.98511E-01
1.2280,-2.66059E-01
1.2290,-1.29064E-01
1.2300,1.01307E-02
1.2310,1.49154E-01
1.2320,2.85644E-01
1.2330,4.17292E-01
1.2340,5.41876E-01
1.2350,6.57304E-01
1.2360,7.61643E-01
1.2370,8.53157E-01
1.2380,9.30327E-01
1.2390,9.91885E-01
1.2400,1.03683E+00
1.2410,1.06443E+00
1.2420,1.07426E+00
1.2430,1.06620E+00
1.2440,1.04039E+00
1.2450,9.97318E-01
1.2460,9.37713E-01
1.2470,8.62596E-01
1.2480,7.73236E-01
1.2490,6.71132E-01
1.2500,5.57987E-01
1.2510,4.35679E-01
1.2520,3.06231E-01
1.2530,1.71774E-01
1.2540,3.45108E-02
1.2550,-1.03315E-01
1.2560,-2.39461E-01
1.2570,-3.71722E-01
1.2580,-4.97961E-01
1.2590,-6.16152E-01
1.2600,-7.24401E-01
1.2610,-8.20986E-01
1.2620,-9.04379E-01
1.2630,-9.73268E-01
1.2640,-1.02658E+00
1.2650,-1.06350E+00
1.2660,-1.08346E+00
1.2670,-1.08619E+00
1.2680,-1.07168E+00
1.2690,-1.04019E+00
1.2700,-9.92263E-01
1.2710,-9.28682E-01
1.2720,-8.50482E-01
1.2730,-7.58924E-01
1.2740,-6.55470E-01
1.2750,-5.41765E-01
1.2760,-4.19605E-01
1.2770,-2.90910E-01
1.2780,-1.57694E-01
1.2790,-2.20323E-02
1.2800,1.13971E-01
1.2810,2.48215E-01
1.2820,3.78638E-01
1.2830,5.03243E-01
1.2840,6.20134E-01
1.2850,7.27538E-01
1.2860,8.23840E-01
1.2870,9.07596E-01
1.2880,9.77564E-01
1.2890,1.03271E+00
1.2900,1.07225E+00
1.2910,1.09560E+00
1.2920,1.10246E+00
1.2930,1.09277E+00
1.2940,1.06670E+00
1.2950,1.02469E+00
1.2960,9.67391E-01
1.2970,8.95704E-01
1.2980,8.10722E-01
1.2990,7.13736E-01
1.3000,6.06206E-01
1.3010,4.89743E-01
1.3020,3.66080E-01
1.3030,2.37047E-01
1.3040,1.04546E-01
1.3050,-2.94813E-02
1.3060,-1.63081E-01
1.3070,-2.94312E-01
1.3080,-4.21281E-01
1.3090,-5.42163E-01
1.3100,-6.55230E-01
1.3110,-7.58875E-01
1.3120,-8.51636E-01
1.3130,-9.32212E-01
1.3140,-9.99484E-01
1.3150,-1.05253E+00
1.3160,-1.09062E+00
1.3170,-1.11327E+00
1.3180,-1.12019E+00
1.3190,-1.11132E+00
1.3200,-1.08683E+00
1.3210,-1.04710E+00
1.3220,-9.92730E-01
1.3230,-9.24507E-01
1.3240,-8.43421E-01
1.3250,-7.50629E-01
1.3260,-6.47446E-01
1.3270,-5.35324E-01
1.3280,-4.15830E-01
1.3290,-2.90623E-01
1.3300,-1.61435E-01
1.3310,-3.00406E-02
1.3320,1.01764E-01
1.3330,2.32187E-01
1.3340,3.59462E-01
1.3350,4.81880E-01
1.3360,5.97800E-01
1.3370,7.05683E-01
1.3380,8.04102E-01
1.3390,8.91766E-01
1.3400,9.67536E-01
1.3410,1.03043E+00
1.3420,1.07966E+00
1.3430,1.11460E+00
1.3440,1.13484E+00
1.3450,1.14013E+00
1.3460,1.13047E+00
1.3470,1.10601E+00
1.3480,1.06711E+00
1.3490,1.01433E+00
1.3500,9.48372E-01
1.3510,8.70142E-01
1.3520,7.80678E-01
1.3530,6.81165E-01
1.3540,5.72906E-01
1.3550,4.57314E-01
1.3560,3.35882E-01
1.3570,2.10175E-01
1.3580,8.17986E-02
1.3590,-4.76137E-02
1.3600,-1.76426E-01
1.3610,-3.03018E-01
1.3620,-4.25809E-01
1.3630,-5.43271E-01
1.3640,-6.53956E-01
1.3650,-7.56504E-01
1.3660,-8.49668E-01
1.3670,-9.32322E-01
1.3680,-1.00348E+00
1.3690,-1.06229E+00
1.3700,-1.10808E+00
1.3710,-1.14032E+00
1.3720,-1.15866E+00
1.3730,-1.16292E+00
1.3740,-1.15309E+00
1.3750,-1.12932E+00
1.3760,-1.09195E+00
1.3770,-1.04147E+00
1.3780,-9.78512E-01
1.3790,-9.03874E-01
1.3800,-8.18478E-01
1.3810,-7.23370E-01
1.3820,-6.19703E-01
1.3830,-5.08728E-01
1.3840,-3.91770E-01
1.3850,-2.70220E-01
1.3860,-1.45511E-01
1.3870,-1.91062E-02
1.3880,1.07521E-01
1.3890,2.32904E-01
1.3900,3.55600E-01
1.3910,4.74206E-01
1.3920,5.87375E-01
1.3930,6.93829E-01
1.3940,7.92376E-01
1.3950,8.81924E-01
1.3960,9.61485E-01
1.3970,1.03019E+00
1.3980,1.08731E+00
1.3990,1.13224E+00
1.4000,1.16451E+00
1.4010,1.18380E+00
1.4020,1.18995E+00
1.4030,1.18293E+00
1.4040,1.16285E+00
1.4050,1.12999E+00
1.4060,1.08474E+00
1.4070,1.02764E+00
1.4080,9.59347E-01
1.4090,8.80647E-01
1.4100,7.92422E-01
1.4110,6.95654E-01
1.4120,5.91413E-01
1.4130,4.80839E-01
1.4140,3.65134E-01
1.4150,2.45546E-01
1.4160,1.23354E-01
1.4170,-1.40853E-04
1.4180,-1.23635E-01
1.4190,-2.45833E-01
1.4200,-3.65463E-01
1.4210,-4.81286E-01
1.4220,-5.92115E-01
1.4230,-6.96819E-01
1.4240,-7.94342E-01
1.4250,-8.83706E-01
1.4260,-9.64026E-01
1.4270,-1.03452E+00
1.4280,-1.09449E+00
1.4290,-1.14338E+00
1.4300,-1.18074E+00
1.4310,-1.20622E+00
1.4320,-1.21962E+00
1.4330,-1.22085E+00
1.4340,-1.20993E+00
1.4350,-1.18703E+00
1.4360,-1.15240E+00
1.4370,-1.10643E+00
1.4380,-1.04962E+00
1.4390,-9.82555E-01
1.4400,-9.05930E-01
1.4410,-8.20522E-01
1.4420,-7.27188E-01
1.4430,-6.26856E-01
1.4440,-5.20513E-01
1.4450,-4.09198E-01
1.4460,-2.93988E-01
1.4470,-1.75990E-01
1.4480,-5.63289E-02
1.4490,6.38627E-02
1.4500,1.83456E-01
1.4510,3.01338E-01
1.4520,4.16416E-01
1.4530,5.27636E-01
1.4540,6.33985E-01
1.4550,7.34503E-01
1.4560,8.28293E-01
1.4570,9.14524E-01
1.4580,9.92440E-01
1.4590,1.06137E+00
1.4600,1.12072E+00
1.4610,1.17000E+00
1.4620,1.20881E+00
1.4630,1.23684E+00
1.4640,1.25389E+00
1.4650,1.25984E+00
1.4660,1.25468E+00
1.4670,1.23852E+00
1.4680,1.21152E+00
1.4690,1.17398E+00
1.4700,1.12625E+00
1.4710,1.06879E+00
1.4720,1.00213E+00
1.4730,9.26877E-01
1.4740,8.43715E-01
1.4750,7.53378E-01
1.4760,6.56660E-01
1.4770,5.54404E-01
1.4780,4.47489E-01
1.4790,3.36830E-01
1.4800,2.23364E-01
1.4810,1.08043E-01
1.4820,-8.17111E-03
1.4830,-1.24319E-01
1.4840,-2.39448E-01
1.4850,-3.52623E-01
1.4860,-4.62932E-01
1.4870,-5.69493E-01
1.4880,-6.71463E-01
1.4890,-7.68042E-01
1.4900,-8.58480E-01
1.4910,-9.42083E-01
1.4920,-1.01822E+00
1.4930,-1.08631E+00
1.4940,-1.14586E+00
1.4950,-1.19644E+00
1.4960,-1.23769E+00
1.4970,-1.26933E+00
1.4980,-1.29116E+00
1.4990,-1.30305E+00
1.5000,-1.30496E+00
1.5010,-1.29690E+00
1.5020,-1.27899E+00
1.5030,-1.25139E+00
1.5040,-1.21438E+00
1.5050,-1.16825E+00
1.5060,-1.11339E+00
1.5070,-1.05026E+00
1.5080,-9.79346E-01
1.5090,-9.01216E-01
1.5100,-8.16472E-01
1.5110,-7.25761E-01
1.5120,-6.29771E-01
1.5130,-5.29220E-01
1.5140,-4.24852E-01
1.5150,-3.17435E-01
1.5160,-2.07748E-01
1.5170,-9.65838E-02
1.5180,1.52653E-02
1.5190,1.27007E-01
1.5200,2.37859E-01
1.5210,3.47049E-01
1.5220,4.53827E-01
1.5230,5.57464E-01
1.5240,6.57261E-01
1.5250,7.52550E-01
1.5260,8.42703E-01
1.5270,9.27129E-01
1.5280,1.00529E+00
1.5290,1.07667E+00
1.5300,1.14085E+00
1.5310,1.19742E+00
1.5320,1.24603E+00
1.5330,1.28642E+00
1.5340,1.31835E+00
1.5350,1.34165E+00
1.5360,1.35621E+00
1.5370,1.36198E+00
1.5380,1.35897E+00
1.5390,1.34723E+00
1.5400,1.32688E+00
1.5410,1.29809E+00
1.5420,1.26109E+00
1.5430,1.21615E+00
1.5440,1.16359E+00
1.5450,1.10378E+00
1.5460,1.03711E+00
1.5470,9.64041E-01
1.5480,8.85049E-01
1.5490,8.00646E-01
1.5500,7.11373E-01
1.5510,6.17793E-01
1.5520,5.20493E-01
1.5530,4.20074E-01
1.5540,3.17151E-01
1.5550,2.12346E-01
1.5560,1.06287E-01
1.5570,-3.96666E-04
1.5580,-1.07078E-01
1.5590,-2.13138E-01
1.5600,-3.17967E-01
1.5610,-4.20967E-01
1.5620,-5.21560E-01
1.5630,-6.19185E-01
1.5640,-7.13305E-01
1.5650,-8.03409E-01
1.5660,-8.89013E-01
1.5670,-9.69664E-01
1.5680,-1.04494E+00
1.5690,-1.11446E+00
1.5700,-1.17787E+00
1.5710,-1.23485E+00
1.5720,-1.28514E+00
1.5730,-1.32849E+00
1.5740,-1.36472E+00
1.5750,-1.39366E+00
1.5760,-1.41521E+00
1.5770,-1.42930E+00
1.5780,-1.43588E+00
1.5790,-1.43497E+00
1.5800,-1.42661E+00
1.5810,-1.41089E+00
1.5820,-1.38792E+00
1.5830,-1.35788E+00
1.5840,-1.32095E+00
1.5850,-1.27735E+00
1.5860,-1.22735E+00
1.5870,-1.17123E+00
1.5880,-1.10930E+00
1.5890,-1.04190E+00
1.5900,-9.69397E-01
1.5910,-8.92170E-01
1.5920,-8.10622E-01
1.5930,-7.25170E-01
1.5940,-6.36248E-01
1.5950,-5.44298E-01
1.5960,-4.49774E-01
1.5970,-3.53135E-01
1.5980,-2.54845E-01
1.5990,-1.55372E-01
1.6000,-5.51813E-02
1.6010,4.52632E-02
1.6020,1.45502E-01
1.6030,2.45082E-01
1.6040,3.43558E-01
1.6050,4.40498E-01
1.6060,5.35479E-01
1.6070,6.28094E-01
1.6080,7.17952E-01
1.6090,8.04678E-01
1.6100,8.87915E-01
1.6110,9.67327E-01
1.6120,1.04260E+00
1.6130,1.11344E+00
1.6140,1.17957E+00
1.6150,1.24076E+00
1.6160,1.29677E+00
1.6170,1.34741E+00
1.6180,1.39250E+00
1.6190,1.43191E+00
1.6200,1.46549E+00
1.6210,1.49317E+00
1.6220,1.51487E+00
1.6230,1.53054E+00
1.6240,1.54016E+00
1.6250,1.54373E+00
1.6260,1.54129E+00
1.6270,1.53288E+00
1.6280,1.51857E+00
1.6290,1.49847E+00
1.6300,1.47269E+00
1.6310,1.44136E+00
1.6320,1.40465E+00
1.6330,1.36272E+00
1.6340,1.31577E+00
1.6350,1.26401E+00
1.6360,1.20765E+00
1.6370,1.14695E+00
1.6380,1.08213E+00
1.6390,1.01347E+00
1.6400,9.41234E-01
1.6410,8.65702E-01
1.6420,7.87161E-01
1.6430,7.05904E-01
1.6440,6.22230E-01
1.6450,5.36442E-01
1.6460,4.48844E-01
1.6470,3.59744E-01
1.6480,2.69449E-01
1.6490,1.78265E-01
1.6500,8.64979E-02
1.6510,-5.55007E-03
1.6520,-9.75806E-02
1.6530,-1.89300E-01
1.6540,-2.80420E-01
1.6550,-3.70658E-01
1.6560,-4.59741E-01
1.6570,-5.47403E-01
1.6580,-6.33385E-01
1.6590,-7.17440E-01
1.6600,-7.99329E-01
1.6610,-8.78825E-01
1.6620,-9.55713E-01
1.6630,-1.02979E+00
1.6640,-1.10085E+00
1.6650,-1.16873E+00
1.6660,-1.23326E+00
1.6670,-1.29427E+00
1.6680,-1.35163E+00
1.6690,-1.40522E+00
1.6700,-1.45490E+00
1.6710,-1.50058E+00
1.6720,-1.54218E+00
1.6730,-1.57960E+00
1.6740,-1.61280E+00
1.6750,-1.64172E+00
1.6760,-1.66632E+00
1.6770,-1.68658E+00
1.6780,-1.70249E+00
1.6790,-1.71404E+00
1.6800,-1.72124E+00
1.6810,-1.72413E+00
1.6820,-1.72272E+00
1.6830,-1.71707E+00
1.6840,-1.70722E+00
1.6850,-1.69325E+00
1.6860,-1.67523E+00
1.6870,-1.65323E+00
1.6880,-1.62736E+00
1.6890,-1.59769E+00
1.6900,-1.56436E+00
1.6910,-1.52745E+00
1.6920,-1.48710E+00
1.6930,-1.44343E+00
1.6940,-1.39657E+00
1.6950,-1.34666E+00
1.6960,-1.29383E+00
1.6970,-1.23823E+00
1.6980,-1.18000E+00
1.6990,-1.11930E+00
1.7000,-1.05628E+00
1.7010,-9.91091E-01
1.7020,-9.23891E-01
1.7030,-8.54837E-01
1.7040,-7.84086E-01
1.7050,-7.11796E-01
1.7060,-6.38124E-01
1.7070,-5.63229E-01
1.7080,-4.87266E-01
1.7090,-4.10389E-01
1.7100,-3.32752E-01
1.7110,-2.54507E-01
1.7120,-1.75800E-01
1.7130,-9.67799E-02
1.7140,-1.75885E-02
1.7150,6.16339E-02
1.7160,1.40751E-01
1.7170,2.19628E-01
1.7180,2.98138E-01
1.7190,3.76155E-01
1.7200,4.53557E-01
1.7210,5.30228E-01
1.7220,6.06055E-01
1.7230,6.80932E-01
1.7240,7.54755E-01
1.7250,8.27426E-01
1.7260,8.98851E-01
1.7270,9.68942E-01
1.7280,1.03762E+00
1.7290,1.10479E+00
1.7300,1.17040E+00
1.7310,1.23437E+00
1.7320,1.29664E+00
1.7330,1.35715E+00
1.7340,1.41584E+00
1.7350,1.47268E+00
1.7360,1.52760E+00
1.7370,1.58058E+00
1.7380,1.63158E+00
1.7390,1.68056E+00
1.7400,1.72751E+00
1.7410,1.77240E+00
1.7420,1.81522E+00
1.7430,1.85595E+00
1.7440,1.89458E+00
1.7450,1.93112E+00
1.7460,1.96554E+00
1.7470,1.99787E+00
1.7480,2.02811E+00
1.7490,2.05626E+00
1.7500,2.08234E+00
1.7510,2.10637E+00
1.7520,2.12836E+00
1.7530,2.14833E+00
1.7540,2.16632E+00
1.7550,2.18234E+00
1.7560,2.19642E+00
1.7570,2.20860E+00
1.7580,2.21892E+00
1.7590,2.22739E+00
1.7600,2.23407E+00
1.7610,2.23900E+00
1.7620,2.24220E+00
1.7630,2.24373E+00
1.7640,2.24363E+00
1.7650,2.24194E+00
1.7660,2.23870E+00
1.7670,2.23397E+00
1.7680,2.22778E+00
1.7690,2.22019E+00
1.7700,2.21125E+00
1.7710,2.20100E+00
1.7720,2.18949E+00
1.7730,2.17677E+00
1.7740,2.16290E+00
1.7750,2.14791E+00
1.7760,2.13185E+00
1.7770,2.11479E+00
1.7780,2.09676E+00
1.7790,2.07781E+00
1.7800,2.05799E+00
1.7810,2.03735E+00
1.7820,2.01594E+00
1.7830,1.99379E+00
1.7840,1.97097E+00
1.7850,1.94750E+00
1.7860,1.92344E+00
1.7870,1.89883E+00
1.7880,1.87371E+00
1.7890,1.84812E+00
1.7900,1.82211E+00
1.7910,1.79571E+00
1.7920,1.76897E+00
1.7930,1.74191E+00
1.7940,1.71458E+00
1.7950,1.68701E+00
1.7960,1.65925E+00
1.7970,1.63131E+00
1.7980,1.60323E+00
1.7990,1.57506E+00
1.8000,1.54680E+00
1.8010,1.51850E+00
1.8020,1.49019E+00
1.8030,1.46188E+00
1.8040,1.43362E+00
1.8050,1.40541E+00
1.8060,1.37729E+00
1.8070,1.34927E+00
1.8080,1.32139E+00
1.8090,1.29366E+00
1.8100,1.26610E+00
1.8110,1.23872E+00
1.8120,1.21156E+00
1.8130,1.18461E+00
1.8140,1.15791E+00
1.8150,1.13146E+00
1.8160,1.10528E+00
1.8170,1.07938E+00
1.8180,1.05378E+00
1.8190,1.02848E+00
1.8200,1.00349E+00
1.8210,9.78829E-01
1.8220,9.54501E-01
1.8230,9.30515E-01
1.8240,9.06878E-01
1.8250,8.83597E-01
1.8260,8.60677E-01
1.8270,8.38124E-01
1.8280,8.15942E-01
1.8290,7.94136E-01
1.8300,7.72708E-01
1.8310,7.51662E-01
1.8320,7.30999E-01
1.8330,7.10721E-01
1.8340,6.90830E-01
1.8350,6.71327E-01
1.8360,6.52210E-01
1.8370,6.33481E-01
1.8380,6.15138E-01
1.8390,5.97180E-01
1.8400,5.79607E-01
1.8410,5.62416E-01
1.8420,5.45605E-01
1.8430,5.29171E-01
1.8440,5.13113E-01
1.8450,4.97426E-01
1.8460,4.82108E-01
1.8470,4.67154E-01
1.8480,4.52562E-01
1.8490,4.38327E-01
1.8500,4.24446E-01
1.8510,4.10913E-01
1.8520,3.97723E-01
1.8530,3.84874E-01
1.8540,3.72359E-01
1.8550,3.60173E-01
1.8560,3.48312E-01
1.8570,3.36770E-01
1.8580,3.25543E-01
1.8590,3.14623E-01
1.8600,3.04008E-01
1.8610,2.93690E-01
1.8620,2.83664E-01
1.8630,2.73925E-01
1.8640,2.64467E-01
1.8650,2.55285E-01
1.8660,2.46372E-01
1.8670,2.37724E-01
1.8680,2.29335E-01
1.8690,2.21198E-01
1.8700,2.13310E-01
1.8710,2.05663E-01
1.8720,1.98252E-01
1.8730,1.91072E-01
1.8740,1.84118E-01
1.8750,1.77383E-01
1.8760,1.70864E-01
1.8770,1.64553E-01
1.8780,1.58447E-01
1.8790,1.52540E-01
1.8800,1.46826E-01
1.8810,1.41301E-01
1.8820,1.35959E-01
1.8830,1.30797E-01
1.8840,1.25808E-01
1.8850,1.20988E-01
1.8860,1.16333E-01
1.8870,1.11838E-01
1.8880,1.07498E-01
1.8890,1.03309E-01
1.8900,9.92659E-02
1.8910,9.53652E-02
1.8920,9.16026E-02
1.8930,8.79738E-02
1.8940,8.44748E-02
1.8950,8.11017E-02
1.8960,7.78506E-02
1.8970,7.47178E-02
1.8980,7.16995E-02
1.8990,6.87921E-02
1.9000,6.59921E-02
1.9010,6.32961E-02
1.9020,6.07008E-02
1.9030,5.82028E-02
1.9040,5.57989E-02
1.9050,5.34862E-02
1.9060,5.12614E-02
1.9070,4.91217E-02
1.9080,4.70643E-02
1.9090,4.50862E-02
1.9100,4.31849E-02
1.9110,4.13576E-02
1.9120,3.96018E-02
1.9130,3.79150E-02
1.9140,3.62948E-02
1.9150,3.47388E-02
1.9160,3.32447E-02
1.9170,3.18104E-02
1.9180,3.04336E-02
1.9190,2.91124E-02
1.9200,2.78446E-02
1.9210,2.66283E-02
1.9220,2.54616E-02
1.9230,2.43427E-02
1.9240,2.32698E-02
1.9250,2.22412E-02
1.9260,2.12551E-02
1.9270,2.03101E-02
1.9280,1.94045E-02
1.9290,1.85369E-02
1.9300,1.77057E-02
1.9310,1.69096E-02
1.9320,1.61472E-02
1.9330,1.54171E-02
1.9340,1.47182E-02
1.9350,1.40492E-02
1.9360,1.34089E-02
1.9370,1.27962E-02
1.9380,1.22099E-02
1.9390,1.16491E-02
1.9400,1.11127E-02
1.9410,1.05996E-02
1.9420,1.01090E-02
1.9430,9.63997E-03
1.9440,9.19157E-03
1.9450,8.76299E-03
1.9460,8.35339E-03
1.9470,7.96200E-03
1.9480,7.58805E-03
1.9490,7.23083E-03
1.9500,6.88962E-03
1.9510,6.56375E-03
1.9520,6.25258E-03
1.9530,5.95548E-03
1.9540,5.67186E-03
1.9550,5.40113E-03
1.9560,5.14275E-03
1.9570,4.89618E-03
1.9580,4.66092E-03
1.9590,4.43647E-03
1.9600,4.22237E-03
1.9610,4.01816E-03
1.9620,3.82341E-03
1.9630,3.63771E-03
1.9640,3.46066E-03
1.9650,3.29187E-03
1.9660,3.13098E-03
1.9670,2.97765E-03
1.9680,2.83152E-03
1.9690,2.69228E-03
1.9700,2.55963E-03
1.9710,2.43326E-03
1.9720,2.31288E-03
1.9730,2.19824E-03
1.9740,2.08907E-03
1.9750,1.98512E-03
1.9760,1.88615E-03
1.9770,1.79193E-03
1.9780,1.70225E-03
1.9790,1.61689E-03
1.9800,1.53567E-03
1.9810,1.45838E-03
1.9820,1.38484E-03
1.9830,1.31488E-03
1.9840,1.24834E-03
1.9850,1.18504E-03
1.9860,1.12485E-03
1.9870,1.06761E-03
1.9880,1.01319E-03
1.9890,9.61447E-04
1.9900,9.12261E-04
1.9910,8.65509E-04
1.9920,8.21075E-04
1.9930,7.78849E-04
1.9940,7.38725E-04
1.9950,7.00602E-04
1.9960,6.64384E-04
1.9970,6.29980E-04
1.9980,5.97302E-04
1.9990,5.66266E-04
2.0000,5.36793E-04
2.0010,5.08808E-04
2.0020,4.82237E-04
2.0030,4.57012E-04
2.0040,4.33066E-04
2.0050,4.10338E-04
2.0060,3.88767E-04
2.0070,3.68297E-04
2.0080,3.48872E-04
2.0090,3.30443E-04
2.0100,3.12958E-04
2.0110,2.96372E-04
2.0120,2.80640E-04
2.0130,2.65719E-04
2.0140,2.51569E-04
2.0150,2.38150E-04
2.0160,2.25428E-04
2.0170,2.13365E-04
2.0180,2.01931E-04
2.0190,1.91091E-04
2.0200,1.80818E-04
2.0210,1.71081E-04
2.0220,1.61855E-04
2.0230,1.53112E-04
2.0240,1.44828E-04
2.0250,1.36981E-04
2.0260,1.29547E-04
2.0270,1.22505E-04
2.0280,1.15836E-04
2.0290,1.09520E-04
2.0300,1.03539E-04
2.0310,9.78765E-05
2.0320,9.25150E-05
2.0330,8.74394E-05
2.0340,8.26348E-05
2.0350,7.80873E-05
2.0360,7.37834E-05
2.0370,6.97104E-05
2.0380,6.58564E-05
2.0390,6.22099E-05
2.0400,5.87600E-05
2.0410,5.54965E-05
2.0420,5.24095E-05
2.0430,4.94898E-05
2.0440,4.67286E-05
2.0450,4.41174E-05
2.0460,4.16484E-05
2.0470,3.93141E-05
2.0480,3.71073E-05
2.0490,3.50213E-05
2.0500,3.30496E-05
2.0510,3.11861E-05
2.0520,2.94251E-05
2.0530,2.77611E-05
2.0540,2.61889E-05
2.0550,2.47036E-05
2.0560,2.33005E-05
2.0570,2.19752E-05
2.0580,2.07235E-05
2.0590,1.95414E-05
2.0600,1.84252E-05
2.0610,1.73713E-05
2.0620,1.63762E-05
2.0630,1.54369E-05
2.0640,1.45502E-05
2.0650,1.37133E-05
2.0660,1.29235E-05
2.0670,1.21782E-05
2.0680,1.14750E-05
2.0690,1.08114E-05
2.0700,1.01855E-05
2.0710,9.59499E-06
2.0720,9.03803E-06
2.0730,8.51274E-06
2.0740,8.01736E-06
2.0750,7.55023E-06
2.0760,7.10978E-06
2.0770,6.69453E-06
2.0780,6.30306E-06
2.0790,5.93405E-06
2.0800,5.58623E-06
2.0810,5.25842E-06
2.0820,4.94949E-06
2.0830,4.65837E-06
2.0840,4.38406E-06
2.0850,4.12561E-06
2.0860,3.88212E-06
2.0870,3.65274E-06
2.0880,3.43667E-06
2.0890,3.23316E-06
2.0900,3.04149E-06
2.0910,2.86098E-06
2.0920,2.69100E-06
2.0930,2.53095E-06
2.0940,2.38025E-06
2.0950,2.23837E-06
2.0960,2.10480E-06
2.0970,1.97907E-06
2.0980,1.86073E-06
2.0990,1.74934E-06
2.1000,1.64451E-06
2.1010,1.54586E-06
2.1020,1.45303E-06
2.1030,1.36568E-06
2.1040,1.28350E-06
2.1050,1.20619E-06
2.1060,1.13345E-06
2.1070,1.06503E-06
2.1080,1.00068E-06
2.1090,9.40150E-07
2.1100,8.83224E-07
2.1110,8.29691E-07
2.1120,7.79350E-07
2.1130,7.32016E-07
2.1140,6.87511E-07
2.1150,6.45669E-07
2.1160,6.06334E-07
2.1170,5.69358E-07
2.1180,5.34601E-07
2.1190,5.01934E-07
2.1200,4.71232E-07
2.1210,4.42379E-07
2.1220,4.15266E-07
2.1230,3.89790E-07
2.1240,3.65852E-07
2.1250,3.43363E-07
2.1260,3.22236E-07
2.1270,3.02389E-07
2.1280,2.83746E-07
2.1290,2.66236E-07
2.1300,2.49791E-07
2.1310,2.34346E-07
2.1320,2.19843E-07
2.1330,2.06224E-07
2.1340,1.93437E-07
2.1350,1.81431E-07
2.1360,1.70160E-07
2.1370,1.59579E-07
2.1380,1.49646E-07
2.1390,1.40324E-07
2.1400,1.31574E-07
2.1410,1.23361E-07
2.1420,1.15655E-07
2.1430,1.08423E-07
2.1440,1.01637E-07
2.1450,9.52701E-08
2.1460,8.92966E-08
2.1470,8.36926E-08
2.1480,7.84355E-08
2.1490,7.35042E-08
2.1500,6.88787E-08
2.1510,6.45405E-08
2.1520,6.04719E-08
2.1530,5.66565E-08
2.1540,5.30785E-08
2.1550,4.97236E-08
2.1560,4.65780E-08
2.1570,4.36289E-08
2.1580,4.08640E-08
2.1590,3.82721E-08
2.1600,3.58426E-08
2.1610,3.35653E-08
2.1620,3.14308E-08
2.1630,2.94304E-08
2.1640,2.75557E-08
2.1650,2.57990E-08
2.1660,2.41528E-08
2.1670,2.26104E-08
2.1680,2.11653E-08
2.1690,1.98114E-08
2.1700,1.85431E-08
2.1710,1.73550E-08
2.1720,1.62421E-08
2.1730,1.51997E-08
2.1740,1.42234E-08
2.1750,1.33091E-08
2.1760,1.24528E-08
2.1770,1.16510E-08
2.1780,1.09002E-08
2.1790,1.01973E-08
2.1800,9.53911E-09
2.1810,8.92293E-09
2.1820,8.34611E-09
2.1830,7.80614E-09
2.1840,7.30071E-09
2.1850,6.82764E-09
2.1860,6.38487E-09
2.1870,5.97049E-09
2.1880,5.58271E-09
2.1890,5.21983E-09
2.1900,4.88028E-09
2.1910,4.56257E-09
2.1920,4.26532E-09
2.1930,3.98722E-09
2.1940,3.72706E-09
2.1950,3.48369E-09
2.1960,3.25604E-09
2.1970,3.04311E-09
2.1980,2.84395E-09
2.1990,2.65769E-09
2.2000,2.48350E-09
2.2010,2.32060E-09
2.2020,2.16828E-09
2.2030,2.02585E-09
2.2040,1.89268E-09
2.2050,1.76817E-09
2.2060,1.65177E-09
2.2070,1.54296E-09
2.2080,1.44124E-09
2.2090,1.34615E-09
2.2100,1.25728E-09
2.2110,1.17421E-09
2.2120,1.09658E-09
2.2130,1.02403E-09
2.2140,9.56234E-10



==> anc/X_state_wvfncts/v28.csv <==
Level v=28

0.7480,9.91961E-10
0.7490,1.24243E-09
0.7500,1.55439E-09
0.7510,1.94249E-09
0.7520,2.42475E-09
0.7530,3.02333E-09
0.7540,3.76545E-09
0.7550,4.68447E-09
0.7560,5.82124E-09
0.7570,7.22576E-09
0.7580,8.95911E-09
0.7590,1.10958E-08
0.7600,1.37268E-08
0.7610,1.69625E-08
0.7620,2.09376E-08
0.7630,2.58154E-08
0.7640,3.17941E-08
0.7650,3.91136E-08
0.7660,4.80647E-08
0.7670,5.89984E-08
0.7680,7.23386E-08
0.7690,8.85965E-08
0.7700,1.08388E-07
0.7710,1.32452E-07
0.7720,1.61680E-07
0.7730,1.97138E-07
0.7740,2.40106E-07
0.7750,2.92114E-07
0.7760,3.54993E-07
0.7770,4.30929E-07
0.7780,5.22527E-07
0.7790,6.32893E-07
0.7800,7.65720E-07
0.7810,9.25398E-07
0.7820,1.11713E-06
0.7830,1.34710E-06
0.7840,1.62261E-06
0.7850,1.95230E-06
0.7860,2.34637E-06
0.7870,2.81686E-06
0.7880,3.37795E-06
0.7890,4.04631E-06
0.7900,4.84155E-06
0.7910,5.78665E-06
0.7920,6.90857E-06
0.7930,8.23887E-06
0.7940,9.81442E-06
0.7950,1.16783E-05
0.7960,1.38807E-05
0.7970,1.64802E-05
0.7980,1.95448E-05
0.7990,2.31534E-05
0.8000,2.73978E-05
0.8010,3.23843E-05
0.8020,3.82356E-05
0.8030,4.50939E-05
0.8040,5.31232E-05
0.8050,6.25122E-05
0.8060,7.34785E-05
0.8070,8.62721E-05
0.8080,1.01180E-04
0.8090,1.18531E-04
0.8100,1.38702E-04
0.8110,1.62124E-04
0.8120,1.89288E-04
0.8130,2.20754E-04
0.8140,2.57162E-04
0.8150,2.99237E-04
0.8160,3.47803E-04
0.8170,4.03794E-04
0.8180,4.68268E-04
0.8190,5.42422E-04
0.8200,6.27606E-04
0.8210,7.25341E-04
0.8220,8.37342E-04
0.8230,9.65535E-04
0.8240,1.11208E-03
0.8250,1.27940E-03
0.8260,1.47021E-03
0.8270,1.68753E-03
0.8280,1.93475E-03
0.8290,2.21562E-03
0.8300,2.53433E-03
0.8310,2.89552E-03
0.8320,3.30434E-03
0.8330,3.76649E-03
0.8340,4.28826E-03
0.8350,4.87659E-03
0.8360,5.53913E-03
0.8370,6.28426E-03
0.8380,7.12120E-03
0.8390,8.06004E-03
0.8400,9.11181E-03
0.8410,1.02885E-02
0.8420,1.16033E-02
0.8430,1.30704E-02
0.8440,1.47053E-02
0.8450,1.65246E-02
0.8460,1.85464E-02
0.8470,2.07902E-02
0.8480,2.32770E-02
0.8490,2.60292E-02
0.8500,2.90708E-02
0.8510,3.24277E-02
0.8520,3.61270E-02
0.8530,4.01980E-02
0.8540,4.46715E-02
0.8550,4.95801E-02
0.8560,5.49581E-02
0.8570,6.08416E-02
0.8580,6.72684E-02
0.8590,7.42780E-02
0.8600,8.19114E-02
0.8610,9.02112E-02
0.8620,9.92212E-02
0.8630,1.08987E-01
0.8640,1.19553E-01
0.8650,1.30969E-01
0.8660,1.43280E-01
0.8670,1.56535E-01
0.8680,1.70782E-01
0.8690,1.86067E-01
0.8700,2.02438E-01
0.8710,2.19940E-01
0.8720,2.38615E-01
0.8730,2.58506E-01
0.8740,2.79651E-01
0.8750,3.02084E-01
0.8760,3.25836E-01
0.8770,3.50933E-01
0.8780,3.77394E-01
0.8790,4.05233E-01
0.8800,4.34458E-01
0.8810,4.65064E-01
0.8820,4.97044E-01
0.8830,5.30374E-01
0.8840,5.65025E-01
0.8850,6.00954E-01
0.8860,6.38106E-01
0.8870,6.76411E-01
0.8880,7.15789E-01
0.8890,7.56141E-01
0.8900,7.97354E-01
0.8910,8.39301E-01
0.8920,8.81836E-01
0.8930,9.24796E-01
0.8940,9.68003E-01
0.8950,1.01126E+00
0.8960,1.05435E+00
0.8970,1.09705E+00
0.8980,1.13910E+00
0.8990,1.18025E+00
0.9000,1.22020E+00
0.9010,1.25868E+00
0.9020,1.29537E+00
0.9030,1.32996E+00
0.9040,1.36212E+00
0.9050,1.39151E+00
0.9060,1.41779E+00
0.9070,1.44062E+00
0.9080,1.45966E+00
0.9090,1.47457E+00
0.9100,1.48502E+00
0.9110,1.49068E+00
0.9120,1.49125E+00
0.9130,1.48644E+00
0.9140,1.47597E+00
0.9150,1.45961E+00
0.9160,1.43715E+00
0.9170,1.40840E+00
0.9180,1.37324E+00
0.9190,1.33155E+00
0.9200,1.28330E+00
0.9210,1.22849E+00
0.9220,1.16717E+00
0.9230,1.09945E+00
0.9240,1.02551E+00
0.9250,9.45577E-01
0.9260,8.59954E-01
0.9270,7.69003E-01
0.9280,6.73151E-01
0.9290,5.72891E-01
0.9300,4.68780E-01
0.9310,3.61437E-01
0.9320,2.51541E-01
0.9330,1.39826E-01
0.9340,2.70764E-02
0.9350,-8.58751E-02
0.9360,-1.98158E-01
0.9370,-3.08867E-01
0.9380,-4.17075E-01
0.9390,-5.21837E-01
0.9400,-6.22202E-01
0.9410,-7.17225E-01
0.9420,-8.05975E-01
0.9430,-8.87549E-01
0.9440,-9.61087E-01
0.9450,-1.02578E+00
0.9460,-1.08087E+00
0.9470,-1.12570E+00
0.9480,-1.15968E+00
0.9490,-1.18231E+00
0.9500,-1.19322E+00
0.9510,-1.19214E+00
0.9520,-1.17891E+00
0.9530,-1.15352E+00
0.9540,-1.11607E+00
0.9550,-1.06683E+00
0.9560,-1.00616E+00
0.9570,-9.34593E-01
0.9580,-8.52787E-01
0.9590,-7.61529E-01
0.9600,-6.61736E-01
0.9610,-5.54443E-01
0.9620,-4.40799E-01
0.9630,-3.22050E-01
0.9640,-1.99533E-01
0.9650,-7.46568E-02
0.9660,5.11095E-02
0.9670,1.76256E-01
0.9680,2.99248E-01
0.9690,4.18549E-01
0.9700,5.32638E-01
0.9710,6.40029E-01
0.9720,7.39297E-01
0.9730,8.29093E-01
0.9740,9.08172E-01
0.9750,9.75406E-01
0.9760,1.02981E+00
0.9770,1.07055E+00
0.9780,1.09697E+00
0.9790,1.10859E+00
0.9800,1.10515E+00
0.9810,1.08657E+00
0.9820,1.05301E+00
0.9830,1.00480E+00
0.9840,9.42541E-01
0.9850,8.66997E-01
0.9860,7.79154E-01
0.9870,6.80187E-01
0.9880,5.71446E-01
0.9890,4.54445E-01
0.9900,3.30833E-01
0.9910,2.02382E-01
0.9920,7.09536E-02
0.9930,-6.15234E-02
0.9940,-1.93083E-01
0.9950,-3.21750E-01
0.9960,-4.45573E-01
0.9970,-5.62654E-01
0.9980,-6.71175E-01
0.9990,-7.69436E-01
1.0000,-8.55873E-01
1.0010,-9.29093E-01
1.0020,-9.87896E-01
1.0030,-1.03130E+00
1.0040,-1.05854E+00
1.0050,-1.06912E+00
1.0060,-1.06279E+00
1.0070,-1.03958E+00
1.0080,-9.99781E-01
1.0090,-9.43956E-01
1.0100,-8.72935E-01
1.0110,-7.87799E-01
1.0120,-6.89870E-01
1.0130,-5.80693E-01
1.0140,-4.62007E-01
1.0150,-3.35726E-01
1.0160,-2.03904E-01
1.0170,-6.87037E-02
1.0180,6.76384E-02
1.0190,2.02849E-01
1.0200,3.34658E-01
1.0210,4.60833E-01
1.0220,5.79223E-01
1.0230,6.87793E-01
1.0240,7.84662E-01
1.0250,8.68138E-01
1.0260,9.36743E-01
1.0270,9.89252E-01
1.0280,1.02471E+00
1.0290,1.04244E+00
1.0300,1.04209E+00
1.0310,1.02360E+00
1.0320,9.87250E-01
1.0330,9.33619E-01
1.0340,8.63600E-01
1.0350,7.78380E-01
1.0360,6.79422E-01
1.0370,5.68441E-01
1.0380,4.47375E-01
1.0390,3.18351E-01
1.0400,1.83651E-01
1.0410,4.56690E-02
1.0420,-9.31302E-02
1.0430,-2.30256E-01
1.0440,-3.63236E-01
1.0450,-4.89663E-01
1.0460,-6.07236E-01
1.0470,-7.13807E-01
1.0480,-8.07418E-01
1.0490,-8.86339E-01
1.0500,-9.49103E-01
1.0510,-9.94531E-01
1.0520,-1.02176E+00
1.0530,-1.03025E+00
1.0540,-1.01982E+00
1.0550,-9.90623E-01
1.0560,-9.43162E-01
1.0570,-8.78284E-01
1.0580,-7.97158E-01
1.0590,-7.01261E-01
1.0600,-5.92347E-01
1.0610,-4.72420E-01
1.0620,-3.43697E-01
1.0630,-2.08564E-01
1.0640,-6.95354E-02
1.0650,7.07935E-02
1.0660,2.09795E-01
1.0670,3.44860E-01
1.0680,4.73443E-01
1.0690,5.93116E-01
1.0700,7.01611E-01
1.0710,7.96865E-01
1.0720,8.77061E-01
1.0730,9.40662E-01
1.0740,9.86443E-01
1.0750,1.01351E+00
1.0760,1.02134E+00
1.0770,1.00975E+00
1.0780,9.78939E-01
1.0790,9.29483E-01
1.0800,8.62303E-01
1.0810,7.78663E-01
1.0820,6.80146E-01
1.0830,5.68622E-01
1.0840,4.46214E-01
1.0850,3.15258E-01
1.0860,1.78259E-01
1.0870,3.78394E-02
1.0880,-1.03306E-01
1.0890,-2.42467E-01
1.0900,-3.76964E-01
1.0910,-5.04208E-01
1.0920,-6.21743E-01
1.0930,-7.27299E-01
1.0940,-8.18835E-01
1.0950,-8.94578E-01
1.0960,-9.53058E-01
1.0970,-9.93138E-01
1.0980,-1.01404E+00
1.0990,-1.01534E+00
1.1000,-9.97015E-01
1.1010,-9.59412E-01
1.1020,-9.03250E-01
1.1030,-8.29611E-01
1.1040,-7.39915E-01
1.1050,-6.35894E-01
1.1060,-5.19561E-01
1.1070,-3.93164E-01
1.1080,-2.59152E-01
1.1090,-1.20120E-01
1.1100,2.12404E-02
1.1110,1.62189E-01
1.1120,2.99994E-01
1.1130,4.31986E-01
1.1140,5.55606E-01
1.1150,6.68459E-01
1.1160,7.68357E-01
1.1170,8.53366E-01
1.1180,9.21837E-01
1.1190,9.72445E-01
1.1200,1.00421E+00
1.1210,1.01652E+00
1.1220,1.00913E+00
1.1230,9.82198E-01
1.1240,9.36241E-01
1.1250,8.72152E-01
1.1260,7.91178E-01
1.1270,6.94887E-01
1.1280,5.85147E-01
1.1290,4.64085E-01
1.1300,3.34046E-01
1.1310,1.97546E-01
1.1320,5.72262E-02
1.1330,-8.41995E-02
1.1340,-2.23998E-01
1.1350,-3.59471E-01
1.1360,-4.88003E-01
1.1370,-6.07116E-01
1.1380,-7.14517E-01
1.1390,-8.08138E-01
1.1400,-8.86180E-01
1.1410,-9.47147E-01
1.1420,-9.89873E-01
1.1430,-1.01354E+00
1.1440,-1.01771E+00
1.1450,-1.00231E+00
1.1460,-9.67643E-01
1.1470,-9.14387E-01
1.1480,-8.43575E-01
1.1490,-7.56575E-01
1.1500,-6.55067E-01
1.1510,-5.41003E-01
1.1520,-4.16577E-01
1.1530,-2.84177E-01
1.1540,-1.46341E-01
1.1550,-5.70696E-03
1.1560,1.35036E-01
1.1570,2.73202E-01
1.1580,4.06157E-01
1.1590,5.31370E-01
1.1600,6.46461E-01
1.1610,7.49249E-01
1.1620,8.37787E-01
1.1630,9.10404E-01
1.1640,9.65735E-01
1.1650,1.00274E+00
1.1660,1.02074E+00
1.1670,1.01941E+00
1.1680,9.98782E-01
1.1690,9.59271E-01
1.1700,9.01639E-01
1.1710,8.26989E-01
1.1720,7.36746E-01
1.1730,6.32624E-01
1.1740,5.16595E-01
1.1750,3.90853E-01
1.1760,2.57769E-01
1.1770,1.19847E-01
1.1780,-2.03212E-02
1.1790,-1.60110E-01
1.1800,-2.96903E-01
1.1810,-4.28149E-01
1.1820,-5.51402E-01
1.1830,-6.64374E-01
1.1840,-7.64970E-01
1.1850,-8.51332E-01
1.1860,-9.21871E-01
1.1870,-9.75295E-01
1.1880,-1.01063E+00
1.1890,-1.02725E+00
1.1900,-1.02486E+00
1.1910,-1.00353E+00
1.1920,-9.63681E-01
1.1930,-9.06062E-01
1.1940,-8.31758E-01
1.1950,-7.42156E-01
1.1960,-6.38921E-01
1.1970,-5.23964E-01
1.1980,-3.99405E-01
1.1990,-2.67537E-01
1.2000,-1.30779E-01
1.2010,8.36760E-03
1.2020,1.47362E-01
1.2030,2.83674E-01
1.2040,4.14829E-01
1.2050,5.38451E-01
1.2060,6.52311E-01
1.2070,7.54359E-01
1.2080,8.42765E-01
1.2090,9.15951E-01
1.2100,9.72620E-01
1.2110,1.01177E+00
1.2120,1.03273E+00
1.2130,1.03514E+00
1.2140,1.01899E+00
1.2150,9.84594E-01
1.2160,9.32592E-01
1.2170,8.63937E-01
1.2180,7.79881E-01
1.2190,6.81940E-01
1.2200,5.71878E-01
1.2210,4.51665E-01
1.2220,3.23447E-01
1.2230,1.89506E-01
1.2240,5.22154E-02
1.2250,-8.59964E-02
1.2260,-2.22694E-01
1.2270,-3.55477E-01
1.2280,-4.82019E-01
1.2290,-6.00112E-01
1.2300,-7.07704E-01
1.2310,-8.02930E-01
1.2320,-8.84151E-01
1.2330,-9.49973E-01
1.2340,-9.99279E-01
1.2350,-1.03124E+00
1.2360,-1.04533E+00
1.2370,-1.04134E+00
1.2380,-1.01936E+00
1.2390,-9.79803E-01
1.2400,-9.23384E-01
1.2410,-8.51099E-01
1.2420,-7.64216E-01
1.2430,-6.64246E-01
1.2440,-5.52923E-01
1.2450,-4.32164E-01
1.2460,-3.04045E-01
1.2470,-1.70755E-01
1.2480,-3.45674E-02
1.2490,1.02207E-01
1.2500,2.37254E-01
1.2510,3.68297E-01
1.2520,4.93135E-01
1.2530,6.09682E-01
1.2540,7.15997E-01
1.2550,8.10316E-01
1.2560,8.91087E-01
1.2570,9.56986E-01
1.2580,1.00694E+00
1.2590,1.04016E+00
1.2600,1.05612E+00
1.2610,1.05458E+00
1.2620,1.03562E+00
1.2630,9.99568E-01
1.2640,9.47062E-01
1.2650,8.78993E-01
1.2660,7.96510E-01
1.2670,7.00990E-01
1.2680,5.94021E-01
1.2690,4.77370E-01
1.2700,3.52952E-01
1.2710,2.22805E-01
1.2720,8.90475E-02
1.2730,-4.61503E-02
1.2740,-1.80604E-01
1.2750,-3.12152E-01
1.2760,-4.38685E-01
1.2770,-5.58187E-01
1.2780,-6.68760E-01
1.2790,-7.68659E-01
1.2800,-8.56314E-01
1.2810,-9.30360E-01
1.2820,-9.89651E-01
1.2830,-1.03328E+00
1.2840,-1.06059E+00
1.2850,-1.07119E+00
1.2860,-1.06496E+00
1.2870,-1.04201E+00
1.2880,-1.00276E+00
1.2890,-9.47840E-01
1.2900,-8.78154E-01
1.2910,-7.94814E-01
1.2920,-6.99145E-01
1.2930,-5.92654E-01
1.2940,-4.77010E-01
1.2950,-3.54016E-01
1.2960,-2.25580E-01
1.2970,-9.36831E-02
1.2980,3.96479E-02
1.2990,1.72375E-01
1.3000,3.02477E-01
1.3010,4.27983E-01
1.3020,5.47002E-01
1.3030,6.57750E-01
1.3040,7.58573E-01
1.3050,8.47978E-01
1.3060,9.24649E-01
1.3070,9.87468E-01
1.3080,1.03553E+00
1.3090,1.06815E+00
1.3100,1.08488E+00
1.3110,1.08552E+00
1.3120,1.07008E+00
1.3130,1.03884E+00
1.3140,9.92302E-01
1.3150,9.31178E-01
1.3160,8.56402E-01
1.3170,7.69101E-01
1.3180,6.70580E-01
1.3190,5.62300E-01
1.3200,4.45857E-01
1.3210,3.22956E-01
1.3220,1.95390E-01
1.3230,6.50077E-02
1.3240,-6.63099E-02
1.3250,-1.96678E-01
1.3260,-3.24233E-01
1.3270,-4.47164E-01
1.3280,-5.63733E-01
1.3290,-6.72301E-01
1.3300,-7.71352E-01
1.3310,-8.59510E-01
1.3320,-9.35561E-01
1.3330,-9.98468E-01
1.3340,-1.04738E+00
1.3350,-1.08166E+00
1.3360,-1.10085E+00
1.3370,-1.10474E+00
1.3380,-1.09330E+00
1.3390,-1.06673E+00
1.3400,-1.02545E+00
1.3410,-9.70051E-01
1.3420,-9.01337E-01
1.3430,-8.20282E-01
1.3440,-7.28026E-01
1.3450,-6.25853E-01
1.3460,-5.15179E-01
1.3470,-3.97525E-01
1.3480,-2.74498E-01
1.3490,-1.47772E-01
1.3500,-1.90592E-02
1.3510,1.09910E-01
1.3520,2.37411E-01
1.3530,3.61747E-01
1.3540,4.81274E-01
1.3550,5.94420E-01
1.3560,6.99705E-01
1.3570,7.95763E-01
1.3580,8.81355E-01
1.3590,9.55387E-01
1.3600,1.01692E+00
1.3610,1.06519E+00
1.3620,1.09960E+00
1.3630,1.11975E+00
1.3640,1.12541E+00
1.3650,1.11655E+00
1.3660,1.09333E+00
1.3670,1.05608E+00
1.3680,1.00531E+00
1.3690,9.41727E-01
1.3700,8.66158E-01
1.3710,7.79601E-01
1.3720,6.83182E-01
1.3730,5.78145E-01
1.3740,4.65836E-01
1.3750,3.47684E-01
1.3760,2.25182E-01
1.3770,9.98725E-02
1.3780,-2.66798E-02
1.3790,-1.52902E-01
1.3800,-2.77235E-01
1.3810,-3.98152E-01
1.3820,-5.14176E-01
1.3830,-6.23901E-01
1.3840,-7.26005E-01
1.3850,-8.19265E-01
1.3860,-9.02576E-01
1.3870,-9.74959E-01
1.3880,-1.03557E+00
1.3890,-1.08372E+00
1.3900,-1.11886E+00
1.3910,-1.14062E+00
1.3920,-1.14878E+00
1.3930,-1.14327E+00
1.3940,-1.12421E+00
1.3950,-1.09186E+00
1.3960,-1.04664E+00
1.3970,-9.89135E-01
1.3980,-9.20042E-01
1.3990,-8.40208E-01
1.4000,-7.50596E-01
1.4010,-6.52274E-01
1.4020,-5.46409E-01
1.4030,-4.34243E-01
1.4040,-3.17085E-01
1.4050,-1.96295E-01
1.4060,-7.32616E-02
1.4070,5.06063E-02
1.4080,1.73901E-01
1.4090,2.95229E-01
1.4100,4.13229E-01
1.4110,5.26586E-01
1.4120,6.34044E-01
1.4130,7.34423E-01
1.4140,8.26629E-01
1.4150,9.09666E-01
1.4160,9.82644E-01
1.4170,1.04479E+00
1.4180,1.09547E+00
1.4190,1.13415E+00
1.4200,1.16045E+00
1.4210,1.17414E+00
1.4220,1.17509E+00
1.4230,1.16336E+00
1.4240,1.13909E+00
1.4250,1.10260E+00
1.4260,1.05432E+00
1.4270,9.94807E-01
1.4280,9.24723E-01
1.4290,8.44848E-01
1.4300,7.56060E-01
1.4310,6.59323E-01
1.4320,5.55676E-01
1.4330,4.46226E-01
1.4340,3.32133E-01
1.4350,2.14595E-01
1.4360,9.48380E-02
1.4370,-2.58960E-02
1.4380,-1.46365E-01
1.4390,-2.65338E-01
1.4400,-3.81608E-01
1.4410,-4.94003E-01
1.4420,-6.01401E-01
1.4430,-7.02735E-01
1.4440,-7.97009E-01
1.4450,-8.83305E-01
1.4460,-9.60790E-01
1.4470,-1.02872E+00
1.4480,-1.08647E+00
1.4490,-1.13349E+00
1.4500,-1.16937E+00
1.4510,-1.19379E+00
1.4520,-1.20656E+00
1.4530,-1.20758E+00
1.4540,-1.19691E+00
1.4550,-1.17467E+00
1.4560,-1.14114E+00
1.4570,-1.09666E+00
1.4580,-1.04171E+00
1.4590,-9.76842E-01
1.4600,-9.02714E-01
1.4610,-8.20058E-01
1.4620,-7.29684E-01
1.4630,-6.32467E-01
1.4640,-5.29341E-01
1.4650,-4.21288E-01
1.4660,-3.09327E-01
1.4670,-1.94509E-01
1.4680,-7.78998E-02
1.4690,3.94244E-02
1.4700,1.56389E-01
1.4710,2.71931E-01
1.4720,3.85009E-01
1.4730,4.94610E-01
1.4740,5.99763E-01
1.4750,6.99540E-01
1.4760,7.93072E-01
1.4770,8.79551E-01
1.4780,9.58237E-01
1.4790,1.02847E+00
1.4800,1.08965E+00
1.4810,1.14130E+00
1.4820,1.18298E+00
1.4830,1.21439E+00
1.4840,1.23528E+00
1.4850,1.24552E+00
1.4860,1.24506E+00
1.4870,1.23395E+00
1.4880,1.21232E+00
1.4890,1.18040E+00
1.4900,1.13850E+00
1.4910,1.08701E+00
1.4920,1.02640E+00
1.4930,9.57210E-01
1.4940,8.80055E-01
1.4950,7.95604E-01
1.4960,7.04583E-01
1.4970,6.07767E-01
1.4980,5.05973E-01
1.4990,4.00051E-01
1.5000,2.90878E-01
1.5010,1.79351E-01
1.5020,6.63769E-02
1.5030,-4.71301E-02
1.5040,-1.60261E-01
1.5050,-2.72117E-01
1.5060,-3.81815E-01
1.5070,-4.88500E-01
1.5080,-5.91343E-01
1.5090,-6.89557E-01
1.5100,-7.82393E-01
1.5110,-8.69154E-01
1.5120,-9.49192E-01
1.5130,-1.02192E+00
1.5140,-1.08681E+00
1.5150,-1.14340E+00
1.5160,-1.19130E+00
1.5170,-1.23018E+00
1.5180,-1.25977E+00
1.5190,-1.27991E+00
1.5200,-1.29048E+00
1.5210,-1.29144E+00
1.5220,-1.28283E+00
1.5230,-1.26474E+00
1.5240,-1.23737E+00
1.5250,-1.20093E+00
1.5260,-1.15575E+00
1.5270,-1.10218E+00
1.5280,-1.04064E+00
1.5290,-9.71626E-01
1.5300,-8.95652E-01
1.5310,-8.13291E-01
1.5320,-7.25158E-01
1.5330,-6.31900E-01
1.5340,-5.34195E-01
1.5350,-4.32748E-01
1.5360,-3.28284E-01
1.5370,-2.21539E-01
1.5380,-1.13263E-01
1.5390,-4.20770E-03
1.5400,1.04877E-01
1.5410,2.13248E-01
1.5420,3.20172E-01
1.5430,4.24933E-01
1.5440,5.26836E-01
1.5450,6.25213E-01
1.5460,7.19423E-01
1.5470,8.08861E-01
1.5480,8.92958E-01
1.5490,9.71187E-01
1.5500,1.04306E+00
1.5510,1.10814E+00
1.5520,1.16604E+00
1.5530,1.21642E+00
1.5540,1.25899E+00
1.5550,1.29351E+00
1.5560,1.31980E+00
1.5570,1.33774E+00
1.5580,1.34725E+00
1.5590,1.34831E+00
1.5600,1.34096E+00
1.5610,1.32528E+00
1.5620,1.30140E+00
1.5630,1.26953E+00
1.5640,1.22988E+00
1.5650,1.18274E+00
1.5660,1.12843E+00
1.5670,1.06732E+00
1.5680,9.99793E-01
1.5690,9.26300E-01
1.5700,8.47301E-01
1.5710,7.63291E-01
1.5720,6.74789E-01
1.5730,5.82337E-01
1.5740,4.86492E-01
1.5750,3.87827E-01
1.5760,2.86925E-01
1.5770,1.84376E-01
1.5780,8.07749E-02
1.5790,-2.32857E-02
1.5800,-1.27215E-01
1.5810,-2.30430E-01
1.5820,-3.32357E-01
1.5830,-4.32436E-01
1.5840,-5.30123E-01
1.5850,-6.24892E-01
1.5860,-7.16240E-01
1.5870,-8.03687E-01
1.5880,-8.86780E-01
1.5890,-9.65095E-01
1.5900,-1.03824E+00
1.5910,-1.10584E+00
1.5920,-1.16759E+00
1.5930,-1.22317E+00
1.5940,-1.27234E+00
1.5950,-1.31487E+00
1.5960,-1.35057E+00
1.5970,-1.37931E+00
1.5980,-1.40097E+00
1.5990,-1.41548E+00
1.6000,-1.42280E+00
1.6010,-1.42295E+00
1.6020,-1.41595E+00
1.6030,-1.40188E+00
1.6040,-1.38085E+00
1.6050,-1.35301E+00
1.6060,-1.31854E+00
1.6070,-1.27762E+00
1.6080,-1.23051E+00
1.6090,-1.17747E+00
1.6100,-1.11877E+00
1.6110,-1.05475E+00
1.6120,-9.85719E-01
1.6130,-9.12046E-01
1.6140,-8.34100E-01
1.6150,-7.52268E-01
1.6160,-6.66953E-01
1.6170,-5.78568E-01
1.6180,-4.87536E-01
1.6190,-3.94286E-01
1.6200,-2.99253E-01
1.6210,-2.02875E-01
1.6220,-1.05590E-01
1.6230,-7.83674E-03
1.6240,8.99520E-02
1.6250,1.87347E-01
1.6260,2.83925E-01
1.6270,3.79275E-01
1.6280,4.72992E-01
1.6290,5.64686E-01
1.6300,6.53980E-01
1.6310,7.40512E-01
1.6320,8.23935E-01
1.6330,9.03922E-01
1.6340,9.80162E-01
1.6350,1.05237E+00
1.6360,1.12026E+00
1.6370,1.18361E+00
1.6380,1.24217E+00
1.6390,1.29574E+00
1.6400,1.34415E+00
1.6410,1.38724E+00
1.6420,1.42486E+00
1.6430,1.45692E+00
1.6440,1.48331E+00
1.6450,1.50399E+00
1.6460,1.51890E+00
1.6470,1.52803E+00
1.6480,1.53138E+00
1.6490,1.52898E+00
1.6500,1.52087E+00
1.6510,1.50714E+00
1.6520,1.48785E+00
1.6530,1.46313E+00
1.6540,1.43311E+00
1.6550,1.39791E+00
1.6560,1.35771E+00
1.6570,1.31269E+00
1.6580,1.26304E+00
1.6590,1.20896E+00
1.6600,1.15068E+00
1.6610,1.08842E+00
1.6620,1.02242E+00
1.6630,9.52948E-01
1.6640,8.80253E-01
1.6650,8.04603E-01
1.6660,7.26273E-01
1.6670,6.45542E-01
1.6680,5.62690E-01
1.6690,4.78006E-01
1.6700,3.91775E-01
1.6710,3.04286E-01
1.6720,2.15828E-01
1.6730,1.26687E-01
1.6740,3.71476E-02
1.6750,-5.25074E-02
1.6760,-1.42000E-01
1.6770,-2.31059E-01
1.6780,-3.19414E-01
1.6790,-4.06806E-01
1.6800,-4.92979E-01
1.6810,-5.77688E-01
1.6820,-6.60695E-01
1.6830,-7.41770E-01
1.6840,-8.20693E-01
1.6850,-8.97254E-01
1.6860,-9.71255E-01
1.6870,-1.04251E+00
1.6880,-1.11083E+00
1.6890,-1.17606E+00
1.6900,-1.23804E+00
1.6910,-1.29664E+00
1.6920,-1.35171E+00
1.6930,-1.40314E+00
1.6940,-1.45082E+00
1.6950,-1.49466E+00
1.6960,-1.53459E+00
1.6970,-1.57051E+00
1.6980,-1.60239E+00
1.6990,-1.63017E+00
1.7000,-1.65382E+00
1.7010,-1.67331E+00
1.7020,-1.68864E+00
1.7030,-1.69980E+00
1.7040,-1.70681E+00
1.7050,-1.70968E+00
1.7060,-1.70845E+00
1.7070,-1.70316E+00
1.7080,-1.69385E+00
1.7090,-1.68059E+00
1.7100,-1.66345E+00
1.7110,-1.64249E+00
1.7120,-1.61781E+00
1.7130,-1.58950E+00
1.7140,-1.55765E+00
1.7150,-1.52237E+00
1.7160,-1.48377E+00
1.7170,-1.44197E+00
1.7180,-1.39708E+00
1.7190,-1.34924E+00
1.7200,-1.29857E+00
1.7210,-1.24521E+00
1.7220,-1.18930E+00
1.7230,-1.13097E+00
1.7240,-1.07037E+00
1.7250,-1.00765E+00
1.7260,-9.42937E-01
1.7270,-8.76395E-01
1.7280,-8.08167E-01
1.7290,-7.38402E-01
1.7300,-6.67247E-01
1.7310,-5.94851E-01
1.7320,-5.21361E-01
1.7330,-4.46923E-01
1.7340,-3.71681E-01
1.7350,-2.95779E-01
1.7360,-2.19357E-01
1.7370,-1.42555E-01
1.7380,-6.55081E-02
1.7390,1.16500E-02
1.7400,8.87888E-02
1.7410,1.65781E-01
1.7420,2.42504E-01
1.7430,3.18836E-01
1.7440,3.94661E-01
1.7450,4.69867E-01
1.7460,5.44346E-01
1.7470,6.17993E-01
1.7480,6.90708E-01
1.7490,7.62396E-01
1.7500,8.32964E-01
1.7510,9.02328E-01
1.7520,9.70404E-01
1.7530,1.03711E+00
1.7540,1.10239E+00
1.7550,1.16615E+00
1.7560,1.22835E+00
1.7570,1.28891E+00
1.7580,1.34780E+00
1.7590,1.40494E+00
1.7600,1.46031E+00
1.7610,1.51386E+00
1.7620,1.56554E+00
1.7630,1.61534E+00
1.7640,1.66322E+00
1.7650,1.70915E+00
1.7660,1.75313E+00
1.7670,1.79512E+00
1.7680,1.83512E+00
1.7690,1.87312E+00
1.7700,1.90911E+00
1.7710,1.94310E+00
1.7720,1.97508E+00
1.7730,2.00506E+00
1.7740,2.03305E+00
1.7750,2.05906E+00
1.7760,2.08310E+00
1.7770,2.10519E+00
1.7780,2.12536E+00
1.7790,2.14361E+00
1.7800,2.15999E+00
1.7810,2.17450E+00
1.7820,2.18719E+00
1.7830,2.19808E+00
1.7840,2.20720E+00
1.7850,2.21459E+00
1.7860,2.22029E+00
1.7870,2.22433E+00
1.7880,2.22675E+00
1.7890,2.22759E+00
1.7900,2.22689E+00
1.7910,2.22469E+00
1.7920,2.22104E+00
1.7930,2.21598E+00
1.7940,2.20955E+00
1.7950,2.20180E+00
1.7960,2.19277E+00
1.7970,2.18250E+00
1.7980,2.17105E+00
1.7990,2.15846E+00
1.8000,2.14477E+00
1.8010,2.13004E+00
1.8020,2.11430E+00
1.8030,2.09760E+00
1.8040,2.07998E+00
1.8050,2.06150E+00
1.8060,2.04220E+00
1.8070,2.02211E+00
1.8080,2.00129E+00
1.8090,1.97978E+00
1.8100,1.95761E+00
1.8110,1.93484E+00
1.8120,1.91150E+00
1.8130,1.88763E+00
1.8140,1.86327E+00
1.8150,1.83847E+00
1.8160,1.81325E+00
1.8170,1.78767E+00
1.8180,1.76174E+00
1.8190,1.73551E+00
1.8200,1.70902E+00
1.8210,1.68229E+00
1.8220,1.65536E+00
1.8230,1.62826E+00
1.8240,1.60103E+00
1.8250,1.57368E+00
1.8260,1.54625E+00
1.8270,1.51877E+00
1.8280,1.49127E+00
1.8290,1.46376E+00
1.8300,1.43627E+00
1.8310,1.40884E+00
1.8320,1.38147E+00
1.8330,1.35420E+00
1.8340,1.32704E+00
1.8350,1.30001E+00
1.8360,1.27314E+00
1.8370,1.24643E+00
1.8380,1.21991E+00
1.8390,1.19359E+00
1.8400,1.16749E+00
1.8410,1.14162E+00
1.8420,1.11600E+00
1.8430,1.09064E+00
1.8440,1.06555E+00
1.8450,1.04074E+00
1.8460,1.01622E+00
1.8470,9.92003E-01
1.8480,9.68096E-01
1.8490,9.44508E-01
1.8500,9.21245E-01
1.8510,8.98315E-01
1.8520,8.75723E-01
1.8530,8.53476E-01
1.8540,8.31577E-01
1.8550,8.10032E-01
1.8560,7.88844E-01
1.8570,7.68015E-01
1.8580,7.47549E-01
1.8590,7.27447E-01
1.8600,7.07712E-01
1.8610,6.88344E-01
1.8620,6.69345E-01
1.8630,6.50713E-01
1.8640,6.32450E-01
1.8650,6.14555E-01
1.8660,5.97026E-01
1.8670,5.79863E-01
1.8680,5.63064E-01
1.8690,5.46627E-01
1.8700,5.30549E-01
1.8710,5.14829E-01
1.8720,4.99464E-01
1.8730,4.84451E-01
1.8740,4.69786E-01
1.8750,4.55465E-01
1.8760,4.41487E-01
1.8770,4.27846E-01
1.8780,4.14538E-01
1.8790,4.01560E-01
1.8800,3.88907E-01
1.8810,3.76574E-01
1.8820,3.64558E-01
1.8830,3.52853E-01
1.8840,3.41455E-01
1.8850,3.30359E-01
1.8860,3.19559E-01
1.8870,3.09051E-01
1.8880,2.98830E-01
1.8890,2.88891E-01
1.8900,2.79228E-01
1.8910,2.69837E-01
1.8920,2.60712E-01
1.8930,2.51847E-01
1.8940,2.43239E-01
1.8950,2.34881E-01
1.8960,2.26767E-01
1.8970,2.18894E-01
1.8980,2.11256E-01
1.8990,2.03847E-01
1.9000,1.96663E-01
1.9010,1.89698E-01
1.9020,1.82947E-01
1.9030,1.76406E-01
1.9040,1.70068E-01
1.9050,1.63930E-01
1.9060,1.57986E-01
1.9070,1.52232E-01
1.9080,1.46662E-01
1.9090,1.41272E-01
1.9100,1.36057E-01
1.9110,1.31014E-01
1.9120,1.26136E-01
1.9130,1.21420E-01
1.9140,1.16861E-01
1.9150,1.12455E-01
1.9160,1.08198E-01
1.9170,1.04086E-01
1.9180,1.00113E-01
1.9190,9.62778E-02
1.9200,9.25747E-02
1.9210,8.90001E-02
1.9220,8.55504E-02
1.9230,8.22219E-02
1.9240,7.90108E-02
1.9250,7.59137E-02
1.9260,7.29270E-02
1.9270,7.00475E-02
1.9280,6.72716E-02
1.9290,6.45963E-02
1.9300,6.20184E-02
1.9310,5.95347E-02
1.9320,5.71422E-02
1.9330,5.48380E-02
1.9340,5.26193E-02
1.9350,5.04833E-02
1.9360,4.84271E-02
1.9370,4.64483E-02
1.9380,4.45441E-02
1.9390,4.27122E-02
1.9400,4.09500E-02
1.9410,3.92551E-02
1.9420,3.76254E-02
1.9430,3.60585E-02
1.9440,3.45523E-02
1.9450,3.31046E-02
1.9460,3.17134E-02
1.9470,3.03767E-02
1.9480,2.90926E-02
1.9490,2.78592E-02
1.9500,2.66746E-02
1.9510,2.55372E-02
1.9520,2.44452E-02
1.9530,2.33970E-02
1.9540,2.23909E-02
1.9550,2.14254E-02
1.9560,2.04990E-02
1.9570,1.96103E-02
1.9580,1.87578E-02
1.9590,1.79403E-02
1.9600,1.71562E-02
1.9610,1.64045E-02
1.9620,1.56839E-02
1.9630,1.49931E-02
1.9640,1.43311E-02
1.9650,1.36967E-02
1.9660,1.30889E-02
1.9670,1.25066E-02
1.9680,1.19488E-02
1.9690,1.14146E-02
1.9700,1.09030E-02
1.9710,1.04132E-02
1.9720,9.94428E-03
1.9730,9.49540E-03
1.9740,9.06577E-03
1.9750,8.65463E-03
1.9760,8.26121E-03
1.9770,7.88482E-03
1.9780,7.52475E-03
1.9790,7.18034E-03
1.9800,6.85095E-03
1.9810,6.53597E-03
1.9820,6.23480E-03
1.9830,5.94687E-03
1.9840,5.67164E-03
1.9850,5.40857E-03
1.9860,5.15716E-03
1.9870,4.91692E-03
1.9880,4.68738E-03
1.9890,4.46809E-03
1.9900,4.25861E-03
1.9910,4.05854E-03
1.9920,3.86747E-03
1.9930,3.68501E-03
1.9940,3.51081E-03
1.9950,3.34450E-03
1.9960,3.18574E-03
1.9970,3.03421E-03
1.9980,2.88960E-03
1.9990,2.75160E-03
2.0000,2.61993E-03
2.0010,2.49431E-03
2.0020,2.37447E-03
2.0030,2.26017E-03
2.0040,2.15116E-03
2.0050,2.04720E-03
2.0060,1.94808E-03
2.0070,1.85357E-03
2.0080,1.76347E-03
2.0090,1.67759E-03
2.0100,1.59573E-03
2.0110,1.51772E-03
2.0120,1.44338E-03
2.0130,1.37255E-03
2.0140,1.30507E-03
2.0150,1.24079E-03
2.0160,1.17955E-03
2.0170,1.12123E-03
2.0180,1.06569E-03
2.0190,1.01281E-03
2.0200,9.62453E-04
2.0210,9.14513E-04
2.0220,8.68877E-04
2.0230,8.25438E-04
2.0240,7.84096E-04
2.0250,7.44752E-04
2.0260,7.07314E-04
2.0270,6.71693E-04
2.0280,6.37805E-04
2.0290,6.05568E-04
2.0300,5.74904E-04
2.0310,5.45741E-04
2.0320,5.18007E-04
2.0330,4.91635E-04
2.0340,4.66561E-04
2.0350,4.42723E-04
2.0360,4.20062E-04
2.0370,3.98523E-04
2.0380,3.78052E-04
2.0390,3.58598E-04
2.0400,3.40112E-04
2.0410,3.22548E-04
2.0420,3.05862E-04
2.0430,2.90011E-04
2.0440,2.74954E-04
2.0450,2.60655E-04
2.0460,2.47075E-04
2.0470,2.34181E-04
2.0480,2.21938E-04
2.0490,2.10315E-04
2.0500,1.99282E-04
2.0510,1.88810E-04
2.0520,1.78871E-04
2.0530,1.69439E-04
2.0540,1.60490E-04
2.0550,1.51999E-04
2.0560,1.43944E-04
2.0570,1.36304E-04
2.0580,1.29057E-04
2.0590,1.22184E-04
2.0600,1.15666E-04
2.0610,1.09487E-04
2.0620,1.03628E-04
2.0630,9.80739E-05
2.0640,9.28092E-05
2.0650,8.78194E-05
2.0660,8.30906E-05
2.0670,7.86096E-05
2.0680,7.43638E-05
2.0690,7.03413E-05
2.0700,6.65307E-05
2.0710,6.29213E-05
2.0720,5.95027E-05
2.0730,5.62651E-05
2.0740,5.31994E-05
2.0750,5.02966E-05
2.0760,4.75484E-05
2.0770,4.49468E-05
2.0780,4.24842E-05
2.0790,4.01533E-05
2.0800,3.79474E-05
2.0810,3.58599E-05
2.0820,3.38846E-05
2.0830,3.20157E-05
2.0840,3.02475E-05
2.0850,2.85749E-05
2.0860,2.69926E-05
2.0870,2.54961E-05
2.0880,2.40808E-05
2.0890,2.27423E-05
2.0900,2.14766E-05
2.0910,2.02799E-05
2.0920,1.91484E-05
2.0930,1.80788E-05
2.0940,1.70676E-05
2.0950,1.61119E-05
2.0960,1.52085E-05
2.0970,1.43548E-05
2.0980,1.35480E-05
2.0990,1.27857E-05
2.1000,1.20653E-05
2.1010,1.13848E-05
2.1020,1.07419E-05
2.1030,1.01345E-05
2.1040,9.56084E-06
2.1050,9.01900E-06
2.1060,8.50727E-06
2.1070,8.02400E-06
2.1080,7.56766E-06
2.1090,7.13677E-06
2.1100,6.72994E-06
2.1110,6.34586E-06
2.1120,5.98327E-06
2.1130,5.64101E-06
2.1140,5.31796E-06
2.1150,5.01305E-06
2.1160,4.72529E-06
2.1170,4.45375E-06
2.1180,4.19751E-06
2.1190,3.95575E-06
2.1200,3.72765E-06
2.1210,3.51246E-06
2.1220,3.30947E-06
2.1230,3.11799E-06
2.1240,2.93739E-06
2.1250,2.76707E-06
2.1260,2.60644E-06
2.1270,2.45497E-06
2.1280,2.31215E-06
2.1290,2.17749E-06
2.1300,2.05053E-06
2.1310,1.93085E-06
2.1320,1.81803E-06
2.1330,1.71169E-06
2.1340,1.61146E-06
2.1350,1.51700E-06
2.1360,1.42798E-06
2.1370,1.34410E-06
2.1380,1.26506E-06
2.1390,1.19059E-06
2.1400,1.12043E-06
2.1410,1.05434E-06
2.1420,9.92083E-07
2.1430,9.33441E-07
2.1440,8.78208E-07
2.1450,8.26190E-07
2.1460,7.77203E-07
2.1470,7.31074E-07
2.1480,6.87639E-07
2.1490,6.46743E-07
2.1500,6.08241E-07
2.1510,5.71995E-07
2.1520,5.37875E-07
2.1530,5.05758E-07
2.1540,4.75529E-07
2.1550,4.47079E-07
2.1560,4.20305E-07
2.1570,3.95109E-07
2.1580,3.71401E-07
2.1590,3.49094E-07
2.1600,3.28107E-07
2.1610,3.08362E-07
2.1620,2.89788E-07
2.1630,2.72316E-07
2.1640,2.55881E-07
2.1650,2.40424E-07
2.1660,2.25887E-07
2.1670,2.12216E-07
2.1680,1.99361E-07
2.1690,1.87273E-07
2.1700,1.75907E-07
2.1710,1.65221E-07
2.1720,1.55176E-07
2.1730,1.45732E-07
2.1740,1.36855E-07
2.1750,1.28511E-07
2.1760,1.20669E-07
2.1770,1.13298E-07
2.1780,1.06372E-07
2.1790,9.98632E-08
2.1800,9.37473E-08
2.1810,8.80008E-08
2.1820,8.26018E-08
2.1830,7.75295E-08
2.1840,7.27646E-08
2.1850,6.82886E-08
2.1860,6.40842E-08
2.1870,6.01353E-08
2.1880,5.64265E-08
2.1890,5.29435E-08
2.1900,4.96727E-08
2.1910,4.66013E-08
2.1920,4.37174E-08
2.1930,4.10096E-08
2.1940,3.84675E-08
2.1950,3.60809E-08
2.1960,3.38405E-08
2.1970,3.17375E-08
2.1980,2.97635E-08
2.1990,2.79108E-08
2.2000,2.61719E-08
2.2010,2.45401E-08
2.2020,2.30088E-08
2.2030,2.15718E-08
2.2040,2.02235E-08
2.2050,1.89584E-08
2.2060,1.77716E-08
2.2070,1.66581E-08
2.2080,1.56136E-08
2.2090,1.46338E-08
2.2100,1.37147E-08
2.2110,1.28527E-08
2.2120,1.20442E-08
2.2130,1.12860E-08
2.2140,1.05750E-08
2.2150,9.90827E-09
2.2160,9.28307E-09
2.2170,8.69688E-09
2.2180,8.14728E-09
2.2190,7.63201E-09
2.2200,7.14897E-09
2.2210,6.69616E-09
2.2220,6.27171E-09
2.2230,5.87386E-09
2.2240,5.50097E-09
2.2250,5.15150E-09
2.2260,4.82398E-09
2.2270,4.51706E-09
2.2280,4.22945E-09
2.2290,3.95996E-09
2.2300,3.70746E-09
2.2310,3.47088E-09
2.2320,3.24924E-09
2.2330,3.04160E-09
2.2340,2.84710E-09
2.2350,2.66490E-09
2.2360,2.49423E-09
2.2370,2.33439E-09
2.2380,2.18468E-09
2.2390,2.04447E-09
2.2400,1.91317E-09
2.2410,1.79022E-09
2.2420,1.67509E-09
2.2430,1.56728E-09
2.2440,1.46635E-09
2.2450,1.37185E-09
2.2460,1.28338E-09
2.2470,1.20056E-09
2.2480,1.12303E-09
2.2490,1.05045E-09
2.2500,9.82526E-10



==> anc/X_state_wvfncts/v29.csv <==
Level v=29

0.7460,-8.71561E-10
0.7470,-1.09304E-09
0.7480,-1.36925E-09
0.7490,-1.71331E-09
0.7500,-2.14139E-09
0.7510,-2.67341E-09
0.7520,-3.33382E-09
0.7530,-4.15268E-09
0.7540,-5.16683E-09
0.7550,-6.42139E-09
0.7560,-7.97158E-09
0.7570,-9.88486E-09
0.7580,-1.22435E-08
0.7590,-1.51480E-08
0.7600,-1.87204E-08
0.7610,-2.31092E-08
0.7620,-2.84950E-08
0.7630,-3.50965E-08
0.7640,-4.31790E-08
0.7650,-5.30632E-08
0.7660,-6.51370E-08
0.7670,-7.98686E-08
0.7680,-9.78222E-08
0.7690,-1.19678E-07
0.7700,-1.46252E-07
0.7710,-1.78528E-07
0.7720,-2.17683E-07
0.7730,-2.65130E-07
0.7740,-3.22557E-07
0.7750,-3.91985E-07
0.7760,-4.75825E-07
0.7770,-5.76953E-07
0.7780,-6.98793E-07
0.7790,-8.45420E-07
0.7800,-1.02167E-06
0.7810,-1.23329E-06
0.7820,-1.48709E-06
0.7830,-1.79111E-06
0.7840,-2.15489E-06
0.7850,-2.58965E-06
0.7860,-3.10867E-06
0.7870,-3.72754E-06
0.7880,-4.46463E-06
0.7890,-5.34151E-06
0.7900,-6.38349E-06
0.7910,-7.62021E-06
0.7920,-9.08638E-06
0.7930,-1.08226E-05
0.7940,-1.28761E-05
0.7950,-1.53021E-05
0.7960,-1.81649E-05
0.7970,-2.15392E-05
0.7980,-2.55117E-05
0.7990,-3.01831E-05
0.8000,-3.56697E-05
0.8010,-4.21065E-05
0.8020,-4.96491E-05
0.8030,-5.84771E-05
0.8040,-6.87974E-05
0.8050,-8.08480E-05
0.8060,-9.49025E-05
0.8070,-1.11275E-04
0.8080,-1.30324E-04
0.8090,-1.52463E-04
0.8100,-1.78160E-04
0.8110,-2.07954E-04
0.8120,-2.42455E-04
0.8130,-2.82359E-04
0.8140,-3.28457E-04
0.8150,-3.81647E-04
0.8160,-4.42945E-04
0.8170,-5.13503E-04
0.8180,-5.94620E-04
0.8190,-6.87763E-04
0.8200,-7.94584E-04
0.8210,-9.16943E-04
0.8220,-1.05693E-03
0.8230,-1.21688E-03
0.8240,-1.39942E-03
0.8250,-1.60747E-03
0.8260,-1.84433E-03
0.8270,-2.11362E-03
0.8280,-2.41941E-03
0.8290,-2.76621E-03
0.8300,-3.15901E-03
0.8310,-3.60337E-03
0.8320,-4.10539E-03
0.8330,-4.67184E-03
0.8340,-5.31016E-03
0.8350,-6.02854E-03
0.8360,-6.83597E-03
0.8370,-7.74228E-03
0.8380,-8.75826E-03
0.8390,-9.89567E-03
0.8400,-1.11673E-02
0.8410,-1.25871E-02
0.8420,-1.41703E-02
0.8430,-1.59331E-02
0.8440,-1.78933E-02
0.8450,-2.00700E-02
0.8460,-2.24837E-02
0.8470,-2.51566E-02
0.8480,-2.81122E-02
0.8490,-3.13758E-02
0.8500,-3.49744E-02
0.8510,-3.89367E-02
0.8520,-4.32929E-02
0.8530,-4.80752E-02
0.8540,-5.33174E-02
0.8550,-5.90552E-02
0.8560,-6.53259E-02
0.8570,-7.21684E-02
0.8580,-7.96232E-02
0.8590,-8.77325E-02
0.8600,-9.65395E-02
0.8610,-1.06089E-01
0.8620,-1.16426E-01
0.8630,-1.27598E-01
0.8640,-1.39652E-01
0.8650,-1.52635E-01
0.8660,-1.66594E-01
0.8670,-1.81576E-01
0.8680,-1.97628E-01
0.8690,-2.14793E-01
0.8700,-2.33117E-01
0.8710,-2.52639E-01
0.8720,-2.73397E-01
0.8730,-2.95426E-01
0.8740,-3.18756E-01
0.8750,-3.43413E-01
0.8760,-3.69417E-01
0.8770,-3.96781E-01
0.8780,-4.25512E-01
0.8790,-4.55608E-01
0.8800,-4.87058E-01
0.8810,-5.19841E-01
0.8820,-5.53927E-01
0.8830,-5.89274E-01
0.8840,-6.25826E-01
0.8850,-6.63514E-01
0.8860,-7.02258E-01
0.8870,-7.41960E-01
0.8880,-7.82508E-01
0.8890,-8.23773E-01
0.8900,-8.65612E-01
0.8910,-9.07862E-01
0.8920,-9.50344E-01
0.8930,-9.92863E-01
0.8940,-1.03521E+00
0.8950,-1.07714E+00
0.8960,-1.11842E+00
0.8970,-1.15879E+00
0.8980,-1.19796E+00
0.8990,-1.23564E+00
0.9000,-1.27154E+00
0.9010,-1.30532E+00
0.9020,-1.33668E+00
0.9030,-1.36527E+00
0.9040,-1.39075E+00
0.9050,-1.41280E+00
0.9060,-1.43106E+00
0.9070,-1.44521E+00
0.9080,-1.45491E+00
0.9090,-1.45985E+00
0.9100,-1.45972E+00
0.9110,-1.45424E+00
0.9120,-1.44314E+00
0.9130,-1.42620E+00
0.9140,-1.40320E+00
0.9150,-1.37397E+00
0.9160,-1.33839E+00
0.9170,-1.29636E+00
0.9180,-1.24785E+00
0.9190,-1.19286E+00
0.9200,-1.13147E+00
0.9210,-1.06378E+00
0.9220,-9.89987E-01
0.9230,-9.10329E-01
0.9240,-8.25115E-01
0.9250,-7.34716E-01
0.9260,-6.39570E-01
0.9270,-5.40177E-01
0.9280,-4.37103E-01
0.9290,-3.30975E-01
0.9300,-2.22476E-01
0.9310,-1.12346E-01
0.9320,-1.37462E-03
0.9330,1.09604E-01
0.9340,2.19718E-01
0.9350,3.28065E-01
0.9360,4.33720E-01
0.9370,5.35743E-01
0.9380,6.33192E-01
0.9390,7.25130E-01
0.9400,8.10639E-01
0.9410,8.88828E-01
0.9420,9.58850E-01
0.9430,1.01991E+00
0.9440,1.07129E+00
0.9450,1.11232E+00
0.9460,1.14246E+00
0.9470,1.16125E+00
0.9480,1.16832E+00
0.9490,1.16345E+00
0.9500,1.14653E+00
0.9510,1.11757E+00
0.9520,1.07673E+00
0.9530,1.02431E+00
0.9540,9.60735E-01
0.9550,8.86571E-01
0.9560,8.02524E-01
0.9570,7.09430E-01
0.9580,6.08248E-01
0.9590,5.00055E-01
0.9600,3.86038E-01
0.9610,2.67475E-01
0.9620,1.45731E-01
0.9630,2.22368E-02
0.9640,-1.01525E-01
0.9650,-2.24039E-01
0.9660,-3.43771E-01
0.9670,-4.59195E-01
0.9680,-5.68809E-01
0.9690,-6.71157E-01
0.9700,-7.64850E-01
0.9710,-8.48588E-01
0.9720,-9.21181E-01
0.9730,-9.81565E-01
0.9740,-1.02883E+00
0.9750,-1.06221E+00
0.9760,-1.08116E+00
0.9770,-1.08528E+00
0.9780,-1.07440E+00
0.9790,-1.04856E+00
0.9800,-1.00800E+00
0.9810,-9.53191E-01
0.9820,-8.84810E-01
0.9830,-8.03741E-01
0.9840,-7.11069E-01
0.9850,-6.08062E-01
0.9860,-4.96162E-01
0.9870,-3.76958E-01
0.9880,-2.52172E-01
0.9890,-1.23630E-01
0.9900,6.76419E-03
0.9910,1.37054E-01
0.9920,2.65264E-01
0.9930,3.89428E-01
0.9940,5.07620E-01
0.9950,6.17986E-01
0.9960,7.18777E-01
0.9970,8.08374E-01
0.9980,8.85316E-01
0.9990,9.48332E-01
1.0000,9.96356E-01
1.0010,1.02855E+00
1.0020,1.04433E+00
1.0030,1.04337E+00
1.0040,1.02560E+00
1.0050,9.91225E-01
1.0060,9.40741E-01
1.0070,8.74896E-01
1.0080,7.94702E-01
1.0090,7.01419E-01
1.0100,5.96533E-01
1.0110,4.81738E-01
1.0120,3.58908E-01
1.0130,2.30067E-01
1.0140,9.73587E-02
1.0150,-3.69925E-02
1.0160,-1.70715E-01
1.0170,-3.01531E-01
1.0180,-4.27195E-01
1.0190,-5.45532E-01
1.0200,-6.54479E-01
1.0210,-7.52121E-01
1.0220,-8.36725E-01
1.0230,-9.06774E-01
1.0240,-9.60996E-01
1.0250,-9.98388E-01
1.0260,-1.01824E+00
1.0270,-1.02014E+00
1.0280,-1.00400E+00
1.0290,-9.70059E-01
1.0300,-9.18856E-01
1.0310,-8.51257E-01
1.0320,-7.68425E-01
1.0330,-6.71803E-01
1.0340,-5.63091E-01
1.0350,-4.44219E-01
1.0360,-3.17310E-01
1.0370,-1.84646E-01
1.0380,-4.86251E-02
1.0390,8.82814E-02
1.0400,2.23574E-01
1.0410,3.54769E-01
1.0420,4.79450E-01
1.0430,5.95307E-01
1.0440,7.00184E-01
1.0450,7.92119E-01
1.0460,8.69382E-01
1.0470,9.30508E-01
1.0480,9.74328E-01
1.0490,9.99991E-01
1.0500,1.00698E+00
1.0510,9.95134E-01
1.0520,9.64634E-01
1.0530,9.16021E-01
1.0540,8.50175E-01
1.0550,7.68309E-01
1.0560,6.71938E-01
1.0570,5.62861E-01
1.0580,4.43122E-01
1.0590,3.14977E-01
1.0600,1.80846E-01
1.0610,4.32729E-02
1.0620,-9.51242E-02
1.0630,-2.31704E-01
1.0640,-3.63853E-01
1.0650,-4.89032E-01
1.0660,-6.04831E-01
1.0670,-7.09012E-01
1.0680,-7.99555E-01
1.0690,-8.74696E-01
1.0700,-9.32966E-01
1.0710,-9.73217E-01
1.0720,-9.94646E-01
1.0730,-9.96814E-01
1.0740,-9.79657E-01
1.0750,-9.43485E-01
1.0760,-8.88979E-01
1.0770,-8.17180E-01
1.0780,-7.29468E-01
1.0790,-6.27537E-01
1.0800,-5.13362E-01
1.0810,-3.89160E-01
1.0820,-2.57351E-01
1.0830,-1.20506E-01
1.0840,1.86977E-02
1.0850,1.57535E-01
1.0860,2.93281E-01
1.0870,4.23270E-01
1.0880,5.44944E-01
1.0890,6.55903E-01
1.0900,7.53960E-01
1.0910,8.37174E-01
1.0920,9.03898E-01
1.0930,9.52807E-01
1.0940,9.82927E-01
1.0950,9.93653E-01
1.0960,9.84765E-01
1.0970,9.56428E-01
1.0980,9.09195E-01
1.0990,8.43990E-01
1.1000,7.62098E-01
1.1010,6.65130E-01
1.1020,5.55003E-01
1.1030,4.33890E-01
1.1040,3.04188E-01
1.1050,1.68462E-01
1.1060,2.93992E-02
1.1070,-1.10246E-01
1.1080,-2.47706E-01
1.1090,-3.80258E-01
1.1100,-5.05274E-01
1.1110,-6.20275E-01
1.1120,-7.22981E-01
1.1130,-8.11356E-01
1.1140,-8.83649E-01
1.1150,-9.38425E-01
1.1160,-9.74600E-01
1.1170,-9.91456E-01
1.1180,-9.88660E-01
1.1190,-9.66268E-01
1.1200,-9.24724E-01
1.1210,-8.64854E-01
1.1220,-7.87845E-01
1.1230,-6.95227E-01
1.1240,-5.88834E-01
1.1250,-4.70778E-01
1.1260,-3.43398E-01
1.1270,-2.09218E-01
1.1280,-7.08966E-02
1.1290,6.88284E-02
1.1300,2.07192E-01
1.1310,3.41456E-01
1.1320,4.68968E-01
1.1330,5.87208E-01
1.1340,6.93842E-01
1.1350,7.86768E-01
1.1360,8.64154E-01
1.1370,9.24479E-01
1.1380,9.66558E-01
1.1390,9.89569E-01
1.1400,9.93066E-01
1.1410,9.76988E-01
1.1420,9.41661E-01
1.1430,8.87790E-01
1.1440,8.16444E-01
1.1450,7.29035E-01
1.1460,6.27290E-01
1.1470,5.13217E-01
1.1480,3.89063E-01
1.1490,2.57270E-01
1.1500,1.20430E-01
1.1510,-1.87719E-02
1.1520,-1.57606E-01
1.1530,-2.93354E-01
1.1540,-4.23361E-01
1.1550,-5.45088E-01
1.1560,-6.56161E-01
1.1570,-7.54417E-01
1.1580,-8.37948E-01
1.1590,-9.05136E-01
1.1600,-9.54682E-01
1.1610,-9.85634E-01
1.1620,-9.97404E-01
1.1630,-9.89779E-01
1.1640,-9.62920E-01
1.1650,-9.17366E-01
1.1660,-8.54015E-01
1.1670,-7.74110E-01
1.1680,-6.79212E-01
1.1690,-5.71171E-01
1.1700,-4.52087E-01
1.1710,-3.24269E-01
1.1720,-1.90194E-01
1.1730,-5.24503E-02
1.1740,8.63038E-02
1.1750,2.23397E-01
1.1760,3.56196E-01
1.1770,4.82154E-01
1.1780,5.98860E-01
1.1790,7.04086E-01
1.1800,7.95830E-01
1.1810,8.72349E-01
1.1820,9.32196E-01
1.1830,9.74248E-01
1.1840,9.97720E-01
1.1850,1.00219E+00
1.1860,9.87580E-01
1.1870,9.54201E-01
1.1880,9.02705E-01
1.1890,8.34087E-01
1.1900,7.49667E-01
1.1910,6.51060E-01
1.1920,5.40148E-01
1.1930,4.19037E-01
1.1940,2.90024E-01
1.1950,1.55547E-01
1.1960,1.81446E-02
1.1970,-1.19600E-01
1.1980,-2.55100E-01
1.1990,-3.85820E-01
1.2000,-5.09317E-01
1.2010,-6.23293E-01
1.2020,-7.25630E-01
1.2030,-8.14436E-01
1.2040,-8.88073E-01
1.2050,-9.45192E-01
1.2060,-9.84753E-01
1.2070,-1.00604E+00
1.2080,-1.00870E+00
1.2090,-9.92688E-01
1.2100,-9.58336E-01
1.2110,-9.06300E-01
1.2120,-8.37565E-01
1.2130,-7.53416E-01
1.2140,-6.55424E-01
1.2150,-5.45403E-01
1.2160,-4.25389E-01
1.2170,-2.97591E-01
1.2180,-1.64354E-01
1.2190,-2.81185E-02
1.2200,1.08630E-01
1.2210,2.43403E-01
1.2220,3.73755E-01
1.2230,4.97329E-01
1.2240,6.11897E-01
1.2250,7.15400E-01
1.2260,8.05987E-01
1.2270,8.82044E-01
1.2280,9.42225E-01
1.2290,9.85473E-01
1.2300,1.01104E+00
1.2310,1.01849E+00
1.2320,1.00772E+00
1.2330,9.78959E-01
1.2340,9.32741E-01
1.2350,8.69918E-01
1.2360,7.91635E-01
1.2370,6.99306E-01
1.2380,5.94588E-01
1.2390,4.79355E-01
1.2400,3.55659E-01
1.2410,2.25693E-01
1.2420,9.17554E-02
1.2430,-4.37947E-02
1.2440,-1.78577E-01
1.2450,-3.10235E-01
1.2460,-4.36471E-01
1.2470,-5.55095E-01
1.2480,-6.64052E-01
1.2490,-7.61467E-01
1.2500,-8.45668E-01
1.2510,-9.15222E-01
1.2520,-9.68952E-01
1.2530,-1.00596E+00
1.2540,-1.02564E+00
1.2550,-1.02768E+00
1.2560,-1.01208E+00
1.2570,-9.79136E-01
1.2580,-9.29452E-01
1.2590,-8.63903E-01
1.2600,-7.83636E-01
1.2610,-6.90042E-01
1.2620,-5.84737E-01
1.2630,-4.69526E-01
1.2640,-3.46375E-01
1.2650,-2.17379E-01
1.2660,-8.47215E-02
1.2670,4.93611E-02
1.2680,1.82616E-01
1.2690,3.12815E-01
1.2700,4.37787E-01
1.2710,5.55459E-01
1.2720,6.63888E-01
1.2730,7.61291E-01
1.2740,8.46075E-01
1.2750,9.16865E-01
1.2760,9.72520E-01
1.2770,1.01215E+00
1.2780,1.03515E+00
1.2790,1.04116E+00
1.2800,1.03013E+00
1.2810,1.00226E+00
1.2820,9.58058E-01
1.2830,8.98268E-01
1.2840,8.23895E-01
1.2850,7.36175E-01
1.2860,6.36554E-01
1.2870,5.26665E-01
1.2880,4.08298E-01
1.2890,2.83373E-01
1.2900,1.53906E-01
1.2910,2.19772E-02
1.2920,-1.10303E-01
1.2930,-2.40828E-01
1.2940,-3.67528E-01
1.2950,-4.88403E-01
1.2960,-6.01555E-01
1.2970,-7.05215E-01
1.2980,-7.97773E-01
1.2990,-8.77799E-01
1.3000,-9.44066E-01
1.3010,-9.95571E-01
1.3020,-1.03154E+00
1.3030,-1.05145E+00
1.3040,-1.05504E+00
1.3050,-1.04227E+00
1.3060,-1.01339E+00
1.3070,-9.68876E-01
1.3080,-9.09453E-01
1.3090,-8.36066E-01
1.3100,-7.49872E-01
1.3110,-6.52217E-01
1.3120,-5.44618E-01
1.3130,-4.28735E-01
1.3140,-3.06345E-01
1.3150,-1.79316E-01
1.3160,-4.95781E-02
1.3170,8.09074E-02
1.3180,2.10178E-01
1.3190,3.36297E-01
1.3200,4.57386E-01
1.3210,5.71649E-01
1.3220,6.77403E-01
1.3230,7.73096E-01
1.3240,8.57335E-01
1.3250,9.28903E-01
1.3260,9.86775E-01
1.3270,1.03013E+00
1.3280,1.05838E+00
1.3290,1.07113E+00
1.3300,1.06824E+00
1.3310,1.04979E+00
1.3320,1.01609E+00
1.3330,9.67667E-01
1.3340,9.05250E-01
1.3350,8.29777E-01
1.3360,7.42367E-01
1.3370,6.44304E-01
1.3380,5.37017E-01
1.3390,4.22062E-01
1.3400,3.01096E-01
1.3410,1.75851E-01
1.3420,4.81140E-02
1.3430,-8.03042E-02
1.3440,-2.07591E-01
1.3450,-3.31959E-01
1.3460,-4.51672E-01
1.3470,-5.65066E-01
1.3480,-6.70575E-01
1.3490,-7.66751E-01
1.3500,-8.52282E-01
1.3510,-9.26012E-01
1.3520,-9.86953E-01
1.3530,-1.03430E+00
1.3540,-1.06743E+00
1.3550,-1.08594E+00
1.3560,-1.08960E+00
1.3570,-1.07841E+00
1.3580,-1.05256E+00
1.3590,-1.01244E+00
1.3600,-9.58619E-01
1.3610,-8.91870E-01
1.3620,-8.13124E-01
1.3630,-7.23467E-01
1.3640,-6.24129E-01
1.3650,-5.16462E-01
1.3660,-4.01920E-01
1.3670,-2.82044E-01
1.3680,-1.58433E-01
1.3690,-3.27295E-02
1.3700,9.34052E-02
1.3710,2.18314E-01
1.3720,3.40366E-01
1.3730,4.57974E-01
1.3740,5.69619E-01
1.3750,6.73869E-01
1.3760,7.69393E-01
1.3770,8.54983E-01
1.3780,9.29563E-01
1.3790,9.92208E-01
1.3800,1.04215E+00
1.3810,1.07878E+00
1.3820,1.10168E+00
1.3830,1.11059E+00
1.3840,1.10544E+00
1.3850,1.08633E+00
1.3860,1.05355E+00
1.3870,1.00755E+00
1.3880,9.48930E-01
1.3890,8.78471E-01
1.3900,7.97080E-01
1.3910,7.05799E-01
1.3920,6.05786E-01
1.3930,4.98299E-01
1.3940,3.84684E-01
1.3950,2.66351E-01
1.3960,1.44760E-01
1.3970,2.14041E-02
1.3980,-1.02213E-01
1.3990,-2.24592E-01
1.4000,-3.44258E-01
1.4010,-4.59779E-01
1.4020,-5.69778E-01
1.4030,-6.72957E-01
1.4040,-7.68104E-01
1.4050,-8.54111E-01
1.4060,-9.29985E-01
1.4070,-9.94861E-01
1.4080,-1.04801E+00
1.4090,-1.08883E+00
1.4100,-1.11690E+00
1.4110,-1.13192E+00
1.4120,-1.13376E+00
1.4130,-1.12243E+00
1.4140,-1.09812E+00
1.4150,-1.06114E+00
1.4160,-1.01195E+00
1.4170,-9.51160E-01
1.4180,-8.79500E-01
1.4190,-7.97821E-01
1.4200,-7.07082E-01
1.4210,-6.08338E-01
1.4220,-5.02730E-01
1.4230,-3.91467E-01
1.4240,-2.75815E-01
1.4250,-1.57081E-01
1.4260,-3.65958E-02
1.4270,8.42962E-02
1.4280,2.04256E-01
1.4290,3.21964E-01
1.4300,4.36133E-01
1.4310,5.45524E-01
1.4320,6.48957E-01
1.4330,7.45327E-01
1.4340,8.33611E-01
1.4350,9.12882E-01
1.4360,9.82314E-01
1.4370,1.04120E+00
1.4380,1.08893E+00
1.4390,1.12505E+00
1.4400,1.14920E+00
1.4410,1.16118E+00
1.4420,1.16089E+00
1.4430,1.14838E+00
1.4440,1.12382E+00
1.4450,1.08751E+00
1.4460,1.03988E+00
1.4470,9.81439E-01
1.4480,9.12846E-01
1.4490,8.34838E-01
1.4500,7.48250E-01
1.4510,6.53998E-01
1.4520,5.53071E-01
1.4530,4.46518E-01
1.4540,3.35438E-01
1.4550,2.20969E-01
1.4560,1.04276E-01
1.4570,-1.34645E-02
1.4580,-1.31071E-01
1.4590,-2.47372E-01
1.4600,-3.61219E-01
1.4610,-4.71494E-01
1.4620,-5.77123E-01
1.4630,-6.77085E-01
1.4640,-7.70422E-01
1.4650,-8.56247E-01
1.4660,-9.33753E-01
1.4670,-1.00222E+00
1.4680,-1.06102E+00
1.4690,-1.10962E+00
1.4700,-1.14759E+00
1.4710,-1.17461E+00
1.4720,-1.19046E+00
1.4730,-1.19504E+00
1.4740,-1.18833E+00
1.4750,-1.17044E+00
1.4760,-1.14158E+00
1.4770,-1.10207E+00
1.4780,-1.05230E+00
1.4790,-9.92772E-01
1.4800,-9.24077E-01
1.4810,-8.46878E-01
1.4820,-7.61914E-01
1.4830,-6.69990E-01
1.4840,-5.71968E-01
1.4850,-4.68759E-01
1.4860,-3.61315E-01
1.4870,-2.50619E-01
1.4880,-1.37675E-01
1.4890,-2.35004E-02
1.4900,9.08839E-02
1.4910,2.04463E-01
1.4920,3.16237E-01
1.4930,4.25228E-01
1.4940,5.30493E-01
1.4950,6.31124E-01
1.4960,7.26266E-01
1.4970,8.15113E-01
1.4980,8.96922E-01
1.4990,9.71017E-01
1.5000,1.03679E+00
1.5010,1.09372E+00
1.5020,1.14134E+00
1.5030,1.17930E+00
1.5040,1.20731E+00
1.5050,1.22517E+00
1.5060,1.23278E+00
1.5070,1.23010E+00
1.5080,1.21720E+00
1.5090,1.19423E+00
1.5100,1.16142E+00
1.5110,1.11907E+00
1.5120,1.06758E+00
1.5130,1.00738E+00
1.5140,9.39011E-01
1.5150,8.63053E-01
1.5160,7.80149E-01
1.5170,6.90990E-01
1.5180,5.96312E-01
1.5190,4.96892E-01
1.5200,3.93536E-01
1.5210,2.87074E-01
1.5220,1.78356E-01
1.5230,6.82418E-02
1.5240,-4.24048E-02
1.5250,-1.52723E-01
1.5260,-2.61861E-01
1.5270,-3.68983E-01
1.5280,-4.73277E-01
1.5290,-5.73958E-01
1.5300,-6.70275E-01
1.5310,-7.61516E-01
1.5320,-8.47014E-01
1.5330,-9.26152E-01
1.5340,-9.98363E-01
1.5350,-1.06314E+00
1.5360,-1.12003E+00
1.5370,-1.16865E+00
1.5380,-1.20867E+00
1.5390,-1.23984E+00
1.5400,-1.26197E+00
1.5410,-1.27494E+00
1.5420,-1.27868E+00
1.5430,-1.27322E+00
1.5440,-1.25863E+00
1.5450,-1.23506E+00
1.5460,-1.20270E+00
1.5470,-1.16183E+00
1.5480,-1.11278E+00
1.5490,-1.05591E+00
1.5500,-9.91670E-01
1.5510,-9.20530E-01
1.5520,-8.43014E-01
1.5530,-7.59685E-01
1.5540,-6.71140E-01
1.5550,-5.78008E-01
1.5560,-4.80942E-01
1.5570,-3.80617E-01
1.5580,-2.77725E-01
1.5590,-1.72967E-01
1.5600,-6.70527E-02
1.5610,3.93084E-02
1.5620,1.45410E-01
1.5630,2.50552E-01
1.5640,3.54051E-01
1.5650,4.55236E-01
1.5660,5.53460E-01
1.5670,6.48101E-01
1.5680,7.38564E-01
1.5690,8.24290E-01
1.5700,9.04750E-01
1.5710,9.79460E-01
1.5720,1.04797E+00
1.5730,1.10988E+00
1.5740,1.16484E+00
1.5750,1.21252E+00
1.5760,1.25268E+00
1.5770,1.28509E+00
1.5780,1.30960E+00
1.5790,1.32609E+00
1.5800,1.33450E+00
1.5810,1.33482E+00
1.5820,1.32708E+00
1.5830,1.31137E+00
1.5840,1.28782E+00
1.5850,1.25661E+00
1.5860,1.21797E+00
1.5870,1.17214E+00
1.5880,1.11945E+00
1.5890,1.06023E+00
1.5900,9.94850E-01
1.5910,9.23726E-01
1.5920,8.47293E-01
1.5930,7.66014E-01
1.5940,6.80377E-01
1.5950,5.90887E-01
1.5960,4.98069E-01
1.5970,4.02458E-01
1.5980,3.04603E-01
1.5990,2.05057E-01
1.6000,1.04379E-01
1.6010,3.12784E-03
1.6020,-9.81412E-02
1.6030,-1.98877E-01
1.6040,-2.98539E-01
1.6050,-3.96595E-01
1.6060,-4.92529E-01
1.6070,-5.85842E-01
1.6080,-6.76053E-01
1.6090,-7.62703E-01
1.6100,-8.45358E-01
1.6110,-9.23607E-01
1.6120,-9.97069E-01
1.6130,-1.06539E+00
1.6140,-1.12825E+00
1.6150,-1.18535E+00
1.6160,-1.23643E+00
1.6170,-1.28128E+00
1.6180,-1.31970E+00
1.6190,-1.35152E+00
1.6200,-1.37664E+00
1.6210,-1.39497E+00
1.6220,-1.40644E+00
1.6230,-1.41104E+00
1.6240,-1.40879E+00
1.6250,-1.39974E+00
1.6260,-1.38397E+00
1.6270,-1.36159E+00
1.6280,-1.33274E+00
1.6290,-1.29760E+00
1.6300,-1.25637E+00
1.6310,-1.20927E+00
1.6320,-1.15655E+00
1.6330,-1.09850E+00
1.6340,-1.03541E+00
1.6350,-9.67592E-01
1.6360,-8.95385E-01
1.6370,-8.19140E-01
1.6380,-7.39222E-01
1.6390,-6.56008E-01
1.6400,-5.69886E-01
1.6410,-4.81254E-01
1.6420,-3.90513E-01
1.6430,-2.98072E-01
1.6440,-2.04340E-01
1.6450,-1.09729E-01
1.6460,-1.46485E-02
1.6470,8.04949E-02
1.6480,1.75299E-01
1.6490,2.69367E-01
1.6500,3.62311E-01
1.6510,4.53752E-01
1.6520,5.43322E-01
1.6530,6.30667E-01
1.6540,7.15443E-01
1.6550,7.97323E-01
1.6560,8.75997E-01
1.6570,9.51169E-01
1.6580,1.02256E+00
1.6590,1.08992E+00
1.6600,1.15300E+00
1.6610,1.21159E+00
1.6620,1.26548E+00
1.6630,1.31451E+00
1.6640,1.35851E+00
1.6650,1.39734E+00
1.6660,1.43090E+00
1.6670,1.45910E+00
1.6680,1.48185E+00
1.6690,1.49912E+00
1.6700,1.51088E+00
1.6710,1.51712E+00
1.6720,1.51785E+00
1.6730,1.51310E+00
1.6740,1.50294E+00
1.6750,1.48743E+00
1.6760,1.46667E+00
1.6770,1.44075E+00
1.6780,1.40982E+00
1.6790,1.37400E+00
1.6800,1.33345E+00
1.6810,1.28835E+00
1.6820,1.23888E+00
1.6830,1.18524E+00
1.6840,1.12763E+00
1.6850,1.06628E+00
1.6860,1.00141E+00
1.6870,9.33255E-01
1.6880,8.62068E-01
1.6890,7.88097E-01
1.6900,7.11599E-01
1.6910,6.32836E-01
1.6920,5.52072E-01
1.6930,4.69576E-01
1.6940,3.85618E-01
1.6950,3.00467E-01
1.6960,2.14394E-01
1.6970,1.27667E-01
1.6980,4.05539E-02
1.6990,-4.66812E-02
1.7000,-1.33778E-01
1.7010,-2.20479E-01
1.7020,-3.06534E-01
1.7030,-3.91696E-01
1.7040,-4.75728E-01
1.7050,-5.58396E-01
1.7060,-6.39476E-01
1.7070,-7.18752E-01
1.7080,-7.96015E-01
1.7090,-8.71067E-01
1.7100,-9.43719E-01
1.7110,-1.01379E+00
1.7120,-1.08111E+00
1.7130,-1.14553E+00
1.7140,-1.20689E+00
1.7150,-1.26505E+00
1.7160,-1.31989E+00
1.7170,-1.37130E+00
1.7180,-1.41917E+00
1.7190,-1.46340E+00
1.7200,-1.50392E+00
1.7210,-1.54066E+00
1.7220,-1.57355E+00
1.7230,-1.60255E+00
1.7240,-1.62761E+00
1.7250,-1.64873E+00
1.7260,-1.66586E+00
1.7270,-1.67902E+00
1.7280,-1.68820E+00
1.7290,-1.69342E+00
1.7300,-1.69471E+00
1.7310,-1.69209E+00
1.7320,-1.68560E+00
1.7330,-1.67530E+00
1.7340,-1.66125E+00
1.7350,-1.64351E+00
1.7360,-1.62215E+00
1.7370,-1.59726E+00
1.7380,-1.56892E+00
1.7390,-1.53723E+00
1.7400,-1.50229E+00
1.7410,-1.46420E+00
1.7420,-1.42307E+00
1.7430,-1.37901E+00
1.7440,-1.33215E+00
1.7450,-1.28260E+00
1.7460,-1.23050E+00
1.7470,-1.17598E+00
1.7480,-1.11915E+00
1.7490,-1.06017E+00
1.7500,-9.99152E-01
1.7510,-9.36248E-01
1.7520,-8.71591E-01
1.7530,-8.05321E-01
1.7540,-7.37576E-01
1.7550,-6.68495E-01
1.7560,-5.98216E-01
1.7570,-5.26878E-01
1.7580,-4.54617E-01
1.7590,-3.81568E-01
1.7600,-3.07866E-01
1.7610,-2.33644E-01
1.7620,-1.59030E-01
1.7630,-8.41533E-02
1.7640,-9.13904E-03
1.7650,6.58902E-02
1.7660,1.40815E-01
1.7670,2.15518E-01
1.7680,2.89886E-01
1.7690,3.63810E-01
1.7700,4.37183E-01
1.7710,5.09902E-01
1.7720,5.81869E-01
1.7730,6.52989E-01
1.7740,7.23169E-01
1.7750,7.92324E-01
1.7760,8.60371E-01
1.7770,9.27230E-01
1.7780,9.92828E-01
1.7790,1.05709E+00
1.7800,1.11996E+00
1.7810,1.18137E+00
1.7820,1.24126E+00
1.7830,1.29957E+00
1.7840,1.35627E+00
1.7850,1.41130E+00
1.7860,1.46463E+00
1.7870,1.51620E+00
1.7880,1.56601E+00
1.7890,1.61400E+00
1.7900,1.66016E+00
1.7910,1.70447E+00
1.7920,1.74691E+00
1.7930,1.78746E+00
1.7940,1.82612E+00
1.7950,1.86287E+00
1.7960,1.89771E+00
1.7970,1.93064E+00
1.7980,1.96167E+00
1.7990,1.99079E+00
1.8000,2.01801E+00
1.8010,2.04336E+00
1.8020,2.06683E+00
1.8030,2.08844E+00
1.8040,2.10822E+00
1.8050,2.12618E+00
1.8060,2.14235E+00
1.8070,2.15675E+00
1.8080,2.16940E+00
1.8090,2.18034E+00
1.8100,2.18960E+00
1.8110,2.19720E+00
1.8120,2.20318E+00
1.8130,2.20758E+00
1.8140,2.21042E+00
1.8150,2.21175E+00
1.8160,2.21160E+00
1.8170,2.21002E+00
1.8180,2.20703E+00
1.8190,2.20269E+00
1.8200,2.19703E+00
1.8210,2.19009E+00
1.8220,2.18192E+00
1.8230,2.17256E+00
1.8240,2.16204E+00
1.8250,2.15042E+00
1.8260,2.13773E+00
1.8270,2.12402E+00
1.8280,2.10932E+00
1.8290,2.09369E+00
1.8300,2.07717E+00
1.8310,2.05979E+00
1.8320,2.04159E+00
1.8330,2.02263E+00
1.8340,2.00294E+00
1.8350,1.98255E+00
1.8360,1.96152E+00
1.8370,1.93988E+00
1.8380,1.91766E+00
1.8390,1.89491E+00
1.8400,1.87167E+00
1.8410,1.84797E+00
1.8420,1.82384E+00
1.8430,1.79933E+00
1.8440,1.77446E+00
1.8450,1.74927E+00
1.8460,1.72380E+00
1.8470,1.69807E+00
1.8480,1.67212E+00
1.8490,1.64597E+00
1.8500,1.61967E+00
1.8510,1.59322E+00
1.8520,1.56667E+00
1.8530,1.54004E+00
1.8540,1.51336E+00
1.8550,1.48664E+00
1.8560,1.45992E+00
1.8570,1.43321E+00
1.8580,1.40655E+00
1.8590,1.37995E+00
1.8600,1.35343E+00
1.8610,1.32701E+00
1.8620,1.30071E+00
1.8630,1.27454E+00
1.8640,1.24854E+00
1.8650,1.22270E+00
1.8660,1.19705E+00
1.8670,1.17160E+00
1.8680,1.14637E+00
1.8690,1.12136E+00
1.8700,1.09659E+00
1.8710,1.07208E+00
1.8720,1.04782E+00
1.8730,1.02384E+00
1.8740,1.00014E+00
1.8750,9.76735E-01
1.8760,9.53624E-01
1.8770,9.30818E-01
1.8780,9.08324E-01
1.8790,8.86149E-01
1.8800,8.64297E-01
1.8810,8.42773E-01
1.8820,8.21583E-01
1.8830,8.00729E-01
1.8840,7.80215E-01
1.8850,7.60044E-01
1.8860,7.40219E-01
1.8870,7.20740E-01
1.8880,7.01610E-01
1.8890,6.82830E-01
1.8900,6.64400E-01
1.8910,6.46320E-01
1.8920,6.28590E-01
1.8930,6.11210E-01
1.8940,5.94179E-01
1.8950,5.77496E-01
1.8960,5.61159E-01
1.8970,5.45166E-01
1.8980,5.29516E-01
1.8990,5.14206E-01
1.9000,4.99234E-01
1.9010,4.84596E-01
1.9020,4.70290E-01
1.9030,4.56313E-01
1.9040,4.42662E-01
1.9050,4.29332E-01
1.9060,4.16320E-01
1.9070,4.03622E-01
1.9080,3.91235E-01
1.9090,3.79154E-01
1.9100,3.67375E-01
1.9110,3.55893E-01
1.9120,3.44705E-01
1.9130,3.33805E-01
1.9140,3.23189E-01
1.9150,3.12853E-01
1.9160,3.02791E-01
1.9170,2.92999E-01
1.9180,2.83473E-01
1.9190,2.74207E-01
1.9200,2.65196E-01
1.9210,2.56436E-01
1.9220,2.47922E-01
1.9230,2.39648E-01
1.9240,2.31611E-01
1.9250,2.23804E-01
1.9260,2.16224E-01
1.9270,2.08865E-01
1.9280,2.01723E-01
1.9290,1.94792E-01
1.9300,1.88069E-01
1.9310,1.81547E-01
1.9320,1.75224E-01
1.9330,1.69093E-01
1.9340,1.63150E-01
1.9350,1.57391E-01
1.9360,1.51812E-01
1.9370,1.46407E-01
1.9380,1.41173E-01
1.9390,1.36105E-01
1.9400,1.31198E-01
1.9410,1.26449E-01
1.9420,1.21854E-01
1.9430,1.17408E-01
1.9440,1.13107E-01
1.9450,1.08947E-01
1.9460,1.04925E-01
1.9470,1.01037E-01
1.9480,9.72790E-02
1.9490,9.36470E-02
1.9500,9.01377E-02
1.9510,8.67476E-02
1.9520,8.34732E-02
1.9530,8.03112E-02
1.9540,7.72581E-02
1.9550,7.43108E-02
1.9560,7.14661E-02
1.9570,6.87210E-02
1.9580,6.60722E-02
1.9590,6.35171E-02
1.9600,6.10525E-02
1.9610,5.86757E-02
1.9620,5.63841E-02
1.9630,5.41747E-02
1.9640,5.20452E-02
1.9650,4.99928E-02
1.9660,4.80152E-02
1.9670,4.61099E-02
1.9680,4.42746E-02
1.9690,4.25069E-02
1.9700,4.08046E-02
1.9710,3.91655E-02
1.9720,3.75877E-02
1.9730,3.60689E-02
1.9740,3.46072E-02
1.9750,3.32006E-02
1.9760,3.18474E-02
1.9770,3.05455E-02
1.9780,2.92934E-02
1.9790,2.80892E-02
1.9800,2.69313E-02
1.9810,2.58180E-02
1.9820,2.47478E-02
1.9830,2.37192E-02
1.9840,2.27306E-02
1.9850,2.17808E-02
1.9860,2.08681E-02
1.9870,1.99914E-02
1.9880,1.91494E-02
1.9890,1.83406E-02
1.9900,1.75641E-02
1.9910,1.68185E-02
1.9920,1.61027E-02
1.9930,1.54156E-02
1.9940,1.47562E-02
1.9950,1.41235E-02
1.9960,1.35163E-02
1.9970,1.29338E-02
1.9980,1.23750E-02
1.9990,1.18391E-02
2.0000,1.13251E-02
2.0010,1.08323E-02
2.0020,1.03597E-02
2.0030,9.90672E-03
2.0040,9.47249E-03
2.0050,9.05631E-03
2.0060,8.65748E-03
2.0070,8.27531E-03
2.0080,7.90917E-03
2.0090,7.55841E-03
2.0100,7.22244E-03
2.0110,6.90066E-03
2.0120,6.59251E-03
2.0130,6.29745E-03
2.0140,6.01496E-03
2.0150,5.74452E-03
2.0160,5.48567E-03
2.0170,5.23792E-03
2.0180,5.00084E-03
2.0190,4.77397E-03
2.0200,4.55692E-03
2.0210,4.34928E-03
2.0220,4.15066E-03
2.0230,3.96070E-03
2.0240,3.77903E-03
2.0250,3.60532E-03
2.0260,3.43922E-03
2.0270,3.28044E-03
2.0280,3.12866E-03
2.0290,2.98358E-03
2.0300,2.84494E-03
2.0310,2.71245E-03
2.0320,2.58586E-03
2.0330,2.46492E-03
2.0340,2.34940E-03
2.0350,2.23905E-03
2.0360,2.13366E-03
2.0370,2.03302E-03
2.0380,1.93692E-03
2.0390,1.84518E-03
2.0400,1.75759E-03
2.0410,1.67399E-03
2.0420,1.59420E-03
2.0430,1.51805E-03
2.0440,1.44539E-03
2.0450,1.37607E-03
2.0460,1.30993E-03
2.0470,1.24685E-03
2.0480,1.18668E-03
2.0490,1.12929E-03
2.0500,1.07458E-03
2.0510,1.02240E-03
2.0520,9.72666E-04
2.0530,9.25255E-04
2.0540,8.80066E-04
2.0550,8.36999E-04
2.0560,7.95961E-04
2.0570,7.56859E-04
2.0580,7.19607E-04
2.0590,6.84122E-04
2.0600,6.50322E-04
2.0610,6.18133E-04
2.0620,5.87480E-04
2.0630,5.58293E-04
2.0640,5.30506E-04
2.0650,5.04054E-04
2.0660,4.78876E-04
2.0670,4.54913E-04
2.0680,4.32109E-04
2.0690,4.10410E-04
2.0700,3.89766E-04
2.0710,3.70127E-04
2.0720,3.51445E-04
2.0730,3.33677E-04
2.0740,3.16780E-04
2.0750,3.00712E-04
2.0760,2.85434E-04
2.0770,2.70909E-04
2.0780,2.57102E-04
2.0790,2.43978E-04
2.0800,2.31505E-04
2.0810,2.19651E-04
2.0820,2.08387E-04
2.0830,1.97684E-04
2.0840,1.87516E-04
2.0850,1.77856E-04
2.0860,1.68680E-04
2.0870,1.59965E-04
2.0880,1.51688E-04
2.0890,1.43828E-04
2.0900,1.36364E-04
2.0910,1.29277E-04
2.0920,1.22549E-04
2.0930,1.16162E-04
2.0940,1.10099E-04
2.0950,1.04345E-04
2.0960,9.88834E-05
2.0970,9.37006E-05
2.0980,8.87827E-05
2.0990,8.41165E-05
2.1000,7.96893E-05
2.1010,7.54895E-05
2.1020,7.15055E-05
2.1030,6.77267E-05
2.1040,6.41427E-05
2.1050,6.07437E-05
2.1060,5.75206E-05
2.1070,5.44643E-05
2.1080,5.15666E-05
2.1090,4.88194E-05
2.1100,4.62151E-05
2.1110,4.37464E-05
2.1120,4.14065E-05
2.1130,3.91888E-05
2.1140,3.70872E-05
2.1150,3.50956E-05
2.1160,3.32085E-05
2.1170,3.14205E-05
2.1180,2.97266E-05
2.1190,2.81219E-05
2.1200,2.66019E-05
2.1210,2.51622E-05
2.1220,2.37987E-05
2.1230,2.25074E-05
2.1240,2.12846E-05
2.1250,2.01268E-05
2.1260,1.90307E-05
2.1270,1.79929E-05
2.1280,1.70104E-05
2.1290,1.60805E-05
2.1300,1.52003E-05
2.1310,1.43673E-05
2.1320,1.35789E-05
2.1330,1.28329E-05
2.1340,1.21271E-05
2.1350,1.14592E-05
2.1360,1.08274E-05
2.1370,1.02297E-05
2.1380,9.66428E-06
2.1390,9.12950E-06
2.1400,8.62372E-06
2.1410,8.14539E-06
2.1420,7.69306E-06
2.1430,7.26535E-06
2.1440,6.86094E-06
2.1450,6.47861E-06
2.1460,6.11716E-06
2.1470,5.77549E-06
2.1480,5.45253E-06
2.1490,5.14728E-06
2.1500,4.85879E-06
2.1510,4.58616E-06
2.1520,4.32854E-06
2.1530,4.08512E-06
2.1540,3.85513E-06
2.1550,3.63785E-06
2.1560,3.43259E-06
2.1570,3.23869E-06
2.1580,3.05555E-06
2.1590,2.88257E-06
2.1600,2.71921E-06
2.1610,2.56494E-06
2.1620,2.41926E-06
2.1630,2.28171E-06
2.1640,2.15184E-06
2.1650,2.02924E-06
2.1660,1.91349E-06
2.1670,1.80423E-06
2.1680,1.70111E-06
2.1690,1.60377E-06
2.1700,1.51191E-06
2.1710,1.42522E-06
2.1720,1.34341E-06
2.1730,1.26622E-06
2.1740,1.19340E-06
2.1750,1.12469E-06
2.1760,1.05987E-06
2.1770,9.98722E-07
2.1780,9.41045E-07
2.1790,8.86645E-07
2.1800,8.35338E-07
2.1810,7.86952E-07
2.1820,7.41323E-07
2.1830,6.98298E-07
2.1840,6.57729E-07
2.1850,6.19480E-07
2.1860,5.83420E-07
2.1870,5.49426E-07
2.1880,5.17382E-07
2.1890,4.87178E-07
2.1900,4.58709E-07
2.1910,4.31879E-07
2.1920,4.06593E-07
2.1930,3.82766E-07
2.1940,3.60314E-07
2.1950,3.39159E-07
2.1960,3.19227E-07
2.1970,3.00449E-07
2.1980,2.82759E-07
2.1990,2.66096E-07
2.2000,2.50399E-07
2.2010,2.35616E-07
2.2020,2.21692E-07
2.2030,2.08579E-07
2.2040,1.96231E-07
2.2050,1.84603E-07
2.2060,1.73655E-07
2.2070,1.63346E-07
2.2080,1.53641E-07
2.2090,1.44504E-07
2.2100,1.35903E-07
2.2110,1.27807E-07
2.2120,1.20187E-07
2.2130,1.13014E-07
2.2140,1.06264E-07
2.2150,9.99117E-08
2.2160,9.39338E-08
2.2170,8.83087E-08
2.2180,8.30159E-08
2.2190,7.80362E-08
2.2200,7.33511E-08
2.2210,6.89437E-08
2.2220,6.47975E-08
2.2230,6.08975E-08
2.2240,5.72291E-08
2.2250,5.37788E-08
2.2260,5.05339E-08
2.2270,4.74823E-08
2.2280,4.46125E-08
2.2290,4.19141E-08
2.2300,3.93767E-08
2.2310,3.69911E-08
2.2320,3.47481E-08
2.2330,3.26395E-08
2.2340,3.06572E-08
2.2350,2.87939E-08
2.2360,2.70424E-08
2.2370,2.53961E-08
2.2380,2.38489E-08
2.2390,2.23948E-08
2.2400,2.10282E-08
2.2410,1.97441E-08
2.2420,1.85374E-08
2.2430,1.74037E-08
2.2440,1.63384E-08
2.2450,1.53376E-08
2.2460,1.43973E-08
2.2470,1.35141E-08
2.2480,1.26844E-08
2.2490,1.19050E-08
2.2500,1.11730E-08
2.2510,1.04855E-08
2.2520,9.83978E-09
2.2530,9.23340E-09
2.2540,8.66397E-09
2.2550,8.12926E-09
2.2560,7.62719E-09
2.2570,7.15578E-09
2.2580,6.71319E-09
2.2590,6.29767E-09
2.2600,5.90759E-09
2.2610,5.54140E-09
2.2620,5.19768E-09
2.2630,4.87504E-09
2.2640,4.57221E-09
2.2650,4.28800E-09
2.2660,4.02126E-09
2.2670,3.77094E-09
2.2680,3.53605E-09
2.2690,3.31563E-09
2.2700,3.10880E-09
2.2710,2.91475E-09
2.2720,2.73268E-09
2.2730,2.56187E-09
2.2740,2.40162E-09
2.2750,2.25130E-09
2.2760,2.11029E-09
2.2770,1.97803E-09
2.2780,1.85397E-09
2.2790,1.73762E-09
2.2800,1.62849E-09
2.2810,1.52615E-09
2.2820,1.43018E-09
2.2830,1.34018E-09
2.2840,1.25580E-09
2.2850,1.17667E-09
2.2860,1.10248E-09
2.2870,1.03293E-09
2.2880,9.67718E-10



==> anc/X_state_wvfncts/v3.csv <==
Level v=3

0.8220,-9.74790E-10
0.8230,-1.17955E-09
0.8240,-1.42609E-09
0.8250,-1.72268E-09
0.8260,-2.07917E-09
0.8270,-2.50727E-09
0.8280,-3.02094E-09
0.8290,-3.63672E-09
0.8300,-4.37428E-09
0.8310,-5.25694E-09
0.8320,-6.31233E-09
0.8330,-7.57314E-09
0.8340,-9.07807E-09
0.8350,-1.08728E-08
0.8360,-1.30114E-08
0.8370,-1.55573E-08
0.8380,-1.85858E-08
0.8390,-2.21850E-08
0.8400,-2.64588E-08
0.8410,-3.15295E-08
0.8420,-3.75402E-08
0.8430,-4.46593E-08
0.8440,-5.30837E-08
0.8450,-6.30445E-08
0.8460,-7.48115E-08
0.8470,-8.87005E-08
0.8480,-1.05080E-07
0.8490,-1.24380E-07
0.8500,-1.47103E-07
0.8510,-1.73831E-07
0.8520,-2.05245E-07
0.8530,-2.42134E-07
0.8540,-2.85416E-07
0.8550,-3.36155E-07
0.8560,-3.95585E-07
0.8570,-4.65137E-07
0.8580,-5.46464E-07
0.8590,-6.41479E-07
0.8600,-7.52392E-07
0.8610,-8.81752E-07
0.8620,-1.03250E-06
0.8630,-1.20802E-06
0.8640,-1.41222E-06
0.8650,-1.64957E-06
0.8660,-1.92523E-06
0.8670,-2.24511E-06
0.8680,-2.61597E-06
0.8690,-3.04560E-06
0.8700,-3.54287E-06
0.8710,-4.11795E-06
0.8720,-4.78245E-06
0.8730,-5.54962E-06
0.8740,-6.43458E-06
0.8750,-7.45454E-06
0.8760,-8.62911E-06
0.8770,-9.98056E-06
0.8780,-1.15342E-05
0.8790,-1.33189E-05
0.8800,-1.53670E-05
0.8810,-1.77157E-05
0.8820,-2.04066E-05
0.8830,-2.34870E-05
0.8840,-2.70104E-05
0.8850,-3.10369E-05
0.8860,-3.56346E-05
0.8870,-4.08799E-05
0.8880,-4.68590E-05
0.8890,-5.36687E-05
0.8900,-6.14179E-05
0.8910,-7.02285E-05
0.8920,-8.02376E-05
0.8930,-9.15982E-05
0.8940,-1.04482E-04
0.8950,-1.19081E-04
0.8960,-1.35608E-04
0.8970,-1.54303E-04
0.8980,-1.75432E-04
0.8990,-1.99291E-04
0.9000,-2.26210E-04
0.9010,-2.56555E-04
0.9020,-2.90732E-04
0.9030,-3.29192E-04
0.9040,-3.72434E-04
0.9050,-4.21012E-04
0.9060,-4.75534E-04
0.9070,-5.36677E-04
0.9080,-6.05184E-04
0.9090,-6.81875E-04
0.9100,-7.67653E-04
0.9110,-8.63509E-04
0.9120,-9.70535E-04
0.9130,-1.08993E-03
0.9140,-1.22299E-03
0.9150,-1.37117E-03
0.9160,-1.53603E-03
0.9170,-1.71929E-03
0.9180,-1.92282E-03
0.9190,-2.14865E-03
0.9200,-2.39902E-03
0.9210,-2.67632E-03
0.9220,-2.98319E-03
0.9230,-3.32247E-03
0.9240,-3.69725E-03
0.9250,-4.11086E-03
0.9260,-4.56690E-03
0.9270,-5.06927E-03
0.9280,-5.62217E-03
0.9290,-6.23012E-03
0.9300,-6.89797E-03
0.9310,-7.63095E-03
0.9320,-8.43467E-03
0.9330,-9.31510E-03
0.9340,-1.02787E-02
0.9350,-1.13323E-02
0.9360,-1.24831E-02
0.9370,-1.37391E-02
0.9380,-1.51084E-02
0.9390,-1.65999E-02
0.9400,-1.82228E-02
0.9410,-1.99870E-02
0.9420,-2.19031E-02
0.9430,-2.39820E-02
0.9440,-2.62357E-02
0.9450,-2.86765E-02
0.9460,-3.13175E-02
0.9470,-3.41728E-02
0.9480,-3.72569E-02
0.9490,-4.05853E-02
0.9500,-4.41741E-02
0.9510,-4.80405E-02
0.9520,-5.22022E-02
0.9530,-5.66781E-02
0.9540,-6.14875E-02
0.9550,-6.66509E-02
0.9560,-7.21894E-02
0.9570,-7.81249E-02
0.9580,-8.44802E-02
0.9590,-9.12788E-02
0.9600,-9.85449E-02
0.9610,-1.06303E-01
0.9620,-1.14580E-01
0.9630,-1.23399E-01
0.9640,-1.32790E-01
0.9650,-1.42777E-01
0.9660,-1.53388E-01
0.9670,-1.64652E-01
0.9680,-1.76594E-01
0.9690,-1.89243E-01
0.9700,-2.02627E-01
0.9710,-2.16772E-01
0.9720,-2.31706E-01
0.9730,-2.47455E-01
0.9740,-2.64047E-01
0.9750,-2.81506E-01
0.9760,-2.99859E-01
0.9770,-3.19129E-01
0.9780,-3.39341E-01
0.9790,-3.60517E-01
0.9800,-3.82679E-01
0.9810,-4.05847E-01
0.9820,-4.30042E-01
0.9830,-4.55281E-01
0.9840,-4.81581E-01
0.9850,-5.08956E-01
0.9860,-5.37420E-01
0.9870,-5.66982E-01
0.9880,-5.97652E-01
0.9890,-6.29436E-01
0.9900,-6.62338E-01
0.9910,-6.96359E-01
0.9920,-7.31496E-01
0.9930,-7.67744E-01
0.9940,-8.05094E-01
0.9950,-8.43535E-01
0.9960,-8.83049E-01
0.9970,-9.23617E-01
0.9980,-9.65213E-01
0.9990,-1.00781E+00
1.0000,-1.05137E+00
1.0010,-1.09585E+00
1.0020,-1.14122E+00
1.0030,-1.18742E+00
1.0040,-1.23440E+00
1.0050,-1.28209E+00
1.0060,-1.33044E+00
1.0070,-1.37936E+00
1.0080,-1.42878E+00
1.0090,-1.47862E+00
1.0100,-1.52878E+00
1.0110,-1.57917E+00
1.0120,-1.62969E+00
1.0130,-1.68023E+00
1.0140,-1.73067E+00
1.0150,-1.78090E+00
1.0160,-1.83079E+00
1.0170,-1.88021E+00
1.0180,-1.92903E+00
1.0190,-1.97710E+00
1.0200,-2.02429E+00
1.0210,-2.07044E+00
1.0220,-2.11541E+00
1.0230,-2.15904E+00
1.0240,-2.20117E+00
1.0250,-2.24164E+00
1.0260,-2.28031E+00
1.0270,-2.31699E+00
1.0280,-2.35154E+00
1.0290,-2.38379E+00
1.0300,-2.41359E+00
1.0310,-2.44076E+00
1.0320,-2.46516E+00
1.0330,-2.48664E+00
1.0340,-2.50504E+00
1.0350,-2.52021E+00
1.0360,-2.53202E+00
1.0370,-2.54034E+00
1.0380,-2.54502E+00
1.0390,-2.54596E+00
1.0400,-2.54304E+00
1.0410,-2.53615E+00
1.0420,-2.52519E+00
1.0430,-2.51009E+00
1.0440,-2.49075E+00
1.0450,-2.46712E+00
1.0460,-2.43914E+00
1.0470,-2.40676E+00
1.0480,-2.36995E+00
1.0490,-2.32869E+00
1.0500,-2.28298E+00
1.0510,-2.23281E+00
1.0520,-2.17820E+00
1.0530,-2.11920E+00
1.0540,-2.05584E+00
1.0550,-1.98819E+00
1.0560,-1.91632E+00
1.0570,-1.84032E+00
1.0580,-1.76031E+00
1.0590,-1.67639E+00
1.0600,-1.58870E+00
1.0610,-1.49739E+00
1.0620,-1.40262E+00
1.0630,-1.30458E+00
1.0640,-1.20345E+00
1.0650,-1.09943E+00
1.0660,-9.92751E-01
1.0670,-8.83638E-01
1.0680,-7.72335E-01
1.0690,-6.59097E-01
1.0700,-5.44190E-01
1.0710,-4.27892E-01
1.0720,-3.10489E-01
1.0730,-1.92277E-01
1.0740,-7.35584E-02
1.0750,4.53546E-02
1.0760,1.64146E-01
1.0770,2.82494E-01
1.0780,4.00074E-01
1.0790,5.16558E-01
1.0800,6.31617E-01
1.0810,7.44923E-01
1.0820,8.56146E-01
1.0830,9.64963E-01
1.0840,1.07105E+00
1.0850,1.17409E+00
1.0860,1.27377E+00
1.0870,1.36978E+00
1.0880,1.46184E+00
1.0890,1.54965E+00
1.0900,1.63294E+00
1.0910,1.71144E+00
1.0920,1.78491E+00
1.0930,1.85310E+00
1.0940,1.91580E+00
1.0950,1.97280E+00
1.0960,2.02391E+00
1.0970,2.06896E+00
1.0980,2.10779E+00
1.0990,2.14028E+00
1.1000,2.16630E+00
1.1010,2.18577E+00
1.1020,2.19862E+00
1.1030,2.20478E+00
1.1040,2.20424E+00
1.1050,2.19697E+00
1.1060,2.18300E+00
1.1070,2.16236E+00
1.1080,2.13510E+00
1.1090,2.10131E+00
1.1100,2.06107E+00
1.1110,2.01452E+00
1.1120,1.96179E+00
1.1130,1.90304E+00
1.1140,1.83846E+00
1.1150,1.76823E+00
1.1160,1.69258E+00
1.1170,1.61173E+00
1.1180,1.52595E+00
1.1190,1.43548E+00
1.1200,1.34061E+00
1.1210,1.24164E+00
1.1220,1.13886E+00
1.1230,1.03260E+00
1.1240,9.23178E-01
1.1250,8.10940E-01
1.1260,6.96228E-01
1.1270,5.79395E-01
1.1280,4.60799E-01
1.1290,3.40804E-01
1.1300,2.19774E-01
1.1310,9.80786E-02
1.1320,-2.39132E-02
1.1330,-1.45833E-01
1.1340,-2.67314E-01
1.1350,-3.87992E-01
1.1360,-5.07508E-01
1.1370,-6.25507E-01
1.1380,-7.41641E-01
1.1390,-8.55570E-01
1.1400,-9.66963E-01
1.1410,-1.07550E+00
1.1420,-1.18086E+00
1.1430,-1.28275E+00
1.1440,-1.38089E+00
1.1450,-1.47500E+00
1.1460,-1.56481E+00
1.1470,-1.65009E+00
1.1480,-1.73061E+00
1.1490,-1.80615E+00
1.1500,-1.87651E+00
1.1510,-1.94152E+00
1.1520,-2.00101E+00
1.1530,-2.05484E+00
1.1540,-2.10288E+00
1.1550,-2.14503E+00
1.1560,-2.18119E+00
1.1570,-2.21129E+00
1.1580,-2.23528E+00
1.1590,-2.25313E+00
1.1600,-2.26481E+00
1.1610,-2.27033E+00
1.1620,-2.26971E+00
1.1630,-2.26298E+00
1.1640,-2.25019E+00
1.1650,-2.23142E+00
1.1660,-2.20674E+00
1.1670,-2.17627E+00
1.1680,-2.14011E+00
1.1690,-2.09840E+00
1.1700,-2.05128E+00
1.1710,-1.99891E+00
1.1720,-1.94145E+00
1.1730,-1.87909E+00
1.1740,-1.81202E+00
1.1750,-1.74044E+00
1.1760,-1.66456E+00
1.1770,-1.58460E+00
1.1780,-1.50079E+00
1.1790,-1.41335E+00
1.1800,-1.32253E+00
1.1810,-1.22857E+00
1.1820,-1.13171E+00
1.1830,-1.03221E+00
1.1840,-9.30326E-01
1.1850,-8.26306E-01
1.1860,-7.20406E-01
1.1870,-6.12884E-01
1.1880,-5.03994E-01
1.1890,-3.93990E-01
1.1900,-2.83124E-01
1.1910,-1.71643E-01
1.1920,-5.97948E-02
1.1930,5.21812E-02
1.1940,1.64048E-01
1.1950,2.75575E-01
1.1960,3.86535E-01
1.1970,4.96711E-01
1.1980,6.05889E-01
1.1990,7.13864E-01
1.2000,8.20438E-01
1.2010,9.25423E-01
1.2020,1.02864E+00
1.2030,1.12990E+00
1.2040,1.22906E+00
1.2050,1.32595E+00
1.2060,1.42044E+00
1.2070,1.51237E+00
1.2080,1.60163E+00
1.2090,1.68810E+00
1.2100,1.77167E+00
1.2110,1.85223E+00
1.2120,1.92971E+00
1.2130,2.00401E+00
1.2140,2.07508E+00
1.2150,2.14284E+00
1.2160,2.20725E+00
1.2170,2.26827E+00
1.2180,2.32585E+00
1.2190,2.37998E+00
1.2200,2.43063E+00
1.2210,2.47781E+00
1.2220,2.52150E+00
1.2230,2.56172E+00
1.2240,2.59847E+00
1.2250,2.63179E+00
1.2260,2.66169E+00
1.2270,2.68822E+00
1.2280,2.71142E+00
1.2290,2.73132E+00
1.2300,2.74800E+00
1.2310,2.76149E+00
1.2320,2.77188E+00
1.2330,2.77922E+00
1.2340,2.78358E+00
1.2350,2.78505E+00
1.2360,2.78369E+00
1.2370,2.77961E+00
1.2380,2.77287E+00
1.2390,2.76356E+00
1.2400,2.75179E+00
1.2410,2.73764E+00
1.2420,2.72120E+00
1.2430,2.70257E+00
1.2440,2.68184E+00
1.2450,2.65912E+00
1.2460,2.63450E+00
1.2470,2.60808E+00
1.2480,2.57996E+00
1.2490,2.55023E+00
1.2500,2.51899E+00
1.2510,2.48635E+00
1.2520,2.45238E+00
1.2530,2.41720E+00
1.2540,2.38089E+00
1.2550,2.34355E+00
1.2560,2.30526E+00
1.2570,2.26612E+00
1.2580,2.22621E+00
1.2590,2.18561E+00
1.2600,2.14442E+00
1.2610,2.10270E+00
1.2620,2.06055E+00
1.2630,2.01802E+00
1.2640,1.97521E+00
1.2650,1.93218E+00
1.2660,1.88899E+00
1.2670,1.84571E+00
1.2680,1.80241E+00
1.2690,1.75915E+00
1.2700,1.71598E+00
1.2710,1.67296E+00
1.2720,1.63015E+00
1.2730,1.58758E+00
1.2740,1.54531E+00
1.2750,1.50339E+00
1.2760,1.46185E+00
1.2770,1.42073E+00
1.2780,1.38007E+00
1.2790,1.33991E+00
1.2800,1.30027E+00
1.2810,1.26119E+00
1.2820,1.22269E+00
1.2830,1.18479E+00
1.2840,1.14753E+00
1.2850,1.11091E+00
1.2860,1.07495E+00
1.2870,1.03968E+00
1.2880,1.00511E+00
1.2890,9.71237E-01
1.2900,9.38087E-01
1.2910,9.05663E-01
1.2920,8.73972E-01
1.2930,8.43019E-01
1.2940,8.12808E-01
1.2950,7.83340E-01
1.2960,7.54617E-01
1.2970,7.26637E-01
1.2980,6.99400E-01
1.2990,6.72901E-01
1.3000,6.47137E-01
1.3010,6.22103E-01
1.3020,5.97792E-01
1.3030,5.74198E-01
1.3040,5.51313E-01
1.3050,5.29128E-01
1.3060,5.07635E-01
1.3070,4.86822E-01
1.3080,4.66679E-01
1.3090,4.47196E-01
1.3100,4.28361E-01
1.3110,4.10162E-01
1.3120,3.92586E-01
1.3130,3.75622E-01
1.3140,3.59256E-01
1.3150,3.43474E-01
1.3160,3.28265E-01
1.3170,3.13613E-01
1.3180,2.99506E-01
1.3190,2.85929E-01
1.3200,2.72869E-01
1.3210,2.60313E-01
1.3220,2.48245E-01
1.3230,2.36654E-01
1.3240,2.25524E-01
1.3250,2.14842E-01
1.3260,2.04595E-01
1.3270,1.94770E-01
1.3280,1.85353E-01
1.3290,1.76331E-01
1.3300,1.67691E-01
1.3310,1.59420E-01
1.3320,1.51507E-01
1.3330,1.43938E-01
1.3340,1.36703E-01
1.3350,1.29788E-01
1.3360,1.23182E-01
1.3370,1.16874E-01
1.3380,1.10854E-01
1.3390,1.05110E-01
1.3400,9.96309E-02
1.3410,9.44076E-02
1.3420,8.94297E-02
1.3430,8.46875E-02
1.3440,8.01716E-02
1.3450,7.58727E-02
1.3460,7.17820E-02
1.3470,6.78907E-02
1.3480,6.41906E-02
1.3490,6.06736E-02
1.3500,5.73317E-02
1.3510,5.41575E-02
1.3520,5.11435E-02
1.3530,4.82827E-02
1.3540,4.55682E-02
1.3550,4.29935E-02
1.3560,4.05523E-02
1.3570,3.82383E-02
1.3580,3.60458E-02
1.3590,3.39690E-02
1.3600,3.20025E-02
1.3610,3.01411E-02
1.3620,2.83798E-02
1.3630,2.67137E-02
1.3640,2.51381E-02
1.3650,2.36488E-02
1.3660,2.22413E-02
1.3670,2.09116E-02
1.3680,1.96559E-02
1.3690,1.84704E-02
1.3700,1.73516E-02
1.3710,1.62959E-02
1.3720,1.53002E-02
1.3730,1.43614E-02
1.3740,1.34765E-02
1.3750,1.26426E-02
1.3760,1.18570E-02
1.3770,1.11173E-02
1.3780,1.04208E-02
1.3790,9.76536E-03
1.3800,9.14864E-03
1.3810,8.56857E-03
1.3820,8.02312E-03
1.3830,7.51039E-03
1.3840,7.02855E-03
1.3850,6.57588E-03
1.3860,6.15074E-03
1.3870,5.75156E-03
1.3880,5.37688E-03
1.3890,5.02529E-03
1.3900,4.69546E-03
1.3910,4.38614E-03
1.3920,4.09614E-03
1.3930,3.82432E-03
1.3940,3.56962E-03
1.3950,3.33103E-03
1.3960,3.10759E-03
1.3970,2.89839E-03
1.3980,2.70260E-03
1.3990,2.51939E-03
1.4000,2.34801E-03
1.4010,2.18774E-03
1.4020,2.03789E-03
1.4030,1.89784E-03
1.4040,1.76697E-03
1.4050,1.64471E-03
1.4060,1.53054E-03
1.4070,1.42394E-03
1.4080,1.32444E-03
1.4090,1.23159E-03
1.4100,1.14497E-03
1.4110,1.06418E-03
1.4120,9.88851E-04
1.4130,9.18634E-04
1.4140,8.53197E-04
1.4150,7.92231E-04
1.4160,7.35445E-04
1.4170,6.82567E-04
1.4180,6.33340E-04
1.4190,5.87524E-04
1.4200,5.44894E-04
1.4210,5.05238E-04
1.4220,4.68358E-04
1.4230,4.34069E-04
1.4240,4.02197E-04
1.4250,3.72578E-04
1.4260,3.45061E-04
1.4270,3.19502E-04
1.4280,2.95769E-04
1.4290,2.73735E-04
1.4300,2.53286E-04
1.4310,2.34311E-04
1.4320,2.16708E-04
1.4330,2.00383E-04
1.4340,1.85246E-04
1.4350,1.71213E-04
1.4360,1.58209E-04
1.4370,1.46160E-04
1.4380,1.34998E-04
1.4390,1.24662E-04
1.4400,1.15091E-04
1.4410,1.06232E-04
1.4420,9.80336E-05
1.4430,9.04481E-05
1.4440,8.34315E-05
1.4450,7.69426E-05
1.4460,7.09431E-05
1.4470,6.53975E-05
1.4480,6.02724E-05
1.4490,5.55372E-05
1.4500,5.11632E-05
1.4510,4.71237E-05
1.4520,4.33940E-05
1.4530,3.99511E-05
1.4540,3.67737E-05
1.4550,3.38420E-05
1.4560,3.11376E-05
1.4570,2.86434E-05
1.4580,2.63435E-05
1.4590,2.42234E-05
1.4600,2.22693E-05
1.4610,2.04688E-05
1.4620,1.88099E-05
1.4630,1.72821E-05
1.4640,1.58751E-05
1.4650,1.45798E-05
1.4660,1.33875E-05
1.4670,1.22903E-05
1.4680,1.12807E-05
1.4690,1.03521E-05
1.4700,9.49802E-06
1.4710,8.71270E-06
1.4720,7.99076E-06
1.4730,7.32722E-06
1.4740,6.71748E-06
1.4750,6.15729E-06
1.4760,5.64274E-06
1.4770,5.17019E-06
1.4780,4.73632E-06
1.4790,4.33803E-06
1.4800,3.97249E-06
1.4810,3.63706E-06
1.4820,3.32932E-06
1.4830,3.04706E-06
1.4840,2.78821E-06
1.4850,2.55087E-06
1.4860,2.33330E-06
1.4870,2.13390E-06
1.4880,1.95118E-06
1.4890,1.78378E-06
1.4900,1.63044E-06
1.4910,1.49001E-06
1.4920,1.36143E-06
1.4930,1.24372E-06
1.4940,1.13599E-06
1.4950,1.03740E-06
1.4960,9.47197E-07
1.4970,8.64683E-07
1.4980,7.89218E-07
1.4990,7.20211E-07
1.5000,6.57122E-07
1.5010,5.99454E-07
1.5020,5.46751E-07
1.5030,4.98594E-07
1.5040,4.54600E-07
1.5050,4.14416E-07
1.5060,3.77718E-07
1.5070,3.44211E-07
1.5080,3.13622E-07
1.5090,2.85703E-07
1.5100,2.60224E-07
1.5110,2.36978E-07
1.5120,2.15771E-07
1.5130,1.96429E-07
1.5140,1.78791E-07
1.5150,1.62709E-07
1.5160,1.48049E-07
1.5170,1.34687E-07
1.5180,1.22511E-07
1.5190,1.11417E-07
1.5200,1.01311E-07
1.5210,9.21063E-08
1.5220,8.37243E-08
1.5230,7.60926E-08
1.5240,6.91453E-08
1.5250,6.28221E-08
1.5260,5.70678E-08
1.5270,5.18323E-08
1.5280,4.70695E-08
1.5290,4.27374E-08
1.5300,3.87979E-08
1.5310,3.52159E-08
1.5320,3.19595E-08
1.5330,2.89997E-08
1.5340,2.63098E-08
1.5350,2.38656E-08
1.5360,2.16451E-08
1.5370,1.96282E-08
1.5380,1.77964E-08
1.5390,1.61330E-08
1.5400,1.46229E-08
1.5410,1.32520E-08
1.5420,1.20078E-08
1.5430,1.08788E-08
1.5440,9.85440E-09
1.5450,8.92511E-09
1.5460,8.08222E-09
1.5470,7.31782E-09
1.5480,6.62471E-09
1.5490,5.99635E-09
1.5500,5.42677E-09
1.5510,4.91056E-09
1.5520,4.44278E-09
1.5530,4.01897E-09
1.5540,3.63504E-09
1.5550,3.28731E-09
1.5560,2.97239E-09
1.5570,2.68725E-09
1.5580,2.42911E-09
1.5590,2.19544E-09
1.5600,1.98396E-09
1.5610,1.79259E-09
1.5620,1.61944E-09
1.5630,1.46281E-09
1.5640,1.32113E-09
1.5650,1.19301E-09
1.5660,1.07715E-09
1.5670,9.72410E-10



==> anc/X_state_wvfncts/v30.csv <==
Level v=30

0.7450,9.44806E-10
0.7460,1.18514E-09
0.7470,1.48492E-09
0.7480,1.85840E-09
0.7490,2.32317E-09
0.7500,2.90087E-09
0.7510,3.61810E-09
0.7520,4.50755E-09
0.7530,5.60929E-09
0.7540,6.97239E-09
0.7550,8.65691E-09
0.7560,1.07362E-08
0.7570,1.32999E-08
0.7580,1.64572E-08
0.7590,2.03410E-08
0.7600,2.51128E-08
0.7610,3.09692E-08
0.7620,3.81481E-08
0.7630,4.69383E-08
0.7640,5.76888E-08
0.7650,7.08216E-08
0.7660,8.68463E-08
0.7670,1.06377E-07
0.7680,1.30153E-07
0.7690,1.59065E-07
0.7700,1.94181E-07
0.7710,2.36782E-07
0.7720,2.88405E-07
0.7730,3.50889E-07
0.7740,4.26431E-07
0.7750,5.17655E-07
0.7760,6.27688E-07
0.7770,7.60257E-07
0.7780,9.19791E-07
0.7790,1.11155E-06
0.7800,1.34179E-06
0.7810,1.61790E-06
0.7820,1.94864E-06
0.7830,2.34435E-06
0.7840,2.81727E-06
0.7850,3.38178E-06
0.7860,4.05486E-06
0.7870,4.85644E-06
0.7880,5.80995E-06
0.7890,6.94288E-06
0.7900,8.28741E-06
0.7910,9.88120E-06
0.7920,1.17683E-05
0.7930,1.40000E-05
0.7940,1.66362E-05
0.7950,1.97465E-05
0.7960,2.34120E-05
0.7970,2.77266E-05
0.7980,3.27993E-05
0.7990,3.87564E-05
0.8000,4.57438E-05
0.8010,5.39300E-05
0.8020,6.35092E-05
0.8030,7.47054E-05
0.8040,8.77758E-05
0.8050,1.03016E-04
0.8060,1.20766E-04
0.8070,1.41413E-04
0.8080,1.65401E-04
0.8090,1.93239E-04
0.8100,2.25505E-04
0.8110,2.62858E-04
0.8120,3.06048E-04
0.8130,3.55927E-04
0.8140,4.13462E-04
0.8150,4.79745E-04
0.8160,5.56015E-04
0.8170,6.43669E-04
0.8180,7.44283E-04
0.8190,8.59629E-04
0.8200,9.91703E-04
0.8210,1.14274E-03
0.8220,1.31526E-03
0.8230,1.51205E-03
0.8240,1.73627E-03
0.8250,1.99140E-03
0.8260,2.28134E-03
0.8270,2.61043E-03
0.8280,2.98348E-03
0.8290,3.40582E-03
0.8300,3.88334E-03
0.8310,4.42256E-03
0.8320,5.03067E-03
0.8330,5.71556E-03
0.8340,6.48592E-03
0.8350,7.35128E-03
0.8360,8.32207E-03
0.8370,9.40968E-03
0.8380,1.06265E-02
0.8390,1.19861E-02
0.8400,1.35032E-02
0.8410,1.51937E-02
0.8420,1.70747E-02
0.8430,1.91649E-02
0.8440,2.14844E-02
0.8450,2.40546E-02
0.8460,2.68985E-02
0.8470,3.00409E-02
0.8480,3.35081E-02
0.8490,3.73281E-02
0.8500,4.15306E-02
0.8510,4.61470E-02
0.8520,5.12106E-02
0.8530,5.67562E-02
0.8540,6.28205E-02
0.8550,6.94417E-02
0.8560,7.66597E-02
0.8570,8.45159E-02
0.8580,9.30530E-02
0.8590,1.02315E-01
0.8600,1.12347E-01
0.8610,1.23194E-01
0.8620,1.34904E-01
0.8630,1.47524E-01
0.8640,1.61099E-01
0.8650,1.75676E-01
0.8660,1.91303E-01
0.8670,2.08022E-01
0.8680,2.25877E-01
0.8690,2.44909E-01
0.8700,2.65156E-01
0.8710,2.86652E-01
0.8720,3.09428E-01
0.8730,3.33510E-01
0.8740,3.58918E-01
0.8750,3.85667E-01
0.8760,4.13762E-01
0.8770,4.43204E-01
0.8780,4.73983E-01
0.8790,5.06078E-01
0.8800,5.39462E-01
0.8810,5.74091E-01
0.8820,6.09913E-01
0.8830,6.46861E-01
0.8840,6.84856E-01
0.8850,7.23801E-01
0.8860,7.63587E-01
0.8870,8.04088E-01
0.8880,8.45162E-01
0.8890,8.86649E-01
0.8900,9.28372E-01
0.8910,9.70140E-01
0.8920,1.01174E+00
0.8930,1.05295E+00
0.8940,1.09352E+00
0.8950,1.13319E+00
0.8960,1.17168E+00
0.8970,1.20872E+00
0.8980,1.24399E+00
0.8990,1.27719E+00
0.9000,1.30799E+00
0.9010,1.33606E+00
0.9020,1.36107E+00
0.9030,1.38268E+00
0.9040,1.40056E+00
0.9050,1.41437E+00
0.9060,1.42379E+00
0.9070,1.42851E+00
0.9080,1.42822E+00
0.9090,1.42265E+00
0.9100,1.41152E+00
0.9110,1.39462E+00
0.9120,1.37174E+00
0.9130,1.34272E+00
0.9140,1.30741E+00
0.9150,1.26575E+00
0.9160,1.21769E+00
0.9170,1.16325E+00
0.9180,1.10249E+00
0.9190,1.03554E+00
0.9200,9.62576E-01
0.9210,8.83855E-01
0.9220,7.99682E-01
0.9230,7.10431E-01
0.9240,6.16540E-01
0.9250,5.18513E-01
0.9260,4.16914E-01
0.9270,3.12370E-01
0.9280,2.05565E-01
0.9290,9.72371E-02
0.9300,-1.18264E-02
0.9310,-1.20795E-01
0.9320,-2.28801E-01
0.9330,-3.34946E-01
0.9340,-4.38313E-01
0.9350,-5.37970E-01
0.9360,-6.32984E-01
0.9370,-7.22430E-01
0.9380,-8.05400E-01
0.9390,-8.81017E-01
0.9400,-9.48447E-01
0.9410,-1.00691E+00
0.9420,-1.05569E+00
0.9430,-1.09415E+00
0.9440,-1.12175E+00
0.9450,-1.13805E+00
0.9460,-1.14272E+00
0.9470,-1.13554E+00
0.9480,-1.11642E+00
0.9490,-1.08541E+00
0.9500,-1.04270E+00
0.9510,-9.88593E-01
0.9520,-9.23558E-01
0.9530,-8.48192E-01
0.9540,-7.63226E-01
0.9550,-6.69524E-01
0.9560,-5.68074E-01
0.9570,-4.59977E-01
0.9580,-3.46441E-01
0.9590,-2.28765E-01
0.9600,-1.08328E-01
0.9610,1.34287E-02
0.9620,1.35018E-01
0.9630,2.54922E-01
0.9640,3.71617E-01
0.9650,4.83588E-01
0.9660,5.89354E-01
0.9670,6.87483E-01
0.9680,7.76622E-01
0.9690,8.55509E-01
0.9700,9.22999E-01
0.9710,9.78083E-01
0.9720,1.01990E+00
0.9730,1.04777E+00
0.9740,1.06118E+00
0.9750,1.05984E+00
0.9760,1.04362E+00
0.9770,1.01265E+00
0.9780,9.67260E-01
0.9790,9.07981E-01
0.9800,8.35572E-01
0.9810,7.50994E-01
0.9820,6.55402E-01
0.9830,5.50133E-01
0.9840,4.36688E-01
0.9850,3.16710E-01
0.9860,1.91965E-01
0.9870,6.43144E-02
0.9880,-6.43148E-02
0.9890,-1.91956E-01
0.9900,-3.16636E-01
0.9910,-4.36404E-01
0.9920,-5.49368E-01
0.9930,-6.53718E-01
0.9940,-7.47766E-01
0.9950,-8.29969E-01
0.9960,-8.98957E-01
0.9970,-9.53562E-01
0.9980,-9.92833E-01
0.9990,-1.01606E+00
1.0000,-1.02280E+00
1.0010,-1.01285E+00
1.0020,-9.86300E-01
1.0030,-9.43517E-01
1.0040,-8.85132E-01
1.0050,-8.12045E-01
1.0060,-7.25411E-01
1.0070,-6.26622E-01
1.0080,-5.17290E-01
1.0090,-3.99218E-01
1.0100,-2.74371E-01
1.0110,-1.44851E-01
1.0120,-1.28546E-02
1.0130,1.19361E-01
1.0140,2.49518E-01
1.0150,3.75352E-01
1.0160,4.94662E-01
1.0170,6.05342E-01
1.0180,7.05420E-01
1.0190,7.93101E-01
1.0200,8.66793E-01
1.0210,9.25142E-01
1.0220,9.67060E-01
1.0230,9.91744E-01
1.0240,9.98694E-01
1.0250,9.87728E-01
1.0260,9.58986E-01
1.0270,9.12931E-01
1.0280,8.50344E-01
1.0290,7.72312E-01
1.0300,6.80210E-01
1.0310,5.75681E-01
1.0320,4.60605E-01
1.0330,3.37066E-01
1.0340,2.07318E-01
1.0350,7.37423E-02
1.0360,-6.11986E-02
1.0370,-1.95002E-01
1.0380,-3.25175E-01
1.0390,-4.49280E-01
1.0400,-5.64981E-01
1.0410,-6.70090E-01
1.0420,-7.62609E-01
1.0430,-8.40767E-01
1.0440,-9.03061E-01
1.0450,-9.48277E-01
1.0460,-9.75524E-01
1.0470,-9.84249E-01
1.0480,-9.74248E-01
1.0490,-9.45675E-01
1.0500,-8.99041E-01
1.0510,-8.35204E-01
1.0520,-7.55357E-01
1.0530,-6.61003E-01
1.0540,-5.53934E-01
1.0550,-4.36189E-01
1.0560,-3.10024E-01
1.0570,-1.77865E-01
1.0580,-4.22611E-02
1.0590,9.41619E-02
1.0600,2.28754E-01
1.0610,3.58894E-01
1.0620,4.82038E-01
1.0630,5.95771E-01
1.0640,6.97855E-01
1.0650,7.86276E-01
1.0660,8.59280E-01
1.0670,9.15412E-01
1.0680,9.53545E-01
1.0690,9.72904E-01
1.0700,9.73082E-01
1.0710,9.54051E-01
1.0720,9.16162E-01
1.0730,8.60141E-01
1.0740,7.87077E-01
1.0750,6.98400E-01
1.0760,5.95854E-01
1.0770,4.81463E-01
1.0780,3.57492E-01
1.0790,2.26399E-01
1.0800,9.07928E-02
1.0810,-4.66252E-02
1.0820,-1.83111E-01
1.0830,-3.15936E-01
1.0840,-4.42438E-01
1.0850,-5.60080E-01
1.0860,-6.66495E-01
1.0870,-7.59542E-01
1.0880,-8.37343E-01
1.0890,-8.98325E-01
1.0900,-9.41251E-01
1.0910,-9.65246E-01
1.0920,-9.69817E-01
1.0930,-9.54859E-01
1.0940,-9.20664E-01
1.0950,-8.67912E-01
1.0960,-7.97656E-01
1.0970,-7.11307E-01
1.0980,-6.10601E-01
1.0990,-4.97565E-01
1.1000,-3.74478E-01
1.1010,-2.43824E-01
1.1020,-1.08242E-01
1.1030,2.95281E-02
1.1040,1.66701E-01
1.1050,3.00502E-01
1.1060,4.28223E-01
1.1070,5.47277E-01
1.1080,6.55254E-01
1.1090,7.49967E-01
1.1100,8.29496E-01
1.1110,8.92231E-01
1.1120,9.36899E-01
1.1130,9.62597E-01
1.1140,9.68802E-01
1.1150,9.55390E-01
1.1160,9.22632E-01
1.1170,8.71192E-01
1.1180,8.02112E-01
1.1190,7.16790E-01
1.1200,6.16956E-01
1.1210,5.04632E-01
1.1220,3.82092E-01
1.1230,2.51818E-01
1.1240,1.16447E-01
1.1250,-2.12794E-02
1.1260,-1.58576E-01
1.1270,-2.92664E-01
1.1280,-4.20835E-01
1.1290,-5.40496E-01
1.1300,-6.49231E-01
1.1310,-7.44846E-01
1.1320,-8.25413E-01
1.1330,-8.89309E-01
1.1340,-9.35248E-01
1.1350,-9.62309E-01
1.1360,-9.69953E-01
1.1370,-9.58033E-01
1.1380,-9.26796E-01
1.1390,-8.76879E-01
1.1400,-8.09296E-01
1.1410,-7.25415E-01
1.1420,-6.26932E-01
1.1430,-5.15834E-01
1.1440,-3.94363E-01
1.1450,-2.64965E-01
1.1460,-1.30243E-01
1.1470,7.09406E-03
1.1480,1.44289E-01
1.1490,2.78591E-01
1.1500,4.07307E-01
1.1510,5.27864E-01
1.1520,6.37851E-01
1.1530,7.35074E-01
1.1540,8.17596E-01
1.1550,8.83779E-01
1.1560,9.32310E-01
1.1570,9.62233E-01
1.1580,9.72964E-01
1.1590,9.64301E-01
1.1600,9.36432E-01
1.1610,8.89925E-01
1.1620,8.25719E-01
1.1630,7.45103E-01
1.1640,6.49690E-01
1.1650,5.41385E-01
1.1660,4.22346E-01
1.1670,2.94940E-01
1.1680,1.61696E-01
1.1690,2.52528E-02
1.1700,-1.11690E-01
1.1710,-2.46427E-01
1.1720,-3.76304E-01
1.1730,-4.98765E-01
1.1740,-6.11406E-01
1.1750,-7.12020E-01
1.1760,-7.98641E-01
1.1770,-8.69581E-01
1.1780,-9.23463E-01
1.1790,-9.59249E-01
1.1800,-9.76256E-01
1.1810,-9.74170E-01
1.1820,-9.53050E-01
1.1830,-9.13329E-01
1.1840,-8.55800E-01
1.1850,-7.81603E-01
1.1860,-6.92197E-01
1.1870,-5.89339E-01
1.1880,-4.75038E-01
1.1890,-3.51524E-01
1.1900,-2.21200E-01
1.1910,-8.65950E-02
1.1920,4.96840E-02
1.1930,1.85004E-01
1.1940,3.16757E-01
1.1950,4.42410E-01
1.1960,5.59551E-01
1.1970,6.65940E-01
1.1980,7.59548E-01
1.1990,8.38596E-01
1.2000,9.01587E-01
1.2010,9.47338E-01
1.2020,9.74994E-01
1.2030,9.84052E-01
1.2040,9.74362E-01
1.2050,9.46132E-01
1.2060,8.99922E-01
1.2070,8.36633E-01
1.2080,7.57486E-01
1.2090,6.64000E-01
1.2100,5.57962E-01
1.2110,4.41389E-01
1.2120,3.16494E-01
1.2130,1.85639E-01
1.2140,5.12935E-02
1.2150,-8.40158E-02
1.2160,-2.17750E-01
1.2170,-3.47408E-01
1.2180,-4.70571E-01
1.2190,-5.84947E-01
1.2200,-6.88418E-01
1.2210,-7.79072E-01
1.2220,-8.55242E-01
1.2230,-9.15536E-01
1.2240,-9.58858E-01
1.2250,-9.84432E-01
1.2260,-9.91812E-01
1.2270,-9.80888E-01
1.2280,-9.51889E-01
1.2290,-9.05376E-01
1.2300,-8.42231E-01
1.2310,-7.63636E-01
1.2320,-6.71056E-01
1.2330,-5.66205E-01
1.2340,-4.51015E-01
1.2350,-3.27605E-01
1.2360,-1.98231E-01
1.2370,-6.52546E-02
1.2380,6.89060E-02
1.2390,2.01819E-01
1.2400,3.31084E-01
1.2410,4.54372E-01
1.2420,5.69472E-01
1.2430,6.74327E-01
1.2440,7.67069E-01
1.2450,8.46056E-01
1.2460,9.09898E-01
1.2470,9.57478E-01
1.2480,9.87976E-01
1.2490,1.00088E+00
1.2500,9.95986E-01
1.2510,9.73416E-01
1.2520,9.33599E-01
1.2530,8.77271E-01
1.2540,8.05454E-01
1.2550,7.19442E-01
1.2560,6.20774E-01
1.2570,5.11204E-01
1.2580,3.92673E-01
1.2590,2.67272E-01
1.2600,1.37202E-01
1.2610,4.73953E-03
1.2620,-1.27806E-01
1.2630,-2.58132E-01
1.2640,-3.83985E-01
1.2650,-5.03195E-01
1.2660,-6.13716E-01
1.2670,-7.13659E-01
1.2680,-8.01327E-01
1.2690,-8.75236E-01
1.2700,-9.34147E-01
1.2710,-9.77081E-01
1.2720,-1.00334E+00
1.2730,-1.01250E+00
1.2740,-1.00445E+00
1.2750,-9.79353E-01
1.2760,-9.37672E-01
1.2770,-8.80143E-01
1.2780,-8.07768E-01
1.2790,-7.21795E-01
1.2800,-6.23697E-01
1.2810,-5.15142E-01
1.2820,-3.97968E-01
1.2830,-2.74149E-01
1.2840,-1.45762E-01
1.2850,-1.49502E-02
1.2860,1.16110E-01
1.2870,2.45249E-01
1.2880,3.70336E-01
1.2890,4.89318E-01
1.2900,6.00250E-01
1.2910,7.01328E-01
1.2920,7.90917E-01
1.2930,8.67576E-01
1.2940,9.30083E-01
1.2950,9.77452E-01
1.2960,1.00894E+00
1.2970,1.02408E+00
1.2980,1.02266E+00
1.2990,1.00474E+00
1.3000,9.70642E-01
1.3010,9.20949E-01
1.3020,8.56492E-01
1.3030,7.78335E-01
1.3040,6.87757E-01
1.3050,5.86227E-01
1.3060,4.75382E-01
1.3070,3.57001E-01
1.3080,2.32973E-01
1.3090,1.05267E-01
1.3100,-2.40967E-02
1.3110,-1.53083E-01
1.3120,-2.79670E-01
1.3130,-4.01885E-01
1.3140,-5.17830E-01
1.3150,-6.25715E-01
1.3160,-7.23884E-01
1.3170,-8.10836E-01
1.3180,-8.85255E-01
1.3190,-9.46020E-01
1.3200,-9.92230E-01
1.3210,-1.02321E+00
1.3220,-1.03851E+00
1.3230,-1.03795E+00
1.3240,-1.02157E+00
1.3250,-9.89652E-01
1.3260,-9.42718E-01
1.3270,-8.81515E-01
1.3280,-8.07000E-01
1.3290,-7.20328E-01
1.3300,-6.22830E-01
1.3310,-5.15994E-01
1.3320,-4.01440E-01
1.3330,-2.80895E-01
1.3340,-1.56169E-01
1.3350,-2.91226E-02
1.3360,9.83557E-02
1.3370,2.24381E-01
1.3380,3.47100E-01
1.3390,4.64715E-01
1.3400,5.75514E-01
1.3410,6.77892E-01
1.3420,7.70375E-01
1.3430,8.51640E-01
1.3440,9.20535E-01
1.3450,9.76091E-01
1.3460,1.01754E+00
1.3470,1.04432E+00
1.3480,1.05608E+00
1.3490,1.05268E+00
1.3500,1.03422E+00
1.3510,1.00100E+00
1.3520,9.53530E-01
1.3530,8.92512E-01
1.3540,8.18850E-01
1.3550,7.33616E-01
1.3560,6.38041E-01
1.3570,5.33495E-01
1.3580,4.21467E-01
1.3590,3.03542E-01
1.3600,1.81383E-01
1.3610,5.66980E-02
1.3620,-6.87743E-02
1.3630,-1.93295E-01
1.3640,-3.15148E-01
1.3650,-4.32661E-01
1.3660,-5.44232E-01
1.3670,-6.48347E-01
1.3680,-7.43604E-01
1.3690,-8.28727E-01
1.3700,-9.02586E-01
1.3710,-9.64210E-01
1.3720,-1.01280E+00
1.3730,-1.04773E+00
1.3740,-1.06857E+00
1.3750,-1.07508E+00
1.3760,-1.06721E+00
1.3770,-1.04510E+00
1.3780,-1.00909E+00
1.3790,-9.59684E-01
1.3800,-8.97583E-01
1.3810,-8.23637E-01
1.3820,-7.38851E-01
1.3830,-6.44368E-01
1.3840,-5.41451E-01
1.3850,-4.31467E-01
1.3860,-3.15866E-01
1.3870,-1.96164E-01
1.3880,-7.39232E-02
1.3890,4.92728E-02
1.3900,1.71835E-01
1.3910,2.92193E-01
1.3920,4.08812E-01
1.3930,5.20214E-01
1.3940,6.24997E-01
1.3950,7.21848E-01
1.3960,8.09567E-01
1.3970,8.87071E-01
1.3980,9.53415E-01
1.3990,1.00780E+00
1.4000,1.04958E+00
1.4010,1.07826E+00
1.4020,1.09354E+00
1.4030,1.09526E+00
1.4040,1.08344E+00
1.4050,1.05826E+00
1.4060,1.02007E+00
1.4070,9.69381E-01
1.4080,9.06849E-01
1.4090,8.33268E-01
1.4100,7.49567E-01
1.4110,6.56788E-01
1.4120,5.56079E-01
1.4130,4.48675E-01
1.4140,3.35887E-01
1.4150,2.19080E-01
1.4160,9.96580E-02
1.4170,-2.09494E-02
1.4180,-1.41309E-01
1.4190,-2.60000E-01
1.4200,-3.75627E-01
1.4210,-4.86843E-01
1.4220,-5.92358E-01
1.4230,-6.90959E-01
1.4240,-7.81518E-01
1.4250,-8.63012E-01
1.4260,-9.34524E-01
1.4270,-9.95262E-01
1.4280,-1.04456E+00
1.4290,-1.08189E+00
1.4300,-1.10687E+00
1.4310,-1.11925E+00
1.4320,-1.11892E+00
1.4330,-1.10593E+00
1.4340,-1.08048E+00
1.4350,-1.04287E+00
1.4360,-9.93584E-01
1.4370,-9.33198E-01
1.4380,-8.62423E-01
1.4390,-7.82076E-01
1.4400,-6.93078E-01
1.4410,-5.96439E-01
1.4420,-4.93244E-01
1.4430,-3.84645E-01
1.4440,-2.71846E-01
1.4450,-1.56088E-01
1.4460,-3.86364E-02
1.4470,7.92338E-02
1.4480,1.96251E-01
1.4490,3.11161E-01
1.4500,4.22740E-01
1.4510,5.29810E-01
1.4520,6.31247E-01
1.4530,7.25994E-01
1.4540,8.13072E-01
1.4550,8.91591E-01
1.4560,9.60755E-01
1.4570,1.01987E+00
1.4580,1.06836E+00
1.4590,1.10575E+00
1.4600,1.13169E+00
1.4610,1.14596E+00
1.4620,1.14844E+00
1.4630,1.13915E+00
1.4640,1.11823E+00
1.4650,1.08593E+00
1.4660,1.04261E+00
1.4670,9.88753E-01
1.4680,9.24933E-01
1.4690,8.51827E-01
1.4700,7.70197E-01
1.4710,6.80887E-01
1.4720,5.84811E-01
1.4730,4.82943E-01
1.4740,3.76309E-01
1.4750,2.65974E-01
1.4760,1.53031E-01
1.4770,3.85940E-02
1.4780,-7.62196E-02
1.4790,-1.90295E-01
1.4800,-3.02532E-01
1.4810,-4.11856E-01
1.4820,-5.17228E-01
1.4830,-6.17656E-01
1.4840,-7.12198E-01
1.4850,-7.99979E-01
1.4860,-8.80192E-01
1.4870,-9.52107E-01
1.4880,-1.01508E+00
1.4890,-1.06855E+00
1.4900,-1.11205E+00
1.4910,-1.14522E+00
1.4920,-1.16778E+00
1.4930,-1.17957E+00
1.4940,-1.18051E+00
1.4950,-1.17064E+00
1.4960,-1.15008E+00
1.4970,-1.11906E+00
1.4980,-1.07790E+00
1.4990,-1.02701E+00
1.5000,-9.66877E-01
1.5010,-8.98077E-01
1.5020,-8.21257E-01
1.5030,-7.37129E-01
1.5040,-6.46466E-01
1.5050,-5.50092E-01
1.5060,-4.48876E-01
1.5070,-3.43725E-01
1.5080,-2.35571E-01
1.5090,-1.25366E-01
1.5100,-1.40734E-02
1.5110,9.73413E-02
1.5120,2.07919E-01
1.5130,3.16715E-01
1.5140,4.22806E-01
1.5150,5.25300E-01
1.5160,6.23342E-01
1.5170,7.16121E-01
1.5180,8.02875E-01
1.5190,8.82902E-01
1.5200,9.55558E-01
1.5210,1.02027E+00
1.5220,1.07652E+00
1.5230,1.12390E+00
1.5240,1.16203E+00
1.5250,1.19064E+00
1.5260,1.20955E+00
1.5270,1.21862E+00
1.5280,1.21783E+00
1.5290,1.20722E+00
1.5300,1.18691E+00
1.5310,1.15711E+00
1.5320,1.11808E+00
1.5330,1.07018E+00
1.5340,1.01382E+00
1.5350,9.49467E-01
1.5360,8.77670E-01
1.5370,7.99014E-01
1.5380,7.14140E-01
1.5390,6.23730E-01
1.5400,5.28503E-01
1.5410,4.29212E-01
1.5420,3.26633E-01
1.5430,2.21562E-01
1.5440,1.14807E-01
1.5450,7.18270E-03
1.5460,-1.00496E-01
1.5470,-2.07421E-01
1.5480,-3.12797E-01
1.5490,-4.15844E-01
1.5500,-5.15808E-01
1.5510,-6.11965E-01
1.5520,-7.03622E-01
1.5530,-7.90126E-01
1.5540,-8.70869E-01
1.5550,-9.45287E-01
1.5560,-1.01287E+00
1.5570,-1.07316E+00
1.5580,-1.12575E+00
1.5590,-1.17030E+00
1.5600,-1.20652E+00
1.5610,-1.23421E+00
1.5620,-1.25319E+00
1.5630,-1.26336E+00
1.5640,-1.26471E+00
1.5650,-1.25724E+00
1.5660,-1.24107E+00
1.5670,-1.21632E+00
1.5680,-1.18321E+00
1.5690,-1.14201E+00
1.5700,-1.09302E+00
1.5710,-1.03661E+00
1.5720,-9.73204E-01
1.5730,-9.03249E-01
1.5740,-8.27245E-01
1.5750,-7.45726E-01
1.5760,-6.59255E-01
1.5770,-5.68428E-01
1.5780,-4.73859E-01
1.5790,-3.76187E-01
1.5800,-2.76060E-01
1.5810,-1.74141E-01
1.5820,-7.10963E-02
1.5830,3.24067E-02
1.5840,1.35703E-01
1.5850,2.38134E-01
1.5860,3.39054E-01
1.5870,4.37832E-01
1.5880,5.33857E-01
1.5890,6.26540E-01
1.5900,7.15319E-01
1.5910,7.99661E-01
1.5920,8.79065E-01
1.5930,9.53066E-01
1.5940,1.02124E+00
1.5950,1.08319E+00
1.5960,1.13858E+00
1.5970,1.18710E+00
1.5980,1.22849E+00
1.5990,1.26254E+00
1.6000,1.28909E+00
1.6010,1.30800E+00
1.6020,1.31921E+00
1.6030,1.32268E+00
1.6040,1.31843E+00
1.6050,1.30653E+00
1.6060,1.28708E+00
1.6070,1.26023E+00
1.6080,1.22616E+00
1.6090,1.18511E+00
1.6100,1.13735E+00
1.6110,1.08317E+00
1.6120,1.02291E+00
1.6130,9.56934E-01
1.6140,8.85643E-01
1.6150,8.09455E-01
1.6160,7.28814E-01
1.6170,6.44182E-01
1.6180,5.56040E-01
1.6190,4.64885E-01
1.6200,3.71222E-01
1.6210,2.75567E-01
1.6220,1.78441E-01
1.6230,8.03661E-02
1.6240,-1.81336E-02
1.6250,-1.16538E-01
1.6260,-2.14334E-01
1.6270,-3.11015E-01
1.6280,-4.06086E-01
1.6290,-4.99067E-01
1.6300,-5.89491E-01
1.6310,-6.76911E-01
1.6320,-7.60900E-01
1.6330,-8.41051E-01
1.6340,-9.16983E-01
1.6350,-9.88340E-01
1.6360,-1.05479E+00
1.6370,-1.11603E+00
1.6380,-1.17179E+00
1.6390,-1.22183E+00
1.6400,-1.26593E+00
1.6410,-1.30391E+00
1.6420,-1.33562E+00
1.6430,-1.36094E+00
1.6440,-1.37980E+00
1.6450,-1.39212E+00
1.6460,-1.39790E+00
1.6470,-1.39714E+00
1.6480,-1.38987E+00
1.6490,-1.37618E+00
1.6500,-1.35615E+00
1.6510,-1.32991E+00
1.6520,-1.29762E+00
1.6530,-1.25946E+00
1.6540,-1.21563E+00
1.6550,-1.16636E+00
1.6560,-1.11190E+00
1.6570,-1.05251E+00
1.6580,-9.88494E-01
1.6590,-9.20153E-01
1.6600,-8.47807E-01
1.6610,-7.71793E-01
1.6620,-6.92459E-01
1.6630,-6.10163E-01
1.6640,-5.25273E-01
1.6650,-4.38161E-01
1.6660,-3.49207E-01
1.6670,-2.58794E-01
1.6680,-1.67305E-01
1.6690,-7.51252E-02
1.6700,1.73638E-02
1.6710,1.09782E-01
1.6720,2.01756E-01
1.6730,2.92916E-01
1.6740,3.82902E-01
1.6750,4.71362E-01
1.6760,5.57954E-01
1.6770,6.42350E-01
1.6780,7.24232E-01
1.6790,8.03296E-01
1.6800,8.79255E-01
1.6810,9.51834E-01
1.6820,1.02078E+00
1.6830,1.08585E+00
1.6840,1.14682E+00
1.6850,1.20349E+00
1.6860,1.25567E+00
1.6870,1.30321E+00
1.6880,1.34595E+00
1.6890,1.38377E+00
1.6900,1.41656E+00
1.6910,1.44423E+00
1.6920,1.46672E+00
1.6930,1.48399E+00
1.6940,1.49599E+00
1.6950,1.50274E+00
1.6960,1.50422E+00
1.6970,1.50048E+00
1.6980,1.49156E+00
1.6990,1.47753E+00
1.7000,1.45846E+00
1.7010,1.43446E+00
1.7020,1.40563E+00
1.7030,1.37212E+00
1.7040,1.33405E+00
1.7050,1.29158E+00
1.7060,1.24489E+00
1.7070,1.19415E+00
1.7080,1.13956E+00
1.7090,1.08131E+00
1.7100,1.01962E+00
1.7110,9.54702E-01
1.7120,8.86788E-01
1.7130,8.16109E-01
1.7140,7.42902E-01
1.7150,6.67411E-01
1.7160,5.89883E-01
1.7170,5.10565E-01
1.7180,4.29711E-01
1.7190,3.47573E-01
1.7200,2.64403E-01
1.7210,1.80454E-01
1.7220,9.59775E-02
1.7230,1.12220E-02
1.7240,-7.35662E-02
1.7250,-1.58144E-01
1.7260,-2.42274E-01
1.7270,-3.25721E-01
1.7280,-4.08258E-01
1.7290,-4.89663E-01
1.7300,-5.69720E-01
1.7310,-6.48220E-01
1.7320,-7.24963E-01
1.7330,-7.99756E-01
1.7340,-8.72414E-01
1.7350,-9.42762E-01
1.7360,-1.01063E+00
1.7370,-1.07587E+00
1.7380,-1.13832E+00
1.7390,-1.19786E+00
1.7400,-1.25435E+00
1.7410,-1.30767E+00
1.7420,-1.35772E+00
1.7430,-1.40439E+00
1.7440,-1.44761E+00
1.7450,-1.48730E+00
1.7460,-1.52338E+00
1.7470,-1.55581E+00
1.7480,-1.58453E+00
1.7490,-1.60951E+00
1.7500,-1.63073E+00
1.7510,-1.64816E+00
1.7520,-1.66180E+00
1.7530,-1.67166E+00
1.7540,-1.67774E+00
1.7550,-1.68006E+00
1.7560,-1.67865E+00
1.7570,-1.67356E+00
1.7580,-1.66481E+00
1.7590,-1.65247E+00
1.7600,-1.63659E+00
1.7610,-1.61725E+00
1.7620,-1.59451E+00
1.7630,-1.56845E+00
1.7640,-1.53916E+00
1.7650,-1.50673E+00
1.7660,-1.47125E+00
1.7670,-1.43283E+00
1.7680,-1.39157E+00
1.7690,-1.34757E+00
1.7700,-1.30096E+00
1.7710,-1.25185E+00
1.7720,-1.20035E+00
1.7730,-1.14659E+00
1.7740,-1.09068E+00
1.7750,-1.03277E+00
1.7760,-9.72964E-01
1.7770,-9.11401E-01
1.7780,-8.48207E-01
1.7790,-7.83511E-01
1.7800,-7.17443E-01
1.7810,-6.50132E-01
1.7820,-5.81707E-01
1.7830,-5.12296E-01
1.7840,-4.42026E-01
1.7850,-3.71024E-01
1.7860,-2.99414E-01
1.7870,-2.27319E-01
1.7880,-1.54860E-01
1.7890,-8.21558E-02
1.7900,-9.32280E-03
1.7910,6.35248E-02
1.7920,1.36276E-01
1.7930,2.08821E-01
1.7940,2.81056E-01
1.7950,3.52878E-01
1.7960,4.24187E-01
1.7970,4.94887E-01
1.7980,5.64888E-01
1.7990,6.34098E-01
1.8000,7.02433E-01
1.8010,7.69813E-01
1.8020,8.36157E-01
1.8030,9.01394E-01
1.8040,9.65451E-01
1.8050,1.02826E+00
1.8060,1.08977E+00
1.8070,1.14991E+00
1.8080,1.20862E+00
1.8090,1.26586E+00
1.8100,1.32159E+00
1.8110,1.37575E+00
1.8120,1.42830E+00
1.8130,1.47922E+00
1.8140,1.52846E+00
1.8150,1.57600E+00
1.8160,1.62182E+00
1.8170,1.66588E+00
1.8180,1.70818E+00
1.8190,1.74869E+00
1.8200,1.78742E+00
1.8210,1.82433E+00
1.8220,1.85944E+00
1.8230,1.89273E+00
1.8240,1.92421E+00
1.8250,1.95389E+00
1.8260,1.98175E+00
1.8270,2.00782E+00
1.8280,2.03210E+00
1.8290,2.05461E+00
1.8300,2.07536E+00
1.8310,2.09437E+00
1.8320,2.11166E+00
1.8330,2.12724E+00
1.8340,2.14114E+00
1.8350,2.15339E+00
1.8360,2.16402E+00
1.8370,2.17304E+00
1.8380,2.18049E+00
1.8390,2.18640E+00
1.8400,2.19081E+00
1.8410,2.19374E+00
1.8420,2.19522E+00
1.8430,2.19530E+00
1.8440,2.19401E+00
1.8450,2.19139E+00
1.8460,2.18746E+00
1.8470,2.18228E+00
1.8480,2.17587E+00
1.8490,2.16829E+00
1.8500,2.15955E+00
1.8510,2.14972E+00
1.8520,2.13882E+00
1.8530,2.12689E+00
1.8540,2.11397E+00
1.8550,2.10011E+00
1.8560,2.08534E+00
1.8570,2.06971E+00
1.8580,2.05324E+00
1.8590,2.03598E+00
1.8600,2.01798E+00
1.8610,1.99926E+00
1.8620,1.97986E+00
1.8630,1.95982E+00
1.8640,1.93919E+00
1.8650,1.91799E+00
1.8660,1.89626E+00
1.8670,1.87404E+00
1.8680,1.85135E+00
1.8690,1.82825E+00
1.8700,1.80475E+00
1.8710,1.78089E+00
1.8720,1.75670E+00
1.8730,1.73222E+00
1.8740,1.70747E+00
1.8750,1.68249E+00
1.8760,1.65730E+00
1.8770,1.63193E+00
1.8780,1.60641E+00
1.8790,1.58076E+00
1.8800,1.55502E+00
1.8810,1.52920E+00
1.8820,1.50333E+00
1.8830,1.47743E+00
1.8840,1.45152E+00
1.8850,1.42563E+00
1.8860,1.39978E+00
1.8870,1.37399E+00
1.8880,1.34827E+00
1.8890,1.32264E+00
1.8900,1.29713E+00
1.8910,1.27175E+00
1.8920,1.24651E+00
1.8930,1.22143E+00
1.8940,1.19652E+00
1.8950,1.17180E+00
1.8960,1.14728E+00
1.8970,1.12298E+00
1.8980,1.09890E+00
1.8990,1.07505E+00
1.9000,1.05145E+00
1.9010,1.02811E+00
1.9020,1.00503E+00
1.9030,9.82218E-01
1.9040,9.59688E-01
1.9050,9.37445E-01
1.9060,9.15495E-01
1.9070,8.93844E-01
1.9080,8.72498E-01
1.9090,8.51460E-01
1.9100,8.30735E-01
1.9110,8.10328E-01
1.9120,7.90241E-01
1.9130,7.70477E-01
1.9140,7.51039E-01
1.9150,7.31929E-01
1.9160,7.13148E-01
1.9170,6.94697E-01
1.9180,6.76577E-01
1.9190,6.58789E-01
1.9200,6.41333E-01
1.9210,6.24208E-01
1.9220,6.07413E-01
1.9230,5.90949E-01
1.9240,5.74813E-01
1.9250,5.59005E-01
1.9260,5.43522E-01
1.9270,5.28363E-01
1.9280,5.13525E-01
1.9290,4.99006E-01
1.9300,4.84804E-01
1.9310,4.70916E-01
1.9320,4.57338E-01
1.9330,4.44068E-01
1.9340,4.31102E-01
1.9350,4.18437E-01
1.9360,4.06070E-01
1.9370,3.93996E-01
1.9380,3.82212E-01
1.9390,3.70713E-01
1.9400,3.59497E-01
1.9410,3.48558E-01
1.9420,3.37893E-01
1.9430,3.27498E-01
1.9440,3.17367E-01
1.9450,3.07498E-01
1.9460,2.97884E-01
1.9470,2.88523E-01
1.9480,2.79409E-01
1.9490,2.70538E-01
1.9500,2.61906E-01
1.9510,2.53508E-01
1.9520,2.45339E-01
1.9530,2.37396E-01
1.9540,2.29673E-01
1.9550,2.22166E-01
1.9560,2.14871E-01
1.9570,2.07782E-01
1.9580,2.00897E-01
1.9590,1.94209E-01
1.9600,1.87716E-01
1.9610,1.81412E-01
1.9620,1.75294E-01
1.9630,1.69356E-01
1.9640,1.63595E-01
1.9650,1.58007E-01
1.9660,1.52588E-01
1.9670,1.47333E-01
1.9680,1.42238E-01
1.9690,1.37299E-01
1.9700,1.32514E-01
1.9710,1.27876E-01
1.9720,1.23384E-01
1.9730,1.19033E-01
1.9740,1.14819E-01
1.9750,1.10739E-01
1.9760,1.06789E-01
1.9770,1.02966E-01
1.9780,9.92664E-02
1.9790,9.56867E-02
1.9800,9.22236E-02
1.9810,8.88740E-02
1.9820,8.56346E-02
1.9830,8.25023E-02
1.9840,7.94741E-02
1.9850,7.65470E-02
1.9860,7.37181E-02
1.9870,7.09845E-02
1.9880,6.83435E-02
1.9890,6.57922E-02
1.9900,6.33280E-02
1.9910,6.09484E-02
1.9920,5.86507E-02
1.9930,5.64325E-02
1.9940,5.42914E-02
1.9950,5.22250E-02
1.9960,5.02309E-02
1.9970,4.83070E-02
1.9980,4.64510E-02
1.9990,4.46608E-02
2.0000,4.29343E-02
2.0010,4.12695E-02
2.0020,3.96644E-02
2.0030,3.81171E-02
2.0040,3.66257E-02
2.0050,3.51885E-02
2.0060,3.38035E-02
2.0070,3.24692E-02
2.0080,3.11838E-02
2.0090,2.99457E-02
2.0100,2.87533E-02
2.0110,2.76051E-02
2.0120,2.64997E-02
2.0130,2.54355E-02
2.0140,2.44111E-02
2.0150,2.34253E-02
2.0160,2.24766E-02
2.0170,2.15638E-02
2.0180,2.06857E-02
2.0190,1.98409E-02
2.0200,1.90285E-02
2.0210,1.82472E-02
2.0220,1.74960E-02
2.0230,1.67737E-02
2.0240,1.60793E-02
2.0250,1.54120E-02
2.0260,1.47706E-02
2.0270,1.41542E-02
2.0280,1.35620E-02
2.0290,1.29931E-02
2.0300,1.24466E-02
2.0310,1.19217E-02
2.0320,1.14177E-02
2.0330,1.09337E-02
2.0340,1.04690E-02
2.0350,1.00229E-02
2.0360,9.59469E-03
2.0370,9.18374E-03
2.0380,8.78938E-03
2.0390,8.41100E-03
2.0400,8.04799E-03
2.0410,7.69976E-03
2.0420,7.36576E-03
2.0430,7.04545E-03
2.0440,6.73830E-03
2.0450,6.44381E-03
2.0460,6.16150E-03
2.0470,5.89088E-03
2.0480,5.63152E-03
2.0490,5.38298E-03
2.0500,5.14483E-03
2.0510,4.91667E-03
2.0520,4.69811E-03
2.0530,4.48877E-03
2.0540,4.28828E-03
2.0550,4.09631E-03
2.0560,3.91250E-03
2.0570,3.73654E-03
2.0580,3.56811E-03
2.0590,3.40691E-03
2.0600,3.25265E-03
2.0610,3.10504E-03
2.0620,2.96382E-03
2.0630,2.82873E-03
2.0640,2.69952E-03
2.0650,2.57595E-03
2.0660,2.45778E-03
2.0670,2.34480E-03
2.0680,2.23679E-03
2.0690,2.13354E-03
2.0700,2.03485E-03
2.0710,1.94055E-03
2.0720,1.85043E-03
2.0730,1.76433E-03
2.0740,1.68207E-03
2.0750,1.60350E-03
2.0760,1.52846E-03
2.0770,1.45679E-03
2.0780,1.38836E-03
2.0790,1.32302E-03
2.0800,1.26065E-03
2.0810,1.20110E-03
2.0820,1.14427E-03
2.0830,1.09003E-03
2.0840,1.03827E-03
2.0850,9.88881E-04
2.0860,9.41758E-04
2.0870,8.96804E-04
2.0880,8.53921E-04
2.0890,8.13019E-04
2.0900,7.74009E-04
2.0910,7.36809E-04
2.0920,7.01337E-04
2.0930,6.67516E-04
2.0940,6.35273E-04
2.0950,6.04536E-04
2.0960,5.75239E-04
2.0970,5.47315E-04
2.0980,5.20704E-04
2.0990,4.95346E-04
2.1000,4.71184E-04
2.1010,4.48164E-04
2.1020,4.26234E-04
2.1030,4.05343E-04
2.1040,3.85445E-04
2.1050,3.66494E-04
2.1060,3.48446E-04
2.1070,3.31261E-04
2.1080,3.14897E-04
2.1090,2.99318E-04
2.1100,2.84486E-04
2.1110,2.70368E-04
2.1120,2.56930E-04
2.1130,2.44140E-04
2.1140,2.31968E-04
2.1150,2.20385E-04
2.1160,2.09364E-04
2.1170,1.98878E-04
2.1180,1.88902E-04
2.1190,1.79412E-04
2.1200,1.70386E-04
2.1210,1.61801E-04
2.1220,1.53637E-04
2.1230,1.45873E-04
2.1240,1.38490E-04
2.1250,1.31471E-04
2.1260,1.24798E-04
2.1270,1.18455E-04
2.1280,1.12425E-04
2.1290,1.06695E-04
2.1300,1.01248E-04
2.1310,9.60722E-05
2.1320,9.11540E-05
2.1330,8.64810E-05
2.1340,8.20414E-05
2.1350,7.78238E-05
2.1360,7.38175E-05
2.1370,7.00122E-05
2.1380,6.63981E-05
2.1390,6.29658E-05
2.1400,5.97066E-05
2.1410,5.66118E-05
2.1420,5.36736E-05
2.1430,5.08840E-05
2.1440,4.82359E-05
2.1450,4.57223E-05
2.1460,4.33365E-05
2.1470,4.10722E-05
2.1480,3.89234E-05
2.1490,3.68844E-05
2.1500,3.49497E-05
2.1510,3.31140E-05
2.1520,3.13726E-05
2.1530,2.97206E-05
2.1540,2.81536E-05
2.1550,2.66673E-05
2.1560,2.52577E-05
2.1570,2.39210E-05
2.1580,2.26533E-05
2.1590,2.14514E-05
2.1600,2.03118E-05
2.1610,1.92315E-05
2.1620,1.82073E-05
2.1630,1.72365E-05
2.1640,1.63163E-05
2.1650,1.54442E-05
2.1660,1.46177E-05
2.1670,1.38345E-05
2.1680,1.30923E-05
2.1690,1.23892E-05
2.1700,1.17230E-05
2.1710,1.10919E-05
2.1720,1.04940E-05
2.1730,9.92774E-06
2.1740,9.39139E-06
2.1750,8.88343E-06
2.1760,8.40239E-06
2.1770,7.94687E-06
2.1780,7.51555E-06
2.1790,7.10718E-06
2.1800,6.72055E-06
2.1810,6.35455E-06
2.1820,6.00809E-06
2.1830,5.68014E-06
2.1840,5.36976E-06
2.1850,5.07601E-06
2.1860,4.79802E-06
2.1870,4.53496E-06
2.1880,4.28606E-06
2.1890,4.05055E-06
2.1900,3.82775E-06
2.1910,3.61697E-06
2.1920,3.41759E-06
2.1930,3.22899E-06
2.1940,3.05062E-06
2.1950,2.88191E-06
2.1960,2.72237E-06
2.1970,2.57150E-06
2.1980,2.42884E-06
2.1990,2.29396E-06
2.2000,2.16643E-06
2.2010,2.04587E-06
2.2020,1.93190E-06
2.2030,1.82416E-06
2.2040,1.72234E-06
2.2050,1.62609E-06
2.2060,1.53514E-06
2.2070,1.44918E-06
2.2080,1.36796E-06
2.2090,1.29121E-06
2.2100,1.21870E-06
2.2110,1.15019E-06
2.2120,1.08547E-06
2.2130,1.02432E-06
2.2140,9.66571E-07
2.2150,9.12021E-07
2.2160,8.60500E-07
2.2170,8.11842E-07
2.2180,7.65892E-07
2.2190,7.22500E-07
2.2200,6.81528E-07
2.2210,6.42843E-07
2.2220,6.06319E-07
2.2230,5.71838E-07
2.2240,5.39287E-07
2.2250,5.08561E-07
2.2260,4.79558E-07
2.2270,4.52184E-07
2.2280,4.26349E-07
2.2290,4.01967E-07
2.2300,3.78959E-07
2.2310,3.57248E-07
2.2320,3.36762E-07
2.2330,3.17434E-07
2.2340,2.99198E-07
2.2350,2.81995E-07
2.2360,2.65767E-07
2.2370,2.50459E-07
2.2380,2.36019E-07
2.2390,2.22401E-07
2.2400,2.09557E-07
2.2410,1.97444E-07
2.2420,1.86021E-07
2.2430,1.75250E-07
2.2440,1.65094E-07
2.2450,1.55518E-07
2.2460,1.46490E-07
2.2470,1.37979E-07
2.2480,1.29956E-07
2.2490,1.22392E-07
2.2500,1.15263E-07
2.2510,1.08544E-07
2.2520,1.02211E-07
2.2530,9.62426E-08
2.2540,9.06181E-08
2.2550,8.53179E-08
2.2560,8.03237E-08
2.2570,7.56179E-08
2.2580,7.11843E-08
2.2590,6.70072E-08
2.2600,6.30721E-08
2.2610,5.93652E-08
2.2620,5.58733E-08
2.2630,5.25842E-08
2.2640,4.94863E-08
2.2650,4.65685E-08
2.2660,4.38207E-08
2.2670,4.12330E-08
2.2680,3.87962E-08
2.2690,3.65016E-08
2.2700,3.43411E-08
2.2710,3.23069E-08
2.2720,3.03918E-08
2.2730,2.85888E-08
2.2740,2.68914E-08
2.2750,2.52937E-08
2.2760,2.37897E-08
2.2770,2.23741E-08
2.2780,2.10418E-08
2.2790,1.97878E-08
2.2800,1.86077E-08
2.2810,1.74972E-08
2.2820,1.64522E-08
2.2830,1.54689E-08
2.2840,1.45437E-08
2.2850,1.36732E-08
2.2860,1.28542E-08
2.2870,1.20837E-08
2.2880,1.13588E-08
2.2890,1.06770E-08
2.2900,1.00356E-08
2.2910,9.43239E-09
2.2920,8.86499E-09
2.2930,8.33135E-09
2.2940,7.82949E-09
2.2950,7.35753E-09
2.2960,6.91371E-09
2.2970,6.49637E-09
2.2980,6.10396E-09
2.2990,5.73500E-09
2.3000,5.38811E-09
2.3010,5.06198E-09
2.3020,4.75538E-09
2.3030,4.46716E-09
2.3040,4.19622E-09
2.3050,3.94155E-09
2.3060,3.70218E-09
2.3070,3.47719E-09
2.3080,3.26574E-09
2.3090,3.06702E-09
2.3100,2.88026E-09
2.3110,2.70477E-09
2.3120,2.53986E-09
2.3130,2.38491E-09
2.3140,2.23931E-09
2.3150,2.10252E-09
2.3160,1.97400E-09
2.3170,1.85326E-09
2.3180,1.73983E-09
2.3190,1.63328E-09
2.3200,1.53319E-09
2.3210,1.43918E-09
2.3220,1.35087E-09
2.3230,1.26794E-09
2.3240,1.19004E-09
2.3250,1.11689E-09
2.3260,1.04819E-09
2.3270,9.83680E-10



==> anc/X_state_wvfncts/v31.csv <==
Level v=31

0.7430,-8.02343E-10
0.7440,-1.00784E-09
0.7450,-1.26452E-09
0.7460,-1.58476E-09
0.7470,-1.98381E-09
0.7480,-2.48052E-09
0.7490,-3.09804E-09
0.7500,-3.86487E-09
0.7510,-4.81600E-09
0.7520,-5.99437E-09
0.7530,-7.45254E-09
0.7540,-9.25488E-09
0.7550,-1.14800E-08
0.7560,-1.42239E-08
0.7570,-1.76037E-08
0.7580,-2.17618E-08
0.7590,-2.68714E-08
0.7600,-3.31432E-08
0.7610,-4.08325E-08
0.7620,-5.02487E-08
0.7630,-6.17663E-08
0.7640,-7.58379E-08
0.7650,-9.30099E-08
0.7660,-1.13941E-07
0.7670,-1.39425E-07
0.7680,-1.70416E-07
0.7690,-2.08060E-07
0.7700,-2.53732E-07
0.7710,-3.09080E-07
0.7720,-3.76078E-07
0.7730,-4.57081E-07
0.7740,-5.54905E-07
0.7750,-6.72904E-07
0.7760,-8.15076E-07
0.7770,-9.86173E-07
0.7780,-1.19184E-06
0.7790,-1.43877E-06
0.7800,-1.73491E-06
0.7810,-2.08964E-06
0.7820,-2.51406E-06
0.7830,-3.02127E-06
0.7840,-3.62672E-06
0.7850,-4.34858E-06
0.7860,-5.20824E-06
0.7870,-6.23080E-06
0.7880,-7.44572E-06
0.7890,-8.88747E-06
0.7900,-1.05964E-05
0.7910,-1.26197E-05
0.7920,-1.50123E-05
0.7930,-1.78383E-05
0.7940,-2.11723E-05
0.7950,-2.51009E-05
0.7960,-2.97249E-05
0.7970,-3.51607E-05
0.7980,-4.15434E-05
0.7990,-4.90290E-05
0.8000,-5.77976E-05
0.8010,-6.80570E-05
0.8020,-8.00462E-05
0.8030,-9.40402E-05
0.8040,-1.10355E-04
0.8050,-1.29352E-04
0.8060,-1.51446E-04
0.8070,-1.77111E-04
0.8080,-2.06887E-04
0.8090,-2.41393E-04
0.8100,-2.81331E-04
0.8110,-3.27498E-04
0.8120,-3.80803E-04
0.8130,-4.42274E-04
0.8140,-5.13073E-04
0.8150,-5.94518E-04
0.8160,-6.88092E-04
0.8170,-7.95470E-04
0.8180,-9.18534E-04
0.8190,-1.05940E-03
0.8200,-1.22045E-03
0.8210,-1.40433E-03
0.8220,-1.61401E-03
0.8230,-1.85283E-03
0.8240,-2.12448E-03
0.8250,-2.43309E-03
0.8260,-2.78322E-03
0.8270,-3.17996E-03
0.8280,-3.62894E-03
0.8290,-4.13637E-03
0.8300,-4.70911E-03
0.8310,-5.35472E-03
0.8320,-6.08152E-03
0.8330,-6.89864E-03
0.8340,-7.81607E-03
0.8350,-8.84475E-03
0.8360,-9.99663E-03
0.8370,-1.12847E-02
0.8380,-1.27231E-02
0.8390,-1.43272E-02
0.8400,-1.61136E-02
0.8410,-1.81002E-02
0.8420,-2.03064E-02
0.8430,-2.27530E-02
0.8440,-2.54623E-02
0.8450,-2.84582E-02
0.8460,-3.17664E-02
0.8470,-3.54138E-02
0.8480,-3.94296E-02
0.8490,-4.38441E-02
0.8500,-4.86899E-02
0.8510,-5.40008E-02
0.8520,-5.98127E-02
0.8530,-6.61630E-02
0.8540,-7.30905E-02
0.8550,-8.06359E-02
0.8560,-8.88411E-02
0.8570,-9.77491E-02
0.8580,-1.07404E-01
0.8590,-1.17852E-01
0.8600,-1.29138E-01
0.8610,-1.41308E-01
0.8620,-1.54409E-01
0.8630,-1.68487E-01
0.8640,-1.83587E-01
0.8650,-1.99754E-01
0.8660,-2.17031E-01
0.8670,-2.35458E-01
0.8680,-2.55074E-01
0.8690,-2.75914E-01
0.8700,-2.98008E-01
0.8710,-3.21384E-01
0.8720,-3.46063E-01
0.8730,-3.72059E-01
0.8740,-3.99381E-01
0.8750,-4.28030E-01
0.8760,-4.57997E-01
0.8770,-4.89266E-01
0.8780,-5.21809E-01
0.8790,-5.55587E-01
0.8800,-5.90549E-01
0.8810,-6.26631E-01
0.8820,-6.63758E-01
0.8830,-7.01837E-01
0.8840,-7.40761E-01
0.8850,-7.80408E-01
0.8860,-8.20641E-01
0.8870,-8.61303E-01
0.8880,-9.02224E-01
0.8890,-9.43214E-01
0.8900,-9.84068E-01
0.8910,-1.02456E+00
0.8920,-1.06446E+00
0.8930,-1.10350E+00
0.8940,-1.14142E+00
0.8950,-1.17793E+00
0.8960,-1.21274E+00
0.8970,-1.24554E+00
0.8980,-1.27600E+00
0.8990,-1.30381E+00
0.9000,-1.32864E+00
0.9010,-1.35015E+00
0.9020,-1.36800E+00
0.9030,-1.38188E+00
0.9040,-1.39146E+00
0.9050,-1.39643E+00
0.9060,-1.39648E+00
0.9070,-1.39135E+00
0.9080,-1.38077E+00
0.9090,-1.36451E+00
0.9100,-1.34237E+00
0.9110,-1.31418E+00
0.9120,-1.27981E+00
0.9130,-1.23918E+00
0.9140,-1.19225E+00
0.9150,-1.13903E+00
0.9160,-1.07959E+00
0.9170,-1.01404E+00
0.9180,-9.42568E-01
0.9190,-8.65415E-01
0.9200,-7.82886E-01
0.9210,-6.95349E-01
0.9220,-6.03237E-01
0.9230,-5.07047E-01
0.9240,-4.07338E-01
0.9250,-3.04729E-01
0.9260,-1.99898E-01
0.9270,-9.35733E-02
0.9280,1.34647E-02
0.9290,1.20394E-01
0.9300,2.26356E-01
0.9310,3.30462E-01
0.9320,4.31804E-01
0.9330,5.29461E-01
0.9340,6.22509E-01
0.9350,7.10034E-01
0.9360,7.91140E-01
0.9370,8.64961E-01
0.9380,9.30674E-01
0.9390,9.87509E-01
0.9400,1.03476E+00
0.9410,1.07180E+00
0.9420,1.09810E+00
0.9430,1.11321E+00
0.9440,1.11682E+00
0.9450,1.10871E+00
0.9460,1.08882E+00
0.9470,1.05719E+00
0.9480,1.01401E+00
0.9490,9.59617E-01
0.9500,8.94478E-01
0.9510,8.19201E-01
0.9520,7.34532E-01
0.9530,6.41343E-01
0.9540,5.40633E-01
0.9550,4.33513E-01
0.9560,3.21199E-01
0.9570,2.04996E-01
0.9580,8.62857E-02
0.9590,-3.34892E-02
0.9600,-1.52843E-01
0.9610,-2.70266E-01
0.9620,-3.84243E-01
0.9630,-4.93272E-01
0.9640,-5.95892E-01
0.9650,-6.90693E-01
0.9660,-7.76347E-01
0.9670,-8.51625E-01
0.9680,-9.15417E-01
0.9690,-9.66749E-01
0.9700,-1.00481E+00
0.9710,-1.02894E+00
0.9720,-1.03871E+00
0.9730,-1.03383E+00
0.9740,-1.01427E+00
0.9750,-9.80184E-01
0.9760,-9.31947E-01
0.9770,-8.70152E-01
0.9780,-7.95604E-01
0.9790,-7.09309E-01
0.9800,-6.12466E-01
0.9810,-5.06451E-01
0.9820,-3.92802E-01
0.9830,-2.73193E-01
0.9840,-1.49412E-01
0.9850,-2.33356E-02
0.9860,1.03099E-01
0.9870,2.27928E-01
0.9880,3.49188E-01
0.9890,4.64949E-01
0.9900,5.73348E-01
0.9910,6.72620E-01
0.9920,7.61128E-01
0.9930,8.37391E-01
0.9940,9.00114E-01
0.9950,9.48209E-01
0.9960,9.80818E-01
0.9970,9.97330E-01
0.9980,9.97397E-01
0.9990,9.80938E-01
1.0000,9.48150E-01
1.0010,8.99509E-01
1.0020,8.35757E-01
1.0030,7.57905E-01
1.0040,6.67209E-01
1.0050,5.65157E-01
1.0060,4.53444E-01
1.0070,3.33949E-01
1.0080,2.08699E-01
1.0090,7.98366E-02
1.0100,-5.04115E-02
1.0110,-1.79778E-01
1.0120,-3.05994E-01
1.0130,-4.26826E-01
1.0140,-5.40120E-01
1.0150,-6.43840E-01
1.0160,-7.36105E-01
1.0170,-8.15224E-01
1.0180,-8.79734E-01
1.0190,-9.28420E-01
1.0200,-9.60351E-01
1.0210,-9.74889E-01
1.0220,-9.71711E-01
1.0230,-9.50817E-01
1.0240,-9.12532E-01
1.0250,-8.57501E-01
1.0260,-7.86687E-01
1.0270,-7.01347E-01
1.0280,-6.03019E-01
1.0290,-4.93490E-01
1.0300,-3.74769E-01
1.0310,-2.49048E-01
1.0320,-1.18662E-01
1.0330,1.39513E-02
1.0340,1.46301E-01
1.0350,2.75887E-01
1.0360,4.00249E-01
1.0370,5.17014E-01
1.0380,6.23943E-01
1.0390,7.18972E-01
1.0400,8.00259E-01
1.0410,8.66214E-01
1.0420,9.15539E-01
1.0430,9.47249E-01
1.0440,9.60694E-01
1.0450,9.55579E-01
1.0460,9.31964E-01
1.0470,8.90271E-01
1.0480,8.31274E-01
1.0490,7.56090E-01
1.0500,6.66156E-01
1.0510,5.63201E-01
1.0520,4.49219E-01
1.0530,3.26426E-01
1.0540,1.97219E-01
1.0550,6.41316E-02
1.0560,-7.02199E-02
1.0570,-2.03184E-01
1.0580,-3.32128E-01
1.0590,-4.54492E-01
1.0600,-5.67836E-01
1.0610,-6.69896E-01
1.0620,-7.58622E-01
1.0630,-8.32226E-01
1.0640,-8.89218E-01
1.0650,-9.28435E-01
1.0660,-9.49066E-01
1.0670,-9.50672E-01
1.0680,-9.33196E-01
1.0690,-8.96963E-01
1.0700,-8.42678E-01
1.0710,-7.71412E-01
1.0720,-6.84582E-01
1.0730,-5.83922E-01
1.0740,-4.71453E-01
1.0750,-3.49438E-01
1.0760,-2.20341E-01
1.0770,-8.67731E-02
1.0780,4.85566E-02
1.0790,1.82899E-01
1.0800,3.13518E-01
1.0810,4.37751E-01
1.0820,5.53060E-01
1.0830,6.57083E-01
1.0840,7.47687E-01
1.0850,8.23010E-01
1.0860,8.81500E-01
1.0870,9.21946E-01
1.0880,9.43509E-01
1.0890,9.45732E-01
1.0900,9.28558E-01
1.0910,8.92327E-01
1.0920,8.37772E-01
1.0930,7.66004E-01
1.0940,6.78490E-01
1.0950,5.77020E-01
1.0960,4.63677E-01
1.0970,3.40788E-01
1.0980,2.10881E-01
1.0990,7.66288E-02
1.1000,-5.92023E-02
1.1010,-1.93813E-01
1.1020,-3.24426E-01
1.1030,-4.48346E-01
1.1040,-5.63014E-01
1.1050,-6.66061E-01
1.1060,-7.55358E-01
1.1070,-8.29058E-01
1.1080,-8.85637E-01
1.1090,-9.23924E-01
1.1100,-9.43127E-01
1.1110,-9.42846E-01
1.1120,-9.23088E-01
1.1130,-8.84258E-01
1.1140,-8.27160E-01
1.1150,-7.52973E-01
1.1160,-6.63229E-01
1.1170,-5.59783E-01
1.1180,-4.44773E-01
1.1190,-3.20574E-01
1.1200,-1.89753E-01
1.1210,-5.50123E-02
1.1220,8.08646E-02
1.1230,2.15072E-01
1.1240,3.44838E-01
1.1250,4.67484E-01
1.1260,5.80481E-01
1.1270,6.81497E-01
1.1280,7.68451E-01
1.1290,8.39552E-01
1.1300,8.93337E-01
1.1310,9.28702E-01
1.1320,9.44922E-01
1.1330,9.41668E-01
1.1340,9.19014E-01
1.1350,8.77433E-01
1.1360,8.17786E-01
1.1370,7.41309E-01
1.1380,6.49579E-01
1.1390,5.44491E-01
1.1400,4.28208E-01
1.1410,3.03127E-01
1.1420,1.71819E-01
1.1430,3.69831E-02
1.1440,-9.86119E-02
1.1450,-2.32184E-01
1.1460,-3.60997E-01
1.1470,-4.82413E-01
1.1480,-5.93949E-01
1.1490,-6.93327E-01
1.1500,-7.78522E-01
1.1510,-8.47800E-01
1.1520,-8.99753E-01
1.1530,-9.33332E-01
1.1540,-9.47862E-01
1.1550,-9.43058E-01
1.1560,-9.19032E-01
1.1570,-8.76285E-01
1.1580,-8.15700E-01
1.1590,-7.38521E-01
1.1600,-6.46329E-01
1.1610,-5.41007E-01
1.1620,-4.24703E-01
1.1630,-2.99784E-01
1.1640,-1.68788E-01
1.1650,-3.43737E-02
1.1660,1.00737E-01
1.1670,2.33811E-01
1.1680,3.62161E-01
1.1690,4.83200E-01
1.1700,5.94493E-01
1.1710,6.93804E-01
1.1720,7.79145E-01
1.1730,8.48811E-01
1.1740,9.01416E-01
1.1750,9.35917E-01
1.1760,9.51641E-01
1.1770,9.48288E-01
1.1780,9.25945E-01
1.1790,8.85075E-01
1.1800,8.26515E-01
1.1810,7.51450E-01
1.1820,6.61395E-01
1.1830,5.58158E-01
1.1840,4.43810E-01
1.1850,3.20634E-01
1.1860,1.91088E-01
1.1870,5.77485E-02
1.1880,-7.67360E-02
1.1890,-2.09701E-01
1.1900,-3.38519E-01
1.1910,-4.60647E-01
1.1920,-5.73683E-01
1.1930,-6.75408E-01
1.1940,-7.63831E-01
1.1950,-8.37228E-01
1.1960,-8.94173E-01
1.1970,-9.33569E-01
1.1980,-9.54663E-01
1.1990,-9.57064E-01
1.2000,-9.40747E-01
1.2010,-9.06053E-01
1.2020,-8.53681E-01
1.2030,-7.84674E-01
1.2040,-7.00394E-01
1.2050,-6.02500E-01
1.2060,-4.92908E-01
1.2070,-3.73758E-01
1.2080,-2.47370E-01
1.2090,-1.16198E-01
1.2100,1.72196E-02
1.2110,1.50305E-01
1.2120,2.80496E-01
1.2130,4.05291E-01
1.2140,5.22300E-01
1.2150,6.29287E-01
1.2160,7.24217E-01
1.2170,8.05289E-01
1.2180,8.70973E-01
1.2190,9.20037E-01
1.2200,9.51569E-01
1.2210,9.64993E-01
1.2220,9.60080E-01
1.2230,9.36949E-01
1.2240,8.96065E-01
1.2250,8.38226E-01
1.2260,7.64550E-01
1.2270,6.76450E-01
1.2280,5.75607E-01
1.2290,4.63936E-01
1.2300,3.43552E-01
1.2310,2.16723E-01
1.2320,8.58365E-02
1.2330,-4.66559E-02
1.2340,-1.78278E-01
1.2350,-3.06578E-01
1.2360,-4.29173E-01
1.2370,-5.43794E-01
1.2380,-6.48327E-01
1.2390,-7.40852E-01
1.2400,-8.19677E-01
1.2410,-8.83369E-01
1.2420,-9.30777E-01
1.2430,-9.61056E-01
1.2440,-9.73677E-01
1.2450,-9.68437E-01
1.2460,-9.45463E-01
1.2470,-9.05202E-01
1.2480,-8.48420E-01
1.2490,-7.76179E-01
1.2500,-6.89818E-01
1.2510,-5.90929E-01
1.2520,-4.81328E-01
1.2530,-3.63016E-01
1.2540,-2.38144E-01
1.2550,-1.08978E-01
1.2560,2.21515E-02
1.2570,1.52883E-01
1.2580,2.80873E-01
1.2590,4.03834E-01
1.2600,5.19578E-01
1.2610,6.26051E-01
1.2620,7.21374E-01
1.2630,8.03874E-01
1.2640,8.72109E-01
1.2650,9.24897E-01
1.2660,9.61334E-01
1.2670,9.80806E-01
1.2680,9.83003E-01
1.2690,9.67917E-01
1.2700,9.35847E-01
1.2710,8.87387E-01
1.2720,8.23414E-01
1.2730,7.45074E-01
1.2740,6.53759E-01
1.2750,5.51082E-01
1.2760,4.38845E-01
1.2770,3.19011E-01
1.2780,1.93663E-01
1.2790,6.49757E-02
1.2800,-6.48309E-02
1.2810,-1.93525E-01
1.2820,-3.18902E-01
1.2830,-4.38825E-01
1.2840,-5.51256E-01
1.2850,-6.54296E-01
1.2860,-7.46212E-01
1.2870,-8.25466E-01
1.2880,-8.90742E-01
1.2890,-9.40967E-01
1.2900,-9.75323E-01
1.2910,-9.93266E-01
1.2920,-9.94528E-01
1.2930,-9.79123E-01
1.2940,-9.47343E-01
1.2950,-8.99753E-01
1.2960,-8.37179E-01
1.2970,-7.60693E-01
1.2980,-6.71591E-01
1.2990,-5.71377E-01
1.3000,-4.61726E-01
1.3010,-3.44468E-01
1.3020,-2.21545E-01
1.3030,-9.49876E-02
1.3040,3.31259E-02
1.3050,1.60699E-01
1.3060,2.85654E-01
1.3070,4.05964E-01
1.3080,5.19687E-01
1.3090,6.24995E-01
1.3100,7.20207E-01
1.3110,8.03810E-01
1.3120,8.74483E-01
1.3130,9.31123E-01
1.3140,9.72853E-01
1.3150,9.99040E-01
1.3160,1.00930E+00
1.3170,1.00351E+00
1.3180,9.81788E-01
1.3190,9.44523E-01
1.3200,8.92337E-01
1.3210,8.26084E-01
1.3220,7.46840E-01
1.3230,6.55877E-01
1.3240,5.54646E-01
1.3250,4.44751E-01
1.3260,3.27925E-01
1.3270,2.06000E-01
1.3280,8.08794E-02
1.3290,-4.54940E-02
1.3300,-1.71166E-01
1.3310,-2.94202E-01
1.3320,-4.12717E-01
1.3330,-5.24906E-01
1.3340,-6.29066E-01
1.3350,-7.23627E-01
1.3360,-8.07173E-01
1.3370,-8.78459E-01
1.3380,-9.36435E-01
1.3390,-9.80255E-01
1.3400,-1.00929E+00
1.3410,-1.02315E+00
1.3420,-1.02164E+00
1.3430,-1.00484E+00
1.3440,-9.73036E-01
1.3450,-9.26727E-01
1.3460,-8.66642E-01
1.3470,-7.93705E-01
1.3480,-7.09025E-01
1.3490,-6.13882E-01
1.3500,-5.09700E-01
1.3510,-3.98033E-01
1.3520,-2.80533E-01
1.3530,-1.58933E-01
1.3540,-3.50159E-02
1.3550,8.94117E-02
1.3560,2.12543E-01
1.3570,3.32599E-01
1.3580,4.47855E-01
1.3590,5.56664E-01
1.3600,6.57477E-01
1.3610,7.48872E-01
1.3620,8.29564E-01
1.3630,8.98432E-01
1.3640,9.54525E-01
1.3650,9.97080E-01
1.3660,1.02553E+00
1.3670,1.03951E+00
1.3680,1.03885E+00
1.3690,1.02361E+00
1.3700,9.94041E-01
1.3710,9.50583E-01
1.3720,8.93882E-01
1.3730,8.24759E-01
1.3740,7.44205E-01
1.3750,6.53362E-01
1.3760,5.53511E-01
1.3770,4.46048E-01
1.3780,3.32466E-01
1.3790,2.14336E-01
1.3800,9.32803E-02
1.3810,-2.90452E-02
1.3820,-1.50977E-01
1.3830,-2.70866E-01
1.3840,-3.87100E-01
1.3850,-4.98123E-01
1.3860,-6.02458E-01
1.3870,-6.98726E-01
1.3880,-7.85664E-01
1.3890,-8.62138E-01
1.3900,-9.27162E-01
1.3910,-9.79905E-01
1.3920,-1.01970E+00
1.3930,-1.04607E+00
1.3940,-1.05869E+00
1.3950,-1.05744E+00
1.3960,-1.04238E+00
1.3970,-1.01374E+00
1.3980,-9.71922E-01
1.3990,-9.17513E-01
1.4000,-8.51251E-01
1.4010,-7.74020E-01
1.4020,-6.86844E-01
1.4030,-5.90869E-01
1.4040,-4.87345E-01
1.4050,-3.77612E-01
1.4060,-2.63081E-01
1.4070,-1.45218E-01
1.4080,-2.55200E-02
1.4090,9.45001E-02
1.4100,2.13334E-01
1.4110,3.29498E-01
1.4120,4.41549E-01
1.4130,5.48104E-01
1.4140,6.47856E-01
1.4150,7.39592E-01
1.4160,8.22202E-01
1.4170,8.94696E-01
1.4180,9.56216E-01
1.4190,1.00604E+00
1.4200,1.04360E+00
1.4210,1.06847E+00
1.4220,1.08039E+00
1.4230,1.07925E+00
1.4240,1.06510E+00
1.4250,1.03817E+00
1.4260,9.98792E-01
1.4270,9.47492E-01
1.4280,8.84912E-01
1.4290,8.11830E-01
1.4300,7.29140E-01
1.4310,6.37850E-01
1.4320,5.39057E-01
1.4330,4.33944E-01
1.4340,3.23757E-01
1.4350,2.09798E-01
1.4360,9.34013E-02
1.4370,-2.40779E-02
1.4380,-1.41280E-01
1.4390,-2.56857E-01
1.4400,-3.69487E-01
1.4410,-4.77893E-01
1.4420,-5.80851E-01
1.4430,-6.77207E-01
1.4440,-7.65892E-01
1.4450,-8.45927E-01
1.4460,-9.16439E-01
1.4470,-9.76666E-01
1.4480,-1.02597E+00
1.4490,-1.06383E+00
1.4500,-1.08986E+00
1.4510,-1.10382E+00
1.4520,-1.10559E+00
1.4530,-1.09518E+00
1.4540,-1.07276E+00
1.4550,-1.03859E+00
1.4560,-9.93106E-01
1.4570,-9.36825E-01
1.4580,-8.70393E-01
1.4590,-7.94561E-01
1.4600,-7.10177E-01
1.4610,-6.18172E-01
1.4620,-5.19555E-01
1.4630,-4.15400E-01
1.4640,-3.06831E-01
1.4650,-1.95012E-01
1.4660,-8.11340E-02
1.4670,3.35983E-02
1.4680,1.47979E-01
1.4690,2.60814E-01
1.4700,3.70932E-01
1.4710,4.77200E-01
1.4720,5.78531E-01
1.4730,6.73895E-01
1.4740,7.62332E-01
1.4750,8.42960E-01
1.4760,9.14980E-01
1.4770,9.77689E-01
1.4780,1.03048E+00
1.4790,1.07286E+00
1.4800,1.10442E+00
1.4810,1.12490E+00
1.4820,1.13412E+00
1.4830,1.13203E+00
1.4840,1.11869E+00
1.4850,1.09426E+00
1.4860,1.05903E+00
1.4870,1.01338E+00
1.4880,9.57794E-01
1.4890,8.92847E-01
1.4900,8.19205E-01
1.4910,7.37611E-01
1.4920,6.48883E-01
1.4930,5.53900E-01
1.4940,4.53595E-01
1.4950,3.48948E-01
1.4960,2.40971E-01
1.4970,1.30703E-01
1.4980,1.91955E-02
1.4990,-9.24933E-02
1.5000,-2.03313E-01
1.5010,-3.12226E-01
1.5020,-4.18224E-01
1.5030,-5.20329E-01
1.5040,-6.17607E-01
1.5050,-7.09176E-01
1.5060,-7.94214E-01
1.5070,-8.71961E-01
1.5080,-9.41734E-01
1.5090,-1.00292E+00
1.5100,-1.05501E+00
1.5110,-1.09754E+00
1.5120,-1.13018E+00
1.5130,-1.15266E+00
1.5140,-1.16483E+00
1.5150,-1.16660E+00
1.5160,-1.15801E+00
1.5170,-1.13916E+00
1.5180,-1.11026E+00
1.5190,-1.07159E+00
1.5200,-1.02354E+00
1.5210,-9.66558E-01
1.5220,-9.01166E-01
1.5230,-8.27966E-01
1.5240,-7.47618E-01
1.5250,-6.60838E-01
1.5260,-5.68395E-01
1.5270,-4.71098E-01
1.5280,-3.69794E-01
1.5290,-2.65355E-01
1.5300,-1.58674E-01
1.5310,-5.06587E-02
1.5320,5.77822E-02
1.5330,1.65741E-01
1.5340,2.72322E-01
1.5350,3.76646E-01
1.5360,4.77862E-01
1.5370,5.75147E-01
1.5380,6.67720E-01
1.5390,7.54842E-01
1.5400,8.35827E-01
1.5410,9.10040E-01
1.5420,9.76909E-01
1.5430,1.03592E+00
1.5440,1.08664E+00
1.5450,1.12869E+00
1.5460,1.16177E+00
1.5470,1.18565E+00
1.5480,1.20018E+00
1.5490,1.20528E+00
1.5500,1.20095E+00
1.5510,1.18726E+00
1.5520,1.16434E+00
1.5530,1.13242E+00
1.5540,1.09178E+00
1.5550,1.04276E+00
1.5560,9.85764E-01
1.5570,9.21264E-01
1.5580,8.49777E-01
1.5590,7.71870E-01
1.5600,6.88156E-01
1.5610,5.99284E-01
1.5620,5.05938E-01
1.5630,4.08831E-01
1.5640,3.08696E-01
1.5650,2.06285E-01
1.5660,1.02357E-01
1.5670,-2.31956E-03
1.5680,-1.06980E-01
1.5690,-2.10865E-01
1.5700,-3.13226E-01
1.5710,-4.13333E-01
1.5720,-5.10479E-01
1.5730,-6.03981E-01
1.5740,-6.93191E-01
1.5750,-7.77493E-01
1.5760,-8.56315E-01
1.5770,-9.29126E-01
1.5780,-9.95440E-01
1.5790,-1.05483E+00
1.5800,-1.10690E+00
1.5810,-1.15133E+00
1.5820,-1.18784E+00
1.5830,-1.21623E+00
1.5840,-1.23632E+00
1.5850,-1.24802E+00
1.5860,-1.25129E+00
1.5870,-1.24613E+00
1.5880,-1.23262E+00
1.5890,-1.21089E+00
1.5900,-1.18111E+00
1.5910,-1.14352E+00
1.5920,-1.09840E+00
1.5930,-1.04608E+00
1.5940,-9.86919E-01
1.5950,-9.21346E-01
1.5960,-8.49809E-01
1.5970,-7.72795E-01
1.5980,-6.90823E-01
1.5990,-6.04438E-01
1.6000,-5.14209E-01
1.6010,-4.20724E-01
1.6020,-3.24587E-01
1.6030,-2.26412E-01
1.6040,-1.26823E-01
1.6050,-2.64443E-02
1.6060,7.40983E-02
1.6070,1.74185E-01
1.6080,2.73203E-01
1.6090,3.70553E-01
1.6100,4.65651E-01
1.6110,5.57932E-01
1.6120,6.46852E-01
1.6130,7.31894E-01
1.6140,8.12568E-01
1.6150,8.88414E-01
1.6160,9.59007E-01
1.6170,1.02396E+00
1.6180,1.08290E+00
1.6190,1.13554E+00
1.6200,1.18158E+00
1.6210,1.22080E+00
1.6220,1.25300E+00
1.6230,1.27803E+00
1.6240,1.29578E+00
1.6250,1.30618E+00
1.6260,1.30921E+00
1.6270,1.30489E+00
1.6280,1.29328E+00
1.6290,1.27448E+00
1.6300,1.24862E+00
1.6310,1.21589E+00
1.6320,1.17648E+00
1.6330,1.13067E+00
1.6340,1.07871E+00
1.6350,1.02092E+00
1.6360,9.57648E-01
1.6370,8.89251E-01
1.6380,8.16119E-01
1.6390,7.38663E-01
1.6400,6.57313E-01
1.6410,5.72515E-01
1.6420,4.84729E-01
1.6430,3.94424E-01
1.6440,3.02081E-01
1.6450,2.08185E-01
1.6460,1.13223E-01
1.6470,1.76838E-02
1.6480,-7.79452E-02
1.6490,-1.73182E-01
1.6500,-2.67550E-01
1.6510,-3.60585E-01
1.6520,-4.51830E-01
1.6530,-5.40844E-01
1.6540,-6.27202E-01
1.6550,-7.10494E-01
1.6560,-7.90332E-01
1.6570,-8.66347E-01
1.6580,-9.38194E-01
1.6590,-1.00555E+00
1.6600,-1.06811E+00
1.6610,-1.12562E+00
1.6620,-1.17782E+00
1.6630,-1.22450E+00
1.6640,-1.26547E+00
1.6650,-1.30056E+00
1.6660,-1.32966E+00
1.6670,-1.35265E+00
1.6680,-1.36946E+00
1.6690,-1.38005E+00
1.6700,-1.38441E+00
1.6710,-1.38255E+00
1.6720,-1.37451E+00
1.6730,-1.36035E+00
1.6740,-1.34019E+00
1.6750,-1.31413E+00
1.6760,-1.28232E+00
1.6770,-1.24493E+00
1.6780,-1.20216E+00
1.6790,-1.15421E+00
1.6800,-1.10132E+00
1.6810,-1.04375E+00
1.6820,-9.81762E-01
1.6830,-9.15641E-01
1.6840,-8.45687E-01
1.6850,-7.72214E-01
1.6860,-6.95544E-01
1.6870,-6.16012E-01
1.6880,-5.33958E-01
1.6890,-4.49732E-01
1.6900,-3.63686E-01
1.6910,-2.76176E-01
1.6920,-1.87561E-01
1.6930,-9.81997E-02
1.6940,-8.44982E-03
1.6950,8.13336E-02
1.6960,1.70799E-01
1.6970,2.59602E-01
1.6980,3.47402E-01
1.6990,4.33867E-01
1.7000,5.18677E-01
1.7010,6.01517E-01
1.7020,6.82089E-01
1.7030,7.60101E-01
1.7040,8.35280E-01
1.7050,9.07363E-01
1.7060,9.76103E-01
1.7070,1.04127E+00
1.7080,1.10264E+00
1.7090,1.16003E+00
1.7100,1.21325E+00
1.7110,1.26212E+00
1.7120,1.30652E+00
1.7130,1.34630E+00
1.7140,1.38136E+00
1.7150,1.41161E+00
1.7160,1.43696E+00
1.7170,1.45737E+00
1.7180,1.47278E+00
1.7190,1.48320E+00
1.7200,1.48860E+00
1.7210,1.48900E+00
1.7220,1.48444E+00
1.7230,1.47495E+00
1.7240,1.46061E+00
1.7250,1.44149E+00
1.7260,1.41769E+00
1.7270,1.38931E+00
1.7280,1.35647E+00
1.7290,1.31931E+00
1.7300,1.27798E+00
1.7310,1.23262E+00
1.7320,1.18342E+00
1.7330,1.13054E+00
1.7340,1.07418E+00
1.7350,1.01454E+00
1.7360,9.51805E-01
1.7370,8.86200E-01
1.7380,8.17938E-01
1.7390,7.47240E-01
1.7400,6.74333E-01
1.7410,5.99446E-01
1.7420,5.22811E-01
1.7430,4.44662E-01
1.7440,3.65235E-01
1.7450,2.84766E-01
1.7460,2.03489E-01
1.7470,1.21640E-01
1.7480,3.94502E-02
1.7490,-4.28488E-02
1.7500,-1.25030E-01
1.7510,-2.06870E-01
1.7520,-2.88150E-01
1.7530,-3.68654E-01
1.7540,-4.48174E-01
1.7550,-5.26505E-01
1.7560,-6.03452E-01
1.7570,-6.78823E-01
1.7580,-7.52435E-01
1.7590,-8.24113E-01
1.7600,-8.93688E-01
1.7610,-9.61001E-01
1.7620,-1.02590E+00
1.7630,-1.08824E+00
1.7640,-1.14789E+00
1.7650,-1.20473E+00
1.7660,-1.25864E+00
1.7670,-1.30950E+00
1.7680,-1.35724E+00
1.7690,-1.40175E+00
1.7700,-1.44296E+00
1.7710,-1.48079E+00
1.7720,-1.51520E+00
1.7730,-1.54613E+00
1.7740,-1.57353E+00
1.7750,-1.59739E+00
1.7760,-1.61766E+00
1.7770,-1.63434E+00
1.7780,-1.64743E+00
1.7790,-1.65692E+00
1.7800,-1.66282E+00
1.7810,-1.66516E+00
1.7820,-1.66396E+00
1.7830,-1.65926E+00
1.7840,-1.65109E+00
1.7850,-1.63951E+00
1.7860,-1.62457E+00
1.7870,-1.60632E+00
1.7880,-1.58484E+00
1.7890,-1.56021E+00
1.7900,-1.53249E+00
1.7910,-1.50177E+00
1.7920,-1.46814E+00
1.7930,-1.43169E+00
1.7940,-1.39251E+00
1.7950,-1.35072E+00
1.7960,-1.30641E+00
1.7970,-1.25968E+00
1.7980,-1.21065E+00
1.7990,-1.15943E+00
1.8000,-1.10613E+00
1.8010,-1.05087E+00
1.8020,-9.93762E-01
1.8030,-9.34928E-01
1.8040,-8.74485E-01
1.8050,-8.12554E-01
1.8060,-7.49254E-01
1.8070,-6.84705E-01
1.8080,-6.19027E-01
1.8090,-5.52340E-01
1.8100,-4.84761E-01
1.8110,-4.16409E-01
1.8120,-3.47399E-01
1.8130,-2.77847E-01
1.8140,-2.07866E-01
1.8150,-1.37568E-01
1.8160,-6.70628E-02
1.8170,3.54308E-03
1.8180,7.41439E-02
1.8190,1.44637E-01
1.8200,2.14922E-01
1.8210,2.84902E-01
1.8220,3.54482E-01
1.8230,4.23571E-01
1.8240,4.92079E-01
1.8250,5.59922E-01
1.8260,6.27018E-01
1.8270,6.93286E-01
1.8280,7.58652E-01
1.8290,8.23043E-01
1.8300,8.86391E-01
1.8310,9.48629E-01
1.8320,1.00970E+00
1.8330,1.06953E+00
1.8340,1.12809E+00
1.8350,1.18530E+00
1.8360,1.24114E+00
1.8370,1.29554E+00
1.8380,1.34847E+00
1.8390,1.39990E+00
1.8400,1.44978E+00
1.8410,1.49809E+00
1.8420,1.54480E+00
1.8430,1.58988E+00
1.8440,1.63331E+00
1.8450,1.67508E+00
1.8460,1.71516E+00
1.8470,1.75355E+00
1.8480,1.79024E+00
1.8490,1.82521E+00
1.8500,1.85847E+00
1.8510,1.89001E+00
1.8520,1.91984E+00
1.8530,1.94795E+00
1.8540,1.97436E+00
1.8550,1.99907E+00
1.8560,2.02210E+00
1.8570,2.04344E+00
1.8580,2.06313E+00
1.8590,2.08118E+00
1.8600,2.09759E+00
1.8610,2.11240E+00
1.8620,2.12563E+00
1.8630,2.13730E+00
1.8640,2.14743E+00
1.8650,2.15605E+00
1.8660,2.16318E+00
1.8670,2.16887E+00
1.8680,2.17312E+00
1.8690,2.17599E+00
1.8700,2.17748E+00
1.8710,2.17765E+00
1.8720,2.17652E+00
1.8730,2.17413E+00
1.8740,2.17051E+00
1.8750,2.16569E+00
1.8760,2.15971E+00
1.8770,2.15261E+00
1.8780,2.14443E+00
1.8790,2.13519E+00
1.8800,2.12494E+00
1.8810,2.11371E+00
1.8820,2.10153E+00
1.8830,2.08846E+00
1.8840,2.07451E+00
1.8850,2.05973E+00
1.8860,2.04416E+00
1.8870,2.02783E+00
1.8880,2.01078E+00
1.8890,1.99303E+00
1.8900,1.97463E+00
1.8910,1.95562E+00
1.8920,1.93602E+00
1.8930,1.91587E+00
1.8940,1.89521E+00
1.8950,1.87406E+00
1.8960,1.85246E+00
1.8970,1.83044E+00
1.8980,1.80803E+00
1.8990,1.78526E+00
1.9000,1.76216E+00
1.9010,1.73877E+00
1.9020,1.71510E+00
1.9030,1.69120E+00
1.9040,1.66707E+00
1.9050,1.64276E+00
1.9060,1.61828E+00
1.9070,1.59367E+00
1.9080,1.56894E+00
1.9090,1.54412E+00
1.9100,1.51923E+00
1.9110,1.49429E+00
1.9120,1.46933E+00
1.9130,1.44437E+00
1.9140,1.41942E+00
1.9150,1.39450E+00
1.9160,1.36964E+00
1.9170,1.34485E+00
1.9180,1.32014E+00
1.9190,1.29554E+00
1.9200,1.27105E+00
1.9210,1.24670E+00
1.9220,1.22249E+00
1.9230,1.19845E+00
1.9240,1.17457E+00
1.9250,1.15089E+00
1.9260,1.12739E+00
1.9270,1.10411E+00
1.9280,1.08104E+00
1.9290,1.05820E+00
1.9300,1.03559E+00
1.9310,1.01322E+00
1.9320,9.91109E-01
1.9330,9.69253E-01
1.9340,9.47662E-01
1.9350,9.26341E-01
1.9360,9.05297E-01
1.9370,8.84535E-01
1.9380,8.64058E-01
1.9390,8.43872E-01
1.9400,8.23979E-01
1.9410,8.04383E-01
1.9420,7.85088E-01
1.9430,7.66094E-01
1.9440,7.47406E-01
1.9450,7.29023E-01
1.9460,7.10947E-01
1.9470,6.93180E-01
1.9480,6.75721E-01
1.9490,6.58572E-01
1.9500,6.41732E-01
1.9510,6.25201E-01
1.9520,6.08979E-01
1.9530,5.93064E-01
1.9540,5.77455E-01
1.9550,5.62152E-01
1.9560,5.47153E-01
1.9570,5.32455E-01
1.9580,5.18057E-01
1.9590,5.03957E-01
1.9600,4.90152E-01
1.9610,4.76640E-01
1.9620,4.63419E-01
1.9630,4.50485E-01
1.9640,4.37836E-01
1.9650,4.25468E-01
1.9660,4.13378E-01
1.9670,4.01564E-01
1.9680,3.90021E-01
1.9690,3.78746E-01
1.9700,3.67736E-01
1.9710,3.56987E-01
1.9720,3.46495E-01
1.9730,3.36256E-01
1.9740,3.26267E-01
1.9750,3.16524E-01
1.9760,3.07023E-01
1.9770,2.97759E-01
1.9780,2.88729E-01
1.9790,2.79930E-01
1.9800,2.71356E-01
1.9810,2.63004E-01
1.9820,2.54870E-01
1.9830,2.46949E-01
1.9840,2.39238E-01
1.9850,2.31733E-01
1.9860,2.24430E-01
1.9870,2.17324E-01
1.9880,2.10412E-01
1.9890,2.03690E-01
1.9900,1.97154E-01
1.9910,1.90799E-01
1.9920,1.84622E-01
1.9930,1.78620E-01
1.9940,1.72787E-01
1.9950,1.67121E-01
1.9960,1.61618E-01
1.9970,1.56274E-01
1.9980,1.51085E-01
1.9990,1.46048E-01
2.0000,1.41159E-01
2.0010,1.36415E-01
2.0020,1.31812E-01
2.0030,1.27346E-01
2.0040,1.23015E-01
2.0050,1.18815E-01
2.0060,1.14742E-01
2.0070,1.10794E-01
2.0080,1.06968E-01
2.0090,1.03259E-01
2.0100,9.96658E-02
2.0110,9.61845E-02
2.0120,9.28124E-02
2.0130,8.95466E-02
2.0140,8.63841E-02
2.0150,8.33222E-02
2.0160,8.03582E-02
2.0170,7.74894E-02
2.0180,7.47131E-02
2.0190,7.20268E-02
2.0200,6.94280E-02
2.0210,6.69141E-02
2.0220,6.44828E-02
2.0230,6.21318E-02
2.0240,5.98586E-02
2.0250,5.76611E-02
2.0260,5.55371E-02
2.0270,5.34843E-02
2.0280,5.15008E-02
2.0290,4.95844E-02
2.0300,4.77331E-02
2.0310,4.59451E-02
2.0320,4.42183E-02
2.0330,4.25510E-02
2.0340,4.09413E-02
2.0350,3.93874E-02
2.0360,3.78877E-02
2.0370,3.64404E-02
2.0380,3.50440E-02
2.0390,3.36967E-02
2.0400,3.23972E-02
2.0410,3.11438E-02
2.0420,2.99352E-02
2.0430,2.87698E-02
2.0440,2.76463E-02
2.0450,2.65634E-02
2.0460,2.55197E-02
2.0470,2.45139E-02
2.0480,2.35449E-02
2.0490,2.26113E-02
2.0500,2.17121E-02
2.0510,2.08462E-02
2.0520,2.00123E-02
2.0530,1.92094E-02
2.0540,1.84366E-02
2.0550,1.76927E-02
2.0560,1.69768E-02
2.0570,1.62879E-02
2.0580,1.56252E-02
2.0590,1.49876E-02
2.0600,1.43744E-02
2.0610,1.37847E-02
2.0620,1.32177E-02
2.0630,1.26726E-02
2.0640,1.21485E-02
2.0650,1.16449E-02
2.0660,1.11608E-02
2.0670,1.06957E-02
2.0680,1.02489E-02
2.0690,9.81969E-03
2.0700,9.40742E-03
2.0710,9.01150E-03
2.0720,8.63133E-03
2.0730,8.26633E-03
2.0740,7.91595E-03
2.0750,7.57964E-03
2.0760,7.25688E-03
2.0770,6.94717E-03
2.0780,6.65001E-03
2.0790,6.36493E-03
2.0800,6.09148E-03
2.0810,5.82920E-03
2.0820,5.57767E-03
2.0830,5.33648E-03
2.0840,5.10523E-03
2.0850,4.88353E-03
2.0860,4.67101E-03
2.0870,4.46732E-03
2.0880,4.27211E-03
2.0890,4.08505E-03
2.0900,3.90581E-03
2.0910,3.73409E-03
2.0920,3.56959E-03
2.0930,3.41203E-03
2.0940,3.26112E-03
2.0950,3.11660E-03
2.0960,2.97821E-03
2.0970,2.84571E-03
2.0980,2.71886E-03
2.0990,2.59743E-03
2.1000,2.48120E-03
2.1010,2.36996E-03
2.1020,2.26351E-03
2.1030,2.16165E-03
2.1040,2.06418E-03
2.1050,1.97094E-03
2.1060,1.88175E-03
2.1070,1.79643E-03
2.1080,1.71483E-03
2.1090,1.63679E-03
2.1100,1.56217E-03
2.1110,1.49082E-03
2.1120,1.42261E-03
2.1130,1.35740E-03
2.1140,1.29506E-03
2.1150,1.23548E-03
2.1160,1.17854E-03
2.1170,1.12413E-03
2.1180,1.07213E-03
2.1190,1.02246E-03
2.1200,9.74998E-04
2.1210,9.29664E-04
2.1220,8.86363E-04
2.1230,8.45007E-04
2.1240,8.05512E-04
2.1250,7.67799E-04
2.1260,7.31791E-04
2.1270,6.97413E-04
2.1280,6.64595E-04
2.1290,6.33268E-04
2.1300,6.03368E-04
2.1310,5.74833E-04
2.1320,5.47602E-04
2.1330,5.21619E-04
2.1340,4.96828E-04
2.1350,4.73177E-04
2.1360,4.50615E-04
2.1370,4.29094E-04
2.1380,4.08569E-04
2.1390,3.88993E-04
2.1400,3.70327E-04
2.1410,3.52527E-04
2.1420,3.35557E-04
2.1430,3.19379E-04
2.1440,3.03956E-04
2.1450,2.89256E-04
2.1460,2.75244E-04
2.1470,2.61891E-04
2.1480,2.49167E-04
2.1490,2.37042E-04
2.1500,2.25490E-04
2.1510,2.14485E-04
2.1520,2.04001E-04
2.1530,1.94014E-04
2.1540,1.84502E-04
2.1550,1.75444E-04
2.1560,1.66817E-04
2.1570,1.58603E-04
2.1580,1.50782E-04
2.1590,1.43335E-04
2.1600,1.36247E-04
2.1610,1.29499E-04
2.1620,1.23076E-04
2.1630,1.16963E-04
2.1640,1.11146E-04
2.1650,1.05610E-04
2.1660,1.00342E-04
2.1670,9.53307E-05
2.1680,9.05627E-05
2.1690,8.60270E-05
2.1700,8.17125E-05
2.1710,7.76088E-05
2.1720,7.37060E-05
2.1730,6.99944E-05
2.1740,6.64649E-05
2.1750,6.31090E-05
2.1760,5.99182E-05
2.1770,5.68848E-05
2.1780,5.40011E-05
2.1790,5.12600E-05
2.1800,4.86547E-05
2.1810,4.61786E-05
2.1820,4.38254E-05
2.1830,4.15893E-05
2.1840,3.94646E-05
2.1850,3.74458E-05
2.1860,3.55279E-05
2.1870,3.37059E-05
2.1880,3.19752E-05
2.1890,3.03313E-05
2.1900,2.87699E-05
2.1910,2.72871E-05
2.1920,2.58790E-05
2.1930,2.45419E-05
2.1940,2.32724E-05
2.1950,2.20670E-05
2.1960,2.09227E-05
2.1970,1.98365E-05
2.1980,1.88054E-05
2.1990,1.78267E-05
2.2000,1.68978E-05
2.2010,1.60164E-05
2.2020,1.51799E-05
2.2030,1.43861E-05
2.2040,1.36330E-05
2.2050,1.29185E-05
2.2060,1.22407E-05
2.2070,1.15977E-05
2.2080,1.09877E-05
2.2090,1.04092E-05
2.2100,9.86055E-06
2.2110,9.34021E-06
2.2120,8.84677E-06
2.2130,8.37888E-06
2.2140,7.93524E-06
2.2150,7.51463E-06
2.2160,7.11587E-06
2.2170,6.73785E-06
2.2180,6.37953E-06
2.2190,6.03989E-06
2.2200,5.71799E-06
2.2210,5.41291E-06
2.2220,5.12380E-06
2.2230,4.84984E-06
2.2240,4.59026E-06
2.2250,4.34430E-06
2.2260,4.11129E-06
2.2270,3.89053E-06
2.2280,3.68142E-06
2.2290,3.48333E-06
2.2300,3.29572E-06
2.2310,3.11802E-06
2.2320,2.94973E-06
2.2330,2.79037E-06
2.2340,2.63946E-06
2.2350,2.49656E-06
2.2360,2.36127E-06
2.2370,2.23318E-06
2.2380,2.11192E-06
2.2390,1.99713E-06
2.2400,1.88847E-06
2.2410,1.78562E-06
2.2420,1.68828E-06
2.2430,1.59615E-06
2.2440,1.50897E-06
2.2450,1.42647E-06
2.2460,1.34840E-06
2.2470,1.27454E-06
2.2480,1.20465E-06
2.2490,1.13854E-06
2.2500,1.07599E-06
2.2510,1.01683E-06
2.2520,9.60863E-07
2.2530,9.07929E-07
2.2540,8.57865E-07
2.2550,8.10518E-07
2.2560,7.65743E-07
2.2570,7.23403E-07
2.2580,6.83367E-07
2.2590,6.45512E-07
2.2600,6.09723E-07
2.2610,5.75887E-07
2.2620,5.43900E-07
2.2630,5.13662E-07
2.2640,4.85081E-07
2.2650,4.58066E-07
2.2660,4.32533E-07
2.2670,4.08402E-07
2.2680,3.85597E-07
2.2690,3.64047E-07
2.2700,3.43684E-07
2.2710,3.24443E-07
2.2720,3.06264E-07
2.2730,2.89089E-07
2.2740,2.72863E-07
2.2750,2.57535E-07
2.2760,2.43056E-07
2.2770,2.29379E-07
2.2780,2.16461E-07
2.2790,2.04261E-07
2.2800,1.92738E-07
2.2810,1.81857E-07
2.2820,1.71581E-07
2.2830,1.61879E-07
2.2840,1.52717E-07
2.2850,1.44067E-07
2.2860,1.35900E-07
2.2870,1.28190E-07
2.2880,1.20912E-07
2.2890,1.14041E-07
2.2900,1.07556E-07
2.2910,1.01435E-07
2.2920,9.56571E-08
2.2930,9.02044E-08
2.2940,8.50585E-08
2.2950,8.02023E-08
2.2960,7.56199E-08
2.2970,7.12960E-08
2.2980,6.72162E-08
2.2990,6.33669E-08
2.3000,5.97353E-08
2.3010,5.63092E-08
2.3020,5.30772E-08
2.3030,5.00285E-08
2.3040,4.71527E-08
2.3050,4.44401E-08
2.3060,4.18818E-08
2.3070,3.94689E-08
2.3080,3.71934E-08
2.3090,3.50475E-08
2.3100,3.30239E-08
2.3110,3.11158E-08
2.3120,2.93166E-08
2.3130,2.76203E-08
2.3140,2.60209E-08
2.3150,2.45131E-08
2.3160,2.30917E-08
2.3170,2.17517E-08
2.3180,2.04886E-08
2.3190,1.92980E-08
2.3200,1.81759E-08
2.3210,1.71182E-08
2.3220,1.61214E-08
2.3230,1.51820E-08
2.3240,1.42967E-08
2.3250,1.34625E-08
2.3260,1.26764E-08
2.3270,1.19357E-08
2.3280,1.12378E-08
2.3290,1.05803E-08
2.3300,9.96083E-09
2.3310,9.37725E-09
2.3320,8.82750E-09
2.3330,8.30963E-09
2.3340,7.82182E-09
2.3350,7.36235E-09
2.3360,6.92959E-09
2.3370,6.52200E-09
2.3380,6.13813E-09
2.3390,5.77662E-09
2.3400,5.43619E-09
2.3410,5.11562E-09
2.3420,4.81375E-09
2.3430,4.52952E-09
2.3440,4.26190E-09
2.3450,4.00994E-09
2.3460,3.77272E-09
2.3470,3.54940E-09
2.3480,3.33917E-09
2.3490,3.14126E-09
2.3500,2.95497E-09
2.3510,2.77962E-09
2.3520,2.61458E-09
2.3530,2.45924E-09
2.3540,2.31304E-09
2.3550,2.17545E-09
2.3560,2.04596E-09
2.3570,1.92411E-09
2.3580,1.80945E-09
2.3590,1.70156E-09
2.3600,1.60004E-09
2.3610,1.50452E-09
2.3620,1.41465E-09
2.3630,1.33010E-09
2.3640,1.25056E-09
2.3650,1.17573E-09
2.3660,1.10533E-09
2.3670,1.03912E-09
2.3680,9.76833E-10



==> anc/X_state_wvfncts/v32.csv <==
Level v=32

0.7420,8.40803E-10
0.7430,1.05646E-09
0.7440,1.32591E-09
0.7450,1.66216E-09
0.7460,2.08129E-09
0.7470,2.60310E-09
0.7480,3.25201E-09
0.7490,4.05802E-09
0.7500,5.05799E-09
0.7510,6.29714E-09
0.7520,7.83089E-09
0.7530,9.72706E-09
0.7540,1.20686E-08
0.7550,1.49566E-08
0.7560,1.85146E-08
0.7570,2.28928E-08
0.7580,2.82741E-08
0.7590,3.48805E-08
0.7600,4.29815E-08
0.7610,5.29036E-08
0.7620,6.50421E-08
0.7630,7.98748E-08
0.7640,9.79785E-08
0.7650,1.20049E-07
0.7660,1.46923E-07
0.7670,1.79610E-07
0.7680,2.19319E-07
0.7690,2.67503E-07
0.7700,3.25903E-07
0.7710,3.96602E-07
0.7720,4.82090E-07
0.7730,5.85341E-07
0.7740,7.09899E-07
0.7750,8.59987E-07
0.7760,1.04063E-06
0.7770,1.25778E-06
0.7780,1.51852E-06
0.7790,1.83124E-06
0.7800,2.20586E-06
0.7810,2.65409E-06
0.7820,3.18979E-06
0.7830,3.82927E-06
0.7840,4.59173E-06
0.7850,5.49975E-06
0.7860,6.57987E-06
0.7870,7.86318E-06
0.7880,9.38610E-06
0.7890,1.11912E-05
0.7900,1.33284E-05
0.7910,1.58556E-05
0.7920,1.88406E-05
0.7930,2.23620E-05
0.7940,2.65113E-05
0.7950,3.13948E-05
0.7960,3.71354E-05
0.7970,4.38755E-05
0.7980,5.17798E-05
0.7990,6.10381E-05
0.8000,7.18696E-05
0.8010,8.45262E-05
0.8020,9.92977E-05
0.8030,1.16517E-04
0.8040,1.36565E-04
0.8050,1.59878E-04
0.8060,1.86956E-04
0.8070,2.18367E-04
0.8080,2.54762E-04
0.8090,2.96879E-04
0.8100,3.45559E-04
0.8110,4.01754E-04
0.8120,4.66545E-04
0.8130,5.41155E-04
0.8140,6.26965E-04
0.8150,7.25535E-04
0.8160,8.38619E-04
0.8170,9.68195E-04
0.8180,1.11648E-03
0.8190,1.28596E-03
0.8200,1.47942E-03
0.8210,1.69998E-03
0.8220,1.95111E-03
0.8230,2.23667E-03
0.8240,2.56099E-03
0.8250,2.92883E-03
0.8260,3.34550E-03
0.8270,3.81687E-03
0.8280,4.34943E-03
0.8290,4.95032E-03
0.8300,5.62741E-03
0.8310,6.38935E-03
0.8320,7.24564E-03
0.8330,8.20666E-03
0.8340,9.28376E-03
0.8350,1.04893E-02
0.8360,1.18368E-02
0.8370,1.33409E-02
0.8380,1.50175E-02
0.8390,1.68836E-02
0.8400,1.89579E-02
0.8410,2.12602E-02
0.8420,2.38121E-02
0.8430,2.66364E-02
0.8440,2.97577E-02
0.8450,3.32022E-02
0.8460,3.69978E-02
0.8470,4.11740E-02
0.8480,4.57620E-02
0.8490,5.07948E-02
0.8500,5.63070E-02
0.8510,6.23349E-02
0.8520,6.89164E-02
0.8530,7.60910E-02
0.8540,8.38993E-02
0.8550,9.23836E-02
0.8560,1.01587E-01
0.8570,1.11554E-01
0.8580,1.22330E-01
0.8590,1.33960E-01
0.8600,1.46489E-01
0.8610,1.59964E-01
0.8620,1.74429E-01
0.8630,1.89929E-01
0.8640,2.06506E-01
0.8650,2.24202E-01
0.8660,2.43054E-01
0.8670,2.63098E-01
0.8680,2.84367E-01
0.8690,3.06888E-01
0.8700,3.30682E-01
0.8710,3.55768E-01
0.8720,3.82155E-01
0.8730,4.09846E-01
0.8740,4.38836E-01
0.8750,4.69109E-01
0.8760,5.00643E-01
0.8770,5.33401E-01
0.8780,5.67337E-01
0.8790,6.02391E-01
0.8800,6.38492E-01
0.8810,6.75551E-01
0.8820,7.13469E-01
0.8830,7.52128E-01
0.8840,7.91396E-01
0.8850,8.31124E-01
0.8860,8.71146E-01
0.8870,9.11281E-01
0.8880,9.51329E-01
0.8890,9.91073E-01
0.8900,1.03028E+00
0.8910,1.06871E+00
0.8920,1.10609E+00
0.8930,1.14215E+00
0.8940,1.17659E+00
0.8950,1.20911E+00
0.8960,1.23941E+00
0.8970,1.26717E+00
0.8980,1.29205E+00
0.8990,1.31373E+00
0.9000,1.33189E+00
0.9010,1.34619E+00
0.9020,1.35633E+00
0.9030,1.36198E+00
0.9040,1.36286E+00
0.9050,1.35868E+00
0.9060,1.34919E+00
0.9070,1.33415E+00
0.9080,1.31336E+00
0.9090,1.28665E+00
0.9100,1.25388E+00
0.9110,1.21497E+00
0.9120,1.16988E+00
0.9130,1.11859E+00
0.9140,1.06118E+00
0.9150,9.97750E-01
0.9160,9.28473E-01
0.9170,8.53580E-01
0.9180,7.73365E-01
0.9190,6.88184E-01
0.9200,5.98456E-01
0.9210,5.04665E-01
0.9220,4.07356E-01
0.9230,3.07132E-01
0.9240,2.04657E-01
0.9250,1.00646E-01
0.9260,-4.13673E-03
0.9270,-1.08884E-01
0.9280,-2.12751E-01
0.9290,-3.14864E-01
0.9300,-4.14328E-01
0.9310,-5.10235E-01
0.9320,-6.01673E-01
0.9330,-6.87740E-01
0.9340,-7.67551E-01
0.9350,-8.40250E-01
0.9360,-9.05022E-01
0.9370,-9.61104E-01
0.9380,-1.00780E+00
0.9390,-1.04448E+00
0.9400,-1.07062E+00
0.9410,-1.08577E+00
0.9420,-1.08960E+00
0.9430,-1.08191E+00
0.9440,-1.06261E+00
0.9450,-1.03175E+00
0.9460,-9.89513E-01
0.9470,-9.36218E-01
0.9480,-8.72329E-01
0.9490,-7.98447E-01
0.9500,-7.15310E-01
0.9510,-6.23785E-01
0.9520,-5.24862E-01
0.9530,-4.19645E-01
0.9540,-3.09342E-01
0.9550,-1.95251E-01
0.9560,-7.87451E-02
0.9570,3.87438E-02
0.9580,1.55741E-01
0.9590,2.70747E-01
0.9600,3.82263E-01
0.9610,4.88801E-01
0.9620,5.88916E-01
0.9630,6.81219E-01
0.9640,7.64401E-01
0.9650,8.37253E-01
0.9660,8.98689E-01
0.9670,9.47759E-01
0.9680,9.83672E-01
0.9690,1.00581E+00
0.9700,1.01374E+00
0.9710,1.00723E+00
0.9720,9.86248E-01
0.9730,9.50983E-01
0.9740,9.01832E-01
0.9750,8.39411E-01
0.9760,7.64541E-01
0.9770,6.78249E-01
0.9780,5.81748E-01
0.9790,4.76430E-01
0.9800,3.63839E-01
0.9810,2.45658E-01
0.9820,1.23678E-01
0.9830,-2.25817E-04
0.9840,-1.24124E-01
0.9850,-2.46064E-01
0.9860,-3.64098E-01
0.9870,-4.76322E-01
0.9880,-5.80900E-01
0.9890,-6.76103E-01
0.9900,-7.60336E-01
0.9910,-8.32167E-01
0.9920,-8.90352E-01
0.9930,-9.33864E-01
0.9940,-9.61907E-01
0.9950,-9.73940E-01
0.9960,-9.69683E-01
0.9970,-9.49130E-01
0.9980,-9.12552E-01
0.9990,-8.60496E-01
1.0000,-7.93777E-01
1.0010,-7.13473E-01
1.0020,-6.20903E-01
1.0030,-5.17613E-01
1.0040,-4.05348E-01
1.0050,-2.86025E-01
1.0060,-1.61701E-01
1.0070,-3.45386E-02
1.0080,9.32311E-02
1.0090,2.19349E-01
1.0100,3.41566E-01
1.0110,4.57686E-01
1.0120,5.65606E-01
1.0130,6.63353E-01
1.0140,7.49125E-01
1.0150,8.21323E-01
1.0160,8.78585E-01
1.0170,9.19812E-01
1.0180,9.44192E-01
1.0190,9.51219E-01
1.0200,9.40703E-01
1.0210,9.12780E-01
1.0220,8.67911E-01
1.0230,8.06877E-01
1.0240,7.30766E-01
1.0250,6.40958E-01
1.0260,5.39100E-01
1.0270,4.27076E-01
1.0280,3.06975E-01
1.0290,1.81052E-01
1.0300,5.16859E-02
1.0310,-7.86649E-02
1.0320,-2.07510E-01
1.0330,-3.32374E-01
1.0340,-4.50846E-01
1.0350,-5.60626E-01
1.0360,-6.59570E-01
1.0370,-7.45737E-01
1.0380,-8.17421E-01
1.0390,-8.73195E-01
1.0400,-9.11935E-01
1.0410,-9.32846E-01
1.0420,-9.35479E-01
1.0430,-9.19745E-01
1.0440,-8.85915E-01
1.0450,-8.34620E-01
1.0460,-7.66838E-01
1.0470,-6.83880E-01
1.0480,-5.87360E-01
1.0490,-4.79172E-01
1.0500,-3.61447E-01
1.0510,-2.36516E-01
1.0520,-1.06860E-01
1.0530,2.49322E-02
1.0540,1.56224E-01
1.0550,2.84379E-01
1.0560,4.06815E-01
1.0570,5.21055E-01
1.0580,6.24783E-01
1.0590,7.15886E-01
1.0600,7.92501E-01
1.0610,8.53055E-01
1.0620,8.96294E-01
1.0630,9.21314E-01
1.0640,9.27581E-01
1.0650,9.14939E-01
1.0660,8.83623E-01
1.0670,8.34245E-01
1.0680,7.67794E-01
1.0690,6.85608E-01
1.0700,5.89354E-01
1.0710,4.80992E-01
1.0720,3.62735E-01
1.0730,2.37009E-01
1.0740,1.06395E-01
1.0750,-2.64134E-02
1.0760,-1.58676E-01
1.0770,-2.87656E-01
1.0780,-4.10680E-01
1.0790,-5.25192E-01
1.0800,-6.28809E-01
1.0810,-7.19369E-01
1.0820,-7.94981E-01
1.0830,-8.54057E-01
1.0840,-8.95356E-01
1.0850,-9.18003E-01
1.0860,-9.21512E-01
1.0870,-9.05796E-01
1.0880,-8.71170E-01
1.0890,-8.18345E-01
1.0900,-7.48412E-01
1.0910,-6.62826E-01
1.0920,-5.63367E-01
1.0930,-4.52111E-01
1.0940,-3.31383E-01
1.0950,-2.03709E-01
1.0960,-7.17627E-02
1.0970,6.16888E-02
1.0980,1.93845E-01
1.0990,3.21931E-01
1.1000,4.43255E-01
1.1010,5.55265E-01
1.1020,6.55604E-01
1.1030,7.42160E-01
1.1040,8.13109E-01
1.1050,8.66954E-01
1.1060,9.02560E-01
1.1070,9.19174E-01
1.1080,9.16445E-01
1.1090,8.94425E-01
1.1100,8.53579E-01
1.1110,7.94762E-01
1.1120,7.19214E-01
1.1130,6.28524E-01
1.1140,5.24601E-01
1.1150,4.09632E-01
1.1160,2.86040E-01
1.1170,1.56425E-01
1.1180,2.35171E-02
1.1190,-1.09886E-01
1.1200,-2.40976E-01
1.1210,-3.66993E-01
1.1220,-4.85286E-01
1.1230,-5.93366E-01
1.1240,-6.88960E-01
1.1250,-7.70058E-01
1.1260,-8.34956E-01
1.1270,-8.82294E-01
1.1280,-9.11078E-01
1.1290,-9.20707E-01
1.1300,-9.10984E-01
1.1310,-8.82118E-01
1.1320,-8.34720E-01
1.1330,-7.69790E-01
1.1340,-6.88698E-01
1.1350,-5.93151E-01
1.1360,-4.85157E-01
1.1370,-3.66987E-01
1.1380,-2.41122E-01
1.1390,-1.10203E-01
1.1400,2.30253E-02
1.1410,1.55772E-01
1.1420,2.85257E-01
1.1430,4.08774E-01
1.1440,5.23741E-01
1.1450,6.27759E-01
1.1460,7.18661E-01
1.1470,7.94553E-01
1.1480,8.53860E-01
1.1490,8.95353E-01
1.1500,9.18176E-01
1.1510,9.21864E-01
1.1520,9.06352E-01
1.1530,8.71973E-01
1.1540,8.19454E-01
1.1550,7.49897E-01
1.1560,6.64760E-01
1.1570,5.65819E-01
1.1580,4.55137E-01
1.1590,3.35016E-01
1.1600,2.07953E-01
1.1610,7.65836E-02
1.1620,-5.63712E-02
1.1630,-1.88161E-01
1.1640,-3.16062E-01
1.1650,-4.37439E-01
1.1660,-5.49790E-01
1.1670,-6.50808E-01
1.1680,-7.38420E-01
1.1690,-8.10834E-01
1.1700,-8.66573E-01
1.1710,-9.04505E-01
1.1720,-9.23868E-01
1.1730,-9.24280E-01
1.1740,-9.05749E-01
1.1750,-8.68671E-01
1.1760,-8.13821E-01
1.1770,-7.42338E-01
1.1780,-6.55695E-01
1.1790,-5.55675E-01
1.1800,-4.44328E-01
1.1810,-3.23934E-01
1.1820,-1.96950E-01
1.1830,-6.59623E-02
1.1840,6.63647E-02
1.1850,1.97346E-01
1.1860,3.24330E-01
1.1870,4.44749E-01
1.1880,5.56176E-01
1.1890,6.56370E-01
1.1900,7.43320E-01
1.1910,8.15289E-01
1.1920,8.70845E-01
1.1930,9.08886E-01
1.1940,9.28669E-01
1.1950,9.29817E-01
1.1960,9.12327E-01
1.1970,8.76572E-01
1.1980,8.23286E-01
1.1990,7.53556E-01
1.2000,6.68790E-01
1.2010,5.70695E-01
1.2020,4.61241E-01
1.2030,3.42617E-01
1.2040,2.17189E-01
1.2050,8.74529E-02
1.2060,-4.40159E-02
1.2070,-1.74614E-01
1.2080,-3.01763E-01
1.2090,-4.22958E-01
1.2100,-5.35816E-01
1.2110,-6.38129E-01
1.2120,-7.27897E-01
1.2130,-8.03374E-01
1.2140,-8.63100E-01
1.2150,-9.05925E-01
1.2160,-9.31035E-01
1.2170,-9.37962E-01
1.2180,-9.26596E-01
1.2190,-8.97182E-01
1.2200,-8.50319E-01
1.2210,-7.86938E-01
1.2220,-7.08294E-01
1.2230,-6.15930E-01
1.2240,-5.11653E-01
1.2250,-3.97492E-01
1.2260,-2.75664E-01
1.2270,-1.48527E-01
1.2280,-1.85319E-02
1.2290,1.11819E-01
1.2300,2.40027E-01
1.2310,3.63639E-01
1.2320,4.80299E-01
1.2330,5.87791E-01
1.2340,6.84078E-01
1.2350,7.67346E-01
1.2360,8.36031E-01
1.2370,8.88853E-01
1.2380,9.24835E-01
1.2390,9.43322E-01
1.2400,9.43993E-01
1.2410,9.26863E-01
1.2420,8.92282E-01
1.2430,8.40927E-01
1.2440,7.73791E-01
1.2450,6.92155E-01
1.2460,5.97570E-01
1.2470,4.91824E-01
1.2480,3.76907E-01
1.2490,2.54973E-01
1.2500,1.28300E-01
1.2510,-7.53786E-04
1.2520,-1.29795E-01
1.2530,-2.56436E-01
1.2540,-3.78344E-01
1.2550,-4.93281E-01
1.2560,-5.99144E-01
1.2570,-6.94003E-01
1.2580,-7.76140E-01
1.2590,-8.44074E-01
1.2600,-8.96587E-01
1.2610,-9.32749E-01
1.2620,-9.51932E-01
1.2630,-9.53816E-01
1.2640,-9.38398E-01
1.2650,-9.05989E-01
1.2660,-8.57205E-01
1.2670,-7.92956E-01
1.2680,-7.14427E-01
1.2690,-6.23056E-01
1.2700,-5.20505E-01
1.2710,-4.08633E-01
1.2720,-2.89456E-01
1.2730,-1.65113E-01
1.2740,-3.78302E-02
1.2750,9.01262E-02
1.2760,2.16484E-01
1.2770,3.39010E-01
1.2780,4.55546E-01
1.2790,5.64047E-01
1.2800,6.62619E-01
1.2810,7.49550E-01
1.2820,8.23337E-01
1.2830,8.82716E-01
1.2840,9.26677E-01
1.2850,9.54485E-01
1.2860,9.65687E-01
1.2870,9.60123E-01
1.2880,9.37921E-01
1.2890,8.99500E-01
1.2900,8.45555E-01
1.2910,7.77047E-01
1.2920,6.95182E-01
1.2930,6.01392E-01
1.2940,4.97307E-01
1.2950,3.84726E-01
1.2960,2.65586E-01
1.2970,1.41927E-01
1.2980,1.58571E-02
1.2990,-1.10482E-01
1.3000,-2.34954E-01
1.3010,-3.55462E-01
1.3020,-4.69987E-01
1.3030,-5.76617E-01
1.3040,-6.73581E-01
1.3050,-7.59278E-01
1.3060,-8.32300E-01
1.3070,-8.91459E-01
1.3080,-9.35800E-01
1.3090,-9.64621E-01
1.3100,-9.77477E-01
1.3110,-9.74190E-01
1.3120,-9.54849E-01
1.3130,-9.19807E-01
1.3140,-8.69674E-01
1.3150,-8.05302E-01
1.3160,-7.27775E-01
1.3170,-6.38384E-01
1.3180,-5.38610E-01
1.3190,-4.30095E-01
1.3200,-3.14614E-01
1.3210,-1.94050E-01
1.3220,-7.03569E-02
1.3230,5.44686E-02
1.3240,1.78421E-01
1.3250,2.99517E-01
1.3260,4.15828E-01
1.3270,5.25510E-01
1.3280,6.26835E-01
1.3290,7.18213E-01
1.3300,7.98219E-01
1.3310,8.65616E-01
1.3320,9.19369E-01
1.3330,9.58665E-01
1.3340,9.82918E-01
1.3350,9.91785E-01
1.3360,9.85162E-01
1.3370,9.63188E-01
1.3380,9.26239E-01
1.3390,8.74922E-01
1.3400,8.10067E-01
1.3410,7.32704E-01
1.3420,6.44055E-01
1.3430,5.45507E-01
1.3440,4.38596E-01
1.3450,3.24976E-01
1.3460,2.06395E-01
1.3470,8.46725E-02
1.3480,-3.83372E-02
1.3490,-1.60767E-01
1.3500,-2.80767E-01
1.3510,-3.96534E-01
1.3520,-5.06336E-01
1.3530,-6.08539E-01
1.3540,-7.01631E-01
1.3550,-7.84244E-01
1.3560,-8.55171E-01
1.3570,-9.13387E-01
1.3580,-9.58058E-01
1.3590,-9.88557E-01
1.3600,-1.00447E+00
1.3610,-1.00559E+00
1.3620,-9.91947E-01
1.3630,-9.63771E-01
1.3640,-9.21510E-01
1.3650,-8.65816E-01
1.3660,-7.97531E-01
1.3670,-7.17677E-01
1.3680,-6.27437E-01
1.3690,-5.28141E-01
1.3700,-4.21240E-01
1.3710,-3.08288E-01
1.3720,-1.90919E-01
1.3730,-7.08210E-02
1.3740,5.02872E-02
1.3750,1.70681E-01
1.3760,2.88655E-01
1.3770,4.02546E-01
1.3780,5.10759E-01
1.3790,6.11783E-01
1.3800,7.04220E-01
1.3810,7.86797E-01
1.3820,8.58386E-01
1.3830,9.18019E-01
1.3840,9.64897E-01
1.3850,9.98405E-01
1.3860,1.01811E+00
1.3870,1.02379E+00
1.3880,1.01538E+00
1.3890,9.93058E-01
1.3900,9.57150E-01
1.3910,9.08185E-01
1.3920,8.46865E-01
1.3930,7.74054E-01
1.3940,6.90767E-01
1.3950,5.98158E-01
1.3960,4.97498E-01
1.3970,3.90158E-01
1.3980,2.77595E-01
1.3990,1.61326E-01
1.4000,4.29069E-02
1.4010,-7.60821E-02
1.4020,-1.94064E-01
1.4030,-3.09484E-01
1.4040,-4.20830E-01
1.4050,-5.26649E-01
1.4060,-6.25571E-01
1.4070,-7.16323E-01
1.4080,-7.97746E-01
1.4090,-8.68809E-01
1.4100,-9.28619E-01
1.4110,-9.76437E-01
1.4120,-1.01168E+00
1.4130,-1.03393E+00
1.4140,-1.04294E+00
1.4150,-1.03863E+00
1.4160,-1.02109E+00
1.4170,-9.90588E-01
1.4180,-9.47544E-01
1.4190,-8.92537E-01
1.4200,-8.26294E-01
1.4210,-7.49677E-01
1.4220,-6.63678E-01
1.4230,-5.69394E-01
1.4240,-4.68025E-01
1.4250,-3.60848E-01
1.4260,-2.49206E-01
1.4270,-1.34489E-01
1.4280,-1.81180E-02
1.4290,9.84764E-02
1.4300,2.13867E-01
1.4310,3.26652E-01
1.4320,4.35467E-01
1.4330,5.39005E-01
1.4340,6.36031E-01
1.4350,7.25395E-01
1.4360,8.06047E-01
1.4370,8.77048E-01
1.4380,9.37577E-01
1.4390,9.86947E-01
1.4400,1.02461E+00
1.4410,1.05014E+00
1.4420,1.06329E+00
1.4430,1.06393E+00
1.4440,1.05210E+00
1.4450,1.02798E+00
1.4460,9.91870E-01
1.4470,9.44241E-01
1.4480,8.85675E-01
1.4490,8.16882E-01
1.4500,7.38686E-01
1.4510,6.52013E-01
1.4520,5.57880E-01
1.4530,4.57384E-01
1.4540,3.51687E-01
1.4550,2.42004E-01
1.4560,1.29585E-01
1.4570,1.57063E-02
1.4580,-9.83496E-02
1.4590,-2.11305E-01
1.4600,-3.21904E-01
1.4610,-4.28922E-01
1.4620,-5.31184E-01
1.4630,-6.27576E-01
1.4640,-7.17052E-01
1.4650,-7.98653E-01
1.4660,-8.71509E-01
1.4670,-9.34853E-01
1.4680,-9.88025E-01
1.4690,-1.03048E+00
1.4700,-1.06180E+00
1.4710,-1.08167E+00
1.4720,-1.08992E+00
1.4730,-1.08650E+00
1.4740,-1.07149E+00
1.4750,-1.04507E+00
1.4760,-1.00757E+00
1.4770,-9.59415E-01
1.4780,-9.01152E-01
1.4790,-8.33422E-01
1.4800,-7.56967E-01
1.4810,-6.72611E-01
1.4820,-5.81259E-01
1.4830,-4.83879E-01
1.4840,-3.81498E-01
1.4850,-2.75187E-01
1.4860,-1.66049E-01
1.4870,-5.52118E-02
1.4880,5.61894E-02
1.4890,1.67020E-01
1.4900,2.76159E-01
1.4910,3.82509E-01
1.4920,4.85009E-01
1.4930,5.82643E-01
1.4940,6.74450E-01
1.4950,7.59536E-01
1.4960,8.37077E-01
1.4970,9.06330E-01
1.4980,9.66639E-01
1.4990,1.01744E+00
1.5000,1.05827E+00
1.5010,1.08876E+00
1.5020,1.10865E+00
1.5030,1.11778E+00
1.5040,1.11610E+00
1.5050,1.10366E+00
1.5060,1.08062E+00
1.5070,1.04724E+00
1.5080,1.00386E+00
1.5090,9.50934E-01
1.5100,8.88998E-01
1.5110,8.18667E-01
1.5120,7.40629E-01
1.5130,6.55645E-01
1.5140,5.64531E-01
1.5150,4.68159E-01
1.5160,3.67439E-01
1.5170,2.63321E-01
1.5180,1.56774E-01
1.5190,4.87861E-02
1.5200,-5.96489E-02
1.5210,-1.67540E-01
1.5220,-2.73909E-01
1.5230,-3.77797E-01
1.5240,-4.78274E-01
1.5250,-5.74450E-01
1.5260,-6.65476E-01
1.5270,-7.50559E-01
1.5280,-8.28960E-01
1.5290,-9.00010E-01
1.5300,-9.63104E-01
1.5310,-1.01772E+00
1.5320,-1.06340E+00
1.5330,-1.09978E+00
1.5340,-1.12658E+00
1.5350,-1.14360E+00
1.5360,-1.15073E+00
1.5370,-1.14794E+00
1.5380,-1.13528E+00
1.5390,-1.11291E+00
1.5400,-1.08105E+00
1.5410,-1.04001E+00
1.5420,-9.90162E-01
1.5430,-9.31961E-01
1.5440,-8.65928E-01
1.5450,-7.92644E-01
1.5460,-7.12747E-01
1.5470,-6.26924E-01
1.5480,-5.35910E-01
1.5490,-4.40473E-01
1.5500,-3.41415E-01
1.5510,-2.39560E-01
1.5520,-1.35749E-01
1.5530,-3.08346E-02
1.5540,7.43302E-02
1.5550,1.78896E-01
1.5560,2.82024E-01
1.5570,3.82894E-01
1.5580,4.80709E-01
1.5590,5.74703E-01
1.5600,6.64148E-01
1.5610,7.48353E-01
1.5620,8.26678E-01
1.5630,8.98530E-01
1.5640,9.63376E-01
1.5650,1.02074E+00
1.5660,1.07020E+00
1.5670,1.11141E+00
1.5680,1.14408E+00
1.5690,1.16800E+00
1.5700,1.18302E+00
1.5710,1.18906E+00
1.5720,1.18611E+00
1.5730,1.17422E+00
1.5740,1.15352E+00
1.5750,1.12420E+00
1.5760,1.08651E+00
1.5770,1.04076E+00
1.5780,9.87328E-01
1.5790,9.26629E-01
1.5800,8.59140E-01
1.5810,7.85380E-01
1.5820,7.05909E-01
1.5830,6.21328E-01
1.5840,5.32265E-01
1.5850,4.39378E-01
1.5860,3.43348E-01
1.5870,2.44870E-01
1.5880,1.44655E-01
1.5890,4.34167E-02
1.5900,-5.81276E-02
1.5910,-1.59265E-01
1.5920,-2.59291E-01
1.5930,-3.57514E-01
1.5940,-4.53263E-01
1.5950,-5.45886E-01
1.5960,-6.34761E-01
1.5970,-7.19295E-01
1.5980,-7.98930E-01
1.5990,-8.73147E-01
1.6000,-9.41467E-01
1.6010,-1.00346E+00
1.6020,-1.05872E+00
1.6030,-1.10693E+00
1.6040,-1.14778E+00
1.6050,-1.18105E+00
1.6060,-1.20653E+00
1.6070,-1.22411E+00
1.6080,-1.23369E+00
1.6090,-1.23525E+00
1.6100,-1.22881E+00
1.6110,-1.21445E+00
1.6120,-1.19230E+00
1.6130,-1.16252E+00
1.6140,-1.12535E+00
1.6150,-1.08105E+00
1.6160,-1.02992E+00
1.6170,-9.72330E-01
1.6180,-9.08656E-01
1.6190,-8.39324E-01
1.6200,-7.64788E-01
1.6210,-6.85532E-01
1.6220,-6.02062E-01
1.6230,-5.14909E-01
1.6240,-4.24619E-01
1.6250,-3.31754E-01
1.6260,-2.36886E-01
1.6270,-1.40594E-01
1.6280,-4.34595E-02
1.6290,5.39338E-02
1.6300,1.51008E-01
1.6310,2.47191E-01
1.6320,3.41921E-01
1.6330,4.34652E-01
1.6340,5.24852E-01
1.6350,6.12010E-01
1.6360,6.95636E-01
1.6370,7.75266E-01
1.6380,8.50462E-01
1.6390,9.20818E-01
1.6400,9.85957E-01
1.6410,1.04553E+00
1.6420,1.09924E+00
1.6430,1.14681E+00
1.6440,1.18799E+00
1.6450,1.22260E+00
1.6460,1.25047E+00
1.6470,1.27148E+00
1.6480,1.28555E+00
1.6490,1.29264E+00
1.6500,1.29273E+00
1.6510,1.28586E+00
1.6520,1.27210E+00
1.6530,1.25156E+00
1.6540,1.22437E+00
1.6550,1.19072E+00
1.6560,1.15080E+00
1.6570,1.10487E+00
1.6580,1.05318E+00
1.6590,9.96030E-01
1.6600,9.33744E-01
1.6610,8.66665E-01
1.6620,7.95159E-01
1.6630,7.19610E-01
1.6640,6.40420E-01
1.6650,5.58006E-01
1.6660,4.72795E-01
1.6670,3.85227E-01
1.6680,2.95747E-01
1.6690,2.04807E-01
1.6700,1.12861E-01
1.6710,2.03618E-02
1.6720,-7.22365E-02
1.6730,-1.64485E-01
1.6740,-2.55942E-01
1.6750,-3.46173E-01
1.6760,-4.34753E-01
1.6770,-5.21271E-01
1.6780,-6.05328E-01
1.6790,-6.86542E-01
1.6800,-7.64546E-01
1.6810,-8.38996E-01
1.6820,-9.09564E-01
1.6830,-9.75945E-01
1.6840,-1.03786E+00
1.6850,-1.09504E+00
1.6860,-1.14726E+00
1.6870,-1.19430E+00
1.6880,-1.23598E+00
1.6890,-1.27215E+00
1.6900,-1.30267E+00
1.6910,-1.32743E+00
1.6920,-1.34636E+00
1.6930,-1.35940E+00
1.6940,-1.36653E+00
1.6950,-1.36775E+00
1.6960,-1.36308E+00
1.6970,-1.35257E+00
1.6980,-1.33631E+00
1.6990,-1.31438E+00
1.7000,-1.28691E+00
1.7010,-1.25406E+00
1.7020,-1.21597E+00
1.7030,-1.17284E+00
1.7040,-1.12487E+00
1.7050,-1.07230E+00
1.7060,-1.01534E+00
1.7070,-9.54267E-01
1.7080,-8.89342E-01
1.7090,-8.20848E-01
1.7100,-7.49077E-01
1.7110,-6.74333E-01
1.7120,-5.96927E-01
1.7130,-5.17177E-01
1.7140,-4.35408E-01
1.7150,-3.51949E-01
1.7160,-2.67131E-01
1.7170,-1.81287E-01
1.7180,-9.47510E-02
1.7190,-7.85507E-03
1.7200,7.90708E-02
1.7210,1.65700E-01
1.7220,2.51712E-01
1.7230,3.36790E-01
1.7240,4.20627E-01
1.7250,5.02922E-01
1.7260,5.83383E-01
1.7270,6.61731E-01
1.7280,7.37695E-01
1.7290,8.11017E-01
1.7300,8.81452E-01
1.7310,9.48767E-01
1.7320,1.01274E+00
1.7330,1.07318E+00
1.7340,1.12988E+00
1.7350,1.18268E+00
1.7360,1.23142E+00
1.7370,1.27596E+00
1.7380,1.31616E+00
1.7390,1.35193E+00
1.7400,1.38316E+00
1.7410,1.40979E+00
1.7420,1.43175E+00
1.7430,1.44900E+00
1.7440,1.46152E+00
1.7450,1.46928E+00
1.7460,1.47230E+00
1.7470,1.47060E+00
1.7480,1.46421E+00
1.7490,1.45318E+00
1.7500,1.43758E+00
1.7510,1.41749E+00
1.7520,1.39299E+00
1.7530,1.36419E+00
1.7540,1.33120E+00
1.7550,1.29416E+00
1.7560,1.25321E+00
1.7570,1.20849E+00
1.7580,1.16015E+00
1.7590,1.10838E+00
1.7600,1.05334E+00
1.7610,9.95214E-01
1.7620,9.34196E-01
1.7630,8.70481E-01
1.7640,8.04270E-01
1.7650,7.35767E-01
1.7660,6.65184E-01
1.7670,5.92732E-01
1.7680,5.18626E-01
1.7690,4.43083E-01
1.7700,3.66322E-01
1.7710,2.88560E-01
1.7720,2.10015E-01
1.7730,1.30904E-01
1.7740,5.14433E-02
1.7750,-2.81543E-02
1.7760,-1.07678E-01
1.7770,-1.86920E-01
1.7780,-2.65677E-01
1.7790,-3.43750E-01
1.7800,-4.20943E-01
1.7810,-4.97068E-01
1.7820,-5.71940E-01
1.7830,-6.45382E-01
1.7840,-7.17221E-01
1.7850,-7.87294E-01
1.7860,-8.55441E-01
1.7870,-9.21513E-01
1.7880,-9.85367E-01
1.7890,-1.04687E+00
1.7900,-1.10588E+00
1.7910,-1.16230E+00
1.7920,-1.21600E+00
1.7930,-1.26689E+00
1.7940,-1.31487E+00
1.7950,-1.35986E+00
1.7960,-1.40177E+00
1.7970,-1.44054E+00
1.7980,-1.47610E+00
1.7990,-1.50841E+00
1.8000,-1.53742E+00
1.8010,-1.56310E+00
1.8020,-1.58541E+00
1.8030,-1.60434E+00
1.8040,-1.61988E+00
1.8050,-1.63202E+00
1.8060,-1.64076E+00
1.8070,-1.64613E+00
1.8080,-1.64813E+00
1.8090,-1.64679E+00
1.8100,-1.64214E+00
1.8110,-1.63422E+00
1.8120,-1.62308E+00
1.8130,-1.60877E+00
1.8140,-1.59133E+00
1.8150,-1.57084E+00
1.8160,-1.54736E+00
1.8170,-1.52097E+00
1.8180,-1.49173E+00
1.8190,-1.45973E+00
1.8200,-1.42505E+00
1.8210,-1.38778E+00
1.8220,-1.34802E+00
1.8230,-1.30585E+00
1.8240,-1.26138E+00
1.8250,-1.21471E+00
1.8260,-1.16593E+00
1.8270,-1.11515E+00
1.8280,-1.06248E+00
1.8290,-1.00802E+00
1.8300,-9.51886E-01
1.8310,-8.94185E-01
1.8320,-8.35026E-01
1.8330,-7.74519E-01
1.8340,-7.12776E-01
1.8350,-6.49907E-01
1.8360,-5.86022E-01
1.8370,-5.21230E-01
1.8380,-4.55640E-01
1.8390,-3.89360E-01
1.8400,-3.22497E-01
1.8410,-2.55157E-01
1.8420,-1.87442E-01
1.8430,-1.19456E-01
1.8440,-5.12985E-02
1.8450,1.69317E-02
1.8460,8.51384E-02
1.8470,1.53228E-01
1.8480,2.21107E-01
1.8490,2.88689E-01
1.8500,3.55885E-01
1.8510,4.22611E-01
1.8520,4.88788E-01
1.8530,5.54335E-01
1.8540,6.19178E-01
1.8550,6.83244E-01
1.8560,7.46463E-01
1.8570,8.08768E-01
1.8580,8.70097E-01
1.8590,9.30389E-01
1.8600,9.89587E-01
1.8610,1.04764E+00
1.8620,1.10448E+00
1.8630,1.16009E+00
1.8640,1.21439E+00
1.8650,1.26737E+00
1.8660,1.31897E+00
1.8670,1.36917E+00
1.8680,1.41792E+00
1.8690,1.46520E+00
1.8700,1.51099E+00
1.8710,1.55525E+00
1.8720,1.59798E+00
1.8730,1.63914E+00
1.8740,1.67873E+00
1.8750,1.71673E+00
1.8760,1.75314E+00
1.8770,1.78794E+00
1.8780,1.82113E+00
1.8790,1.85271E+00
1.8800,1.88267E+00
1.8810,1.91103E+00
1.8820,1.93777E+00
1.8830,1.96292E+00
1.8840,1.98648E+00
1.8850,2.00845E+00
1.8860,2.02886E+00
1.8870,2.04771E+00
1.8880,2.06501E+00
1.8890,2.08080E+00
1.8900,2.09508E+00
1.8910,2.10788E+00
1.8920,2.11921E+00
1.8930,2.12911E+00
1.8940,2.13759E+00
1.8950,2.14468E+00
1.8960,2.15040E+00
1.8970,2.15479E+00
1.8980,2.15787E+00
1.8990,2.15966E+00
1.9000,2.16021E+00
1.9010,2.15953E+00
1.9020,2.15767E+00
1.9030,2.15465E+00
1.9040,2.15050E+00
1.9050,2.14526E+00
1.9060,2.13895E+00
1.9070,2.13162E+00
1.9080,2.12329E+00
1.9090,2.11400E+00
1.9100,2.10378E+00
1.9110,2.09266E+00
1.9120,2.08068E+00
1.9130,2.06787E+00
1.9140,2.05427E+00
1.9150,2.03990E+00
1.9160,2.02481E+00
1.9170,2.00901E+00
1.9180,1.99255E+00
1.9190,1.97546E+00
1.9200,1.95777E+00
1.9210,1.93951E+00
1.9220,1.92071E+00
1.9230,1.90141E+00
1.9240,1.88162E+00
1.9250,1.86139E+00
1.9260,1.84074E+00
1.9270,1.81970E+00
1.9280,1.79829E+00
1.9290,1.77655E+00
1.9300,1.75451E+00
1.9310,1.73218E+00
1.9320,1.70959E+00
1.9330,1.68678E+00
1.9340,1.66376E+00
1.9350,1.64055E+00
1.9360,1.61719E+00
1.9370,1.59369E+00
1.9380,1.57008E+00
1.9390,1.54637E+00
1.9400,1.52259E+00
1.9410,1.49876E+00
1.9420,1.47489E+00
1.9430,1.45101E+00
1.9440,1.42713E+00
1.9450,1.40327E+00
1.9460,1.37944E+00
1.9470,1.35567E+00
1.9480,1.33197E+00
1.9490,1.30835E+00
1.9500,1.28483E+00
1.9510,1.26142E+00
1.9520,1.23813E+00
1.9530,1.21498E+00
1.9540,1.19198E+00
1.9550,1.16913E+00
1.9560,1.14646E+00
1.9570,1.12396E+00
1.9580,1.10165E+00
1.9590,1.07954E+00
1.9600,1.05764E+00
1.9610,1.03595E+00
1.9620,1.01448E+00
1.9630,9.93236E-01
1.9640,9.72230E-01
1.9650,9.51465E-01
1.9660,9.30945E-01
1.9670,9.10677E-01
1.9680,8.90665E-01
1.9690,8.70913E-01
1.9700,8.51426E-01
1.9710,8.32205E-01
1.9720,8.13255E-01
1.9730,7.94579E-01
1.9740,7.76178E-01
1.9750,7.58055E-01
1.9760,7.40211E-01
1.9770,7.22649E-01
1.9780,7.05368E-01
1.9790,6.88369E-01
1.9800,6.71654E-01
1.9810,6.55223E-01
1.9820,6.39075E-01
1.9830,6.23211E-01
1.9840,6.07629E-01
1.9850,5.92330E-01
1.9860,5.77312E-01
1.9870,5.62574E-01
1.9880,5.48115E-01
1.9890,5.33934E-01
1.9900,5.20028E-01
1.9910,5.06397E-01
1.9920,4.93037E-01
1.9930,4.79948E-01
1.9940,4.67126E-01
1.9950,4.54569E-01
1.9960,4.42276E-01
1.9970,4.30242E-01
1.9980,4.18467E-01
1.9990,4.06946E-01
2.0000,3.95677E-01
2.0010,3.84657E-01
2.0020,3.73882E-01
2.0030,3.63351E-01
2.0040,3.53059E-01
2.0050,3.43003E-01
2.0060,3.33181E-01
2.0070,3.23588E-01
2.0080,3.14221E-01
2.0090,3.05078E-01
2.0100,2.96153E-01
2.0110,2.87445E-01
2.0120,2.78950E-01
2.0130,2.70663E-01
2.0140,2.62582E-01
2.0150,2.54703E-01
2.0160,2.47023E-01
2.0170,2.39537E-01
2.0180,2.32243E-01
2.0190,2.25137E-01
2.0200,2.18214E-01
2.0210,2.11473E-01
2.0220,2.04909E-01
2.0230,1.98519E-01
2.0240,1.92300E-01
2.0250,1.86247E-01
2.0260,1.80358E-01
2.0270,1.74629E-01
2.0280,1.69057E-01
2.0290,1.63639E-01
2.0300,1.58371E-01
2.0310,1.53250E-01
2.0320,1.48273E-01
2.0330,1.43437E-01
2.0340,1.38738E-01
2.0350,1.34173E-01
2.0360,1.29740E-01
2.0370,1.25435E-01
2.0380,1.21256E-01
2.0390,1.17199E-01
2.0400,1.13261E-01
2.0410,1.09440E-01
2.0420,1.05733E-01
2.0430,1.02137E-01
2.0440,9.86491E-02
2.0450,9.52670E-02
2.0460,9.19879E-02
2.0470,8.88092E-02
2.0480,8.57284E-02
2.0490,8.27431E-02
2.0500,7.98507E-02
2.0510,7.70488E-02
2.0520,7.43351E-02
2.0530,7.17073E-02
2.0540,6.91631E-02
2.0550,6.67002E-02
2.0560,6.43165E-02
2.0570,6.20097E-02
2.0580,5.97779E-02
2.0590,5.76189E-02
2.0600,5.55306E-02
2.0610,5.35112E-02
2.0620,5.15587E-02
2.0630,4.96711E-02
2.0640,4.78466E-02
2.0650,4.60834E-02
2.0660,4.43797E-02
2.0670,4.27337E-02
2.0680,4.11438E-02
2.0690,3.96083E-02
2.0700,3.81255E-02
2.0710,3.66939E-02
2.0720,3.53120E-02
2.0730,3.39781E-02
2.0740,3.26909E-02
2.0750,3.14489E-02
2.0760,3.02506E-02
2.0770,2.90948E-02
2.0780,2.79801E-02
2.0790,2.69051E-02
2.0800,2.58686E-02
2.0810,2.48693E-02
2.0820,2.39061E-02
2.0830,2.29777E-02
2.0840,2.20831E-02
2.0850,2.12210E-02
2.0860,2.03904E-02
2.0870,1.95903E-02
2.0880,1.88197E-02
2.0890,1.80774E-02
2.0900,1.73627E-02
2.0910,1.66745E-02
2.0920,1.60120E-02
2.0930,1.53742E-02
2.0940,1.47604E-02
2.0950,1.41696E-02
2.0960,1.36011E-02
2.0970,1.30541E-02
2.0980,1.25279E-02
2.0990,1.20217E-02
2.1000,1.15348E-02
2.1010,1.10666E-02
2.1020,1.06163E-02
2.1030,1.01833E-02
2.1040,9.76707E-03
2.1050,9.36693E-03
2.1060,8.98231E-03
2.1070,8.61266E-03
2.1080,8.25742E-03
2.1090,7.91608E-03
2.1100,7.58812E-03
2.1110,7.27305E-03
2.1120,6.97040E-03
2.1130,6.67970E-03
2.1140,6.40052E-03
2.1150,6.13243E-03
2.1160,5.87501E-03
2.1170,5.62786E-03
2.1180,5.39061E-03
2.1190,5.16288E-03
2.1200,4.94430E-03
2.1210,4.73454E-03
2.1220,4.53326E-03
2.1230,4.34013E-03
2.1240,4.15485E-03
2.1250,3.97712E-03
2.1260,3.80664E-03
2.1270,3.64314E-03
2.1280,3.48635E-03
2.1290,3.33600E-03
2.1300,3.19185E-03
2.1310,3.05365E-03
2.1320,2.92118E-03
2.1330,2.79421E-03
2.1340,2.67251E-03
2.1350,2.55589E-03
2.1360,2.44415E-03
2.1370,2.33709E-03
2.1380,2.23452E-03
2.1390,2.13626E-03
2.1400,2.04215E-03
2.1410,1.95202E-03
2.1420,1.86570E-03
2.1430,1.78305E-03
2.1440,1.70392E-03
2.1450,1.62815E-03
2.1460,1.55563E-03
2.1470,1.48621E-03
2.1480,1.41976E-03
2.1490,1.35618E-03
2.1500,1.29533E-03
2.1510,1.23711E-03
2.1520,1.18141E-03
2.1530,1.12812E-03
2.1540,1.07715E-03
2.1550,1.02840E-03
2.1560,9.81768E-04
2.1570,9.37179E-04
2.1580,8.94541E-04
2.1590,8.53775E-04
2.1600,8.14800E-04
2.1610,7.77542E-04
2.1620,7.41929E-04
2.1630,7.07890E-04
2.1640,6.75359E-04
2.1650,6.44271E-04
2.1660,6.14567E-04
2.1670,5.86185E-04
2.1680,5.59071E-04
2.1690,5.33169E-04
2.1700,5.08427E-04
2.1710,4.84796E-04
2.1720,4.62228E-04
2.1730,4.40676E-04
2.1740,4.20097E-04
2.1750,4.00448E-04
2.1760,3.81689E-04
2.1770,3.63782E-04
2.1780,3.46688E-04
2.1790,3.30373E-04
2.1800,3.14801E-04
2.1810,2.99942E-04
2.1820,2.85762E-04
2.1830,2.72232E-04
2.1840,2.59324E-04
2.1850,2.47010E-04
2.1860,2.35263E-04
2.1870,2.24058E-04
2.1880,2.13372E-04
2.1890,2.03180E-04
2.1900,1.93461E-04
2.1910,1.84194E-04
2.1920,1.75358E-04
2.1930,1.66934E-04
2.1940,1.58903E-04
2.1950,1.51248E-04
2.1960,1.43951E-04
2.1970,1.36997E-04
2.1980,1.30369E-04
2.1990,1.24054E-04
2.2000,1.18036E-04
2.2010,1.12302E-04
2.2020,1.06840E-04
2.2030,1.01636E-04
2.2040,9.66784E-05
2.2050,9.19567E-05
2.2060,8.74597E-05
2.2070,8.31768E-05
2.2080,7.90984E-05
2.2090,7.52148E-05
2.2100,7.15171E-05
2.2110,6.79966E-05
2.2120,6.46450E-05
2.2130,6.14546E-05
2.2140,5.84177E-05
2.2150,5.55273E-05
2.2160,5.27763E-05
2.2170,5.01584E-05
2.2180,4.76672E-05
2.2190,4.52967E-05
2.2200,4.30414E-05
2.2210,4.08957E-05
2.2220,3.88544E-05
2.2230,3.69127E-05
2.2240,3.50657E-05
2.2250,3.33090E-05
2.2260,3.16383E-05
2.2270,3.00496E-05
2.2280,2.85387E-05
2.2290,2.71022E-05
2.2300,2.57363E-05
2.2310,2.44378E-05
2.2320,2.32033E-05
2.2330,2.20298E-05
2.2340,2.09143E-05
2.2350,1.98542E-05
2.2360,1.88466E-05
2.2370,1.78890E-05
2.2380,1.69791E-05
2.2390,1.61144E-05
2.2400,1.52929E-05
2.2410,1.45124E-05
2.2420,1.37708E-05
2.2430,1.30664E-05
2.2440,1.23973E-05
2.2450,1.17618E-05
2.2460,1.11581E-05
2.2470,1.05848E-05
2.2480,1.00404E-05
2.2490,9.52344E-06
2.2500,9.03256E-06
2.2510,8.56648E-06
2.2520,8.12398E-06
2.2530,7.70389E-06
2.2540,7.30510E-06
2.2550,6.92656E-06
2.2560,6.56725E-06
2.2570,6.22623E-06
2.2580,5.90259E-06
2.2590,5.59545E-06
2.2600,5.30399E-06
2.2610,5.02743E-06
2.2620,4.76503E-06
2.2630,4.51607E-06
2.2640,4.27987E-06
2.2650,4.05581E-06
2.2660,3.84327E-06
2.2670,3.64166E-06
2.2680,3.45044E-06
2.2690,3.26908E-06
2.2700,3.09709E-06
2.2710,2.93398E-06
2.2720,2.77932E-06
2.2730,2.63267E-06
2.2740,2.49362E-06
2.2750,2.36179E-06
2.2760,2.23680E-06
2.2770,2.11833E-06
2.2780,2.00602E-06
2.2790,1.89956E-06
2.2800,1.79866E-06
2.2810,1.70303E-06
2.2820,1.61240E-06
2.2830,1.52651E-06
2.2840,1.44513E-06
2.2850,1.36801E-06
2.2860,1.29494E-06
2.2870,1.22571E-06
2.2880,1.16013E-06
2.2890,1.09799E-06
2.2900,1.03913E-06
2.2910,9.83381E-07
2.2920,9.30572E-07
2.2930,8.80556E-07
2.2940,8.33186E-07
2.2950,7.88325E-07
2.2960,7.45842E-07
2.2970,7.05614E-07
2.2980,6.67523E-07
2.2990,6.31457E-07
2.3000,5.97310E-07
2.3010,5.64983E-07
2.3020,5.34379E-07
2.3030,5.05408E-07
2.3040,4.77985E-07
2.3050,4.52029E-07
2.3060,4.27461E-07
2.3070,4.04209E-07
2.3080,3.82204E-07
2.3090,3.61380E-07
2.3100,3.41674E-07
2.3110,3.23028E-07
2.3120,3.05384E-07
2.3130,2.88691E-07
2.3140,2.72898E-07
2.3150,2.57957E-07
2.3160,2.43822E-07
2.3170,2.30452E-07
2.3180,2.17804E-07
2.3190,2.05842E-07
2.3200,1.94527E-07
2.3210,1.83826E-07
2.3220,1.73706E-07
2.3230,1.64136E-07
2.3240,1.55086E-07
2.3250,1.46528E-07
2.3260,1.38437E-07
2.3270,1.30786E-07
2.3280,1.23553E-07
2.3290,1.16714E-07
2.3300,1.10250E-07
2.3310,1.04138E-07
2.3320,9.83617E-08
2.3330,9.29013E-08
2.3340,8.77403E-08
2.3350,8.28624E-08
2.3360,7.82523E-08
2.3370,7.38955E-08
2.3380,6.97784E-08
2.3390,6.58878E-08
2.3400,6.22114E-08
2.3410,5.87378E-08
2.3420,5.54557E-08
2.3430,5.23549E-08
2.3440,4.94253E-08
2.3450,4.66578E-08
2.3460,4.40433E-08
2.3470,4.15737E-08
2.3480,3.92409E-08
2.3490,3.70375E-08
2.3500,3.49564E-08
2.3510,3.29908E-08
2.3520,3.11345E-08
2.3530,2.93815E-08
2.3540,2.77261E-08
2.3550,2.61629E-08
2.3560,2.46868E-08
2.3570,2.32931E-08
2.3580,2.19771E-08
2.3590,2.07347E-08
2.3600,1.95618E-08
2.3610,1.84545E-08
2.3620,1.74092E-08
2.3630,1.64224E-08
2.3640,1.54910E-08
2.3650,1.46118E-08
2.3660,1.37820E-08
2.3670,1.29988E-08
2.3680,1.22597E-08
2.3690,1.15621E-08
2.3700,1.09038E-08
2.3710,1.02826E-08
2.3720,9.69645E-09
2.3730,9.14335E-09
2.3740,8.62147E-09
2.3750,8.12907E-09
2.3760,7.66451E-09
2.3770,7.22622E-09
2.3780,6.81275E-09
2.3790,6.42270E-09
2.3800,6.05476E-09
2.3810,5.70768E-09
2.3820,5.38031E-09
2.3830,5.07152E-09
2.3840,4.78029E-09
2.3850,4.50561E-09
2.3860,4.24657E-09
2.3870,4.00227E-09
2.3880,3.77189E-09
2.3890,3.55465E-09
2.3900,3.34980E-09
2.3910,3.15664E-09
2.3920,2.97452E-09
2.3930,2.80280E-09
2.3940,2.64091E-09
2.3950,2.48828E-09
2.3960,2.34439E-09
2.3970,2.20874E-09
2.3980,2.08087E-09
2.3990,1.96033E-09
2.4000,1.84672E-09
2.4010,1.73963E-09
2.4020,1.63869E-09
2.4030,1.54356E-09
2.4040,1.45390E-09
2.4050,1.36940E-09
2.4060,1.28977E-09
2.4070,1.21473E-09
2.4080,1.14402E-09
2.4090,1.07738E-09
2.4100,1.01460E-09
2.4110,9.55442E-10



==> anc/X_state_wvfncts/v33.csv <==
Level v=33

0.7410,-8.64580E-10
0.7420,-1.08671E-09
0.7430,-1.36433E-09
0.7440,-1.71088E-09
0.7450,-2.14299E-09
0.7460,-2.68114E-09
0.7470,-3.35055E-09
0.7480,-4.18227E-09
0.7490,-5.21444E-09
0.7500,-6.49386E-09
0.7510,-8.07790E-09
0.7520,-1.00368E-08
0.7530,-1.24564E-08
0.7540,-1.54415E-08
0.7550,-1.91200E-08
0.7560,-2.36478E-08
0.7570,-2.92141E-08
0.7580,-3.60495E-08
0.7590,-4.44331E-08
0.7600,-5.47038E-08
0.7610,-6.72716E-08
0.7620,-8.26322E-08
0.7630,-1.01384E-07
0.7640,-1.24249E-07
0.7650,-1.52098E-07
0.7660,-1.85975E-07
0.7670,-2.27139E-07
0.7680,-2.77097E-07
0.7690,-3.37658E-07
0.7700,-4.10986E-07
0.7710,-4.99668E-07
0.7720,-6.06793E-07
0.7730,-7.36045E-07
0.7740,-8.91812E-07
0.7750,-1.07931E-06
0.7760,-1.30474E-06
0.7770,-1.57546E-06
0.7780,-1.90019E-06
0.7790,-2.28923E-06
0.7800,-2.75478E-06
0.7810,-3.31123E-06
0.7820,-3.97554E-06
0.7830,-4.76768E-06
0.7840,-5.71114E-06
0.7850,-6.83349E-06
0.7860,-8.16707E-06
0.7870,-9.74976E-06
0.7880,-1.16259E-05
0.7890,-1.38471E-05
0.7900,-1.64739E-05
0.7910,-1.95767E-05
0.7920,-2.32371E-05
0.7930,-2.75504E-05
0.7940,-3.26269E-05
0.7950,-3.85944E-05
0.7960,-4.56011E-05
0.7970,-5.38179E-05
0.7980,-6.34422E-05
0.7990,-7.47016E-05
0.8000,-8.78579E-05
0.8010,-1.03212E-04
0.8020,-1.21110E-04
0.8030,-1.41947E-04
0.8040,-1.66176E-04
0.8050,-1.94317E-04
0.8060,-2.26958E-04
0.8070,-2.64775E-04
0.8080,-3.08535E-04
0.8090,-3.59107E-04
0.8100,-4.17482E-04
0.8110,-4.84778E-04
0.8120,-5.62264E-04
0.8130,-6.51370E-04
0.8140,-7.53711E-04
0.8150,-8.71106E-04
0.8160,-1.00560E-03
0.8170,-1.15948E-03
0.8180,-1.33534E-03
0.8190,-1.53604E-03
0.8200,-1.76480E-03
0.8210,-2.02522E-03
0.8220,-2.32129E-03
0.8230,-2.65746E-03
0.8240,-3.03866E-03
0.8250,-3.47036E-03
0.8260,-3.95860E-03
0.8270,-4.51007E-03
0.8280,-5.13214E-03
0.8290,-5.83289E-03
0.8300,-6.62122E-03
0.8310,-7.50690E-03
0.8320,-8.50058E-03
0.8330,-9.61392E-03
0.8340,-1.08596E-02
0.8350,-1.22515E-02
0.8360,-1.38045E-02
0.8370,-1.55349E-02
0.8380,-1.74603E-02
0.8390,-1.95995E-02
0.8400,-2.19729E-02
0.8410,-2.46023E-02
0.8420,-2.75112E-02
0.8430,-3.07245E-02
0.8440,-3.42688E-02
0.8450,-3.81723E-02
0.8460,-4.24651E-02
0.8470,-4.71786E-02
0.8480,-5.23462E-02
0.8490,-5.80028E-02
0.8500,-6.41850E-02
0.8510,-7.09308E-02
0.8520,-7.82798E-02
0.8530,-8.62727E-02
0.8540,-9.49518E-02
0.8550,-1.04360E-01
0.8560,-1.14541E-01
0.8570,-1.25540E-01
0.8580,-1.37402E-01
0.8590,-1.50171E-01
0.8600,-1.63892E-01
0.8610,-1.78609E-01
0.8620,-1.94364E-01
0.8630,-2.11199E-01
0.8640,-2.29151E-01
0.8650,-2.48259E-01
0.8660,-2.68554E-01
0.8670,-2.90064E-01
0.8680,-3.12815E-01
0.8690,-3.36825E-01
0.8700,-3.62107E-01
0.8710,-3.88665E-01
0.8720,-4.16499E-01
0.8730,-4.45596E-01
0.8740,-4.75938E-01
0.8750,-5.07493E-01
0.8760,-5.40219E-01
0.8770,-5.74063E-01
0.8780,-6.08958E-01
0.8790,-6.44824E-01
0.8800,-6.81566E-01
0.8810,-7.19075E-01
0.8820,-7.57227E-01
0.8830,-7.95880E-01
0.8840,-8.34877E-01
0.8850,-8.74045E-01
0.8860,-9.13193E-01
0.8870,-9.52115E-01
0.8880,-9.90586E-01
0.8890,-1.02837E+00
0.8900,-1.06521E+00
0.8910,-1.10084E+00
0.8920,-1.13497E+00
0.8930,-1.16732E+00
0.8940,-1.19759E+00
0.8950,-1.22545E+00
0.8960,-1.25059E+00
0.8970,-1.27269E+00
0.8980,-1.29142E+00
0.8990,-1.30648E+00
0.9000,-1.31753E+00
0.9010,-1.32428E+00
0.9020,-1.32642E+00
0.9030,-1.32369E+00
0.9040,-1.31581E+00
0.9050,-1.30256E+00
0.9060,-1.28372E+00
0.9070,-1.25912E+00
0.9080,-1.22862E+00
0.9090,-1.19212E+00
0.9100,-1.14956E+00
0.9110,-1.10094E+00
0.9120,-1.04629E+00
0.9130,-9.85718E-01
0.9140,-9.19372E-01
0.9150,-8.47468E-01
0.9160,-7.70279E-01
0.9170,-6.88141E-01
0.9180,-6.01454E-01
0.9190,-5.10680E-01
0.9200,-4.16339E-01
0.9210,-3.19016E-01
0.9220,-2.19350E-01
0.9230,-1.18034E-01
0.9240,-1.58102E-02
0.9250,8.65357E-02
0.9260,1.88180E-01
0.9270,2.88267E-01
0.9280,3.85922E-01
0.9290,4.80251E-01
0.9300,5.70361E-01
0.9310,6.55361E-01
0.9320,7.34376E-01
0.9330,8.06559E-01
0.9340,8.71102E-01
0.9350,9.27247E-01
0.9360,9.74296E-01
0.9370,1.01162E+00
0.9380,1.03869E+00
0.9390,1.05505E+00
0.9400,1.06035E+00
0.9410,1.05438E+00
0.9420,1.03702E+00
0.9430,1.00831E+00
0.9440,9.68398E-01
0.9450,9.17584E-01
0.9460,8.56306E-01
0.9470,7.85139E-01
0.9480,7.04793E-01
0.9490,6.16109E-01
0.9500,5.20051E-01
0.9510,4.17701E-01
0.9520,3.10240E-01
0.9530,1.98944E-01
0.9540,8.51628E-02
0.9550,-2.96915E-02
0.9560,-1.44164E-01
0.9570,-2.56777E-01
0.9580,-3.66047E-01
0.9590,-4.70504E-01
0.9600,-5.68719E-01
0.9610,-6.59318E-01
0.9620,-7.41005E-01
0.9630,-8.12584E-01
0.9640,-8.72978E-01
0.9650,-9.21249E-01
0.9660,-9.56611E-01
0.9670,-9.78452E-01
0.9680,-9.86342E-01
0.9690,-9.80049E-01
0.9700,-9.59544E-01
0.9710,-9.25009E-01
0.9720,-8.76839E-01
0.9730,-8.15639E-01
0.9740,-7.42224E-01
0.9750,-6.57608E-01
0.9760,-5.62994E-01
0.9770,-4.59757E-01
0.9780,-3.49429E-01
0.9790,-2.33673E-01
0.9800,-1.14264E-01
0.9810,6.94242E-03
0.9820,1.28037E-01
0.9830,2.47087E-01
0.9840,3.62170E-01
0.9850,4.71404E-01
0.9860,5.72982E-01
0.9870,6.65201E-01
0.9880,7.46494E-01
0.9890,8.15460E-01
0.9900,8.70888E-01
0.9910,9.11783E-01
0.9920,9.37386E-01
0.9930,9.47187E-01
0.9940,9.40945E-01
0.9950,9.18687E-01
0.9960,8.80718E-01
0.9970,8.27618E-01
0.9980,7.60234E-01
0.9990,6.79669E-01
1.0000,5.87269E-01
1.0010,4.84597E-01
1.0020,3.73413E-01
1.0030,2.55641E-01
1.0040,1.33342E-01
1.0050,8.67198E-03
1.0060,-1.16152E-01
1.0070,-2.38890E-01
1.0080,-3.57325E-01
1.0090,-4.69298E-01
1.0100,-5.72751E-01
1.0110,-6.65766E-01
1.0120,-7.46604E-01
1.0130,-8.13733E-01
1.0140,-8.65868E-01
1.0150,-9.01988E-01
1.0160,-9.21366E-01
1.0170,-9.23583E-01
1.0180,-9.08537E-01
1.0190,-8.76452E-01
1.0200,-8.27874E-01
1.0210,-7.63666E-01
1.0220,-6.84994E-01
1.0230,-5.93306E-01
1.0240,-4.90310E-01
1.0250,-3.77940E-01
1.0260,-2.58323E-01
1.0270,-1.33739E-01
1.0280,-6.57533E-03
1.0290,1.20714E-01
1.0300,2.45661E-01
1.0310,3.65827E-01
1.0320,4.78858E-01
1.0330,5.82524E-01
1.0340,6.74769E-01
1.0350,7.53752E-01
1.0360,8.17884E-01
1.0370,8.65863E-01
1.0380,8.96703E-01
1.0390,9.09753E-01
1.0400,9.04714E-01
1.0410,8.81648E-01
1.0420,8.40976E-01
1.0430,7.83476E-01
1.0440,7.10267E-01
1.0450,6.22790E-01
1.0460,5.22776E-01
1.0470,4.12220E-01
1.0480,2.93335E-01
1.0490,1.68513E-01
1.0500,4.02743E-02
1.0510,-8.87819E-02
1.0520,-2.16031E-01
1.0530,-3.38875E-01
1.0540,-4.54798E-01
1.0550,-5.61419E-01
1.0560,-6.56539E-01
1.0570,-7.38186E-01
1.0580,-8.04664E-01
1.0590,-8.54580E-01
1.0600,-8.86880E-01
1.0610,-9.00873E-01
1.0620,-8.96243E-01
1.0630,-8.73058E-01
1.0640,-8.31774E-01
1.0650,-7.73223E-01
1.0660,-6.98599E-01
1.0670,-6.09433E-01
1.0680,-5.07566E-01
1.0690,-3.95106E-01
1.0700,-2.74392E-01
1.0710,-1.47937E-01
1.0720,-1.83837E-02
1.0730,1.11554E-01
1.0740,2.39150E-01
1.0750,3.61719E-01
1.0760,4.76677E-01
1.0770,5.81596E-01
1.0780,6.74254E-01
1.0790,7.52684E-01
1.0800,8.15218E-01
1.0810,8.60518E-01
1.0820,8.87613E-01
1.0830,8.95914E-01
1.0840,8.85229E-01
1.0850,8.55770E-01
1.0860,8.08150E-01
1.0870,7.43365E-01
1.0880,6.62783E-01
1.0890,5.68106E-01
1.0900,4.61339E-01
1.0910,3.44750E-01
1.0920,2.20816E-01
1.0930,9.21752E-02
1.0940,-3.84311E-02
1.0950,-1.68217E-01
1.0960,-2.94412E-01
1.0970,-4.14319E-01
1.0980,-5.25374E-01
1.0990,-6.25200E-01
1.1000,-7.11658E-01
1.1010,-7.82896E-01
1.1020,-8.37384E-01
1.1030,-8.73953E-01
1.1040,-8.91814E-01
1.1050,-8.90582E-01
1.1060,-8.70279E-01
1.1070,-8.31337E-01
1.1080,-7.74586E-01
1.1090,-7.01241E-01
1.1100,-6.12871E-01
1.1110,-5.11370E-01
1.1120,-3.98910E-01
1.1130,-2.77902E-01
1.1140,-1.50938E-01
1.1150,-2.07398E-02
1.1160,1.09903E-01
1.1170,2.38190E-01
1.1180,3.61374E-01
1.1190,4.76813E-01
1.1200,5.82036E-01
1.1210,6.74788E-01
1.1220,7.53084E-01
1.1230,8.15248E-01
1.1240,8.59951E-01
1.1250,8.86236E-01
1.1260,8.93546E-01
1.1270,8.81726E-01
1.1280,8.51034E-01
1.1290,8.02129E-01
1.1300,7.36063E-01
1.1310,6.54253E-01
1.1320,5.58452E-01
1.1330,4.50712E-01
1.1340,3.33340E-01
1.1350,2.08845E-01
1.1360,7.98904E-02
1.1370,-5.07707E-02
1.1380,-1.80348E-01
1.1390,-3.06078E-01
1.1400,-4.25280E-01
1.1410,-5.35416E-01
1.1420,-6.34143E-01
1.1430,-7.19362E-01
1.1440,-7.89265E-01
1.1450,-8.42372E-01
1.1460,-8.77561E-01
1.1470,-8.94092E-01
1.1480,-8.91624E-01
1.1490,-8.70219E-01
1.1500,-8.30341E-01
1.1510,-7.72847E-01
1.1520,-6.98965E-01
1.1530,-6.10271E-01
1.1540,-5.08652E-01
1.1550,-3.96266E-01
1.1560,-2.75497E-01
1.1570,-1.48905E-01
1.1580,-1.91656E-02
1.1590,1.10978E-01
1.1600,2.38781E-01
1.1610,3.61550E-01
1.1620,4.76701E-01
1.1630,5.81816E-01
1.1640,6.74691E-01
1.1650,7.53383E-01
1.1660,8.16247E-01
1.1670,8.61978E-01
1.1680,8.89629E-01
1.1690,8.98635E-01
1.1700,8.88823E-01
1.1710,8.60414E-01
1.1720,8.14016E-01
1.1730,7.50614E-01
1.1740,6.71547E-01
1.1750,5.78475E-01
1.1760,4.73352E-01
1.1770,3.58376E-01
1.1780,2.35946E-01
1.1790,1.08613E-01
1.1800,-2.09744E-02
1.1810,-1.50127E-01
1.1820,-2.76170E-01
1.1830,-3.96497E-01
1.1840,-5.08626E-01
1.1850,-6.10248E-01
1.1860,-6.99277E-01
1.1870,-7.73889E-01
1.1880,-8.32563E-01
1.1890,-8.74108E-01
1.1900,-8.97689E-01
1.1910,-9.02838E-01
1.1920,-8.89472E-01
1.1930,-8.57883E-01
1.1940,-8.08737E-01
1.1950,-7.43059E-01
1.1960,-6.62207E-01
1.1970,-5.67848E-01
1.1980,-4.61919E-01
1.1990,-3.46589E-01
1.2000,-2.24214E-01
1.2010,-9.72853E-02
1.2020,3.16167E-02
1.2030,1.59879E-01
1.2040,2.84907E-01
1.2050,4.04177E-01
1.2060,5.15291E-01
1.2070,6.16017E-01
1.2080,7.04340E-01
1.2090,7.78499E-01
1.2100,8.37022E-01
1.2110,8.78755E-01
1.2120,9.02883E-01
1.2130,9.08946E-01
1.2140,8.96845E-01
1.2150,8.66845E-01
1.2160,8.19567E-01
1.2170,7.55976E-01
1.2180,6.77356E-01
1.2190,5.85289E-01
1.2200,4.81617E-01
1.2210,3.68409E-01
1.2220,2.47917E-01
1.2230,1.22528E-01
1.2240,-5.27662E-03
1.2250,-1.32978E-01
1.2260,-2.58066E-01
1.2270,-3.78086E-01
1.2280,-4.90694E-01
1.2290,-5.93695E-01
1.2300,-6.85088E-01
1.2310,-7.63107E-01
1.2320,-8.26249E-01
1.2330,-8.73307E-01
1.2340,-9.03390E-01
1.2350,-9.15939E-01
1.2360,-9.10738E-01
1.2370,-8.87912E-01
1.2380,-8.47930E-01
1.2390,-7.91590E-01
1.2400,-7.20000E-01
1.2410,-6.34563E-01
1.2420,-5.36939E-01
1.2430,-4.29020E-01
1.2440,-3.12887E-01
1.2450,-1.90773E-01
1.2460,-6.50183E-02
1.2470,6.19760E-02
1.2480,1.87792E-01
1.2490,3.10042E-01
1.2500,4.26415E-01
1.2510,5.34716E-01
1.2520,6.32912E-01
1.2530,7.19168E-01
1.2540,7.91878E-01
1.2550,8.49698E-01
1.2560,8.91567E-01
1.2570,9.16728E-01
1.2580,9.24737E-01
1.2590,9.15475E-01
1.2600,8.89145E-01
1.2610,8.46264E-01
1.2620,7.87660E-01
1.2630,7.14445E-01
1.2640,6.28002E-01
1.2650,5.29952E-01
1.2660,4.22123E-01
1.2670,3.06520E-01
1.2680,1.85281E-01
1.2690,6.06407E-02
1.2700,-6.51107E-02
1.2710,-1.89672E-01
1.2720,-3.10773E-01
1.2730,-4.26213E-01
1.2740,-5.33903E-01
1.2750,-6.31904E-01
1.2760,-7.18457E-01
1.2770,-7.92020E-01
1.2780,-8.51289E-01
1.2790,-8.95223E-01
1.2800,-9.23061E-01
1.2810,-9.34334E-01
1.2820,-9.28872E-01
1.2830,-9.06804E-01
1.2840,-8.68557E-01
1.2850,-8.14843E-01
1.2860,-7.46646E-01
1.2870,-6.65203E-01
1.2880,-5.71984E-01
1.2890,-4.68658E-01
1.2900,-3.57067E-01
1.2910,-2.39191E-01
1.2920,-1.17113E-01
1.2930,7.01795E-03
1.2940,1.31027E-01
1.2950,2.52750E-01
1.2960,3.70069E-01
1.2970,4.80954E-01
1.2980,5.83494E-01
1.2990,6.75930E-01
1.3000,7.56684E-01
1.3010,8.24389E-01
1.3020,8.77906E-01
1.3030,9.16344E-01
1.3040,9.39075E-01
1.3050,9.45745E-01
1.3060,9.36271E-01
1.3070,9.10849E-01
1.3080,8.69945E-01
1.3090,8.14284E-01
1.3100,7.44840E-01
1.3110,6.62815E-01
1.3120,5.69618E-01
1.3130,4.66839E-01
1.3140,3.56225E-01
1.3150,2.39644E-01
1.3160,1.19057E-01
1.3170,-3.51537E-03
1.3180,-1.26030E-01
1.3190,-2.46453E-01
1.3200,-3.62794E-01
1.3210,-4.73137E-01
1.3220,-5.75675E-01
1.3230,-6.68738E-01
1.3240,-7.50817E-01
1.3250,-8.20592E-01
1.3260,-8.76947E-01
1.3270,-9.18993E-01
1.3280,-9.46077E-01
1.3290,-9.57791E-01
1.3300,-9.53980E-01
1.3310,-9.34738E-01
1.3320,-9.00412E-01
1.3330,-8.51587E-01
1.3340,-7.89080E-01
1.3350,-7.13923E-01
1.3360,-6.27347E-01
1.3370,-5.30759E-01
1.3380,-4.25719E-01
1.3390,-3.13914E-01
1.3400,-1.97134E-01
1.3410,-7.72347E-02
1.3420,4.38837E-02
1.3430,1.64312E-01
1.3440,2.82160E-01
1.3450,3.95587E-01
1.3460,5.02829E-01
1.3470,6.02228E-01
1.3480,6.92254E-01
1.3490,7.71532E-01
1.3500,8.38857E-01
1.3510,8.93217E-01
1.3520,9.33803E-01
1.3530,9.60023E-01
1.3540,9.71508E-01
1.3550,9.68117E-01
1.3560,9.49936E-01
1.3570,9.17276E-01
1.3580,8.70669E-01
1.3590,8.10854E-01
1.3600,7.38768E-01
1.3610,6.55528E-01
1.3620,5.62414E-01
1.3630,4.60849E-01
1.3640,3.52375E-01
1.3650,2.38631E-01
1.3660,1.21326E-01
1.3670,2.21545E-03
1.3680,-1.16929E-01
1.3690,-2.34342E-01
1.3700,-3.48294E-01
1.3710,-4.57114E-01
1.3720,-5.59213E-01
1.3730,-6.53111E-01
1.3740,-7.37455E-01
1.3750,-8.11037E-01
1.3760,-8.72812E-01
1.3770,-9.21912E-01
1.3780,-9.57657E-01
1.3790,-9.79565E-01
1.3800,-9.87353E-01
1.3810,-9.80944E-01
1.3820,-9.60467E-01
1.3830,-9.26250E-01
1.3840,-8.78815E-01
1.3850,-8.18871E-01
1.3860,-7.47301E-01
1.3870,-6.65147E-01
1.3880,-5.73597E-01
1.3890,-4.73966E-01
1.3900,-3.67673E-01
1.3910,-2.56226E-01
1.3920,-1.41196E-01
1.3930,-2.41967E-02
1.3940,9.31401E-02
1.3950,2.09186E-01
1.3960,3.22337E-01
1.3970,4.31042E-01
1.3980,5.33814E-01
1.3990,6.29260E-01
1.4000,7.16091E-01
1.4010,7.93144E-01
1.4020,8.59397E-01
1.4030,9.13978E-01
1.4040,9.56178E-01
1.4050,9.85462E-01
1.4060,1.00147E+00
1.4070,1.00402E+00
1.4080,9.93113E-01
1.4090,9.68936E-01
1.4100,9.31845E-01
1.4110,8.82368E-01
1.4120,8.21195E-01
1.4130,7.49166E-01
1.4140,6.67260E-01
1.4150,5.76581E-01
1.4160,4.78343E-01
1.4170,3.73851E-01
1.4180,2.64483E-01
1.4190,1.51677E-01
1.4200,3.69029E-02
1.4210,-7.83487E-02
1.4220,-1.92591E-01
1.4230,-3.04358E-01
1.4240,-4.12223E-01
1.4250,-5.14820E-01
1.4260,-6.10854E-01
1.4270,-6.99124E-01
1.4280,-7.78532E-01
1.4290,-8.48101E-01
1.4300,-9.06981E-01
1.4310,-9.54464E-01
1.4320,-9.89986E-01
1.4330,-1.01314E+00
1.4340,-1.02367E+00
1.4350,-1.02148E+00
1.4360,-1.00664E+00
1.4370,-9.79366E-01
1.4380,-9.40031E-01
1.4390,-8.89152E-01
1.4400,-8.27387E-01
1.4410,-7.55521E-01
1.4420,-6.74458E-01
1.4430,-5.85209E-01
1.4440,-4.88878E-01
1.4450,-3.86649E-01
1.4460,-2.79767E-01
1.4470,-1.69530E-01
1.4480,-5.72644E-02
1.4490,5.56844E-02
1.4500,1.67972E-01
1.4510,2.78269E-01
1.4520,3.85279E-01
1.4530,4.87751E-01
1.4540,5.84494E-01
1.4550,6.74393E-01
1.4560,7.56418E-01
1.4570,8.29639E-01
1.4580,8.93233E-01
1.4590,9.46492E-01
1.4600,9.88834E-01
1.4610,1.01980E+00
1.4620,1.03908E+00
1.4630,1.04648E+00
1.4640,1.04196E+00
1.4650,1.02560E+00
1.4660,9.97618E-01
1.4670,9.58375E-01
1.4680,9.08344E-01
1.4690,8.48118E-01
1.4700,7.78403E-01
1.4710,7.00006E-01
1.4720,6.13825E-01
1.4730,5.20839E-01
1.4740,4.22097E-01
1.4750,3.18705E-01
1.4760,2.11812E-01
1.4770,1.02599E-01
1.4780,-7.73376E-03
1.4790,-1.17983E-01
1.4800,-2.26954E-01
1.4810,-3.33471E-01
1.4820,-4.36394E-01
1.4830,-5.34629E-01
1.4840,-6.27139E-01
1.4850,-7.12952E-01
1.4860,-7.91178E-01
1.4870,-8.61009E-01
1.4880,-9.21734E-01
1.4890,-9.72741E-01
1.4900,-1.01353E+00
1.4910,-1.04369E+00
1.4920,-1.06296E+00
1.4930,-1.07116E+00
1.4940,-1.06824E+00
1.4950,-1.05428E+00
1.4960,-1.02945E+00
1.4970,-9.94030E-01
1.4980,-9.48431E-01
1.4990,-8.93146E-01
1.5000,-8.28770E-01
1.5010,-7.55985E-01
1.5020,-6.75553E-01
1.5030,-5.88311E-01
1.5040,-4.95157E-01
1.5050,-3.97044E-01
1.5060,-2.94966E-01
1.5070,-1.89953E-01
1.5080,-8.30556E-02
1.5090,2.46636E-02
1.5100,1.32140E-01
1.5110,2.38320E-01
1.5120,3.42168E-01
1.5130,4.42678E-01
1.5140,5.38883E-01
1.5150,6.29867E-01
1.5160,7.14767E-01
1.5170,7.92787E-01
1.5180,8.63199E-01
1.5190,9.25357E-01
1.5200,9.78695E-01
1.5210,1.02274E+00
1.5220,1.05709E+00
1.5230,1.08148E+00
1.5240,1.09569E+00
1.5250,1.09964E+00
1.5260,1.09331E+00
1.5270,1.07680E+00
1.5280,1.05031E+00
1.5290,1.01410E+00
1.5300,9.68545E-01
1.5310,9.14097E-01
1.5320,8.51282E-01
1.5330,7.80702E-01
1.5340,7.03026E-01
1.5350,6.18980E-01
1.5360,5.29346E-01
1.5370,4.34950E-01
1.5380,3.36653E-01
1.5390,2.35348E-01
1.5400,1.31947E-01
1.5410,2.73751E-02
1.5420,-7.74397E-02
1.5430,-1.81573E-01
1.5440,-2.84112E-01
1.5450,-3.84166E-01
1.5460,-4.80871E-01
1.5470,-5.73398E-01
1.5480,-6.60961E-01
1.5490,-7.42822E-01
1.5500,-8.18297E-01
1.5510,-8.86762E-01
1.5520,-9.47658E-01
1.5530,-1.00049E+00
1.5540,-1.04485E+00
1.5550,-1.08038E+00
1.5560,-1.10682E+00
1.5570,-1.12398E+00
1.5580,-1.13174E+00
1.5590,-1.13009E+00
1.5600,-1.11906E+00
1.5610,-1.09878E+00
1.5620,-1.06945E+00
1.5630,-1.03135E+00
1.5640,-9.84813E-01
1.5650,-9.30254E-01
1.5660,-8.68145E-01
1.5670,-7.99016E-01
1.5680,-7.23448E-01
1.5690,-6.42073E-01
1.5700,-5.55562E-01
1.5710,-4.64623E-01
1.5720,-3.69996E-01
1.5730,-2.72442E-01
1.5740,-1.72741E-01
1.5750,-7.16827E-02
1.5760,2.99365E-02
1.5770,1.31323E-01
1.5780,2.31690E-01
1.5790,3.30266E-01
1.5800,4.26299E-01
1.5810,5.19059E-01
1.5820,6.07851E-01
1.5830,6.92013E-01
1.5840,7.70925E-01
1.5850,8.44009E-01
1.5860,9.10738E-01
1.5870,9.70634E-01
1.5880,1.02328E+00
1.5890,1.06830E+00
1.5900,1.10541E+00
1.5910,1.13435E+00
1.5920,1.15494E+00
1.5930,1.16707E+00
1.5940,1.17068E+00
1.5950,1.16577E+00
1.5960,1.15242E+00
1.5970,1.13075E+00
1.5980,1.10095E+00
1.5990,1.06328E+00
1.6000,1.01802E+00
1.6010,9.65529E-01
1.6020,9.06209E-01
1.6030,8.40502E-01
1.6040,7.68897E-01
1.6050,6.91916E-01
1.6060,6.10118E-01
1.6070,5.24089E-01
1.6080,4.34440E-01
1.6090,3.41802E-01
1.6100,2.46821E-01
1.6110,1.50157E-01
1.6120,5.24711E-02
1.6130,-4.55700E-02
1.6140,-1.43304E-01
1.6150,-2.40077E-01
1.6160,-3.35246E-01
1.6170,-4.28182E-01
1.6180,-5.18280E-01
1.6190,-6.04957E-01
1.6200,-6.87655E-01
1.6210,-7.65850E-01
1.6220,-8.39051E-01
1.6230,-9.06804E-01
1.6240,-9.68691E-01
1.6250,-1.02434E+00
1.6260,-1.07342E+00
1.6270,-1.11564E+00
1.6280,-1.15077E+00
1.6290,-1.17861E+00
1.6300,-1.19902E+00
1.6310,-1.21190E+00
1.6320,-1.21720E+00
1.6330,-1.21492E+00
1.6340,-1.20511E+00
1.6350,-1.18785E+00
1.6360,-1.16330E+00
1.6370,-1.13162E+00
1.6380,-1.09304E+00
1.6390,-1.04783E+00
1.6400,-9.96293E-01
1.6410,-9.38757E-01
1.6420,-8.75596E-01
1.6430,-8.07212E-01
1.6440,-7.34033E-01
1.6450,-6.56513E-01
1.6460,-5.75127E-01
1.6470,-4.90370E-01
1.6480,-4.02750E-01
1.6490,-3.12789E-01
1.6500,-2.21018E-01
1.6510,-1.27973E-01
1.6520,-3.41944E-02
1.6530,5.97801E-02
1.6540,1.53415E-01
1.6550,2.46182E-01
1.6560,3.37563E-01
1.6570,4.27050E-01
1.6580,5.14153E-01
1.6590,5.98398E-01
1.6600,6.79332E-01
1.6610,7.56523E-01
1.6620,8.29564E-01
1.6630,8.98076E-01
1.6640,9.61707E-01
1.6650,1.02013E+00
1.6660,1.07307E+00
1.6670,1.12024E+00
1.6680,1.16144E+00
1.6690,1.19647E+00
1.6700,1.22516E+00
1.6710,1.24741E+00
1.6720,1.26312E+00
1.6730,1.27224E+00
1.6740,1.27475E+00
1.6750,1.27067E+00
1.6760,1.26005E+00
1.6770,1.24298E+00
1.6780,1.21957E+00
1.6790,1.18998E+00
1.6800,1.15437E+00
1.6810,1.11296E+00
1.6820,1.06598E+00
1.6830,1.01369E+00
1.6840,9.56377E-01
1.6850,8.94345E-01
1.6860,8.27920E-01
1.6870,7.57449E-01
1.6880,6.83294E-01
1.6890,6.05831E-01
1.6900,5.25448E-01
1.6910,4.42546E-01
1.6920,3.57532E-01
1.6930,2.70819E-01
1.6940,1.82826E-01
1.6950,9.39731E-02
1.6960,4.67980E-03
1.6970,-8.46356E-02
1.6980,-1.73559E-01
1.6990,-2.61682E-01
1.7000,-3.48605E-01
1.7010,-4.33935E-01
1.7020,-5.17293E-01
1.7030,-5.98312E-01
1.7040,-6.76638E-01
1.7050,-7.51934E-01
1.7060,-8.23879E-01
1.7070,-8.92172E-01
1.7080,-9.56528E-01
1.7090,-1.01669E+00
1.7100,-1.07240E+00
1.7110,-1.12346E+00
1.7120,-1.16966E+00
1.7130,-1.21082E+00
1.7140,-1.24681E+00
1.7150,-1.27748E+00
1.7160,-1.30275E+00
1.7170,-1.32252E+00
1.7180,-1.33674E+00
1.7190,-1.34539E+00
1.7200,-1.34845E+00
1.7210,-1.34595E+00
1.7220,-1.33792E+00
1.7230,-1.32442E+00
1.7240,-1.30554E+00
1.7250,-1.28138E+00
1.7260,-1.25206E+00
1.7270,-1.21774E+00
1.7280,-1.17857E+00
1.7290,-1.13473E+00
1.7300,-1.08643E+00
1.7310,-1.03387E+00
1.7320,-9.77284E-01
1.7330,-9.16911E-01
1.7340,-8.53006E-01
1.7350,-7.85830E-01
1.7360,-7.15660E-01
1.7370,-6.42776E-01
1.7380,-5.67469E-01
1.7390,-4.90033E-01
1.7400,-4.10771E-01
1.7410,-3.29985E-01
1.7420,-2.47982E-01
1.7430,-1.65069E-01
1.7440,-8.15544E-02
1.7450,2.25638E-03
1.7460,8.60593E-02
1.7470,1.69554E-01
1.7480,2.52445E-01
1.7490,3.34441E-01
1.7500,4.15258E-01
1.7510,4.94622E-01
1.7520,5.72262E-01
1.7530,6.47920E-01
1.7540,7.21348E-01
1.7550,7.92307E-01
1.7560,8.60569E-01
1.7570,9.25921E-01
1.7580,9.88158E-01
1.7590,1.04709E+00
1.7600,1.10254E+00
1.7610,1.15436E+00
1.7620,1.20238E+00
1.7630,1.24647E+00
1.7640,1.28652E+00
1.7650,1.32243E+00
1.7660,1.35409E+00
1.7670,1.38144E+00
1.7680,1.40442E+00
1.7690,1.42298E+00
1.7700,1.43708E+00
1.7710,1.44672E+00
1.7720,1.45190E+00
1.7730,1.45261E+00
1.7740,1.44890E+00
1.7750,1.44079E+00
1.7760,1.42835E+00
1.7770,1.41163E+00
1.7780,1.39072E+00
1.7790,1.36569E+00
1.7800,1.33666E+00
1.7810,1.30373E+00
1.7820,1.26702E+00
1.7830,1.22666E+00
1.7840,1.18280E+00
1.7850,1.13557E+00
1.7860,1.08514E+00
1.7870,1.03167E+00
1.7880,9.75326E-01
1.7890,9.16283E-01
1.7900,8.54722E-01
1.7910,7.90829E-01
1.7920,7.24791E-01
1.7930,6.56803E-01
1.7940,5.87058E-01
1.7950,5.15754E-01
1.7960,4.43089E-01
1.7970,3.69264E-01
1.7980,2.94479E-01
1.7990,2.18933E-01
1.8000,1.42825E-01
1.8010,6.63531E-02
1.8020,-1.02865E-02
1.8030,-8.69006E-02
1.8040,-1.63298E-01
1.8050,-2.39292E-01
1.8060,-3.14699E-01
1.8070,-3.89338E-01
1.8080,-4.63035E-01
1.8090,-5.35619E-01
1.8100,-6.06926E-01
1.8110,-6.76796E-01
1.8120,-7.45076E-01
1.8130,-8.11618E-01
1.8140,-8.76282E-01
1.8150,-9.38932E-01
1.8160,-9.99442E-01
1.8170,-1.05769E+00
1.8180,-1.11356E+00
1.8190,-1.16696E+00
1.8200,-1.21777E+00
1.8210,-1.26591E+00
1.8220,-1.31130E+00
1.8230,-1.35386E+00
1.8240,-1.39351E+00
1.8250,-1.43021E+00
1.8260,-1.46389E+00
1.8270,-1.49450E+00
1.8280,-1.52202E+00
1.8290,-1.54641E+00
1.8300,-1.56764E+00
1.8310,-1.58570E+00
1.8320,-1.60058E+00
1.8330,-1.61227E+00
1.8340,-1.62078E+00
1.8350,-1.62612E+00
1.8360,-1.62831E+00
1.8370,-1.62736E+00
1.8380,-1.62331E+00
1.8390,-1.61618E+00
1.8400,-1.60603E+00
1.8410,-1.59290E+00
1.8420,-1.57683E+00
1.8430,-1.55789E+00
1.8440,-1.53612E+00
1.8450,-1.51160E+00
1.8460,-1.48440E+00
1.8470,-1.45459E+00
1.8480,-1.42223E+00
1.8490,-1.38742E+00
1.8500,-1.35024E+00
1.8510,-1.31076E+00
1.8520,-1.26908E+00
1.8530,-1.22529E+00
1.8540,-1.17948E+00
1.8550,-1.13174E+00
1.8560,-1.08218E+00
1.8570,-1.03088E+00
1.8580,-9.77950E-01
1.8590,-9.23484E-01
1.8600,-8.67583E-01
1.8610,-8.10348E-01
1.8620,-7.51879E-01
1.8630,-6.92277E-01
1.8640,-6.31642E-01
1.8650,-5.70076E-01
1.8660,-5.07676E-01
1.8670,-4.44543E-01
1.8680,-3.80775E-01
1.8690,-3.16468E-01
1.8700,-2.51718E-01
1.8710,-1.86620E-01
1.8720,-1.21266E-01
1.8730,-5.57479E-02
1.8740,9.84481E-03
1.8750,7.54247E-02
1.8760,1.40906E-01
1.8770,2.06206E-01
1.8780,2.71242E-01
1.8790,3.35936E-01
1.8800,4.00211E-01
1.8810,4.63993E-01
1.8820,5.27210E-01
1.8830,5.89793E-01
1.8840,6.51675E-01
1.8850,7.12794E-01
1.8860,7.73086E-01
1.8870,8.32494E-01
1.8880,8.90963E-01
1.8890,9.48439E-01
1.8900,1.00487E+00
1.8910,1.06021E+00
1.8920,1.11442E+00
1.8930,1.16745E+00
1.8940,1.21926E+00
1.8950,1.26982E+00
1.8960,1.31910E+00
1.8970,1.36705E+00
1.8980,1.41366E+00
1.8990,1.45890E+00
1.9000,1.50275E+00
1.9010,1.54518E+00
1.9020,1.58617E+00
1.9030,1.62571E+00
1.9040,1.66380E+00
1.9050,1.70041E+00
1.9060,1.73553E+00
1.9070,1.76917E+00
1.9080,1.80131E+00
1.9090,1.83196E+00
1.9100,1.86111E+00
1.9110,1.88877E+00
1.9120,1.91494E+00
1.9130,1.93962E+00
1.9140,1.96283E+00
1.9150,1.98457E+00
1.9160,2.00484E+00
1.9170,2.02368E+00
1.9180,2.04108E+00
1.9190,2.05706E+00
1.9200,2.07164E+00
1.9210,2.08484E+00
1.9220,2.09668E+00
1.9230,2.10716E+00
1.9240,2.11633E+00
1.9250,2.12419E+00
1.9260,2.13078E+00
1.9270,2.13611E+00
1.9280,2.14020E+00
1.9290,2.14310E+00
1.9300,2.14481E+00
1.9310,2.14537E+00
1.9320,2.14481E+00
1.9330,2.14315E+00
1.9340,2.14041E+00
1.9350,2.13664E+00
1.9360,2.13185E+00
1.9370,2.12608E+00
1.9380,2.11935E+00
1.9390,2.11170E+00
1.9400,2.10316E+00
1.9410,2.09374E+00
1.9420,2.08349E+00
1.9430,2.07244E+00
1.9440,2.06060E+00
1.9450,2.04802E+00
1.9460,2.03472E+00
1.9470,2.02073E+00
1.9480,2.00608E+00
1.9490,1.99080E+00
1.9500,1.97492E+00
1.9510,1.95846E+00
1.9520,1.94146E+00
1.9530,1.92393E+00
1.9540,1.90592E+00
1.9550,1.88744E+00
1.9560,1.86852E+00
1.9570,1.84919E+00
1.9580,1.82947E+00
1.9590,1.80939E+00
1.9600,1.78897E+00
1.9610,1.76824E+00
1.9620,1.74722E+00
1.9630,1.72594E+00
1.9640,1.70441E+00
1.9650,1.68267E+00
1.9660,1.66072E+00
1.9670,1.63860E+00
1.9680,1.61631E+00
1.9690,1.59390E+00
1.9700,1.57136E+00
1.9710,1.54872E+00
1.9720,1.52601E+00
1.9730,1.50323E+00
1.9740,1.48041E+00
1.9750,1.45755E+00
1.9760,1.43469E+00
1.9770,1.41183E+00
1.9780,1.38899E+00
1.9790,1.36618E+00
1.9800,1.34341E+00
1.9810,1.32071E+00
1.9820,1.29808E+00
1.9830,1.27554E+00
1.9840,1.25310E+00
1.9850,1.23076E+00
1.9860,1.20855E+00
1.9870,1.18646E+00
1.9880,1.16452E+00
1.9890,1.14273E+00
1.9900,1.12110E+00
1.9910,1.09963E+00
1.9920,1.07834E+00
1.9930,1.05724E+00
1.9940,1.03633E+00
1.9950,1.01561E+00
1.9960,9.95098E-01
1.9970,9.74797E-01
1.9980,9.54712E-01
1.9990,9.34849E-01
2.0000,9.15211E-01
2.0010,8.95804E-01
2.0020,8.76632E-01
2.0030,8.57698E-01
2.0040,8.39007E-01
2.0050,8.20561E-01
2.0060,8.02363E-01
2.0070,7.84415E-01
2.0080,7.66721E-01
2.0090,7.49281E-01
2.0100,7.32098E-01
2.0110,7.15173E-01
2.0120,6.98507E-01
2.0130,6.82101E-01
2.0140,6.65956E-01
2.0150,6.50072E-01
2.0160,6.34449E-01
2.0170,6.19087E-01
2.0180,6.03987E-01
2.0190,5.89147E-01
2.0200,5.74568E-01
2.0210,5.60248E-01
2.0220,5.46187E-01
2.0230,5.32383E-01
2.0240,5.18836E-01
2.0250,5.05543E-01
2.0260,4.92504E-01
2.0270,4.79717E-01
2.0280,4.67180E-01
2.0290,4.54891E-01
2.0300,4.42848E-01
2.0310,4.31050E-01
2.0320,4.19493E-01
2.0330,4.08177E-01
2.0340,3.97097E-01
2.0350,3.86253E-01
2.0360,3.75641E-01
2.0370,3.65259E-01
2.0380,3.55105E-01
2.0390,3.45174E-01
2.0400,3.35466E-01
2.0410,3.25977E-01
2.0420,3.16703E-01
2.0430,3.07643E-01
2.0440,2.98793E-01
2.0450,2.90151E-01
2.0460,2.81713E-01
2.0470,2.73476E-01
2.0480,2.65437E-01
2.0490,2.57594E-01
2.0500,2.49943E-01
2.0510,2.42481E-01
2.0520,2.35206E-01
2.0530,2.28113E-01
2.0540,2.21200E-01
2.0550,2.14464E-01
2.0560,2.07901E-01
2.0570,2.01509E-01
2.0580,1.95285E-01
2.0590,1.89224E-01
2.0600,1.83325E-01
2.0610,1.77584E-01
2.0620,1.71998E-01
2.0630,1.66563E-01
2.0640,1.61278E-01
2.0650,1.56138E-01
2.0660,1.51140E-01
2.0670,1.46283E-01
2.0680,1.41562E-01
2.0690,1.36975E-01
2.0700,1.32519E-01
2.0710,1.28190E-01
2.0720,1.23987E-01
2.0730,1.19906E-01
2.0740,1.15944E-01
2.0750,1.12099E-01
2.0760,1.08367E-01
2.0770,1.04747E-01
2.0780,1.01235E-01
2.0790,9.78283E-02
2.0800,9.45250E-02
2.0810,9.13221E-02
2.0820,8.82171E-02
2.0830,8.52074E-02
2.0840,8.22906E-02
2.0850,7.94642E-02
2.0860,7.67258E-02
2.0870,7.40731E-02
2.0880,7.15038E-02
2.0890,6.90156E-02
2.0900,6.66063E-02
2.0910,6.42738E-02
2.0920,6.20158E-02
2.0930,5.98304E-02
2.0940,5.77155E-02
2.0950,5.56691E-02
2.0960,5.36892E-02
2.0970,5.17740E-02
2.0980,4.99216E-02
2.0990,4.81301E-02
2.1000,4.63978E-02
2.1010,4.47230E-02
2.1020,4.31039E-02
2.1030,4.15390E-02
2.1040,4.00265E-02
2.1050,3.85649E-02
2.1060,3.71527E-02
2.1070,3.57883E-02
2.1080,3.44704E-02
2.1090,3.31975E-02
2.1100,3.19682E-02
2.1110,3.07811E-02
2.1120,2.96350E-02
2.1130,2.85285E-02
2.1140,2.74605E-02
2.1150,2.64296E-02
2.1160,2.54348E-02
2.1170,2.44749E-02
2.1180,2.35488E-02
2.1190,2.26554E-02
2.1200,2.17936E-02
2.1210,2.09624E-02
2.1220,2.01609E-02
2.1230,1.93881E-02
2.1240,1.86430E-02
2.1250,1.79247E-02
2.1260,1.72324E-02
2.1270,1.65651E-02
2.1280,1.59221E-02
2.1290,1.53026E-02
2.1300,1.47056E-02
2.1310,1.41306E-02
2.1320,1.35768E-02
2.1330,1.30433E-02
2.1340,1.25296E-02
2.1350,1.20350E-02
2.1360,1.15588E-02
2.1370,1.11003E-02
2.1380,1.06590E-02
2.1390,1.02343E-02
2.1400,9.82557E-03
2.1410,9.43226E-03
2.1420,9.05385E-03
2.1430,8.68980E-03
2.1440,8.33960E-03
2.1450,8.00278E-03
2.1460,7.67884E-03
2.1470,7.36733E-03
2.1480,7.06781E-03
2.1490,6.77985E-03
2.1500,6.50302E-03
2.1510,6.23693E-03
2.1520,5.98118E-03
2.1530,5.73540E-03
2.1540,5.49922E-03
2.1550,5.27230E-03
2.1560,5.05429E-03
2.1570,4.84486E-03
2.1580,4.64370E-03
2.1590,4.45050E-03
2.1600,4.26496E-03
2.1610,4.08680E-03
2.1620,3.91573E-03
2.1630,3.75151E-03
2.1640,3.59386E-03
2.1650,3.44253E-03
2.1660,3.29730E-03
2.1670,3.15792E-03
2.1680,3.02417E-03
2.1690,2.89585E-03
2.1700,2.77273E-03
2.1710,2.65463E-03
2.1720,2.54134E-03
2.1730,2.43268E-03
2.1740,2.32848E-03
2.1750,2.22855E-03
2.1760,2.13274E-03
2.1770,2.04087E-03
2.1780,1.95281E-03
2.1790,1.86839E-03
2.1800,1.78747E-03
2.1810,1.70992E-03
2.1820,1.63560E-03
2.1830,1.56439E-03
2.1840,1.49616E-03
2.1850,1.43079E-03
2.1860,1.36816E-03
2.1870,1.30818E-03
2.1880,1.25072E-03
2.1890,1.19569E-03
2.1900,1.14300E-03
2.1910,1.09254E-03
2.1920,1.04423E-03
2.1930,9.97978E-04
2.1940,9.53701E-04
2.1950,9.11317E-04
2.1960,8.70751E-04
2.1970,8.31927E-04
2.1980,7.94774E-04
2.1990,7.59222E-04
2.2000,7.25206E-04
2.2010,6.92662E-04
2.2020,6.61529E-04
2.2030,6.31748E-04
2.2040,6.03263E-04
2.2050,5.76019E-04
2.2060,5.49966E-04
2.2070,5.25052E-04
2.2080,5.01230E-04
2.2090,4.78454E-04
2.2100,4.56680E-04
2.2110,4.35865E-04
2.2120,4.15969E-04
2.2130,3.96952E-04
2.2140,3.78778E-04
2.2150,3.61410E-04
2.2160,3.44814E-04
2.2170,3.28957E-04
2.2180,3.13807E-04
2.2190,2.99334E-04
2.2200,2.85508E-04
2.2210,2.72302E-04
2.2220,2.59688E-04
2.2230,2.47642E-04
2.2240,2.36138E-04
2.2250,2.25154E-04
2.2260,2.14665E-04
2.2270,2.04651E-04
2.2280,1.95091E-04
2.2290,1.85965E-04
2.2300,1.77254E-04
2.2310,1.68940E-04
2.2320,1.61005E-04
2.2330,1.53432E-04
2.2340,1.46206E-04
2.2350,1.39311E-04
2.2360,1.32733E-04
2.2370,1.26456E-04
2.2380,1.20469E-04
2.2390,1.14758E-04
2.2400,1.09310E-04
2.2410,1.04114E-04
2.2420,9.91589E-05
2.2430,9.44335E-05
2.2440,8.99274E-05
2.2450,8.56310E-05
2.2460,8.15346E-05
2.2470,7.76293E-05
2.2480,7.39064E-05
2.2490,7.03576E-05
2.2500,6.69751E-05
2.2510,6.37511E-05
2.2520,6.06786E-05
2.2530,5.77507E-05
2.2540,5.49606E-05
2.2550,5.23021E-05
2.2560,4.97691E-05
2.2570,4.73559E-05
2.2580,4.50570E-05
2.2590,4.28671E-05
2.2600,4.07812E-05
2.2610,3.87945E-05
2.2620,3.69023E-05
2.2630,3.51004E-05
2.2640,3.33844E-05
2.2650,3.17504E-05
2.2660,3.01947E-05
2.2670,2.87135E-05
2.2680,2.73033E-05
2.2690,2.59609E-05
2.2700,2.46831E-05
2.2710,2.34668E-05
2.2720,2.23091E-05
2.2730,2.12074E-05
2.2740,2.01589E-05
2.2750,1.91611E-05
2.2760,1.82117E-05
2.2770,1.73084E-05
2.2780,1.64489E-05
2.2790,1.56312E-05
2.2800,1.48534E-05
2.2810,1.41135E-05
2.2820,1.34096E-05
2.2830,1.27402E-05
2.2840,1.21035E-05
2.2850,1.14981E-05
2.2860,1.09223E-05
2.2870,1.03747E-05
2.2880,9.85412E-06
2.2890,9.35912E-06
2.2900,8.88851E-06
2.2910,8.44111E-06
2.2920,8.01579E-06
2.2930,7.61151E-06
2.2940,7.22723E-06
2.2950,6.86198E-06
2.2960,6.51485E-06
2.2970,6.18496E-06
2.2980,5.87146E-06
2.2990,5.57356E-06
2.3000,5.29051E-06
2.3010,5.02156E-06
2.3020,4.76605E-06
2.3030,4.52330E-06
2.3040,4.29269E-06
2.3050,4.07364E-06
2.3060,3.86556E-06
2.3070,3.66793E-06
2.3080,3.48022E-06
2.3090,3.30196E-06
2.3100,3.13267E-06
2.3110,2.97191E-06
2.3120,2.81926E-06
2.3130,2.67432E-06
2.3140,2.53670E-06
2.3150,2.40605E-06
2.3160,2.28201E-06
2.3170,2.16427E-06
2.3180,2.05249E-06
2.3190,1.94640E-06
2.3200,1.84570E-06
2.3210,1.75013E-06
2.3220,1.65942E-06
2.3230,1.57335E-06
2.3240,1.49166E-06
2.3250,1.41415E-06
2.3260,1.34060E-06
2.3270,1.27082E-06
2.3280,1.20462E-06
2.3290,1.14181E-06
2.3300,1.08222E-06
2.3310,1.02570E-06
2.3320,9.72080E-07
2.3330,9.21224E-07
2.3340,8.72988E-07
2.3350,8.27240E-07
2.3360,7.83853E-07
2.3370,7.42709E-07
2.3380,7.03692E-07
2.3390,6.66695E-07
2.3400,6.31614E-07
2.3410,5.98353E-07
2.3420,5.66817E-07
2.3430,5.36920E-07
2.3440,5.08578E-07
2.3450,4.81710E-07
2.3460,4.56241E-07
2.3470,4.32100E-07
2.3480,4.09219E-07
2.3490,3.87532E-07
2.3500,3.66979E-07
2.3510,3.47501E-07
2.3520,3.29042E-07
2.3530,3.11551E-07
2.3540,2.94977E-07
2.3550,2.79272E-07
2.3560,2.64393E-07
2.3570,2.50296E-07
2.3580,2.36940E-07
2.3590,2.24288E-07
2.3600,2.12302E-07
2.3610,2.00948E-07
2.3620,1.90194E-07
2.3630,1.80008E-07
2.3640,1.70360E-07
2.3650,1.61223E-07
2.3660,1.52570E-07
2.3670,1.44375E-07
2.3680,1.36615E-07
2.3690,1.29266E-07
2.3700,1.22308E-07
2.3710,1.15720E-07
2.3720,1.09482E-07
2.3730,1.03577E-07
2.3740,9.79859E-08
2.3750,9.26931E-08
2.3760,8.76827E-08
2.3770,8.29399E-08
2.3780,7.84506E-08
2.3790,7.42013E-08
2.3800,7.01795E-08
2.3810,6.63731E-08
2.3820,6.27707E-08
2.3830,5.93616E-08
2.3840,5.61354E-08
2.3850,5.30826E-08
2.3860,5.01938E-08
2.3870,4.74605E-08
2.3880,4.48743E-08
2.3890,4.24274E-08
2.3900,4.01125E-08
2.3910,3.79224E-08
2.3920,3.58506E-08
2.3930,3.38907E-08
2.3940,3.20368E-08
2.3950,3.02832E-08
2.3960,2.86245E-08
2.3970,2.70556E-08
2.3980,2.55718E-08
2.3990,2.41685E-08
2.4000,2.28414E-08
2.4010,2.15864E-08
2.4020,2.03996E-08
2.4030,1.92774E-08
2.4040,1.82162E-08
2.4050,1.72129E-08
2.4060,1.62642E-08
2.4070,1.53673E-08
2.4080,1.45193E-08
2.4090,1.37176E-08
2.4100,1.29598E-08
2.4110,1.22434E-08
2.4120,1.15662E-08
2.4130,1.09260E-08
2.4140,1.03210E-08
2.4150,9.74909E-09
2.4160,9.20858E-09
2.4170,8.69773E-09
2.4180,8.21495E-09
2.4190,7.75870E-09
2.4200,7.32755E-09
2.4210,6.92012E-09
2.4220,6.53512E-09
2.4230,6.17134E-09
2.4240,5.82761E-09
2.4250,5.50285E-09
2.4260,5.19601E-09
2.4270,4.90613E-09
2.4280,4.63226E-09
2.4290,4.37353E-09
2.4300,4.12913E-09
2.4310,3.89825E-09
2.4320,3.68017E-09
2.4330,3.47417E-09
2.4340,3.27960E-09
2.4350,3.09582E-09
2.4360,2.92225E-09
2.4370,2.75833E-09
2.4380,2.60352E-09
2.4390,2.45732E-09
2.4400,2.31925E-09
2.4410,2.18888E-09
2.4420,2.06577E-09
2.4430,1.94952E-09
2.4440,1.83976E-09
2.4450,1.73612E-09
2.4460,1.63827E-09
2.4470,1.54589E-09
2.4480,1.45867E-09
2.4490,1.37633E-09
2.4500,1.29860E-09
2.4510,1.22523E-09
2.4520,1.15596E-09
2.4530,1.09058E-09
2.4540,1.02886E-09
2.4550,9.70612E-10



==> anc/X_state_wvfncts/v34.csv <==
Level v=34

0.7400,8.74432E-10
0.7410,1.09952E-09
0.7420,1.38093E-09
0.7430,1.73236E-09
0.7440,2.17071E-09
0.7450,2.71681E-09
0.7460,3.39636E-09
0.7470,4.24097E-09
0.7480,5.28950E-09
0.7490,6.58963E-09
0.7500,8.19984E-09
0.7510,1.01917E-08
0.7520,1.26529E-08
0.7530,1.56903E-08
0.7540,1.94343E-08
0.7550,2.40441E-08
0.7560,2.97131E-08
0.7570,3.66765E-08
0.7580,4.52196E-08
0.7590,5.56887E-08
0.7600,6.85028E-08
0.7610,8.41687E-08
0.7620,1.03298E-07
0.7630,1.26631E-07
0.7640,1.55055E-07
0.7650,1.89642E-07
0.7660,2.31677E-07
0.7670,2.82706E-07
0.7680,3.44580E-07
0.7690,4.19514E-07
0.7700,5.10159E-07
0.7710,6.19678E-07
0.7720,7.51848E-07
0.7730,9.11163E-07
0.7740,1.10297E-06
0.7750,1.33363E-06
0.7760,1.61068E-06
0.7770,1.94306E-06
0.7780,2.34134E-06
0.7790,2.81803E-06
0.7800,3.38788E-06
0.7810,4.06831E-06
0.7820,4.87979E-06
0.7830,5.84643E-06
0.7840,6.99651E-06
0.7850,8.36323E-06
0.7860,9.98546E-06
0.7870,1.19087E-05
0.7880,1.41860E-05
0.7890,1.68794E-05
0.7900,2.00610E-05
0.7910,2.38150E-05
0.7920,2.82389E-05
0.7930,3.34459E-05
0.7940,3.95675E-05
0.7950,4.67555E-05
0.7960,5.51855E-05
0.7970,6.50601E-05
0.7980,7.66129E-05
0.7990,9.01126E-05
0.8000,1.05868E-04
0.8010,1.24234E-04
0.8020,1.45617E-04
0.8030,1.70482E-04
0.8040,1.99360E-04
0.8050,2.32857E-04
0.8060,2.71666E-04
0.8070,3.16572E-04
0.8080,3.68468E-04
0.8090,4.28369E-04
0.8100,4.97423E-04
0.8110,5.76928E-04
0.8120,6.68352E-04
0.8130,7.73349E-04
0.8140,8.93782E-04
0.8150,1.03174E-03
0.8160,1.18959E-03
0.8170,1.36995E-03
0.8180,1.57577E-03
0.8190,1.81034E-03
0.8200,2.07734E-03
0.8210,2.38086E-03
0.8220,2.72543E-03
0.8230,3.11610E-03
0.8240,3.55846E-03
0.8250,4.05868E-03
0.8260,4.62357E-03
0.8270,5.26065E-03
0.8280,5.97818E-03
0.8290,6.78523E-03
0.8300,7.69173E-03
0.8310,8.70854E-03
0.8320,9.84752E-03
0.8330,1.11216E-02
0.8340,1.25448E-02
0.8350,1.41323E-02
0.8360,1.59007E-02
0.8370,1.78677E-02
0.8380,2.00525E-02
0.8390,2.24757E-02
0.8400,2.51594E-02
0.8410,2.81272E-02
0.8420,3.14045E-02
0.8430,3.50179E-02
0.8440,3.89961E-02
0.8450,4.33691E-02
0.8460,4.81687E-02
0.8470,5.34283E-02
0.8480,5.91831E-02
0.8490,6.54695E-02
0.8500,7.23256E-02
0.8510,7.97909E-02
0.8520,8.79060E-02
0.8530,9.67129E-02
0.8540,1.06254E-01
0.8550,1.16573E-01
0.8560,1.27715E-01
0.8570,1.39722E-01
0.8580,1.52638E-01
0.8590,1.66509E-01
0.8600,1.81375E-01
0.8610,1.97278E-01
0.8620,2.14257E-01
0.8630,2.32350E-01
0.8640,2.51589E-01
0.8650,2.72006E-01
0.8660,2.93627E-01
0.8670,3.16471E-01
0.8680,3.40556E-01
0.8690,3.65889E-01
0.8700,3.92473E-01
0.8710,4.20299E-01
0.8720,4.49355E-01
0.8730,4.79613E-01
0.8740,5.11038E-01
0.8750,5.43583E-01
0.8760,5.77188E-01
0.8770,6.11780E-01
0.8780,6.47273E-01
0.8790,6.83567E-01
0.8800,7.20545E-01
0.8810,7.58076E-01
0.8820,7.96013E-01
0.8830,8.34192E-01
0.8840,8.72433E-01
0.8850,9.10540E-01
0.8860,9.48300E-01
0.8870,9.85486E-01
0.8880,1.02185E+00
0.8890,1.05714E+00
0.8900,1.09109E+00
0.8910,1.12340E+00
0.8920,1.15379E+00
0.8930,1.18195E+00
0.8940,1.20757E+00
0.8950,1.23033E+00
0.8960,1.24993E+00
0.8970,1.26604E+00
0.8980,1.27836E+00
0.8990,1.28656E+00
0.9000,1.29037E+00
0.9010,1.28951E+00
0.9020,1.28369E+00
0.9030,1.27270E+00
0.9040,1.25631E+00
0.9050,1.23433E+00
0.9060,1.20663E+00
0.9070,1.17307E+00
0.9080,1.13360E+00
0.9090,1.08818E+00
0.9100,1.03685E+00
0.9110,9.79676E-01
0.9120,9.16792E-01
0.9130,8.48388E-01
0.9140,7.74713E-01
0.9150,6.96078E-01
0.9160,6.12853E-01
0.9170,5.25473E-01
0.9180,4.34432E-01
0.9190,3.40284E-01
0.9200,2.43639E-01
0.9210,1.45162E-01
0.9220,4.55698E-02
0.9230,-5.43795E-02
0.9240,-1.53887E-01
0.9250,-2.52121E-01
0.9260,-3.48225E-01
0.9270,-4.41328E-01
0.9280,-5.30550E-01
0.9290,-6.15013E-01
0.9300,-6.93852E-01
0.9310,-7.66228E-01
0.9320,-8.31334E-01
0.9330,-8.88410E-01
0.9340,-9.36753E-01
0.9350,-9.75730E-01
0.9360,-1.00479E+00
0.9370,-1.02346E+00
0.9380,-1.03139E+00
0.9390,-1.02831E+00
0.9400,-1.01410E+00
0.9410,-9.88738E-01
0.9420,-9.52349E-01
0.9430,-9.05189E-01
0.9440,-8.47653E-01
0.9450,-7.80273E-01
0.9460,-7.03716E-01
0.9470,-6.18781E-01
0.9480,-5.26392E-01
0.9490,-4.27587E-01
0.9500,-3.23514E-01
0.9510,-2.15411E-01
0.9520,-1.04598E-01
0.9530,7.54525E-03
0.9540,1.19589E-01
0.9550,2.30076E-01
0.9560,3.37544E-01
0.9570,4.40539E-01
0.9580,5.37643E-01
0.9590,6.27488E-01
0.9600,7.08785E-01
0.9610,7.80337E-01
0.9620,8.41063E-01
0.9630,8.90018E-01
0.9640,9.26404E-01
0.9650,9.49594E-01
0.9660,9.59140E-01
0.9670,9.54787E-01
0.9680,9.36480E-01
0.9690,9.04373E-01
0.9700,8.58828E-01
0.9710,8.00421E-01
0.9720,7.29928E-01
0.9730,6.48330E-01
0.9740,5.56791E-01
0.9750,4.56651E-01
0.9760,3.49406E-01
0.9770,2.36686E-01
0.9780,1.20231E-01
0.9790,1.86761E-03
0.9800,-1.16524E-01
0.9810,-2.33036E-01
0.9820,-3.45771E-01
0.9830,-4.52865E-01
0.9840,-5.52528E-01
0.9850,-6.43072E-01
0.9860,-7.22943E-01
0.9870,-7.90747E-01
0.9880,-8.45283E-01
0.9890,-8.85558E-01
0.9900,-9.10817E-01
0.9910,-9.20551E-01
0.9920,-9.14517E-01
0.9930,-8.92742E-01
0.9940,-8.55527E-01
0.9950,-8.03445E-01
0.9960,-7.37336E-01
0.9970,-6.58297E-01
0.9980,-5.67662E-01
0.9990,-4.66982E-01
1.0000,-3.58005E-01
1.0010,-2.42638E-01
1.0020,-1.22924E-01
1.0030,-9.98526E-04
1.0040,1.20944E-01
1.0050,2.40689E-01
1.0060,3.56048E-01
1.0070,4.64891E-01
1.0080,5.65194E-01
1.0090,6.55076E-01
1.0100,7.32832E-01
1.0110,7.96973E-01
1.0120,8.46251E-01
1.0130,8.79690E-01
1.0140,8.96605E-01
1.0150,8.96618E-01
1.0160,8.79669E-01
1.0170,8.46021E-01
1.0180,7.96259E-01
1.0190,7.31280E-01
1.0200,6.52279E-01
1.0210,5.60731E-01
1.0220,4.58362E-01
1.0230,3.47121E-01
1.0240,2.29141E-01
1.0250,1.06698E-01
1.0260,-1.78270E-02
1.0270,-1.42002E-01
1.0280,-2.63386E-01
1.0290,-3.79580E-01
1.0300,-4.88273E-01
1.0310,-5.87294E-01
1.0320,-6.74649E-01
1.0330,-7.48571E-01
1.0340,-8.07549E-01
1.0350,-8.50367E-01
1.0360,-8.76129E-01
1.0370,-8.84275E-01
1.0380,-8.74602E-01
1.0390,-8.47265E-01
1.0400,-8.02780E-01
1.0410,-7.42012E-01
1.0420,-6.66163E-01
1.0430,-5.76746E-01
1.0440,-4.75560E-01
1.0450,-3.64651E-01
1.0460,-2.46273E-01
1.0470,-1.22840E-01
1.0480,3.11812E-03
1.0490,1.29011E-01
1.0500,2.52241E-01
1.0510,3.70255E-01
1.0520,4.80602E-01
1.0530,5.80980E-01
1.0540,6.69286E-01
1.0550,7.43664E-01
1.0560,8.02541E-01
1.0570,8.44665E-01
1.0580,8.69130E-01
1.0590,8.75396E-01
1.0600,8.63306E-01
1.0610,8.33086E-01
1.0620,7.85348E-01
1.0630,7.21071E-01
1.0640,6.41588E-01
1.0650,5.48558E-01
1.0660,4.43930E-01
1.0670,3.29903E-01
1.0680,2.08882E-01
1.0690,8.34287E-02
1.0700,-4.37973E-02
1.0710,-1.70091E-01
1.0720,-2.92760E-01
1.0730,-4.09185E-01
1.0740,-5.16873E-01
1.0750,-6.13512E-01
1.0760,-6.97024E-01
1.0770,-7.65608E-01
1.0780,-8.17779E-01
1.0790,-8.52402E-01
1.0800,-8.68719E-01
1.0810,-8.66361E-01
1.0820,-8.45366E-01
1.0830,-8.06168E-01
1.0840,-7.49600E-01
1.0850,-6.76867E-01
1.0860,-5.89528E-01
1.0870,-4.89458E-01
1.0880,-3.78811E-01
1.0890,-2.59974E-01
1.0900,-1.35511E-01
1.0910,-8.11540E-03
1.0920,1.19456E-01
1.0930,2.44438E-01
1.0940,3.64120E-01
1.0950,4.75902E-01
1.0960,5.77354E-01
1.0970,6.66271E-01
1.0980,7.40714E-01
1.0990,7.99062E-01
1.1000,8.40040E-01
1.1010,8.62752E-01
1.1020,8.66698E-01
1.1030,8.51788E-01
1.1040,8.18342E-01
1.1050,7.67083E-01
1.1060,6.99124E-01
1.1070,6.15941E-01
1.1080,5.19345E-01
1.1090,4.11438E-01
1.1100,2.94568E-01
1.1110,1.71282E-01
1.1120,4.42640E-02
1.1130,-8.37183E-02
1.1140,-2.09877E-01
1.1150,-3.31463E-01
1.1160,-4.45827E-01
1.1170,-5.50479E-01
1.1180,-6.43138E-01
1.1190,-7.21786E-01
1.1200,-7.84711E-01
1.1210,-8.30543E-01
1.1220,-8.58285E-01
1.1230,-8.67336E-01
1.1240,-8.57499E-01
1.1250,-8.28993E-01
1.1260,-7.82441E-01
1.1270,-7.18858E-01
1.1280,-6.39632E-01
1.1290,-5.46490E-01
1.1300,-4.41461E-01
1.1310,-3.26831E-01
1.1320,-2.05096E-01
1.1330,-7.89030E-02
1.1340,4.90047E-02
1.1350,1.75848E-01
1.1360,2.98873E-01
1.1370,4.15410E-01
1.1380,5.22933E-01
1.1390,6.19112E-01
1.1400,7.01867E-01
1.1410,7.69408E-01
1.1420,8.20280E-01
1.1430,8.53386E-01
1.1440,8.68018E-01
1.1450,8.63868E-01
1.1460,8.41034E-01
1.1470,8.00019E-01
1.1480,7.41719E-01
1.1490,6.67400E-01
1.1500,5.78676E-01
1.1510,4.77468E-01
1.1520,3.65966E-01
1.1530,2.46577E-01
1.1540,1.21877E-01
1.1550,-5.44564E-03
1.1560,-1.32652E-01
1.1570,-2.57006E-01
1.1580,-3.75840E-01
1.1590,-4.86605E-01
1.1600,-5.86930E-01
1.1610,-6.74672E-01
1.1620,-7.47958E-01
1.1630,-8.05230E-01
1.1640,-8.45274E-01
1.1650,-8.67246E-01
1.1660,-8.70690E-01
1.1670,-8.55546E-01
1.1680,-8.22153E-01
1.1690,-7.71235E-01
1.1700,-7.03891E-01
1.1710,-6.21568E-01
1.1720,-5.26028E-01
1.1730,-4.19312E-01
1.1740,-3.03695E-01
1.1750,-1.81637E-01
1.1760,-5.57290E-02
1.1770,7.13592E-02
1.1780,1.96938E-01
1.1790,3.18356E-01
1.1800,4.33052E-01
1.1810,5.38613E-01
1.1820,6.32823E-01
1.1830,7.13709E-01
1.1840,7.79582E-01
1.1850,8.29073E-01
1.1860,8.61158E-01
1.1870,8.75183E-01
1.1880,8.70871E-01
1.1890,8.48330E-01
1.1900,8.08052E-01
1.1910,7.50894E-01
1.1920,6.78069E-01
1.1930,5.91110E-01
1.1940,4.91842E-01
1.1950,3.82344E-01
1.1960,2.64902E-01
1.1970,1.41962E-01
1.1980,1.60781E-02
1.1990,-1.10139E-01
1.2000,-2.34079E-01
1.2010,-3.53182E-01
1.2020,-4.64998E-01
1.2030,-5.67229E-01
1.2040,-6.57781E-01
1.2050,-7.34806E-01
1.2060,-7.96738E-01
1.2070,-8.42324E-01
1.2080,-8.70650E-01
1.2090,-8.81156E-01
1.2100,-8.73650E-01
1.2110,-8.48307E-01
1.2120,-8.05666E-01
1.2130,-7.46617E-01
1.2140,-6.72381E-01
1.2150,-5.84486E-01
1.2160,-4.84733E-01
1.2170,-3.75157E-01
1.2180,-2.57989E-01
1.2190,-1.35607E-01
1.2200,-1.04870E-02
1.2210,1.14845E-01
1.2220,2.37865E-01
1.2230,3.56105E-01
1.2240,4.67196E-01
1.2250,5.68921E-01
1.2260,6.59258E-01
1.2270,7.36414E-01
1.2280,7.98868E-01
1.2290,8.45396E-01
1.2300,8.75094E-01
1.2310,8.87394E-01
1.2320,8.82078E-01
1.2330,8.59276E-01
1.2340,8.19465E-01
1.2350,7.63456E-01
1.2360,6.92378E-01
1.2370,6.07655E-01
1.2380,5.10973E-01
1.2390,4.04251E-01
1.2400,2.89596E-01
1.2410,1.69268E-01
1.2420,4.56284E-02
1.2430,-7.89031E-02
1.2440,-2.01897E-01
1.2450,-3.20960E-01
1.2460,-4.33784E-01
1.2470,-5.38189E-01
1.2480,-6.32166E-01
1.2490,-7.13911E-01
1.2500,-7.81866E-01
1.2510,-8.34742E-01
1.2520,-8.71545E-01
1.2530,-8.91594E-01
1.2540,-8.94530E-01
1.2550,-8.80327E-01
1.2560,-8.49283E-01
1.2570,-8.02019E-01
1.2580,-7.39464E-01
1.2590,-6.62833E-01
1.2600,-5.73607E-01
1.2610,-4.73500E-01
1.2620,-3.64424E-01
1.2630,-2.48459E-01
1.2640,-1.27805E-01
1.2650,-4.74171E-03
1.2660,1.18411E-01
1.2670,2.39342E-01
1.2680,3.55788E-01
1.2690,4.65578E-01
1.2700,5.66675E-01
1.2710,6.57208E-01
1.2720,7.35513E-01
1.2730,8.00157E-01
1.2740,8.49966E-01
1.2750,8.84044E-01
1.2760,9.01792E-01
1.2770,9.02912E-01
1.2780,8.87413E-01
1.2790,8.55612E-01
1.2800,8.08121E-01
1.2810,7.45839E-01
1.2820,6.69931E-01
1.2830,5.81808E-01
1.2840,4.83095E-01
1.2850,3.75606E-01
1.2860,2.61307E-01
1.2870,1.42279E-01
1.2880,2.06805E-02
1.2890,-1.01292E-01
1.2900,-2.21442E-01
1.2910,-3.37617E-01
1.2920,-4.47742E-01
1.2930,-5.49859E-01
1.2940,-6.42162E-01
1.2950,-7.23024E-01
1.2960,-7.91031E-01
1.2970,-8.45002E-01
1.2980,-8.84007E-01
1.2990,-9.07389E-01
1.3000,-9.14765E-01
1.3010,-9.06037E-01
1.3020,-8.81392E-01
1.3030,-8.41293E-01
1.3040,-7.86474E-01
1.3050,-7.17922E-01
1.3060,-6.36858E-01
1.3070,-5.44718E-01
1.3080,-4.43125E-01
1.3090,-3.33856E-01
1.3100,-2.18816E-01
1.3110,-1.00002E-01
1.3120,2.05346E-02
1.3130,1.40719E-01
1.3140,2.58492E-01
1.3150,3.71844E-01
1.3160,4.78850E-01
1.3170,5.77701E-01
1.3180,6.66732E-01
1.3190,7.44456E-01
1.3200,8.09579E-01
1.3210,8.61029E-01
1.3220,8.97968E-01
1.3230,9.19805E-01
1.3240,9.26205E-01
1.3250,9.17096E-01
1.3260,8.92660E-01
1.3270,8.53340E-01
1.3280,7.99822E-01
1.3290,7.33023E-01
1.3300,6.54080E-01
1.3310,5.64325E-01
1.3320,4.65259E-01
1.3330,3.58536E-01
1.3340,2.45923E-01
1.3350,1.29280E-01
1.3360,1.05220E-02
1.3370,-1.08408E-01
1.3380,-2.25575E-01
1.3390,-3.39077E-01
1.3400,-4.47085E-01
1.3410,-5.47863E-01
1.3420,-6.39800E-01
1.3430,-7.21438E-01
1.3440,-7.91486E-01
1.3450,-8.48848E-01
1.3460,-8.92634E-01
1.3470,-9.22178E-01
1.3480,-9.37039E-01
1.3490,-9.37015E-01
1.3500,-9.22140E-01
1.3510,-8.92683E-01
1.3520,-8.49141E-01
1.3530,-7.92232E-01
1.3540,-7.22879E-01
1.3550,-6.42199E-01
1.3560,-5.51478E-01
1.3570,-4.52154E-01
1.3580,-3.45793E-01
1.3590,-2.34063E-01
1.3600,-1.18706E-01
1.3610,-1.51367E-03
1.3620,1.15703E-01
1.3630,2.31140E-01
1.3640,3.43030E-01
1.3650,4.49669E-01
1.3660,5.49440E-01
1.3670,6.40838E-01
1.3680,7.22495E-01
1.3690,7.93193E-01
1.3700,8.51890E-01
1.3710,8.97727E-01
1.3720,9.30046E-01
1.3730,9.48392E-01
1.3740,9.52524E-01
1.3750,9.42415E-01
1.3760,9.18249E-01
1.3770,8.80420E-01
1.3780,8.29522E-01
1.3790,7.66341E-01
1.3800,6.91840E-01
1.3810,6.07144E-01
1.3820,5.13522E-01
1.3830,4.12371E-01
1.3840,3.05187E-01
1.3850,1.93549E-01
1.3860,7.90941E-02
1.3870,-3.65102E-02
1.3880,-1.51586E-01
1.3890,-2.64473E-01
1.3900,-3.73550E-01
1.3910,-4.77258E-01
1.3920,-5.74123E-01
1.3930,-6.62779E-01
1.3940,-7.41980E-01
1.3950,-8.10623E-01
1.3960,-8.67762E-01
1.3970,-9.12617E-01
1.3980,-9.44585E-01
1.3990,-9.63249E-01
1.4000,-9.68382E-01
1.4010,-9.59946E-01
1.4020,-9.38094E-01
1.4030,-9.03165E-01
1.4040,-8.55680E-01
1.4050,-7.96329E-01
1.4060,-7.25964E-01
1.4070,-6.45585E-01
1.4080,-5.56323E-01
1.4090,-4.59427E-01
1.4100,-3.56243E-01
1.4110,-2.48196E-01
1.4120,-1.36770E-01
1.4130,-2.34863E-02
1.4140,9.01160E-02
1.4150,2.02502E-01
1.4160,3.12162E-01
1.4170,4.17629E-01
1.4180,5.17503E-01
1.4190,6.10465E-01
1.4200,6.95294E-01
1.4210,7.70886E-01
1.4220,8.36264E-01
1.4230,8.90592E-01
1.4240,9.33185E-01
1.4250,9.63515E-01
1.4260,9.81218E-01
1.4270,9.86098E-01
1.4280,9.78125E-01
1.4290,9.57441E-01
1.4300,9.24347E-01
1.4310,8.79306E-01
1.4320,8.22933E-01
1.4330,7.55982E-01
1.4340,6.79341E-01
1.4350,5.94018E-01
1.4360,5.01124E-01
1.4370,4.01861E-01
1.4380,2.97505E-01
1.4390,1.89388E-01
1.4400,7.88845E-02
1.4410,-3.26110E-02
1.4420,-1.43699E-01
1.4430,-2.52991E-01
1.4440,-3.59133E-01
1.4450,-4.60814E-01
1.4460,-5.56788E-01
1.4470,-6.45886E-01
1.4480,-7.27029E-01
1.4490,-7.99245E-01
1.4500,-8.61676E-01
1.4510,-9.13586E-01
1.4520,-9.54374E-01
1.4530,-9.83579E-01
1.4540,-1.00088E+00
1.4550,-1.00610E+00
1.4560,-9.99215E-01
1.4570,-9.80343E-01
1.4580,-9.49742E-01
1.4590,-9.07814E-01
1.4600,-8.55089E-01
1.4610,-7.92224E-01
1.4620,-7.19993E-01
1.4630,-6.39275E-01
1.4640,-5.51042E-01
1.4650,-4.56352E-01
1.4660,-3.56329E-01
1.4670,-2.52155E-01
1.4680,-1.45052E-01
1.4690,-3.62684E-02
1.4700,7.29345E-02
1.4710,1.81299E-01
1.4720,2.87582E-01
1.4730,3.90576E-01
1.4740,4.89115E-01
1.4750,5.82092E-01
1.4760,6.68468E-01
1.4770,7.47287E-01
1.4780,8.17684E-01
1.4790,8.78892E-01
1.4800,9.30254E-01
1.4810,9.71225E-01
1.4820,1.00138E+00
1.4830,1.02042E+00
1.4840,1.02816E+00
1.4850,1.02456E+00
1.4860,1.00969E+00
1.4870,9.83744E-01
1.4880,9.47040E-01
1.4890,9.00013E-01
1.4900,8.43205E-01
1.4910,7.77262E-01
1.4920,7.02922E-01
1.4930,6.21014E-01
1.4940,5.32439E-01
1.4950,4.38166E-01
1.4960,3.39217E-01
1.4970,2.36661E-01
1.4980,1.31595E-01
1.4990,2.51370E-02
1.5000,-8.15861E-02
1.5010,-1.87453E-01
1.5020,-2.91357E-01
1.5030,-3.92221E-01
1.5040,-4.89004E-01
1.5050,-5.80716E-01
1.5060,-6.66423E-01
1.5070,-7.45261E-01
1.5080,-8.16442E-01
1.5090,-8.79260E-01
1.5100,-9.33102E-01
1.5110,-9.77446E-01
1.5120,-1.01187E+00
1.5130,-1.03607E+00
1.5140,-1.04982E+00
1.5150,-1.05302E+00
1.5160,-1.04567E+00
1.5170,-1.02788E+00
1.5180,-9.99863E-01
1.5190,-9.61924E-01
1.5200,-9.14472E-01
1.5210,-8.58006E-01
1.5220,-7.93110E-01
1.5230,-7.20446E-01
1.5240,-6.40748E-01
1.5250,-5.54816E-01
1.5260,-4.63502E-01
1.5270,-3.67708E-01
1.5280,-2.68369E-01
1.5290,-1.66453E-01
1.5300,-6.29431E-02
1.5310,4.11681E-02
1.5320,1.44888E-01
1.5330,2.47236E-01
1.5340,3.47248E-01
1.5350,4.43991E-01
1.5360,5.36568E-01
1.5370,6.24125E-01
1.5380,7.05865E-01
1.5390,7.81046E-01
1.5400,8.48994E-01
1.5410,9.09106E-01
1.5420,9.60855E-01
1.5430,1.00379E+00
1.5440,1.03756E+00
1.5450,1.06188E+00
1.5460,1.07656E+00
1.5470,1.08150E+00
1.5480,1.07669E+00
1.5490,1.06220E+00
1.5500,1.03821E+00
1.5510,1.00494E+00
1.5520,9.62744E-01
1.5530,9.12010E-01
1.5540,8.53220E-01
1.5550,7.86919E-01
1.5560,7.13713E-01
1.5570,6.34267E-01
1.5580,5.49294E-01
1.5590,4.59551E-01
1.5600,3.65832E-01
1.5610,2.68957E-01
1.5620,1.69771E-01
1.5630,6.91307E-02
1.5640,-3.21002E-02
1.5650,-1.33059E-01
1.5660,-2.32890E-01
1.5670,-3.30755E-01
1.5680,-4.25838E-01
1.5690,-5.17351E-01
1.5700,-6.04541E-01
1.5710,-6.86698E-01
1.5720,-7.63159E-01
1.5730,-8.33311E-01
1.5740,-8.96599E-01
1.5750,-9.52528E-01
1.5760,-1.00067E+00
1.5770,-1.04065E+00
1.5780,-1.07218E+00
1.5790,-1.09504E+00
1.5800,-1.10907E+00
1.5810,-1.11419E+00
1.5820,-1.11039E+00
1.5830,-1.09774E+00
1.5840,-1.07637E+00
1.5850,-1.04647E+00
1.5860,-1.00832E+00
1.5870,-9.62241E-01
1.5880,-9.08629E-01
1.5890,-8.47928E-01
1.5900,-7.80636E-01
1.5910,-7.07298E-01
1.5920,-6.28502E-01
1.5930,-5.44874E-01
1.5940,-4.57073E-01
1.5950,-3.65784E-01
1.5960,-2.71713E-01
1.5970,-1.75585E-01
1.5980,-7.81312E-02
1.5990,1.99102E-02
1.6000,1.17803E-01
1.6010,2.14817E-01
1.6020,3.10236E-01
1.6030,4.03358E-01
1.6040,4.93505E-01
1.6050,5.80026E-01
1.6060,6.62302E-01
1.6070,7.39749E-01
1.6080,8.11822E-01
1.6090,8.78022E-01
1.6100,9.37892E-01
1.6110,9.91028E-01
1.6120,1.03708E+00
1.6130,1.07573E+00
1.6140,1.10676E+00
1.6150,1.12995E+00
1.6160,1.14519E+00
1.6170,1.15240E+00
1.6180,1.15155E+00
1.6190,1.14268E+00
1.6200,1.12590E+00
1.6210,1.10133E+00
1.6220,1.06919E+00
1.6230,1.02973E+00
1.6240,9.83234E-01
1.6250,9.30055E-01
1.6260,8.70578E-01
1.6270,8.05229E-01
1.6280,7.34471E-01
1.6290,6.58798E-01
1.6300,5.78734E-01
1.6310,4.94828E-01
1.6320,4.07651E-01
1.6330,3.17789E-01
1.6340,2.25842E-01
1.6350,1.32420E-01
1.6360,3.81365E-02
1.6370,-5.63950E-02
1.6380,-1.50563E-01
1.6390,-2.43764E-01
1.6400,-3.35404E-01
1.6410,-4.24908E-01
1.6420,-5.11713E-01
1.6430,-5.95284E-01
1.6440,-6.75107E-01
1.6450,-7.50696E-01
1.6460,-8.21596E-01
1.6470,-8.87387E-01
1.6480,-9.47681E-01
1.6490,-1.00213E+00
1.6500,-1.05042E+00
1.6510,-1.09229E+00
1.6520,-1.12750E+00
1.6530,-1.15587E+00
1.6540,-1.17726E+00
1.6550,-1.19156E+00
1.6560,-1.19872E+00
1.6570,-1.19873E+00
1.6580,-1.19162E+00
1.6590,-1.17746E+00
1.6600,-1.15635E+00
1.6610,-1.12847E+00
1.6620,-1.09399E+00
1.6630,-1.05314E+00
1.6640,-1.00620E+00
1.6650,-9.53445E-01
1.6660,-8.95216E-01
1.6670,-8.31866E-01
1.6680,-7.63777E-01
1.6690,-6.91356E-01
1.6700,-6.15031E-01
1.6710,-5.35247E-01
1.6720,-4.52465E-01
1.6730,-3.67161E-01
1.6740,-2.79818E-01
1.6750,-1.90928E-01
1.6760,-1.00987E-01
1.6770,-1.04926E-02
1.6780,8.00596E-02
1.6790,1.70177E-01
1.6800,2.59375E-01
1.6810,3.47176E-01
1.6820,4.33116E-01
1.6830,5.16745E-01
1.6840,5.97627E-01
1.6850,6.75348E-01
1.6860,7.49511E-01
1.6870,8.19743E-01
1.6880,8.85695E-01
1.6890,9.47042E-01
1.6900,1.00349E+00
1.6910,1.05476E+00
1.6920,1.10063E+00
1.6930,1.14088E+00
1.6940,1.17532E+00
1.6950,1.20382E+00
1.6960,1.22625E+00
1.6970,1.24253E+00
1.6980,1.25261E+00
1.6990,1.25646E+00
1.7000,1.25409E+00
1.7010,1.24554E+00
1.7020,1.23089E+00
1.7030,1.21023E+00
1.7040,1.18370E+00
1.7050,1.15143E+00
1.7060,1.11362E+00
1.7070,1.07048E+00
1.7080,1.02223E+00
1.7090,9.69125E-01
1.7100,9.11442E-01
1.7110,8.49470E-01
1.7120,7.83522E-01
1.7130,7.13921E-01
1.7140,6.41010E-01
1.7150,5.65139E-01
1.7160,4.86671E-01
1.7170,4.05977E-01
1.7180,3.23435E-01
1.7190,2.39427E-01
1.7200,1.54340E-01
1.7210,6.85607E-02
1.7220,-1.75256E-02
1.7230,-1.03534E-01
1.7240,-1.89085E-01
1.7250,-2.73805E-01
1.7260,-3.57325E-01
1.7270,-4.39288E-01
1.7280,-5.19346E-01
1.7290,-5.97163E-01
1.7300,-6.72415E-01
1.7310,-7.44793E-01
1.7320,-8.14004E-01
1.7330,-8.79770E-01
1.7340,-9.41831E-01
1.7350,-9.99947E-01
1.7360,-1.05389E+00
1.7370,-1.10347E+00
1.7380,-1.14849E+00
1.7390,-1.18879E+00
1.7400,-1.22423E+00
1.7410,-1.25470E+00
1.7420,-1.28009E+00
1.7430,-1.30033E+00
1.7440,-1.31537E+00
1.7450,-1.32516E+00
1.7460,-1.32970E+00
1.7470,-1.32900E+00
1.7480,-1.32309E+00
1.7490,-1.31201E+00
1.7500,-1.29584E+00
1.7510,-1.27467E+00
1.7520,-1.24860E+00
1.7530,-1.21775E+00
1.7540,-1.18228E+00
1.7550,-1.14234E+00
1.7560,-1.09810E+00
1.7570,-1.04976E+00
1.7580,-9.97503E-01
1.7590,-9.41558E-01
1.7600,-8.82146E-01
1.7610,-8.19504E-01
1.7620,-7.53877E-01
1.7630,-6.85519E-01
1.7640,-6.14692E-01
1.7650,-5.41662E-01
1.7660,-4.66701E-01
1.7670,-3.90087E-01
1.7680,-3.12098E-01
1.7690,-2.33014E-01
1.7700,-1.53119E-01
1.7710,-7.26919E-02
1.7720,7.98549E-03
1.7730,8.86358E-02
1.7740,1.68984E-01
1.7750,2.48760E-01
1.7760,3.27699E-01
1.7770,4.05539E-01
1.7780,4.82029E-01
1.7790,5.56923E-01
1.7800,6.29982E-01
1.7810,7.00980E-01
1.7820,7.69695E-01
1.7830,8.35920E-01
1.7840,8.99455E-01
1.7850,9.60114E-01
1.7860,1.01772E+00
1.7870,1.07211E+00
1.7880,1.12313E+00
1.7890,1.17064E+00
1.7900,1.21451E+00
1.7910,1.25464E+00
1.7920,1.29092E+00
1.7930,1.32325E+00
1.7940,1.35158E+00
1.7950,1.37584E+00
1.7960,1.39597E+00
1.7970,1.41195E+00
1.7980,1.42375E+00
1.7990,1.43137E+00
1.8000,1.43480E+00
1.8010,1.43407E+00
1.8020,1.42920E+00
1.8030,1.42023E+00
1.8040,1.40721E+00
1.8050,1.39020E+00
1.8060,1.36929E+00
1.8070,1.34454E+00
1.8080,1.31606E+00
1.8090,1.28394E+00
1.8100,1.24830E+00
1.8110,1.20926E+00
1.8120,1.16695E+00
1.8130,1.12149E+00
1.8140,1.07304E+00
1.8150,1.02174E+00
1.8160,9.67737E-01
1.8170,9.11203E-01
1.8180,8.52296E-01
1.8190,7.91185E-01
1.8200,7.28042E-01
1.8210,6.63041E-01
1.8220,5.96359E-01
1.8230,5.28176E-01
1.8240,4.58673E-01
1.8250,3.88030E-01
1.8260,3.16430E-01
1.8270,2.44055E-01
1.8280,1.71087E-01
1.8290,9.77044E-02
1.8300,2.40877E-02
1.8310,-4.95866E-02
1.8320,-1.23144E-01
1.8330,-1.96412E-01
1.8340,-2.69223E-01
1.8350,-3.41410E-01
1.8360,-4.12813E-01
1.8370,-4.83275E-01
1.8380,-5.52642E-01
1.8390,-6.20766E-01
1.8400,-6.87505E-01
1.8410,-7.52721E-01
1.8420,-8.16281E-01
1.8430,-8.78060E-01
1.8440,-9.37935E-01
1.8450,-9.95794E-01
1.8460,-1.05153E+00
1.8470,-1.10503E+00
1.8480,-1.15622E+00
1.8490,-1.20499E+00
1.8500,-1.25127E+00
1.8510,-1.29498E+00
1.8520,-1.33604E+00
1.8530,-1.37441E+00
1.8540,-1.41002E+00
1.8550,-1.44283E+00
1.8560,-1.47278E+00
1.8570,-1.49985E+00
1.8580,-1.52401E+00
1.8590,-1.54523E+00
1.8600,-1.56350E+00
1.8610,-1.57880E+00
1.8620,-1.59113E+00
1.8630,-1.60050E+00
1.8640,-1.60691E+00
1.8650,-1.61037E+00
1.8660,-1.61090E+00
1.8670,-1.60853E+00
1.8680,-1.60328E+00
1.8690,-1.59519E+00
1.8700,-1.58430E+00
1.8710,-1.57066E+00
1.8720,-1.55430E+00
1.8730,-1.53528E+00
1.8740,-1.51366E+00
1.8750,-1.48949E+00
1.8760,-1.46284E+00
1.8770,-1.43378E+00
1.8780,-1.40237E+00
1.8790,-1.36869E+00
1.8800,-1.33282E+00
1.8810,-1.29482E+00
1.8820,-1.25478E+00
1.8830,-1.21279E+00
1.8840,-1.16892E+00
1.8850,-1.12326E+00
1.8860,-1.07589E+00
1.8870,-1.02691E+00
1.8880,-9.76405E-01
1.8890,-9.24459E-01
1.8900,-8.71166E-01
1.8910,-8.16615E-01
1.8920,-7.60897E-01
1.8930,-7.04103E-01
1.8940,-6.46323E-01
1.8950,-5.87647E-01
1.8960,-5.28165E-01
1.8970,-4.67967E-01
1.8980,-4.07140E-01
1.8990,-3.45772E-01
1.9000,-2.83949E-01
1.9010,-2.21757E-01
1.9020,-1.59280E-01
1.9030,-9.66002E-02
1.9040,-3.37987E-02
1.9050,2.90451E-02
1.9060,9.18533E-02
1.9070,1.54550E-01
1.9080,2.17061E-01
1.9090,2.79314E-01
1.9100,3.41239E-01
1.9110,4.02769E-01
1.9120,4.63836E-01
1.9130,5.24378E-01
1.9140,5.84333E-01
1.9150,6.43641E-01
1.9160,7.02246E-01
1.9170,7.60094E-01
1.9180,8.17131E-01
1.9190,8.73309E-01
1.9200,9.28579E-01
1.9210,9.82896E-01
1.9220,1.03622E+00
1.9230,1.08851E+00
1.9240,1.13972E+00
1.9250,1.18982E+00
1.9260,1.23879E+00
1.9270,1.28657E+00
1.9280,1.33316E+00
1.9290,1.37852E+00
1.9300,1.42263E+00
1.9310,1.46546E+00
1.9320,1.50700E+00
1.9330,1.54723E+00
1.9340,1.58613E+00
1.9350,1.62369E+00
1.9360,1.65991E+00
1.9370,1.69476E+00
1.9380,1.72824E+00
1.9390,1.76035E+00
1.9400,1.79109E+00
1.9410,1.82044E+00
1.9420,1.84842E+00
1.9430,1.87501E+00
1.9440,1.90024E+00
1.9450,1.92409E+00
1.9460,1.94658E+00
1.9470,1.96771E+00
1.9480,1.98750E+00
1.9490,2.00595E+00
1.9500,2.02307E+00
1.9510,2.03888E+00
1.9520,2.05339E+00
1.9530,2.06662E+00
1.9540,2.07858E+00
1.9550,2.08929E+00
1.9560,2.09876E+00
1.9570,2.10702E+00
1.9580,2.11409E+00
1.9590,2.11998E+00
1.9600,2.12472E+00
1.9610,2.12832E+00
1.9620,2.13082E+00
1.9630,2.13222E+00
1.9640,2.13257E+00
1.9650,2.13187E+00
1.9660,2.13016E+00
1.9670,2.12746E+00
1.9680,2.12379E+00
1.9690,2.11919E+00
1.9700,2.11366E+00
1.9710,2.10725E+00
1.9720,2.09997E+00
1.9730,2.09186E+00
1.9740,2.08293E+00
1.9750,2.07322E+00
1.9760,2.06274E+00
1.9770,2.05154E+00
1.9780,2.03962E+00
1.9790,2.02703E+00
1.9800,2.01377E+00
1.9810,1.99989E+00
1.9820,1.98541E+00
1.9830,1.97034E+00
1.9840,1.95472E+00
1.9850,1.93857E+00
1.9860,1.92192E+00
1.9870,1.90478E+00
1.9880,1.88719E+00
1.9890,1.86917E+00
1.9900,1.85074E+00
1.9910,1.83193E+00
1.9920,1.81275E+00
1.9930,1.79323E+00
1.9940,1.77340E+00
1.9950,1.75326E+00
1.9960,1.73286E+00
1.9970,1.71220E+00
1.9980,1.69130E+00
1.9990,1.67019E+00
2.0000,1.64889E+00
2.0010,1.62741E+00
2.0020,1.60578E+00
2.0030,1.58401E+00
2.0040,1.56212E+00
2.0050,1.54012E+00
2.0060,1.51804E+00
2.0070,1.49589E+00
2.0080,1.47369E+00
2.0090,1.45145E+00
2.0100,1.42919E+00
2.0110,1.40691E+00
2.0120,1.38465E+00
2.0130,1.36240E+00
2.0140,1.34019E+00
2.0150,1.31802E+00
2.0160,1.29591E+00
2.0170,1.27387E+00
2.0180,1.25191E+00
2.0190,1.23005E+00
2.0200,1.20828E+00
2.0210,1.18663E+00
2.0220,1.16511E+00
2.0230,1.14371E+00
2.0240,1.12246E+00
2.0250,1.10135E+00
2.0260,1.08040E+00
2.0270,1.05962E+00
2.0280,1.03901E+00
2.0290,1.01859E+00
2.0300,9.98344E-01
2.0310,9.78295E-01
2.0320,9.58445E-01
2.0330,9.38800E-01
2.0340,9.19365E-01
2.0350,9.00144E-01
2.0360,8.81143E-01
2.0370,8.62365E-01
2.0380,8.43815E-01
2.0390,8.25497E-01
2.0400,8.07413E-01
2.0410,7.89567E-01
2.0420,7.71962E-01
2.0430,7.54601E-01
2.0440,7.37484E-01
2.0450,7.20616E-01
2.0460,7.03997E-01
2.0470,6.87628E-01
2.0480,6.71513E-01
2.0490,6.55651E-01
2.0500,6.40043E-01
2.0510,6.24691E-01
2.0520,6.09594E-01
2.0530,5.94753E-01
2.0540,5.80168E-01
2.0550,5.65839E-01
2.0560,5.51766E-01
2.0570,5.37947E-01
2.0580,5.24383E-01
2.0590,5.11072E-01
2.0600,4.98013E-01
2.0610,4.85204E-01
2.0620,4.72646E-01
2.0630,4.60335E-01
2.0640,4.48271E-01
2.0650,4.36452E-01
2.0660,4.24875E-01
2.0670,4.13538E-01
2.0680,4.02440E-01
2.0690,3.91578E-01
2.0700,3.80950E-01
2.0710,3.70553E-01
2.0720,3.60385E-01
2.0730,3.50442E-01
2.0740,3.40723E-01
2.0750,3.31225E-01
2.0760,3.21944E-01
2.0770,3.12878E-01
2.0780,3.04023E-01
2.0790,2.95377E-01
2.0800,2.86937E-01
2.0810,2.78698E-01
2.0820,2.70658E-01
2.0830,2.62814E-01
2.0840,2.55162E-01
2.0850,2.47700E-01
2.0860,2.40422E-01
2.0870,2.33328E-01
2.0880,2.26412E-01
2.0890,2.19672E-01
2.0900,2.13105E-01
2.0910,2.06706E-01
2.0920,2.00474E-01
2.0930,1.94404E-01
2.0940,1.88494E-01
2.0950,1.82740E-01
2.0960,1.77139E-01
2.0970,1.71688E-01
2.0980,1.66384E-01
2.0990,1.61223E-01
2.1000,1.56203E-01
2.1010,1.51320E-01
2.1020,1.46571E-01
2.1030,1.41955E-01
2.1040,1.37466E-01
2.1050,1.33103E-01
2.1060,1.28863E-01
2.1070,1.24743E-01
2.1080,1.20740E-01
2.1090,1.16852E-01
2.1100,1.13075E-01
2.1110,1.09407E-01
2.1120,1.05845E-01
2.1130,1.02387E-01
2.1140,9.90300E-02
2.1150,9.57720E-02
2.1160,9.26102E-02
2.1170,8.95423E-02
2.1180,8.65659E-02
2.1190,8.36788E-02
2.1200,8.08785E-02
2.1210,7.81630E-02
2.1220,7.55300E-02
2.1230,7.29774E-02
2.1240,7.05030E-02
2.1250,6.81048E-02
2.1260,6.57808E-02
2.1270,6.35289E-02
2.1280,6.13473E-02
2.1290,5.92341E-02
2.1300,5.71873E-02
2.1310,5.52052E-02
2.1320,5.32859E-02
2.1330,5.14278E-02
2.1340,4.96290E-02
2.1350,4.78880E-02
2.1360,4.62031E-02
2.1370,4.45727E-02
2.1380,4.29952E-02
2.1390,4.14692E-02
2.1400,3.99931E-02
2.1410,3.85655E-02
2.1420,3.71849E-02
2.1430,3.58500E-02
2.1440,3.45595E-02
2.1450,3.33119E-02
2.1460,3.21061E-02
2.1470,3.09408E-02
2.1480,2.98147E-02
2.1490,2.87267E-02
2.1500,2.76755E-02
2.1510,2.66602E-02
2.1520,2.56795E-02
2.1530,2.47324E-02
2.1540,2.38179E-02
2.1550,2.29350E-02
2.1560,2.20825E-02
2.1570,2.12597E-02
2.1580,2.04655E-02
2.1590,1.96991E-02
2.1600,1.89596E-02
2.1610,1.82460E-02
2.1620,1.75576E-02
2.1630,1.68936E-02
2.1640,1.62531E-02
2.1650,1.56354E-02
2.1660,1.50398E-02
2.1670,1.44655E-02
2.1680,1.39119E-02
2.1690,1.33781E-02
2.1700,1.28637E-02
2.1710,1.23679E-02
2.1720,1.18901E-02
2.1730,1.14297E-02
2.1740,1.09861E-02
2.1750,1.05588E-02
2.1760,1.01472E-02
2.1770,9.75077E-03
2.1780,9.36897E-03
2.1790,9.00131E-03
2.1800,8.64731E-03
2.1810,8.30650E-03
2.1820,7.97841E-03
2.1830,7.66261E-03
2.1840,7.35866E-03
2.1850,7.06615E-03
2.1860,6.78468E-03
2.1870,6.51385E-03
2.1880,6.25330E-03
2.1890,6.00265E-03
2.1900,5.76156E-03
2.1910,5.52967E-03
2.1920,5.30667E-03
2.1930,5.09224E-03
2.1940,4.88605E-03
2.1950,4.68783E-03
2.1960,4.49727E-03
2.1970,4.31409E-03
2.1980,4.13804E-03
2.1990,3.96884E-03
2.2000,3.80625E-03
2.2010,3.65002E-03
2.2020,3.49991E-03
2.2030,3.35571E-03
2.2040,3.21719E-03
2.2050,3.08414E-03
2.2060,2.95635E-03
2.2070,2.83364E-03
2.2080,2.71580E-03
2.2090,2.60265E-03
2.2100,2.49403E-03
2.2110,2.38974E-03
2.2120,2.28964E-03
2.2130,2.19356E-03
2.2140,2.10135E-03
2.2150,2.01286E-03
2.2160,1.92795E-03
2.2170,1.84648E-03
2.2180,1.76832E-03
2.2190,1.69333E-03
2.2200,1.62141E-03
2.2210,1.55242E-03
2.2220,1.48625E-03
2.2230,1.42280E-03
2.2240,1.36196E-03
2.2250,1.30362E-03
2.2260,1.24768E-03
2.2270,1.19406E-03
2.2280,1.14266E-03
2.2290,1.09339E-03
2.2300,1.04617E-03
2.2310,1.00092E-03
2.2320,9.57557E-04
2.2330,9.16005E-04
2.2340,8.76193E-04
2.2350,8.38052E-04
2.2360,8.01514E-04
2.2370,7.66515E-04
2.2380,7.32992E-04
2.2390,7.00886E-04
2.2400,6.70140E-04
2.2410,6.40697E-04
2.2420,6.12506E-04
2.2430,5.85514E-04
2.2440,5.59673E-04
2.2450,5.34937E-04
2.2460,5.11258E-04
2.2470,4.88594E-04
2.2480,4.66903E-04
2.2490,4.46145E-04
2.2500,4.26282E-04
2.2510,4.07275E-04
2.2520,3.89090E-04
2.2530,3.71692E-04
2.2540,3.55048E-04
2.2550,3.39127E-04
2.2560,3.23899E-04
2.2570,3.09334E-04
2.2580,2.95405E-04
2.2590,2.82085E-04
2.2600,2.69348E-04
2.2610,2.57170E-04
2.2620,2.45526E-04
2.2630,2.34395E-04
2.2640,2.23754E-04
2.2650,2.13583E-04
2.2660,2.03860E-04
2.2670,1.94569E-04
2.2680,1.85689E-04
2.2690,1.77203E-04
2.2700,1.69095E-04
2.2710,1.61347E-04
2.2720,1.53945E-04
2.2730,1.46874E-04
2.2740,1.40118E-04
2.2750,1.33666E-04
2.2760,1.27502E-04
2.2770,1.21616E-04
2.2780,1.15994E-04
2.2790,1.10625E-04
2.2800,1.05499E-04
2.2810,1.00604E-04
2.2820,9.59307E-05
2.2830,9.14689E-05
2.2840,8.72095E-05
2.2850,8.31435E-05
2.2860,7.92625E-05
2.2870,7.55582E-05
2.2880,7.20228E-05
2.2890,6.86489E-05
2.2900,6.54293E-05
2.2910,6.23570E-05
2.2920,5.94257E-05
2.2930,5.66288E-05
2.2940,5.39606E-05
2.2950,5.14152E-05
2.2960,4.89870E-05
2.2970,4.66709E-05
2.2980,4.44619E-05
2.2990,4.23550E-05
2.3000,4.03457E-05
2.3010,3.84296E-05
2.3020,3.66025E-05
2.3030,3.48604E-05
2.3040,3.31993E-05
2.3050,3.16157E-05
2.3060,3.01060E-05
2.3070,2.86668E-05
2.3080,2.72949E-05
2.3090,2.59873E-05
2.3100,2.47411E-05
2.3110,2.35533E-05
2.3120,2.24213E-05
2.3130,2.13427E-05
2.3140,2.03148E-05
2.3150,1.93355E-05
2.3160,1.84023E-05
2.3170,1.75134E-05
2.3180,1.66664E-05
2.3190,1.58597E-05
2.3200,1.50912E-05
2.3210,1.43592E-05
2.3220,1.36620E-05
2.3230,1.29980E-05
2.3240,1.23656E-05
2.3250,1.17634E-05
2.3260,1.11900E-05
2.3270,1.06440E-05
2.3280,1.01241E-05
2.3290,9.62914E-06
2.3300,9.15792E-06
2.3310,8.70933E-06
2.3320,8.28230E-06
2.3330,7.87583E-06
2.3340,7.48894E-06
2.3350,7.12070E-06
2.3360,6.77025E-06
2.3370,6.43673E-06
2.3380,6.11935E-06
2.3390,5.81733E-06
2.3400,5.52996E-06
2.3410,5.25653E-06
2.3420,4.99639E-06
2.3430,4.74889E-06
2.3440,4.51344E-06
2.3450,4.28947E-06
2.3460,4.07642E-06
2.3470,3.87377E-06
2.3480,3.68102E-06
2.3490,3.49770E-06
2.3500,3.32336E-06
2.3510,3.15756E-06
2.3520,2.99990E-06
2.3530,2.84998E-06
2.3540,2.70743E-06
2.3550,2.57189E-06
2.3560,2.44303E-06
2.3570,2.32052E-06
2.3580,2.20405E-06
2.3590,2.09334E-06
2.3600,1.98810E-06
2.3610,1.88806E-06
2.3620,1.79298E-06
2.3630,1.70262E-06
2.3640,1.61674E-06
2.3650,1.53512E-06
2.3660,1.45756E-06
2.3670,1.38386E-06
2.3680,1.31383E-06
2.3690,1.24729E-06
2.3700,1.18406E-06
2.3710,1.12400E-06
2.3720,1.06694E-06
2.3730,1.01273E-06
2.3740,9.61231E-07
2.3750,9.12316E-07
2.3760,8.65854E-07
2.3770,8.21723E-07
2.3780,7.79809E-07
2.3790,7.40003E-07
2.3800,7.02199E-07
2.3810,6.66300E-07
2.3820,6.32210E-07
2.3830,5.99839E-07
2.3840,5.69103E-07
2.3850,5.39920E-07
2.3860,5.12212E-07
2.3870,4.85907E-07
2.3880,4.60935E-07
2.3890,4.37228E-07
2.3900,4.14724E-07
2.3910,3.93363E-07
2.3920,3.73087E-07
2.3930,3.53843E-07
2.3940,3.35578E-07
2.3950,3.18243E-07
2.3960,3.01792E-07
2.3970,2.86181E-07
2.3980,2.71366E-07
2.3990,2.57309E-07
2.4000,2.43970E-07
2.4010,2.31314E-07
2.4020,2.19306E-07
2.4030,2.07914E-07
2.4040,1.97106E-07
2.4050,1.86852E-07
2.4060,1.77126E-07
2.4070,1.67899E-07
2.4080,1.59147E-07
2.4090,1.50846E-07
2.4100,1.42973E-07
2.4110,1.35505E-07
2.4120,1.28423E-07
2.4130,1.21706E-07
2.4140,1.15337E-07
2.4150,1.09297E-07
2.4160,1.03569E-07
2.4170,9.81383E-08
2.4180,9.29889E-08
2.4190,8.81064E-08
2.4200,8.34774E-08
2.4210,7.90887E-08
2.4220,7.49281E-08
2.4230,7.09839E-08
2.4240,6.72449E-08
2.4250,6.37007E-08
2.4260,6.03411E-08
2.4270,5.71568E-08
2.4280,5.41386E-08
2.4290,5.12780E-08
2.4300,4.85669E-08
2.4310,4.59976E-08
2.4320,4.35626E-08
2.4330,4.12552E-08
2.4340,3.90687E-08
2.4350,3.69968E-08
2.4360,3.50336E-08
2.4370,3.31735E-08
2.4380,3.14111E-08
2.4390,2.97413E-08
2.4400,2.81594E-08
2.4410,2.66607E-08
2.4420,2.52409E-08
2.4430,2.38960E-08
2.4440,2.26220E-08
2.4450,2.14152E-08
2.4460,2.02721E-08
2.4470,1.91895E-08
2.4480,1.81640E-08
2.4490,1.71928E-08
2.4500,1.62730E-08
2.4510,1.54020E-08
2.4520,1.45771E-08
2.4530,1.37959E-08
2.4540,1.30562E-08
2.4550,1.23557E-08
2.4560,1.16925E-08
2.4570,1.10645E-08
2.4580,1.04700E-08
2.4590,9.90704E-09
2.4600,9.37408E-09
2.4610,8.86953E-09
2.4620,8.39187E-09
2.4630,7.93970E-09
2.4640,7.51166E-09
2.4650,7.10648E-09
2.4660,6.72296E-09
2.4670,6.35994E-09
2.4680,6.01634E-09
2.4690,5.69113E-09
2.4700,5.38334E-09
2.4710,5.09205E-09
2.4720,4.81638E-09
2.4730,4.55549E-09
2.4740,4.30862E-09
2.4750,4.07500E-09
2.4760,3.85393E-09
2.4770,3.64475E-09
2.4780,3.44683E-09
2.4790,3.25956E-09
2.4800,3.08238E-09
2.4810,2.91474E-09
2.4820,2.75614E-09
2.4830,2.60610E-09
2.4840,2.46415E-09
2.4850,2.32988E-09
2.4860,2.20285E-09
2.4870,2.08270E-09
2.4880,1.96904E-09
2.4890,1.86153E-09
2.4900,1.75984E-09
2.4910,1.66367E-09
2.4920,1.57270E-09
2.4930,1.48667E-09
2.4940,1.40531E-09
2.4950,1.32836E-09
2.4960,1.25559E-09
2.4970,1.18678E-09
2.4980,1.12170E-09
2.4990,1.06017E-09
2.5000,1.00199E-09
2.5010,9.46970E-10



==> anc/X_state_wvfncts/v35.csv <==
Level v=35

0.7390,-8.76426E-10
0.7400,-1.10250E-09
0.7410,-1.38526E-09
0.7420,-1.73853E-09
0.7430,-2.17933E-09
0.7440,-2.72872E-09
0.7450,-3.41264E-09
0.7460,-4.26300E-09
0.7470,-5.31908E-09
0.7480,-6.62907E-09
0.7490,-8.25211E-09
0.7500,-1.02606E-08
0.7510,-1.27432E-08
0.7520,-1.58081E-08
0.7530,-1.95876E-08
0.7540,-2.42425E-08
0.7550,-2.99689E-08
0.7560,-3.70053E-08
0.7570,-4.56409E-08
0.7580,-5.62269E-08
0.7590,-6.91882E-08
0.7600,-8.50391E-08
0.7610,-1.04401E-07
0.7620,-1.28024E-07
0.7630,-1.56810E-07
0.7640,-1.91849E-07
0.7650,-2.34446E-07
0.7660,-2.86172E-07
0.7670,-3.48908E-07
0.7680,-4.24908E-07
0.7690,-5.16867E-07
0.7700,-6.28006E-07
0.7710,-7.62163E-07
0.7720,-9.23917E-07
0.7730,-1.11871E-06
0.7740,-1.35302E-06
0.7750,-1.63452E-06
0.7760,-1.97231E-06
0.7770,-2.37717E-06
0.7780,-2.86185E-06
0.7790,-3.44138E-06
0.7800,-4.13351E-06
0.7810,-4.95912E-06
0.7820,-5.94278E-06
0.7830,-7.11336E-06
0.7840,-8.50469E-06
0.7850,-1.01564E-05
0.7860,-1.21150E-05
0.7870,-1.44346E-05
0.7880,-1.71784E-05
0.7890,-2.04202E-05
0.7900,-2.42456E-05
0.7910,-2.87544E-05
0.7920,-3.40623E-05
0.7930,-4.03031E-05
0.7940,-4.76321E-05
0.7950,-5.62285E-05
0.7960,-6.62993E-05
0.7970,-7.80829E-05
0.7980,-9.18538E-05
0.7990,-1.07928E-04
0.8000,-1.26666E-04
0.8010,-1.48484E-04
0.8020,-1.73858E-04
0.8030,-2.03328E-04
0.8040,-2.37515E-04
0.8050,-2.77125E-04
0.8060,-3.22961E-04
0.8070,-3.75934E-04
0.8080,-4.37079E-04
0.8090,-5.07570E-04
0.8100,-5.88732E-04
0.8110,-6.82063E-04
0.8120,-7.89250E-04
0.8130,-9.12195E-04
0.8140,-1.05304E-03
0.8150,-1.21417E-03
0.8160,-1.39828E-03
0.8170,-1.60838E-03
0.8180,-1.84782E-03
0.8190,-2.12034E-03
0.8200,-2.43012E-03
0.8210,-2.78178E-03
0.8220,-3.18046E-03
0.8230,-3.63185E-03
0.8240,-4.14223E-03
0.8250,-4.71855E-03
0.8260,-5.36845E-03
0.8270,-6.10032E-03
0.8280,-6.92339E-03
0.8290,-7.84776E-03
0.8300,-8.88447E-03
0.8310,-1.00456E-02
0.8320,-1.13441E-02
0.8330,-1.27945E-02
0.8340,-1.44119E-02
0.8350,-1.62133E-02
0.8360,-1.82166E-02
0.8370,-2.04412E-02
0.8380,-2.29079E-02
0.8390,-2.56392E-02
0.8400,-2.86589E-02
0.8410,-3.19925E-02
0.8420,-3.56670E-02
0.8430,-3.97111E-02
0.8440,-4.41553E-02
0.8450,-4.90314E-02
0.8460,-5.43730E-02
0.8470,-6.02154E-02
0.8480,-6.65951E-02
0.8490,-7.35503E-02
0.8500,-8.11205E-02
0.8510,-8.93461E-02
0.8520,-9.82688E-02
0.8530,-1.07931E-01
0.8540,-1.18376E-01
0.8550,-1.29648E-01
0.8560,-1.41789E-01
0.8570,-1.54843E-01
0.8580,-1.68852E-01
0.8590,-1.83858E-01
0.8600,-1.99901E-01
0.8610,-2.17019E-01
0.8620,-2.35246E-01
0.8630,-2.54615E-01
0.8640,-2.75154E-01
0.8650,-2.96887E-01
0.8660,-3.19832E-01
0.8670,-3.44001E-01
0.8680,-3.69400E-01
0.8690,-3.96028E-01
0.8700,-4.23873E-01
0.8710,-4.52917E-01
0.8720,-4.83129E-01
0.8730,-5.14470E-01
0.8740,-5.46886E-01
0.8750,-5.80314E-01
0.8760,-6.14676E-01
0.8770,-6.49879E-01
0.8780,-6.85818E-01
0.8790,-7.22370E-01
0.8800,-7.59399E-01
0.8810,-7.96751E-01
0.8820,-8.34258E-01
0.8830,-8.71733E-01
0.8840,-9.08975E-01
0.8850,-9.45768E-01
0.8860,-9.81878E-01
0.8870,-1.01706E+00
0.8880,-1.05104E+00
0.8890,-1.08357E+00
0.8900,-1.11434E+00
0.8910,-1.14306E+00
0.8920,-1.16944E+00
0.8930,-1.19316E+00
0.8940,-1.21390E+00
0.8950,-1.23137E+00
0.8960,-1.24524E+00
0.8970,-1.25522E+00
0.8980,-1.26100E+00
0.8990,-1.26230E+00
0.9000,-1.25885E+00
0.9010,-1.25042E+00
0.9020,-1.23676E+00
0.9030,-1.21769E+00
0.9040,-1.19303E+00
0.9050,-1.16267E+00
0.9060,-1.12651E+00
0.9070,-1.08451E+00
0.9080,-1.03667E+00
0.9090,-9.83041E-01
0.9100,-9.23731E-01
0.9110,-8.58901E-01
0.9120,-7.88773E-01
0.9130,-7.13628E-01
0.9140,-6.33806E-01
0.9150,-5.49709E-01
0.9160,-4.61802E-01
0.9170,-3.70607E-01
0.9180,-2.76704E-01
0.9190,-1.80729E-01
0.9200,-8.33675E-02
0.9210,1.46470E-02
0.9220,1.12540E-01
0.9230,2.09504E-01
0.9240,3.04702E-01
0.9250,3.97277E-01
0.9260,4.86364E-01
0.9270,5.71094E-01
0.9280,6.50607E-01
0.9290,7.24064E-01
0.9300,7.90654E-01
0.9310,8.49609E-01
0.9320,9.00215E-01
0.9330,9.41818E-01
0.9340,9.73844E-01
0.9350,9.95801E-01
0.9360,1.00730E+00
0.9370,1.00804E+00
0.9380,9.97850E-01
0.9390,9.76680E-01
0.9400,9.44598E-01
0.9410,9.01810E-01
0.9420,8.48658E-01
0.9430,7.85618E-01
0.9440,7.13306E-01
0.9450,6.32467E-01
0.9460,5.43975E-01
0.9470,4.48822E-01
0.9480,3.48109E-01
0.9490,2.43037E-01
0.9500,1.34888E-01
0.9510,2.50150E-02
0.9520,-8.51796E-02
0.9530,-1.94259E-01
0.9540,-3.00771E-01
0.9550,-4.03272E-01
0.9560,-5.00345E-01
0.9570,-5.90618E-01
0.9580,-6.72793E-01
0.9590,-7.45656E-01
0.9600,-8.08107E-01
0.9610,-8.59174E-01
0.9620,-8.98029E-01
0.9630,-9.24009E-01
0.9640,-9.36627E-01
0.9650,-9.35584E-01
0.9660,-9.20780E-01
0.9670,-8.92319E-01
0.9680,-8.50514E-01
0.9690,-7.95887E-01
0.9700,-7.29163E-01
0.9710,-6.51271E-01
0.9720,-5.63324E-01
0.9730,-4.66615E-01
0.9740,-3.62593E-01
0.9750,-2.52848E-01
0.9760,-1.39083E-01
0.9770,-2.30927E-02
0.9780,9.32679E-02
0.9790,2.08112E-01
0.9800,3.19554E-01
0.9810,4.25738E-01
0.9820,5.24876E-01
0.9830,6.15275E-01
0.9840,6.95370E-01
0.9850,7.63751E-01
0.9860,8.19197E-01
0.9870,8.60692E-01
0.9880,8.87451E-01
0.9890,8.98937E-01
0.9900,8.94873E-01
0.9910,8.75253E-01
0.9920,8.40343E-01
0.9930,7.90682E-01
0.9940,7.27077E-01
0.9950,6.50591E-01
0.9960,5.62525E-01
0.9970,4.64404E-01
0.9980,3.57944E-01
0.9990,2.45029E-01
1.0000,1.27678E-01
1.0010,8.00588E-03
1.0020,-1.11811E-01
1.0030,-2.29576E-01
1.0040,-3.43111E-01
1.0050,-4.50302E-01
1.0060,-5.49132E-01
1.0070,-6.37728E-01
1.0080,-7.14393E-01
1.0090,-7.77642E-01
1.0100,-8.26233E-01
1.0110,-8.59192E-01
1.0120,-8.75837E-01
1.0130,-8.75790E-01
1.0140,-8.58995E-01
1.0150,-8.25714E-01
1.0160,-7.76533E-01
1.0170,-7.12346E-01
1.0180,-6.34349E-01
1.0190,-5.44013E-01
1.0200,-4.43062E-01
1.0210,-3.33437E-01
1.0220,-2.17266E-01
1.0230,-9.68152E-02
1.0240,2.55472E-02
1.0250,1.47402E-01
1.0260,2.66326E-01
1.0270,3.79941E-01
1.0280,4.85960E-01
1.0290,5.82239E-01
1.0300,6.66815E-01
1.0310,7.37955E-01
1.0320,7.94187E-01
1.0330,8.34335E-01
1.0340,8.57544E-01
1.0350,8.63301E-01
1.0360,8.51447E-01
1.0370,8.22185E-01
1.0380,7.76076E-01
1.0390,7.14029E-01
1.0400,6.37287E-01
1.0410,5.47403E-01
1.0420,4.46206E-01
1.0430,3.35771E-01
1.0440,2.18369E-01
1.0450,9.64293E-02
1.0460,-2.75182E-02
1.0470,-1.50891E-01
1.0480,-2.71108E-01
1.0490,-3.85648E-01
1.0500,-4.92097E-01
1.0510,-5.88206E-01
1.0520,-6.71933E-01
1.0530,-7.41493E-01
1.0540,-7.95396E-01
1.0550,-8.32475E-01
1.0560,-8.51919E-01
1.0570,-8.53290E-01
1.0580,-8.36530E-01
1.0590,-8.01970E-01
1.0600,-7.50320E-01
1.0610,-6.82659E-01
1.0620,-6.00411E-01
1.0630,-5.05314E-01
1.0640,-3.99389E-01
1.0650,-2.84896E-01
1.0660,-1.64282E-01
1.0670,-4.01340E-02
1.0680,8.48775E-02
1.0690,2.08058E-01
1.0700,3.26745E-01
1.0710,4.38368E-01
1.0720,5.40503E-01
1.0730,6.30925E-01
1.0740,7.07661E-01
1.0750,7.69029E-01
1.0760,8.13682E-01
1.0770,8.40631E-01
1.0780,8.49272E-01
1.0790,8.39402E-01
1.0800,8.11218E-01
1.0810,7.65320E-01
1.0820,7.02698E-01
1.0830,6.24707E-01
1.0840,5.33042E-01
1.0850,4.29701E-01
1.0860,3.16942E-01
1.0870,1.97230E-01
1.0880,7.31899E-02
1.0890,-5.24577E-02
1.0900,-1.76952E-01
1.0910,-2.97555E-01
1.0920,-4.11611E-01
1.0930,-5.16606E-01
1.0940,-6.10223E-01
1.0950,-6.90393E-01
1.0960,-7.55345E-01
1.0970,-8.03637E-01
1.0980,-8.34200E-01
1.0990,-8.46352E-01
1.1000,-8.39818E-01
1.1010,-8.14737E-01
1.1020,-7.71657E-01
1.1030,-7.11526E-01
1.1040,-6.35670E-01
1.1050,-5.45760E-01
1.1060,-4.43783E-01
1.1070,-3.31992E-01
1.1080,-2.12858E-01
1.1090,-8.90152E-02
1.1100,3.67966E-02
1.1110,1.61794E-01
1.1120,2.83212E-01
1.1130,3.98363E-01
1.1140,5.04700E-01
1.1150,5.99870E-01
1.1160,6.81766E-01
1.1170,7.48577E-01
1.1180,7.98825E-01
1.1190,8.31399E-01
1.1200,8.45579E-01
1.1210,8.41052E-01
1.1220,8.17920E-01
1.1230,7.76697E-01
1.1240,7.18297E-01
1.1250,6.44013E-01
1.1260,5.55490E-01
1.1270,4.54688E-01
1.1280,3.43836E-01
1.1290,2.25387E-01
1.1300,1.01959E-01
1.1310,-2.37221E-02
1.1320,-1.48879E-01
1.1330,-2.70750E-01
1.1340,-3.86645E-01
1.1350,-4.94010E-01
1.1360,-5.90480E-01
1.1370,-6.73931E-01
1.1380,-7.42528E-01
1.1390,-7.94766E-01
1.1400,-8.29499E-01
1.1410,-8.45970E-01
1.1420,-8.43824E-01
1.1430,-8.23116E-01
1.1440,-7.84309E-01
1.1450,-7.28264E-01
1.1460,-6.56220E-01
1.1470,-5.69767E-01
1.1480,-4.70809E-01
1.1490,-3.61524E-01
1.1500,-2.44311E-01
1.1510,-1.21745E-01
1.1520,3.48720E-03
1.1530,1.28644E-01
1.1540,2.50986E-01
1.1550,3.67842E-01
1.1560,4.76660E-01
1.1570,5.75069E-01
1.1580,6.60929E-01
1.1590,7.32375E-01
1.1600,7.87858E-01
1.1610,8.26181E-01
1.1620,8.46521E-01
1.1630,8.48449E-01
1.1640,8.31935E-01
1.1650,7.97351E-01
1.1660,7.45461E-01
1.1670,6.77403E-01
1.1680,5.94663E-01
1.1690,4.99047E-01
1.1700,3.92631E-01
1.1710,2.77726E-01
1.1720,1.56821E-01
1.1730,3.25301E-02
1.1740,-9.24625E-02
1.1750,-2.15463E-01
1.1760,-3.33825E-01
1.1770,-4.45005E-01
1.1780,-5.46622E-01
1.1790,-6.36500E-01
1.1800,-7.12723E-01
1.1810,-7.73668E-01
1.1820,-8.18045E-01
1.1830,-8.44919E-01
1.1840,-8.53733E-01
1.1850,-8.44315E-01
1.1860,-8.16885E-01
1.1870,-7.72044E-01
1.1880,-7.10763E-01
1.1890,-6.34364E-01
1.1900,-5.44485E-01
1.1910,-4.43047E-01
1.1920,-3.32213E-01
1.1930,-2.14340E-01
1.1940,-9.19320E-02
1.1950,3.24203E-02
1.1960,1.56088E-01
1.1970,2.76464E-01
1.1980,3.91015E-01
1.1990,4.97337E-01
1.2000,5.93202E-01
1.2010,6.76610E-01
1.2020,7.45824E-01
1.2030,7.99411E-01
1.2040,8.36266E-01
1.2050,8.55639E-01
1.2060,8.57145E-01
1.2070,8.40774E-01
1.2080,8.06888E-01
1.2090,7.56212E-01
1.2100,6.89821E-01
1.2110,6.09111E-01
1.2120,5.15772E-01
1.2130,4.11754E-01
1.2140,2.99220E-01
1.2150,1.80505E-01
1.2160,5.80656E-02
1.2170,-6.55703E-02
1.2180,-1.87858E-01
1.2190,-3.06285E-01
1.2200,-4.18427E-01
1.2210,-5.21993E-01
1.2220,-6.14875E-01
1.2230,-6.95187E-01
1.2240,-7.61307E-01
1.2250,-8.11906E-01
1.2260,-8.45975E-01
1.2270,-8.62842E-01
1.2280,-8.62189E-01
1.2290,-8.44054E-01
1.2300,-8.08827E-01
1.2310,-7.57245E-01
1.2320,-6.90372E-01
1.2330,-6.09578E-01
1.2340,-5.16510E-01
1.2350,-4.13056E-01
1.2360,-3.01308E-01
1.2370,-1.83520E-01
1.2380,-6.20562E-02
1.2390,6.06483E-02
1.2400,1.82143E-01
1.2410,3.00008E-01
1.2420,4.11903E-01
1.2430,5.15613E-01
1.2440,6.09094E-01
1.2450,6.90509E-01
1.2460,7.58266E-01
1.2470,8.11047E-01
1.2480,8.47835E-01
1.2490,8.67931E-01
1.2500,8.70965E-01
1.2510,8.56904E-01
1.2520,8.26052E-01
1.2530,7.79039E-01
1.2540,7.16808E-01
1.2550,6.40598E-01
1.2560,5.51915E-01
1.2570,4.52503E-01
1.2580,3.44309E-01
1.2590,2.29443E-01
1.2600,1.10140E-01
1.2610,-1.12918E-02
1.2620,-1.32506E-01
1.2630,-2.51171E-01
1.2640,-3.65011E-01
1.2650,-4.71850E-01
1.2660,-5.69656E-01
1.2670,-6.56573E-01
1.2680,-7.30962E-01
1.2690,-7.91428E-01
1.2700,-8.36846E-01
1.2710,-8.66379E-01
1.2720,-8.79496E-01
1.2730,-8.75977E-01
1.2740,-8.55919E-01
1.2750,-8.19729E-01
1.2760,-7.68116E-01
1.2770,-7.02078E-01
1.2780,-6.22879E-01
1.2790,-5.32025E-01
1.2800,-4.31233E-01
1.2810,-3.22401E-01
1.2820,-2.07568E-01
1.2830,-8.88800E-02
1.2840,3.14569E-02
1.2850,1.51212E-01
1.2860,2.68176E-01
1.2870,3.80195E-01
1.2880,4.85220E-01
1.2890,5.81333E-01
1.2900,6.66790E-01
1.2910,7.40047E-01
1.2920,7.99790E-01
1.2930,8.44956E-01
1.2940,8.74751E-01
1.2950,8.88664E-01
1.2960,8.86474E-01
1.2970,8.68251E-01
1.2980,8.34355E-01
1.2990,7.85428E-01
1.3000,7.22379E-01
1.3010,6.46367E-01
1.3020,5.58779E-01
1.3030,4.61203E-01
1.3040,3.55399E-01
1.3050,2.43268E-01
1.3060,1.26814E-01
1.3070,8.11106E-03
1.3080,-1.10736E-01
1.3090,-2.27629E-01
1.3100,-3.40510E-01
1.3110,-4.47403E-01
1.3120,-5.46444E-01
1.3130,-6.35913E-01
1.3140,-7.14266E-01
1.3150,-7.80160E-01
1.3160,-8.32471E-01
1.3170,-8.70319E-01
1.3180,-8.93079E-01
1.3190,-9.00386E-01
1.3200,-8.92147E-01
1.3210,-8.68535E-01
1.3220,-8.29990E-01
1.3230,-7.77203E-01
1.3240,-7.11107E-01
1.3250,-6.32861E-01
1.3260,-5.43823E-01
1.3270,-4.45531E-01
1.3280,-3.39674E-01
1.3290,-2.28061E-01
1.3300,-1.12591E-01
1.3310,4.77865E-03
1.3320,1.22069E-01
1.3330,2.37309E-01
1.3340,3.48572E-01
1.3350,4.54004E-01
1.3360,5.51859E-01
1.3370,6.40522E-01
1.3380,7.18540E-01
1.3390,7.84641E-01
1.3400,8.37758E-01
1.3410,8.77042E-01
1.3420,9.01874E-01
1.3430,9.11879E-01
1.3440,9.06925E-01
1.3450,8.87124E-01
1.3460,8.52834E-01
1.3470,8.04644E-01
1.3480,7.43368E-01
1.3490,6.70031E-01
1.3500,5.85845E-01
1.3510,4.92195E-01
1.3520,3.90611E-01
1.3530,2.82744E-01
1.3540,1.70340E-01
1.3550,5.52073E-02
1.3560,-6.08077E-02
1.3570,-1.75854E-01
1.3580,-2.88105E-01
1.3590,-3.95785E-01
1.3600,-4.97199E-01
1.3610,-5.90761E-01
1.3620,-6.75013E-01
1.3630,-7.48652E-01
1.3640,-8.10547E-01
1.3650,-8.59756E-01
1.3660,-8.95540E-01
1.3670,-9.17371E-01
1.3680,-9.24942E-01
1.3690,-9.18170E-01
1.3700,-8.97192E-01
1.3710,-8.62364E-01
1.3720,-8.14256E-01
1.3730,-7.53637E-01
1.3740,-6.81465E-01
1.3750,-5.98873E-01
1.3760,-5.07143E-01
1.3770,-4.07694E-01
1.3780,-3.02054E-01
1.3790,-1.91837E-01
1.3800,-7.87213E-02
1.3810,3.55822E-02
1.3820,1.49351E-01
1.3830,2.60880E-01
1.3840,3.68505E-01
1.3850,4.70628E-01
1.3860,5.65742E-01
1.3870,6.52449E-01
1.3880,7.29485E-01
1.3890,7.95735E-01
1.3900,8.50248E-01
1.3910,8.92250E-01
1.3920,9.21155E-01
1.3930,9.36572E-01
1.3940,9.38309E-01
1.3950,9.26376E-01
1.3960,9.00978E-01
1.3970,8.62518E-01
1.3980,8.11585E-01
1.3990,7.48945E-01
1.4000,6.75527E-01
1.4010,5.92414E-01
1.4020,5.00819E-01
1.4030,4.02071E-01
1.4040,2.97596E-01
1.4050,1.88893E-01
1.4060,7.75114E-02
1.4070,-3.49661E-02
1.4080,-1.46951E-01
1.4090,-2.56871E-01
1.4100,-3.63188E-01
1.4110,-4.64425E-01
1.4120,-5.59182E-01
1.4130,-6.46158E-01
1.4140,-7.24165E-01
1.4150,-7.92146E-01
1.4160,-8.49190E-01
1.4170,-8.94539E-01
1.4180,-9.27601E-01
1.4190,-9.47956E-01
1.4200,-9.55358E-01
1.4210,-9.49742E-01
1.4220,-9.31219E-01
1.4230,-9.00073E-01
1.4240,-8.56759E-01
1.4250,-8.01894E-01
1.4260,-7.36246E-01
1.4270,-6.60725E-01
1.4280,-5.76367E-01
1.4290,-4.84322E-01
1.4300,-3.85833E-01
1.4310,-2.82226E-01
1.4320,-1.74885E-01
1.4330,-6.52355E-02
1.4340,4.52729E-02
1.4350,1.55188E-01
1.4360,2.63073E-01
1.4370,3.67525E-01
1.4380,4.67196E-01
1.4390,5.60804E-01
1.4400,6.47155E-01
1.4410,7.25154E-01
1.4420,7.93820E-01
1.4430,8.52299E-01
1.4440,8.99870E-01
1.4450,9.35956E-01
1.4460,9.60129E-01
1.4470,9.72117E-01
1.4480,9.71801E-01
1.4490,9.59221E-01
1.4500,9.34568E-01
1.4510,8.98186E-01
1.4520,8.50563E-01
1.4530,7.92326E-01
1.4540,7.24228E-01
1.4550,6.47144E-01
1.4560,5.62051E-01
1.4570,4.70023E-01
1.4580,3.72212E-01
1.4590,2.69833E-01
1.4600,1.64153E-01
1.4610,5.64699E-02
1.4620,-5.19007E-02
1.4630,-1.59642E-01
1.4640,-2.65454E-01
1.4650,-3.68065E-01
1.4660,-4.66251E-01
1.4670,-5.58847E-01
1.4680,-6.44763E-01
1.4690,-7.22993E-01
1.4700,-7.92629E-01
1.4710,-8.52872E-01
1.4720,-9.03037E-01
1.4730,-9.42561E-01
1.4740,-9.71012E-01
1.4750,-9.88087E-01
1.4760,-9.93621E-01
1.4770,-9.87583E-01
1.4780,-9.70076E-01
1.4790,-9.41338E-01
1.4800,-9.01732E-01
1.4810,-8.51746E-01
1.4820,-7.91984E-01
1.4830,-7.23160E-01
1.4840,-6.46084E-01
1.4850,-5.61658E-01
1.4860,-4.70861E-01
1.4870,-3.74739E-01
1.4880,-2.74391E-01
1.4890,-1.70958E-01
1.4900,-6.56083E-02
1.4910,4.04753E-02
1.4920,1.46109E-01
1.4930,2.50119E-01
1.4940,3.51360E-01
1.4950,4.48722E-01
1.4960,5.41145E-01
1.4970,6.27628E-01
1.4980,7.07243E-01
1.4990,7.79143E-01
1.5000,8.42568E-01
1.5010,8.96856E-01
1.5020,9.41447E-01
1.5030,9.75891E-01
1.5040,9.99847E-01
1.5050,1.01309E+00
1.5060,1.01552E+00
1.5070,1.00712E+00
1.5080,9.88043E-01
1.5090,9.58503E-01
1.5100,9.18850E-01
1.5110,8.69531E-01
1.5120,8.11093E-01
1.5130,7.44175E-01
1.5140,6.69501E-01
1.5150,5.87871E-01
1.5160,5.00151E-01
1.5170,4.07266E-01
1.5180,3.10188E-01
1.5190,2.09927E-01
1.5200,1.07517E-01
1.5210,4.01029E-03
1.5220,-9.95376E-02
1.5230,-2.02077E-01
1.5240,-3.02576E-01
1.5250,-4.00028E-01
1.5260,-4.93464E-01
1.5270,-5.81963E-01
1.5280,-6.64656E-01
1.5290,-7.40739E-01
1.5300,-8.09479E-01
1.5310,-8.70220E-01
1.5320,-9.22389E-01
1.5330,-9.65501E-01
1.5340,-9.99163E-01
1.5350,-1.02307E+00
1.5360,-1.03704E+00
1.5370,-1.04094E+00
1.5380,-1.03479E+00
1.5390,-1.01867E+00
1.5400,-9.92770E-01
1.5410,-9.57365E-01
1.5420,-9.12827E-01
1.5430,-8.59607E-01
1.5440,-7.98239E-01
1.5450,-7.29328E-01
1.5460,-6.53549E-01
1.5470,-5.71634E-01
1.5480,-4.84370E-01
1.5490,-3.92588E-01
1.5500,-2.97156E-01
1.5510,-1.98970E-01
1.5520,-9.89465E-02
1.5530,1.98840E-03
1.5540,1.02906E-01
1.5550,2.02882E-01
1.5560,3.01010E-01
1.5570,3.96404E-01
1.5580,4.88210E-01
1.5590,5.75611E-01
1.5600,6.57834E-01
1.5610,7.34162E-01
1.5620,8.03931E-01
1.5630,8.66541E-01
1.5640,9.21462E-01
1.5650,9.68233E-01
1.5660,1.00647E+00
1.5670,1.03586E+00
1.5680,1.05619E+00
1.5690,1.06730E+00
1.5700,1.06912E+00
1.5710,1.06169E+00
1.5720,1.04508E+00
1.5730,1.01947E+00
1.5740,9.85120E-01
1.5750,9.42346E-01
1.5760,8.91544E-01
1.5770,8.33171E-01
1.5780,7.67748E-01
1.5790,6.95851E-01
1.5800,6.18106E-01
1.5810,5.35185E-01
1.5820,4.47797E-01
1.5830,3.56685E-01
1.5840,2.62616E-01
1.5850,1.66378E-01
1.5860,6.87709E-02
1.5870,-2.94009E-02
1.5880,-1.27333E-01
1.5890,-2.24229E-01
1.5900,-3.19305E-01
1.5910,-4.11801E-01
1.5920,-5.00979E-01
1.5930,-5.86135E-01
1.5940,-6.66603E-01
1.5950,-7.41757E-01
1.5960,-8.11020E-01
1.5970,-8.73865E-01
1.5980,-9.29818E-01
1.5990,-9.78466E-01
1.6000,-1.01945E+00
1.6010,-1.05249E+00
1.6020,-1.07734E+00
1.6030,-1.09385E+00
1.6040,-1.10191E+00
1.6050,-1.10151E+00
1.6060,-1.09267E+00
1.6070,-1.07548E+00
1.6080,-1.05012E+00
1.6090,-1.01680E+00
1.6100,-9.75798E-01
1.6110,-9.27460E-01
1.6120,-8.72171E-01
1.6130,-8.10369E-01
1.6140,-7.42539E-01
1.6150,-6.69206E-01
1.6160,-5.90930E-01
1.6170,-5.08307E-01
1.6180,-4.21958E-01
1.6190,-3.32527E-01
1.6200,-2.40677E-01
1.6210,-1.47082E-01
1.6220,-5.24240E-02
1.6230,4.26109E-02
1.6240,1.37341E-01
1.6250,2.31091E-01
1.6260,3.23198E-01
1.6270,4.13015E-01
1.6280,4.99917E-01
1.6290,5.83304E-01
1.6300,6.62605E-01
1.6310,7.37282E-01
1.6320,8.06833E-01
1.6330,8.70797E-01
1.6340,9.28753E-01
1.6350,9.80327E-01
1.6360,1.02519E+00
1.6370,1.06306E+00
1.6380,1.09370E+00
1.6390,1.11695E+00
1.6400,1.13266E+00
1.6410,1.14077E+00
1.6420,1.14125E+00
1.6430,1.13412E+00
1.6440,1.11946E+00
1.6450,1.09740E+00
1.6460,1.06811E+00
1.6470,1.03181E+00
1.6480,9.88772E-01
1.6490,9.39293E-01
1.6500,8.83724E-01
1.6510,8.22446E-01
1.6520,7.55877E-01
1.6530,6.84463E-01
1.6540,6.08679E-01
1.6550,5.29025E-01
1.6560,4.46021E-01
1.6570,3.60202E-01
1.6580,2.72120E-01
1.6590,1.82334E-01
1.6600,9.14115E-02
1.6610,-7.89814E-05
1.6620,-9.15694E-02
1.6630,-1.82496E-01
1.6640,-2.72304E-01
1.6650,-3.60448E-01
1.6660,-4.46398E-01
1.6670,-5.29644E-01
1.6680,-6.09692E-01
1.6690,-6.86074E-01
1.6700,-7.58348E-01
1.6710,-8.26100E-01
1.6720,-8.88944E-01
1.6730,-9.46529E-01
1.6740,-9.98537E-01
1.6750,-1.04468E+00
1.6760,-1.08473E+00
1.6770,-1.11846E+00
1.6780,-1.14570E+00
1.6790,-1.16633E+00
1.6800,-1.18026E+00
1.6810,-1.18742E+00
1.6820,-1.18782E+00
1.6830,-1.18146E+00
1.6840,-1.16843E+00
1.6850,-1.14881E+00
1.6860,-1.12275E+00
1.6870,-1.09042E+00
1.6880,-1.05202E+00
1.6890,-1.00780E+00
1.6900,-9.58011E-01
1.6910,-9.02961E-01
1.6920,-8.42970E-01
1.6930,-7.78387E-01
1.6940,-7.09581E-01
1.6950,-6.36941E-01
1.6960,-5.60874E-01
1.6970,-4.81802E-01
1.6980,-4.00160E-01
1.6990,-3.16392E-01
1.7000,-2.30950E-01
1.7010,-1.44291E-01
1.7020,-5.68749E-02
1.7030,3.08383E-02
1.7040,1.18392E-01
1.7050,2.05332E-01
1.7060,2.91214E-01
1.7070,3.75602E-01
1.7080,4.58070E-01
1.7090,5.38208E-01
1.7100,6.15618E-01
1.7110,6.89923E-01
1.7120,7.60763E-01
1.7130,8.27798E-01
1.7140,8.90711E-01
1.7150,9.49209E-01
1.7160,1.00302E+00
1.7170,1.05190E+00
1.7180,1.09564E+00
1.7190,1.13404E+00
1.7200,1.16694E+00
1.7210,1.19421E+00
1.7220,1.21574E+00
1.7230,1.23145E+00
1.7240,1.24129E+00
1.7250,1.24525E+00
1.7260,1.24332E+00
1.7270,1.23556E+00
1.7280,1.22201E+00
1.7290,1.20277E+00
1.7300,1.17796E+00
1.7310,1.14770E+00
1.7320,1.11218E+00
1.7330,1.07157E+00
1.7340,1.02608E+00
1.7350,9.75935E-01
1.7360,9.21392E-01
1.7370,8.62711E-01
1.7380,8.00176E-01
1.7390,7.34080E-01
1.7400,6.64734E-01
1.7410,5.92457E-01
1.7420,5.17582E-01
1.7430,4.40447E-01
1.7440,3.61398E-01
1.7450,2.80785E-01
1.7460,1.98963E-01
1.7470,1.16289E-01
1.7480,3.31186E-02
1.7490,-5.01926E-02
1.7500,-1.33292E-01
1.7510,-2.15832E-01
1.7520,-2.97469E-01
1.7530,-3.77868E-01
1.7540,-4.56702E-01
1.7550,-5.33654E-01
1.7560,-6.08416E-01
1.7570,-6.80695E-01
1.7580,-7.50209E-01
1.7590,-8.16690E-01
1.7600,-8.79886E-01
1.7610,-9.39560E-01
1.7620,-9.95491E-01
1.7630,-1.04748E+00
1.7640,-1.09533E+00
1.7650,-1.13889E+00
1.7660,-1.17800E+00
1.7670,-1.21254E+00
1.7680,-1.24238E+00
1.7690,-1.26745E+00
1.7700,-1.28767E+00
1.7710,-1.30299E+00
1.7720,-1.31337E+00
1.7730,-1.31880E+00
1.7740,-1.31929E+00
1.7750,-1.31486E+00
1.7760,-1.30554E+00
1.7770,-1.29141E+00
1.7780,-1.27253E+00
1.7790,-1.24901E+00
1.7800,-1.22095E+00
1.7810,-1.18847E+00
1.7820,-1.15171E+00
1.7830,-1.11084E+00
1.7840,-1.06601E+00
1.7850,-1.01741E+00
1.7860,-9.65225E-01
1.7870,-9.09660E-01
1.7880,-8.50925E-01
1.7890,-7.89240E-01
1.7900,-7.24836E-01
1.7910,-6.57946E-01
1.7920,-5.88812E-01
1.7930,-5.17681E-01
1.7940,-4.44804E-01
1.7950,-3.70434E-01
1.7960,-2.94829E-01
1.7970,-2.18244E-01
1.7980,-1.40940E-01
1.7990,-6.31723E-02
1.8000,1.48014E-02
1.8010,9.27274E-02
1.8020,1.70354E-01
1.8030,2.47435E-01
1.8040,3.23726E-01
1.8050,3.98990E-01
1.8060,4.72995E-01
1.8070,5.45516E-01
1.8080,6.16335E-01
1.8090,6.85242E-01
1.8100,7.52036E-01
1.8110,8.16523E-01
1.8120,8.78521E-01
1.8130,9.37855E-01
1.8140,9.94363E-01
1.8150,1.04789E+00
1.8160,1.09830E+00
1.8170,1.14545E+00
1.8180,1.18923E+00
1.8190,1.22953E+00
1.8200,1.26625E+00
1.8210,1.29931E+00
1.8220,1.32863E+00
1.8230,1.35415E+00
1.8240,1.37583E+00
1.8250,1.39361E+00
1.8260,1.40749E+00
1.8270,1.41744E+00
1.8280,1.42346E+00
1.8290,1.42555E+00
1.8300,1.42374E+00
1.8310,1.41805E+00
1.8320,1.40853E+00
1.8330,1.39521E+00
1.8340,1.37817E+00
1.8350,1.35747E+00
1.8360,1.33318E+00
1.8370,1.30539E+00
1.8380,1.27421E+00
1.8390,1.23972E+00
1.8400,1.20204E+00
1.8410,1.16129E+00
1.8420,1.11758E+00
1.8430,1.07106E+00
1.8440,1.02185E+00
1.8450,9.70087E-01
1.8460,9.15927E-01
1.8470,8.59514E-01
1.8480,8.01000E-01
1.8490,7.40541E-01
1.8500,6.78297E-01
1.8510,6.14428E-01
1.8520,5.49097E-01
1.8530,4.82467E-01
1.8540,4.14705E-01
1.8550,3.45976E-01
1.8560,2.76445E-01
1.8570,2.06278E-01
1.8580,1.35640E-01
1.8590,6.46939E-02
1.8600,-6.39807E-03
1.8610,-7.74760E-02
1.8620,-1.48382E-01
1.8630,-2.18961E-01
1.8640,-2.89060E-01
1.8650,-3.58531E-01
1.8660,-4.27227E-01
1.8670,-4.95008E-01
1.8680,-5.61735E-01
1.8690,-6.27275E-01
1.8700,-6.91499E-01
1.8710,-7.54283E-01
1.8720,-8.15508E-01
1.8730,-8.75059E-01
1.8740,-9.32828E-01
1.8750,-9.88710E-01
1.8760,-1.04261E+00
1.8770,-1.09443E+00
1.8780,-1.14409E+00
1.8790,-1.19150E+00
1.8800,-1.23659E+00
1.8810,-1.27930E+00
1.8820,-1.31955E+00
1.8830,-1.35729E+00
1.8840,-1.39247E+00
1.8850,-1.42505E+00
1.8860,-1.45497E+00
1.8870,-1.48222E+00
1.8880,-1.50675E+00
1.8890,-1.52855E+00
1.8900,-1.54760E+00
1.8910,-1.56388E+00
1.8920,-1.57740E+00
1.8930,-1.58815E+00
1.8940,-1.59613E+00
1.8950,-1.60136E+00
1.8960,-1.60384E+00
1.8970,-1.60360E+00
1.8980,-1.60066E+00
1.8990,-1.59505E+00
1.9000,-1.58679E+00
1.9010,-1.57593E+00
1.9020,-1.56251E+00
1.9030,-1.54656E+00
1.9040,-1.52814E+00
1.9050,-1.50730E+00
1.9060,-1.48409E+00
1.9070,-1.45857E+00
1.9080,-1.43080E+00
1.9090,-1.40083E+00
1.9100,-1.36875E+00
1.9110,-1.33460E+00
1.9120,-1.29848E+00
1.9130,-1.26043E+00
1.9140,-1.22054E+00
1.9150,-1.17889E+00
1.9160,-1.13554E+00
1.9170,-1.09059E+00
1.9180,-1.04409E+00
1.9190,-9.96144E-01
1.9200,-9.46820E-01
1.9210,-8.96201E-01
1.9220,-8.44368E-01
1.9230,-7.91403E-01
1.9240,-7.37387E-01
1.9250,-6.82401E-01
1.9260,-6.26527E-01
1.9270,-5.69845E-01
1.9280,-5.12437E-01
1.9290,-4.54381E-01
1.9300,-3.95757E-01
1.9310,-3.36644E-01
1.9320,-2.77118E-01
1.9330,-2.17257E-01
1.9340,-1.57134E-01
1.9350,-9.68257E-02
1.9360,-3.64033E-02
1.9370,2.40616E-02
1.9380,8.44989E-02
1.9390,1.44840E-01
1.9400,2.05019E-01
1.9410,2.64970E-01
1.9420,3.24630E-01
1.9430,3.83937E-01
1.9440,4.42832E-01
1.9450,5.01257E-01
1.9460,5.59155E-01
1.9470,6.16472E-01
1.9480,6.73157E-01
1.9490,7.29160E-01
1.9500,7.84431E-01
1.9510,8.38926E-01
1.9520,8.92600E-01
1.9530,9.45410E-01
1.9540,9.97318E-01
1.9550,1.04829E+00
1.9560,1.09828E+00
1.9570,1.14725E+00
1.9580,1.19519E+00
1.9590,1.24206E+00
1.9600,1.28782E+00
1.9610,1.33246E+00
1.9620,1.37595E+00
1.9630,1.41827E+00
1.9640,1.45939E+00
1.9650,1.49931E+00
1.9660,1.53800E+00
1.9670,1.57545E+00
1.9680,1.61165E+00
1.9690,1.64658E+00
1.9700,1.68023E+00
1.9710,1.71261E+00
1.9720,1.74370E+00
1.9730,1.77350E+00
1.9740,1.80201E+00
1.9750,1.82922E+00
1.9760,1.85513E+00
1.9770,1.87975E+00
1.9780,1.90308E+00
1.9790,1.92512E+00
1.9800,1.94589E+00
1.9810,1.96538E+00
1.9820,1.98360E+00
1.9830,2.00057E+00
1.9840,2.01630E+00
1.9850,2.03078E+00
1.9860,2.04405E+00
1.9870,2.05611E+00
1.9880,2.06697E+00
1.9890,2.07666E+00
1.9900,2.08518E+00
1.9910,2.09255E+00
1.9920,2.09880E+00
1.9930,2.10394E+00
1.9940,2.10798E+00
1.9950,2.11095E+00
1.9960,2.11287E+00
1.9970,2.11376E+00
1.9980,2.11364E+00
1.9990,2.11253E+00
2.0000,2.11045E+00
2.0010,2.10743E+00
2.0020,2.10349E+00
2.0030,2.09864E+00
2.0040,2.09292E+00
2.0050,2.08635E+00
2.0060,2.07895E+00
2.0070,2.07075E+00
2.0080,2.06176E+00
2.0090,2.05202E+00
2.0100,2.04154E+00
2.0110,2.03036E+00
2.0120,2.01848E+00
2.0130,2.00595E+00
2.0140,1.99279E+00
2.0150,1.97901E+00
2.0160,1.96464E+00
2.0170,1.94970E+00
2.0180,1.93422E+00
2.0190,1.91823E+00
2.0200,1.90174E+00
2.0210,1.88478E+00
2.0220,1.86737E+00
2.0230,1.84953E+00
2.0240,1.83129E+00
2.0250,1.81267E+00
2.0260,1.79369E+00
2.0270,1.77437E+00
2.0280,1.75474E+00
2.0290,1.73481E+00
2.0300,1.71460E+00
2.0310,1.69414E+00
2.0320,1.67345E+00
2.0330,1.65254E+00
2.0340,1.63144E+00
2.0350,1.61016E+00
2.0360,1.58873E+00
2.0370,1.56715E+00
2.0380,1.54545E+00
2.0390,1.52365E+00
2.0400,1.50176E+00
2.0410,1.47981E+00
2.0420,1.45779E+00
2.0430,1.43574E+00
2.0440,1.41367E+00
2.0450,1.39158E+00
2.0460,1.36951E+00
2.0470,1.34745E+00
2.0480,1.32543E+00
2.0490,1.30346E+00
2.0500,1.28154E+00
2.0510,1.25970E+00
2.0520,1.23795E+00
2.0530,1.21629E+00
2.0540,1.19474E+00
2.0550,1.17331E+00
2.0560,1.15201E+00
2.0570,1.13085E+00
2.0580,1.10983E+00
2.0590,1.08897E+00
2.0600,1.06828E+00
2.0610,1.04776E+00
2.0620,1.02742E+00
2.0630,1.00727E+00
2.0640,9.87317E-01
2.0650,9.67563E-01
2.0660,9.48016E-01
2.0670,9.28682E-01
2.0680,9.09567E-01
2.0690,8.90674E-01
2.0700,8.72009E-01
2.0710,8.53575E-01
2.0720,8.35376E-01
2.0730,8.17416E-01
2.0740,7.99697E-01
2.0750,7.82223E-01
2.0760,7.64995E-01
2.0770,7.48017E-01
2.0780,7.31289E-01
2.0790,7.14813E-01
2.0800,6.98589E-01
2.0810,6.82619E-01
2.0820,6.66903E-01
2.0830,6.51440E-01
2.0840,6.36232E-01
2.0850,6.21278E-01
2.0860,6.06577E-01
2.0870,5.92130E-01
2.0880,5.77934E-01
2.0890,5.63990E-01
2.0900,5.50295E-01
2.0910,5.36850E-01
2.0920,5.23652E-01
2.0930,5.10701E-01
2.0940,4.97994E-01
2.0950,4.85529E-01
2.0960,4.73305E-01
2.0970,4.61320E-01
2.0980,4.49571E-01
2.0990,4.38057E-01
2.1000,4.26775E-01
2.1010,4.15722E-01
2.1020,4.04898E-01
2.1030,3.94298E-01
2.1040,3.83920E-01
2.1050,3.73762E-01
2.1060,3.63821E-01
2.1070,3.54094E-01
2.1080,3.44578E-01
2.1090,3.35272E-01
2.1100,3.26171E-01
2.1110,3.17272E-01
2.1120,3.08574E-01
2.1130,3.00073E-01
2.1140,2.91766E-01
2.1150,2.83650E-01
2.1160,2.75723E-01
2.1170,2.67981E-01
2.1180,2.60421E-01
2.1190,2.53040E-01
2.1200,2.45836E-01
2.1210,2.38806E-01
2.1220,2.31946E-01
2.1230,2.25253E-01
2.1240,2.18725E-01
2.1250,2.12359E-01
2.1260,2.06152E-01
2.1270,2.00100E-01
2.1280,1.94201E-01
2.1290,1.88452E-01
2.1300,1.82851E-01
2.1310,1.77393E-01
2.1320,1.72077E-01
2.1330,1.66900E-01
2.1340,1.61858E-01
2.1350,1.56949E-01
2.1360,1.52171E-01
2.1370,1.47520E-01
2.1380,1.42994E-01
2.1390,1.38590E-01
2.1400,1.34305E-01
2.1410,1.30138E-01
2.1420,1.26085E-01
2.1430,1.22143E-01
2.1440,1.18311E-01
2.1450,1.14586E-01
2.1460,1.10965E-01
2.1470,1.07446E-01
2.1480,1.04027E-01
2.1490,1.00705E-01
2.1500,9.74783E-02
2.1510,9.43440E-02
2.1520,9.13001E-02
2.1530,8.83446E-02
2.1540,8.54752E-02
2.1550,8.26897E-02
2.1560,7.99862E-02
2.1570,7.73625E-02
2.1580,7.48167E-02
2.1590,7.23468E-02
2.1600,6.99508E-02
2.1610,6.76268E-02
2.1620,6.53730E-02
2.1630,6.31876E-02
2.1640,6.10687E-02
2.1650,5.90146E-02
2.1660,5.70236E-02
2.1670,5.50939E-02
2.1680,5.32240E-02
2.1690,5.14122E-02
2.1700,4.96569E-02
2.1710,4.79566E-02
2.1720,4.63098E-02
2.1730,4.47150E-02
2.1740,4.31706E-02
2.1750,4.16754E-02
2.1760,4.02280E-02
2.1770,3.88269E-02
2.1780,3.74709E-02
2.1790,3.61586E-02
2.1800,3.48888E-02
2.1810,3.36603E-02
2.1820,3.24719E-02
2.1830,3.13224E-02
2.1840,3.02107E-02
2.1850,2.91355E-02
2.1860,2.80960E-02
2.1870,2.70909E-02
2.1880,2.61193E-02
2.1890,2.51802E-02
2.1900,2.42725E-02
2.1910,2.33953E-02
2.1920,2.25478E-02
2.1930,2.17289E-02
2.1940,2.09378E-02
2.1950,2.01736E-02
2.1960,1.94356E-02
2.1970,1.87228E-02
2.1980,1.80345E-02
2.1990,1.73699E-02
2.2000,1.67284E-02
2.2010,1.61090E-02
2.2020,1.55112E-02
2.2030,1.49343E-02
2.2040,1.43775E-02
2.2050,1.38403E-02
2.2060,1.33220E-02
2.2070,1.28219E-02
2.2080,1.23396E-02
2.2090,1.18743E-02
2.2100,1.14256E-02
2.2110,1.09930E-02
2.2120,1.05758E-02
2.2130,1.01735E-02
2.2140,9.78576E-03
2.2150,9.41197E-03
2.2160,9.05170E-03
2.2170,8.70448E-03
2.2180,8.36989E-03
2.2190,8.04748E-03
2.2200,7.73686E-03
2.2210,7.43760E-03
2.2220,7.14934E-03
2.2230,6.87169E-03
2.2240,6.60428E-03
2.2250,6.34676E-03
2.2260,6.09879E-03
2.2270,5.86003E-03
2.2280,5.63018E-03
2.2290,5.40890E-03
2.2300,5.19591E-03
2.2310,4.99092E-03
2.2320,4.79363E-03
2.2330,4.60378E-03
2.2340,4.42110E-03
2.2350,4.24534E-03
2.2360,4.07626E-03
2.2370,3.91360E-03
2.2380,3.75715E-03
2.2390,3.60667E-03
2.2400,3.46196E-03
2.2410,3.32281E-03
2.2420,3.18900E-03
2.2430,3.06035E-03
2.2440,2.93668E-03
2.2450,2.81779E-03
2.2460,2.70351E-03
2.2470,2.59368E-03
2.2480,2.48812E-03
2.2490,2.38668E-03
2.2500,2.28922E-03
2.2510,2.19557E-03
2.2520,2.10560E-03
2.2530,2.01917E-03
2.2540,1.93616E-03
2.2550,1.85642E-03
2.2560,1.77984E-03
2.2570,1.70629E-03
2.2580,1.63567E-03
2.2590,1.56786E-03
2.2600,1.50276E-03
2.2610,1.44026E-03
2.2620,1.38026E-03
2.2630,1.32268E-03
2.2640,1.26740E-03
2.2650,1.21435E-03
2.2660,1.16345E-03
2.2670,1.11460E-03
2.2680,1.06773E-03
2.2690,1.02276E-03
2.2700,9.79620E-04
2.2710,9.38236E-04
2.2720,8.98541E-04
2.2730,8.60467E-04
2.2740,8.23953E-04
2.2750,7.88935E-04
2.2760,7.55357E-04
2.2770,7.23160E-04
2.2780,6.92290E-04
2.2790,6.62695E-04
2.2800,6.34324E-04
2.2810,6.07129E-04
2.2820,5.81062E-04
2.2830,5.56079E-04
2.2840,5.32136E-04
2.2850,5.09192E-04
2.2860,4.87206E-04
2.2870,4.66140E-04
2.2880,4.45957E-04
2.2890,4.26622E-04
2.2900,4.08099E-04
2.2910,3.90357E-04
2.2920,3.73362E-04
2.2930,3.57086E-04
2.2940,3.41498E-04
2.2950,3.26571E-04
2.2960,3.12277E-04
2.2970,2.98591E-04
2.2980,2.85488E-04
2.2990,2.72943E-04
2.3000,2.60934E-04
2.3010,2.49438E-04
2.3020,2.38435E-04
2.3030,2.27903E-04
2.3040,2.17824E-04
2.3050,2.08179E-04
2.3060,1.98949E-04
2.3070,1.90117E-04
2.3080,1.81667E-04
2.3090,1.73582E-04
2.3100,1.65848E-04
2.3110,1.58449E-04
2.3120,1.51371E-04
2.3130,1.44602E-04
2.3140,1.38127E-04
2.3150,1.31935E-04
2.3160,1.26014E-04
2.3170,1.20351E-04
2.3180,1.14937E-04
2.3190,1.09760E-04
2.3200,1.04810E-04
2.3210,1.00078E-04
2.3220,9.55546E-05
2.3230,9.12306E-05
2.3240,8.70975E-05
2.3250,8.31471E-05
2.3260,7.93716E-05
2.3270,7.57635E-05
2.3280,7.23156E-05
2.3290,6.90208E-05
2.3300,6.58727E-05
2.3310,6.28648E-05
2.3320,5.99911E-05
2.3330,5.72458E-05
2.3340,5.46232E-05
2.3350,5.21181E-05
2.3360,4.97253E-05
2.3370,4.74399E-05
2.3380,4.52571E-05
2.3390,4.31726E-05
2.3400,4.11820E-05
2.3410,3.92812E-05
2.3420,3.74662E-05
2.3430,3.57333E-05
2.3440,3.40788E-05
2.3450,3.24993E-05
2.3460,3.09914E-05
2.3470,2.95521E-05
2.3480,2.81781E-05
2.3490,2.68668E-05
2.3500,2.56152E-05
2.3510,2.44207E-05
2.3520,2.32807E-05
2.3530,2.21929E-05
2.3540,2.11549E-05
2.3550,2.01645E-05
2.3560,1.92195E-05
2.3570,1.83180E-05
2.3580,1.74579E-05
2.3590,1.66373E-05
2.3600,1.58546E-05
2.3610,1.51080E-05
2.3620,1.43959E-05
2.3630,1.37167E-05
2.3640,1.30690E-05
2.3650,1.24512E-05
2.3660,1.18621E-05
2.3670,1.13004E-05
2.3680,1.07647E-05
2.3690,1.02540E-05
2.3700,9.76709E-06
2.3710,9.30286E-06
2.3720,8.86028E-06
2.3730,8.43839E-06
2.3740,8.03622E-06
2.3750,7.65287E-06
2.3760,7.28749E-06
2.3770,6.93924E-06
2.3780,6.60735E-06
2.3790,6.29105E-06
2.3800,5.98962E-06
2.3810,5.70240E-06
2.3820,5.42870E-06
2.3830,5.16792E-06
2.3840,4.91946E-06
2.3850,4.68273E-06
2.3860,4.45721E-06
2.3870,4.24237E-06
2.3880,4.03771E-06
2.3890,3.84276E-06
2.3900,3.65707E-06
2.3910,3.48020E-06
2.3920,3.31175E-06
2.3930,3.15132E-06
2.3940,2.99854E-06
2.3950,2.85304E-06
2.3960,2.71450E-06
2.3970,2.58257E-06
2.3980,2.45696E-06
2.3990,2.33736E-06
2.4000,2.22349E-06
2.4010,2.11508E-06
2.4020,2.01187E-06
2.4030,1.91363E-06
2.4040,1.82011E-06
2.4050,1.73109E-06
2.4060,1.64636E-06
2.4070,1.56571E-06
2.4080,1.48896E-06
2.4090,1.41591E-06
2.4100,1.34639E-06
2.4110,1.28024E-06
2.4120,1.21729E-06
2.4130,1.15739E-06
2.4140,1.10039E-06
2.4150,1.04616E-06
2.4160,9.94568E-07
2.4170,9.45481E-07
2.4180,8.98783E-07
2.4190,8.54359E-07
2.4200,8.12100E-07
2.4210,7.71902E-07
2.4220,7.33666E-07
2.4230,6.97298E-07
2.4240,6.62708E-07
2.4250,6.29811E-07
2.4260,5.98524E-07
2.4270,5.68771E-07
2.4280,5.40477E-07
2.4290,5.13572E-07
2.4300,4.87988E-07
2.4310,4.63662E-07
2.4320,4.40532E-07
2.4330,4.18541E-07
2.4340,3.97634E-07
2.4350,3.77757E-07
2.4360,3.58862E-07
2.4370,3.40899E-07
2.4380,3.23824E-07
2.4390,3.07593E-07
2.4400,2.92166E-07
2.4410,2.77503E-07
2.4420,2.63566E-07
2.4430,2.50321E-07
2.4440,2.37733E-07
2.4450,2.25770E-07
2.4460,2.14402E-07
2.4470,2.03599E-07
2.4480,1.93334E-07
2.4490,1.83580E-07
2.4500,1.74313E-07
2.4510,1.65507E-07
2.4520,1.57141E-07
2.4530,1.49193E-07
2.4540,1.41643E-07
2.4550,1.34470E-07
2.4560,1.27656E-07
2.4570,1.21183E-07
2.4580,1.15035E-07
2.4590,1.09195E-07
2.4600,1.03648E-07
2.4610,9.83796E-08
2.4620,9.33761E-08
2.4630,8.86241E-08
2.4640,8.41113E-08
2.4650,7.98257E-08
2.4660,7.57561E-08
2.4670,7.18916E-08
2.4680,6.82221E-08
2.4690,6.47379E-08
2.4700,6.14296E-08
2.4710,5.82886E-08
2.4720,5.53065E-08
2.4730,5.24753E-08
2.4740,4.97875E-08
2.4750,4.72359E-08
2.4760,4.48137E-08
2.4770,4.25144E-08
2.4780,4.03318E-08
2.4790,3.82601E-08
2.4800,3.62937E-08
2.4810,3.44274E-08
2.4820,3.26560E-08
2.4830,3.09748E-08
2.4840,2.93793E-08
2.4850,2.78652E-08
2.4860,2.64283E-08
2.4870,2.50648E-08
2.4880,2.37709E-08
2.4890,2.25431E-08
2.4900,2.13781E-08
2.4910,2.02728E-08
2.4920,1.92240E-08
2.4930,1.82290E-08
2.4940,1.72849E-08
2.4950,1.63893E-08
2.4960,1.55396E-08
2.4970,1.47336E-08
2.4980,1.39690E-08
2.4990,1.32437E-08
2.5000,1.25557E-08
2.5010,1.19030E-08
2.5020,1.12840E-08
2.5030,1.06969E-08
2.5040,1.01401E-08
2.5050,9.61197E-09
2.5060,9.11110E-09
2.5070,8.63609E-09
2.5080,8.18562E-09
2.5090,7.75844E-09
2.5100,7.35335E-09
2.5110,6.96922E-09
2.5120,6.60498E-09
2.5130,6.25960E-09
2.5140,5.93213E-09
2.5150,5.62164E-09
2.5160,5.32726E-09
2.5170,5.04815E-09
2.5180,4.78355E-09
2.5190,4.53269E-09
2.5200,4.29488E-09
2.5210,4.06943E-09
2.5220,3.85572E-09
2.5230,3.65314E-09
2.5240,3.46111E-09
2.5250,3.27909E-09
2.5260,3.10657E-09
2.5270,2.94304E-09
2.5280,2.78805E-09
2.5290,2.64116E-09
2.5300,2.50194E-09
2.5310,2.37000E-09
2.5320,2.24497E-09
2.5330,2.12647E-09
2.5340,2.01418E-09
2.5350,1.90777E-09
2.5360,1.80694E-09
2.5370,1.71139E-09
2.5380,1.62086E-09
2.5390,1.53508E-09
2.5400,1.45380E-09
2.5410,1.37680E-09
2.5420,1.30384E-09
2.5430,1.23471E-09
2.5440,1.16922E-09
2.5450,1.10718E-09
2.5460,1.04841E-09
2.5470,9.92732E-10



==> anc/X_state_wvfncts/v36.csv <==
Level v=36

0.7380,8.73519E-10
0.7390,1.09935E-09
0.7400,1.38194E-09
0.7410,1.73513E-09
0.7420,2.17605E-09
0.7430,2.72582E-09
0.7440,3.41050E-09
0.7450,4.26218E-09
0.7460,5.32034E-09
0.7470,6.63345E-09
0.7480,8.26103E-09
0.7490,1.02760E-08
0.7500,1.27675E-08
0.7510,1.58447E-08
0.7520,1.96407E-08
0.7530,2.43179E-08
0.7540,3.00740E-08
0.7550,3.71494E-08
0.7560,4.58362E-08
0.7570,5.64887E-08
0.7580,6.95363E-08
0.7590,8.54985E-08
0.7600,1.05003E-07
0.7610,1.28808E-07
0.7620,1.57827E-07
0.7630,1.93160E-07
0.7640,2.36130E-07
0.7650,2.88325E-07
0.7660,3.51651E-07
0.7670,4.28389E-07
0.7680,5.21271E-07
0.7690,6.33559E-07
0.7700,7.69146E-07
0.7710,9.32670E-07
0.7720,1.12966E-06
0.7730,1.36666E-06
0.7740,1.65149E-06
0.7750,1.99337E-06
0.7760,2.40324E-06
0.7770,2.89405E-06
0.7780,3.48106E-06
0.7790,4.18229E-06
0.7800,5.01898E-06
0.7810,6.01608E-06
0.7820,7.20292E-06
0.7830,8.61393E-06
0.7840,1.02894E-05
0.7850,1.22765E-05
0.7860,1.46305E-05
0.7870,1.74155E-05
0.7880,2.07067E-05
0.7890,2.45912E-05
0.7900,2.91705E-05
0.7910,3.45622E-05
0.7920,4.09030E-05
0.7930,4.83506E-05
0.7940,5.70876E-05
0.7950,6.73247E-05
0.7960,7.93049E-05
0.7970,9.33076E-05
0.7980,1.09654E-04
0.7990,1.28714E-04
0.8000,1.50909E-04
0.8010,1.76723E-04
0.8020,2.06709E-04
0.8030,2.41499E-04
0.8040,2.81811E-04
0.8050,3.28464E-04
0.8060,3.82387E-04
0.8070,4.44635E-04
0.8080,5.16401E-04
0.8090,5.99039E-04
0.8100,6.94072E-04
0.8110,8.03221E-04
0.8120,9.28423E-04
0.8130,1.07185E-03
0.8140,1.23596E-03
0.8150,1.42347E-03
0.8160,1.63745E-03
0.8170,1.88133E-03
0.8180,2.15890E-03
0.8190,2.47441E-03
0.8200,2.83258E-03
0.8210,3.23864E-03
0.8220,3.69836E-03
0.8230,4.21815E-03
0.8240,4.80507E-03
0.8250,5.46689E-03
0.8260,6.21214E-03
0.8270,7.05020E-03
0.8280,7.99134E-03
0.8290,9.04676E-03
0.8300,1.02287E-02
0.8310,1.15504E-02
0.8320,1.30265E-02
0.8330,1.46724E-02
0.8340,1.65053E-02
0.8350,1.85432E-02
0.8360,2.08060E-02
0.8370,2.33146E-02
0.8380,2.60918E-02
0.8390,2.91617E-02
0.8400,3.25499E-02
0.8410,3.62839E-02
0.8420,4.03926E-02
0.8430,4.49066E-02
0.8440,4.98581E-02
0.8450,5.52808E-02
0.8460,6.12103E-02
0.8470,6.76831E-02
0.8480,7.47377E-02
0.8490,8.24134E-02
0.8500,9.07510E-02
0.8510,9.97919E-02
0.8520,1.09579E-01
0.8530,1.20154E-01
0.8540,1.31561E-01
0.8550,1.43843E-01
0.8560,1.57042E-01
0.8570,1.71200E-01
0.8580,1.86359E-01
0.8590,2.02556E-01
0.8600,2.19829E-01
0.8610,2.38210E-01
0.8620,2.57732E-01
0.8630,2.78419E-01
0.8640,3.00294E-01
0.8650,3.23372E-01
0.8660,3.47664E-01
0.8670,3.73173E-01
0.8680,3.99893E-01
0.8690,4.27810E-01
0.8700,4.56902E-01
0.8710,4.87135E-01
0.8720,5.18464E-01
0.8730,5.50834E-01
0.8740,5.84173E-01
0.8750,6.18401E-01
0.8760,6.53420E-01
0.8770,6.89118E-01
0.8780,7.25368E-01
0.8790,7.62029E-01
0.8800,7.98941E-01
0.8810,8.35930E-01
0.8820,8.72806E-01
0.8830,9.09361E-01
0.8840,9.45374E-01
0.8850,9.80608E-01
0.8860,1.01481E+00
0.8870,1.04772E+00
0.8880,1.07905E+00
0.8890,1.10852E+00
0.8900,1.13584E+00
0.8910,1.16070E+00
0.8920,1.18279E+00
0.8930,1.20180E+00
0.8940,1.21742E+00
0.8950,1.22936E+00
0.8960,1.23730E+00
0.8970,1.24096E+00
0.8980,1.24006E+00
0.8990,1.23435E+00
0.9000,1.22360E+00
0.9010,1.20758E+00
0.9020,1.18613E+00
0.9030,1.15910E+00
0.9040,1.12637E+00
0.9050,1.08789E+00
0.9060,1.04362E+00
0.9070,9.93590E-01
0.9080,9.37886E-01
0.9090,8.76639E-01
0.9100,8.10036E-01
0.9110,7.38328E-01
0.9120,6.61822E-01
0.9130,5.80889E-01
0.9140,4.95959E-01
0.9150,4.07521E-01
0.9160,3.16125E-01
0.9170,2.22375E-01
0.9180,1.26929E-01
0.9190,3.04914E-02
0.9200,-6.61875E-02
0.9210,-1.62321E-01
0.9220,-2.57090E-01
0.9230,-3.49655E-01
0.9240,-4.39160E-01
0.9250,-5.24742E-01
0.9260,-6.05544E-01
0.9270,-6.80723E-01
0.9280,-7.49461E-01
0.9290,-8.10976E-01
0.9300,-8.64535E-01
0.9310,-9.09461E-01
0.9320,-9.45150E-01
0.9330,-9.71078E-01
0.9340,-9.86811E-01
0.9350,-9.92017E-01
0.9360,-9.86474E-01
0.9370,-9.70077E-01
0.9380,-9.42844E-01
0.9390,-9.04923E-01
0.9400,-8.56595E-01
0.9410,-7.98278E-01
0.9420,-7.30523E-01
0.9430,-6.54018E-01
0.9440,-5.69579E-01
0.9450,-4.78145E-01
0.9460,-3.80769E-01
0.9470,-2.78605E-01
0.9480,-1.72900E-01
0.9490,-6.49742E-02
0.9500,4.37939E-02
0.9510,1.51984E-01
0.9520,2.58156E-01
0.9530,3.60867E-01
0.9540,4.58693E-01
0.9550,5.50253E-01
0.9560,6.34225E-01
0.9570,7.09372E-01
0.9580,7.74558E-01
0.9590,8.28771E-01
0.9600,8.71139E-01
0.9610,9.00948E-01
0.9620,9.17657E-01
0.9630,9.20908E-01
0.9640,9.10539E-01
0.9650,8.86590E-01
0.9660,8.49311E-01
0.9670,7.99156E-01
0.9680,7.36787E-01
0.9690,6.63069E-01
0.9700,5.79057E-01
0.9710,4.85984E-01
0.9720,3.85250E-01
0.9730,2.78398E-01
0.9740,1.67092E-01
0.9750,5.30946E-02
0.9760,-6.17623E-02
0.9770,-1.75608E-01
0.9780,-2.86561E-01
0.9790,-3.92766E-01
0.9800,-4.92422E-01
0.9810,-5.83817E-01
0.9820,-6.65357E-01
0.9830,-7.35602E-01
0.9840,-7.93285E-01
0.9850,-8.37347E-01
0.9860,-8.66951E-01
0.9870,-8.81507E-01
0.9880,-8.80681E-01
0.9890,-8.64409E-01
0.9900,-8.32902E-01
0.9910,-7.86641E-01
0.9920,-7.26381E-01
0.9930,-6.53132E-01
0.9940,-5.68151E-01
0.9950,-4.72918E-01
0.9960,-3.69113E-01
0.9970,-2.58588E-01
0.9980,-1.43337E-01
0.9990,-2.54543E-02
1.0000,9.28960E-02
1.0010,2.09525E-01
1.0020,3.22256E-01
1.0030,4.28969E-01
1.0040,5.27640E-01
1.0050,6.16381E-01
1.0060,6.93477E-01
1.0070,7.57421E-01
1.0080,8.06946E-01
1.0090,8.41053E-01
1.0100,8.59030E-01
1.0110,8.60474E-01
1.0120,8.45295E-01
1.0130,8.13731E-01
1.0140,7.66337E-01
1.0150,7.03985E-01
1.0160,6.27846E-01
1.0170,5.39368E-01
1.0180,4.40257E-01
1.0190,3.32438E-01
1.0200,2.18024E-01
1.0210,9.92703E-02
1.0220,-2.14640E-02
1.0230,-1.41767E-01
1.0240,-2.59221E-01
1.0250,-3.71452E-01
1.0260,-4.76177E-01
1.0270,-5.71254E-01
1.0280,-6.54724E-01
1.0290,-7.24855E-01
1.0300,-7.80181E-01
1.0310,-8.19530E-01
1.0320,-8.42054E-01
1.0330,-8.47248E-01
1.0340,-8.34963E-01
1.0350,-8.05412E-01
1.0360,-7.59166E-01
1.0370,-6.97151E-01
1.0380,-6.20621E-01
1.0390,-5.31142E-01
1.0400,-4.30558E-01
1.0410,-3.20953E-01
1.0420,-2.04612E-01
1.0430,-8.39663E-02
1.0440,3.84478E-02
1.0450,1.60049E-01
1.0460,2.78264E-01
1.0470,3.90581E-01
1.0480,4.94604E-01
1.0490,5.88107E-01
1.0500,6.69079E-01
1.0510,7.35772E-01
1.0520,7.86736E-01
1.0530,8.20855E-01
1.0540,8.37371E-01
1.0550,8.35900E-01
1.0560,8.16448E-01
1.0570,7.79407E-01
1.0580,7.25550E-01
1.0590,6.56016E-01
1.0600,5.72287E-01
1.0610,4.76158E-01
1.0620,3.69698E-01
1.0630,2.55205E-01
1.0640,1.35161E-01
1.0650,1.21729E-02
1.0660,-1.11080E-01
1.0670,-2.31907E-01
1.0680,-3.47661E-01
1.0690,-4.55804E-01
1.0700,-5.53953E-01
1.0710,-6.39945E-01
1.0720,-7.11876E-01
1.0730,-7.68147E-01
1.0740,-8.07502E-01
1.0750,-8.29058E-01
1.0760,-8.32320E-01
1.0770,-8.17200E-01
1.0780,-7.84015E-01
1.0790,-7.33483E-01
1.0800,-6.66707E-01
1.0810,-5.85155E-01
1.0820,-4.90623E-01
1.0830,-3.85199E-01
1.0840,-2.71218E-01
1.0850,-1.51207E-01
1.0860,-2.78326E-02
1.0870,9.61614E-02
1.0880,2.18013E-01
1.0890,3.35004E-01
1.0900,4.44523E-01
1.0910,5.44120E-01
1.0920,6.31567E-01
1.0930,7.04903E-01
1.0940,7.62483E-01
1.0950,8.03011E-01
1.0960,8.25573E-01
1.0970,8.29657E-01
1.0980,8.15165E-01
1.0990,7.82414E-01
1.1000,7.32133E-01
1.1010,6.65441E-01
1.1020,5.83831E-01
1.1030,4.89129E-01
1.1040,3.83455E-01
1.1050,2.69179E-01
1.1060,1.48862E-01
1.1070,2.52039E-02
1.1080,-9.90195E-02
1.1090,-2.21020E-01
1.1100,-3.38058E-01
1.1110,-4.47506E-01
1.1120,-5.46905E-01
1.1130,-6.34024E-01
1.1140,-7.06905E-01
1.1150,-7.63913E-01
1.1160,-8.03767E-01
1.1170,-8.25573E-01
1.1180,-8.28841E-01
1.1190,-8.13498E-01
1.1200,-7.79889E-01
1.1210,-7.28772E-01
1.1220,-6.61294E-01
1.1230,-5.78972E-01
1.1240,-4.83655E-01
1.1250,-3.77484E-01
1.1260,-2.62844E-01
1.1270,-1.42307E-01
1.1280,-1.85773E-02
1.1290,1.05569E-01
1.1300,2.27348E-01
1.1310,3.44031E-01
1.1320,4.53005E-01
1.1330,5.51830E-01
1.1340,6.38295E-01
1.1350,7.10469E-01
1.1360,7.66739E-01
1.1370,8.05853E-01
1.1380,8.26941E-01
1.1390,8.29537E-01
1.1400,8.13591E-01
1.1410,7.79466E-01
1.1420,7.27931E-01
1.1430,6.60144E-01
1.1440,5.77625E-01
1.1450,4.82221E-01
1.1460,3.76065E-01
1.1470,2.61527E-01
1.1480,1.41164E-01
1.1490,1.76576E-02
1.1500,-1.06242E-01
1.1510,-2.27779E-01
1.1520,-3.44253E-01
1.1530,-4.53078E-01
1.1540,-5.51844E-01
1.1550,-6.38363E-01
1.1560,-7.10724E-01
1.1570,-7.67332E-01
1.1580,-8.06942E-01
1.1590,-8.28688E-01
1.1600,-8.32100E-01
1.1610,-8.17116E-01
1.1620,-7.84077E-01
1.1630,-7.33726E-01
1.1640,-6.67186E-01
1.1650,-5.85936E-01
1.1660,-4.91775E-01
1.1670,-3.86786E-01
1.1680,-2.73288E-01
1.1690,-1.53782E-01
1.1700,-3.08971E-02
1.1710,9.26662E-02
1.1720,2.14198E-01
1.1730,3.31035E-01
1.1740,4.40625E-01
1.1750,5.40575E-01
1.1760,6.28709E-01
1.1770,7.03111E-01
1.1780,7.62170E-01
1.1790,8.04612E-01
1.1800,8.29527E-01
1.1810,8.36389E-01
1.1820,8.25064E-01
1.1830,7.95815E-01
1.1840,7.49293E-01
1.1850,6.86525E-01
1.1860,6.08884E-01
1.1870,5.18065E-01
1.1880,4.16045E-01
1.1890,3.05038E-01
1.1900,1.87449E-01
1.1910,6.58180E-02
1.1920,-5.72304E-02
1.1930,-1.79048E-01
1.1940,-2.97018E-01
1.1950,-4.08613E-01
1.1960,-5.11445E-01
1.1970,-6.03320E-01
1.1980,-6.82285E-01
1.1990,-7.46666E-01
1.2000,-7.95103E-01
1.2010,-8.26581E-01
1.2020,-8.40447E-01
1.2030,-8.36427E-01
1.2040,-8.14626E-01
1.2050,-7.75527E-01
1.2060,-7.19980E-01
1.2070,-6.49179E-01
1.2080,-5.64641E-01
1.2090,-4.68168E-01
1.2100,-3.61812E-01
1.2110,-2.47826E-01
1.2120,-1.28621E-01
1.2130,-6.70931E-03
1.2140,1.15344E-01
1.2150,2.34977E-01
1.2160,3.49686E-01
1.2170,4.57076E-01
1.2180,5.54912E-01
1.2190,6.41163E-01
1.2200,7.14044E-01
1.2210,7.72056E-01
1.2220,8.14011E-01
1.2230,8.39058E-01
1.2240,8.46700E-01
1.2250,8.36802E-01
1.2260,8.09590E-01
1.2270,7.65651E-01
1.2280,7.05914E-01
1.2290,6.31631E-01
1.2300,5.44350E-01
1.2310,4.45883E-01
1.2320,3.38265E-01
1.2330,2.23715E-01
1.2340,1.04586E-01
1.2350,-1.66807E-02
1.2360,-1.37608E-01
1.2370,-2.55731E-01
1.2380,-3.68651E-01
1.2390,-4.74082E-01
1.2400,-5.69894E-01
1.2410,-6.54162E-01
1.2420,-7.25196E-01
1.2430,-7.81583E-01
1.2440,-8.22205E-01
1.2450,-8.46269E-01
1.2460,-8.53316E-01
1.2470,-8.43229E-01
1.2480,-8.16237E-01
1.2490,-7.72906E-01
1.2500,-7.14128E-01
1.2510,-6.41098E-01
1.2520,-5.55295E-01
1.2530,-4.58445E-01
1.2540,-3.52488E-01
1.2550,-2.39541E-01
1.2560,-1.21851E-01
1.2570,-1.75193E-03
1.2580,1.18383E-01
1.2590,2.36185E-01
1.2600,3.49343E-01
1.2610,4.55640E-01
1.2620,5.53004E-01
1.2630,6.39545E-01
1.2640,7.13588E-01
1.2650,7.73710E-01
1.2660,8.18765E-01
1.2670,8.47900E-01
1.2680,8.60577E-01
1.2690,8.56580E-01
1.2700,8.36013E-01
1.2710,7.99302E-01
1.2720,7.47183E-01
1.2730,6.80685E-01
1.2740,6.01112E-01
1.2750,5.10010E-01
1.2760,4.09146E-01
1.2770,3.00463E-01
1.2780,1.86048E-01
1.2790,6.80904E-02
1.2800,-5.11622E-02
1.2810,-1.69445E-01
1.2820,-2.84519E-01
1.2830,-3.94216E-01
1.2840,-4.96476E-01
1.2850,-5.89385E-01
1.2860,-6.71214E-01
1.2870,-7.40449E-01
1.2880,-7.95816E-01
1.2890,-8.36305E-01
1.2900,-8.61189E-01
1.2910,-8.70033E-01
1.2920,-8.62702E-01
1.2930,-8.39364E-01
1.2940,-8.00481E-01
1.2950,-7.46801E-01
1.2960,-6.79342E-01
1.2970,-5.99373E-01
1.2980,-5.08387E-01
1.2990,-4.08076E-01
1.3000,-3.00292E-01
1.3010,-1.87020E-01
1.3020,-7.03373E-02
1.3030,4.76267E-02
1.3040,1.64726E-01
1.3050,2.78840E-01
1.3060,3.87908E-01
1.3070,4.89972E-01
1.3080,5.83205E-01
1.3090,6.65947E-01
1.3100,7.36735E-01
1.3110,7.94323E-01
1.3120,8.37707E-01
1.3130,8.66143E-01
1.3140,8.79153E-01
1.3150,8.76537E-01
1.3160,8.58372E-01
1.3170,8.25013E-01
1.3180,7.77078E-01
1.3190,7.15442E-01
1.3200,6.41218E-01
1.3210,5.55734E-01
1.3220,4.60511E-01
1.3230,3.57235E-01
1.3240,2.47724E-01
1.3250,1.33897E-01
1.3260,1.77435E-02
1.3270,-9.87189E-02
1.3280,-2.13473E-01
1.3290,-3.24541E-01
1.3300,-4.30016E-01
1.3310,-5.28095E-01
1.3320,-6.17110E-01
1.3330,-6.95556E-01
1.3340,-7.62112E-01
1.3350,-8.15670E-01
1.3360,-8.55345E-01
1.3370,-8.80492E-01
1.3380,-8.90715E-01
1.3390,-8.85873E-01
1.3400,-8.66080E-01
1.3410,-8.31701E-01
1.3420,-7.83344E-01
1.3430,-7.21850E-01
1.3440,-6.48277E-01
1.3450,-5.63877E-01
1.3460,-4.70082E-01
1.3470,-3.68471E-01
1.3480,-2.60746E-01
1.3490,-1.48703E-01
1.3500,-3.42037E-02
1.3510,8.08603E-02
1.3520,1.94595E-01
1.3530,3.05137E-01
1.3540,4.10683E-01
1.3550,5.09519E-01
1.3560,6.00049E-01
1.3570,6.80817E-01
1.3580,7.50536E-01
1.3590,8.08099E-01
1.3600,8.52604E-01
1.3610,8.83361E-01
1.3620,8.99907E-01
1.3630,9.02007E-01
1.3640,8.89661E-01
1.3650,8.63097E-01
1.3660,8.22771E-01
1.3670,7.69356E-01
1.3680,7.03729E-01
1.3690,6.26956E-01
1.3700,5.40277E-01
1.3710,4.45080E-01
1.3720,3.42881E-01
1.3730,2.35301E-01
1.3740,1.24036E-01
1.3750,1.08336E-02
1.3760,-1.02539E-01
1.3770,-2.14318E-01
1.3780,-3.22772E-01
1.3790,-4.26232E-01
1.3800,-5.23111E-01
1.3810,-6.11932E-01
1.3820,-6.91350E-01
1.3830,-7.60167E-01
1.3840,-8.17357E-01
1.3850,-8.62074E-01
1.3860,-8.93667E-01
1.3870,-9.11687E-01
1.3880,-9.15893E-01
1.3890,-9.06255E-01
1.3900,-8.82950E-01
1.3910,-8.46363E-01
1.3920,-7.97073E-01
1.3930,-7.35850E-01
1.3940,-6.63637E-01
1.3950,-5.81536E-01
1.3960,-4.90791E-01
1.3970,-3.92769E-01
1.3980,-2.88938E-01
1.3990,-1.80843E-01
1.4000,-7.00851E-02
1.4010,4.17020E-02
1.4020,1.52879E-01
1.4030,2.61823E-01
1.4040,3.66953E-01
1.4050,4.66749E-01
1.4060,5.59778E-01
1.4070,6.44710E-01
1.4080,7.20342E-01
1.4090,7.85608E-01
1.4100,8.39597E-01
1.4110,8.81564E-01
1.4120,9.10941E-01
1.4130,9.27340E-01
1.4140,9.30563E-01
1.4150,9.20596E-01
1.4160,8.97614E-01
1.4170,8.61976E-01
1.4180,8.14213E-01
1.4190,7.55029E-01
1.4200,6.85279E-01
1.4210,6.05966E-01
1.4220,5.18217E-01
1.4230,4.23273E-01
1.4240,3.22467E-01
1.4250,2.17207E-01
1.4260,1.08954E-01
1.4270,-7.96027E-04
1.4280,-1.10536E-01
1.4290,-2.18766E-01
1.4300,-3.24015E-01
1.4310,-4.24859E-01
1.4320,-5.19944E-01
1.4330,-6.07999E-01
1.4340,-6.87855E-01
1.4350,-7.58459E-01
1.4360,-8.18890E-01
1.4370,-8.68365E-01
1.4380,-9.06255E-01
1.4390,-9.32086E-01
1.4400,-9.45548E-01
1.4410,-9.46495E-01
1.4420,-9.34950E-01
1.4430,-9.11098E-01
1.4440,-8.75284E-01
1.4450,-8.28011E-01
1.4460,-7.69927E-01
1.4470,-7.01818E-01
1.4480,-6.24595E-01
1.4490,-5.39283E-01
1.4500,-4.47006E-01
1.4510,-3.48971E-01
1.4520,-2.46454E-01
1.4530,-1.40780E-01
1.4540,-3.33063E-02
1.4550,7.45918E-02
1.4560,1.81543E-01
1.4570,2.86195E-01
1.4580,3.87233E-01
1.4590,4.83393E-01
1.4600,5.73481E-01
1.4610,6.56385E-01
1.4620,7.31090E-01
1.4630,7.96688E-01
1.4640,8.52388E-01
1.4650,8.97530E-01
1.4660,9.31585E-01
1.4670,9.54163E-01
1.4680,9.65021E-01
1.4690,9.64057E-01
1.4700,9.51318E-01
1.4710,9.26990E-01
1.4720,8.91403E-01
1.4730,8.45018E-01
1.4740,7.88427E-01
1.4750,7.22341E-01
1.4760,6.47579E-01
1.4770,5.65061E-01
1.4780,4.75796E-01
1.4790,3.80864E-01
1.4800,2.81410E-01
1.4810,1.78623E-01
1.4820,7.37270E-02
1.4830,-3.20376E-02
1.4840,-1.37427E-01
1.4850,-2.41208E-01
1.4860,-3.42174E-01
1.4870,-4.39160E-01
1.4880,-5.31049E-01
1.4890,-6.16794E-01
1.4900,-6.95424E-01
1.4910,-7.66054E-01
1.4920,-8.27897E-01
1.4930,-8.80271E-01
1.4940,-9.22607E-01
1.4950,-9.54452E-01
1.4960,-9.75475E-01
1.4970,-9.85470E-01
1.4980,-9.84357E-01
1.4990,-9.72180E-01
1.5000,-9.49109E-01
1.5010,-9.15432E-01
1.5020,-8.71557E-01
1.5030,-8.18000E-01
1.5040,-7.55383E-01
1.5050,-6.84424E-01
1.5060,-6.05929E-01
1.5070,-5.20781E-01
1.5080,-4.29933E-01
1.5090,-3.34393E-01
1.5100,-2.35214E-01
1.5110,-1.33483E-01
1.5120,-3.03080E-02
1.5130,7.31948E-02
1.5140,1.75911E-01
1.5150,2.76742E-01
1.5160,3.74617E-01
1.5170,4.68500E-01
1.5180,5.57407E-01
1.5190,6.40411E-01
1.5200,7.16653E-01
1.5210,7.85352E-01
1.5220,8.45808E-01
1.5230,8.97414E-01
1.5240,9.39659E-01
1.5250,9.72131E-01
1.5260,9.94524E-01
1.5270,1.00664E+00
1.5280,1.00838E+00
1.5290,9.99755E-01
1.5300,9.80893E-01
1.5310,9.52016E-01
1.5320,9.13447E-01
1.5330,8.65607E-01
1.5340,8.09009E-01
1.5350,7.44251E-01
1.5360,6.72009E-01
1.5370,5.93030E-01
1.5380,5.08124E-01
1.5390,4.18156E-01
1.5400,3.24035E-01
1.5410,2.26705E-01
1.5420,1.27137E-01
1.5430,2.63176E-02
1.5440,-7.47604E-02
1.5450,-1.75108E-01
1.5460,-2.73749E-01
1.5470,-3.69731E-01
1.5480,-4.62132E-01
1.5490,-5.50072E-01
1.5500,-6.32718E-01
1.5510,-7.09293E-01
1.5520,-7.79085E-01
1.5530,-8.41450E-01
1.5540,-8.95818E-01
1.5550,-9.41700E-01
1.5560,-9.78689E-01
1.5570,-1.00647E+00
1.5580,-1.02480E+00
1.5590,-1.03355E+00
1.5600,-1.03266E+00
1.5610,-1.02218E+00
1.5620,-1.00222E+00
1.5630,-9.73017E-01
1.5640,-9.34855E-01
1.5650,-8.88116E-01
1.5660,-8.33256E-01
1.5670,-7.70801E-01
1.5680,-7.01344E-01
1.5690,-6.25535E-01
1.5700,-5.44080E-01
1.5710,-4.57730E-01
1.5720,-3.67276E-01
1.5730,-2.73538E-01
1.5740,-1.77364E-01
1.5750,-7.96137E-02
1.5760,1.88410E-02
1.5770,1.17130E-01
1.5780,2.14390E-01
1.5790,3.09772E-01
1.5800,4.02449E-01
1.5810,4.91625E-01
1.5820,5.76536E-01
1.5830,6.56463E-01
1.5840,7.30735E-01
1.5850,7.98731E-01
1.5860,8.59893E-01
1.5870,9.13719E-01
1.5880,9.59779E-01
1.5890,9.97708E-01
1.5900,1.02721E+00
1.5910,1.04807E+00
1.5920,1.06015E+00
1.5930,1.06336E+00
1.5940,1.05771E+00
1.5950,1.04329E+00
1.5960,1.02023E+00
1.5970,9.88770E-01
1.5980,9.49181E-01
1.5990,9.01822E-01
1.6000,8.47104E-01
1.6010,7.85499E-01
1.6020,7.17529E-01
1.6030,6.43765E-01
1.6040,5.64821E-01
1.6050,4.81348E-01
1.6060,3.94028E-01
1.6070,3.03571E-01
1.6080,2.10704E-01
1.6090,1.16171E-01
1.6100,2.07223E-02
1.6110,-7.48896E-02
1.6120,-1.69916E-01
1.6130,-2.63618E-01
1.6140,-3.55273E-01
1.6150,-4.44178E-01
1.6160,-5.29658E-01
1.6170,-6.11066E-01
1.6180,-6.87796E-01
1.6190,-7.59277E-01
1.6200,-8.24984E-01
1.6210,-8.84442E-01
1.6220,-9.37222E-01
1.6230,-9.82952E-01
1.6240,-1.02131E+00
1.6250,-1.05205E+00
1.6260,-1.07495E+00
1.6270,-1.08989E+00
1.6280,-1.09677E+00
1.6290,-1.09558E+00
1.6300,-1.08635E+00
1.6310,-1.06919E+00
1.6320,-1.04424E+00
1.6330,-1.01171E+00
1.6340,-9.71870E-01
1.6350,-9.25029E-01
1.6360,-8.71551E-01
1.6370,-8.11841E-01
1.6380,-7.46347E-01
1.6390,-6.75556E-01
1.6400,-5.99988E-01
1.6410,-5.20192E-01
1.6420,-4.36745E-01
1.6430,-3.50243E-01
1.6440,-2.61301E-01
1.6450,-1.70544E-01
1.6460,-7.86069E-02
1.6470,1.38720E-02
1.6480,1.06256E-01
1.6490,1.97914E-01
1.6500,2.88223E-01
1.6510,3.76576E-01
1.6520,4.62383E-01
1.6530,5.45075E-01
1.6540,6.24108E-01
1.6550,6.98968E-01
1.6560,7.69171E-01
1.6570,8.34269E-01
1.6580,8.93851E-01
1.6590,9.47544E-01
1.6600,9.95020E-01
1.6610,1.03599E+00
1.6620,1.07021E+00
1.6630,1.09749E+00
1.6640,1.11768E+00
1.6650,1.13066E+00
1.6660,1.13640E+00
1.6670,1.13487E+00
1.6680,1.12611E+00
1.6690,1.11022E+00
1.6700,1.08731E+00
1.6710,1.05755E+00
1.6720,1.02117E+00
1.6730,9.78408E-01
1.6740,9.29558E-01
1.6750,8.74947E-01
1.6760,8.14934E-01
1.6770,7.49909E-01
1.6780,6.80289E-01
1.6790,6.06517E-01
1.6800,5.29058E-01
1.6810,4.48395E-01
1.6820,3.65026E-01
1.6830,2.79464E-01
1.6840,1.92229E-01
1.6850,1.03848E-01
1.6860,1.48491E-02
1.6870,-7.42376E-02
1.6880,-1.62887E-01
1.6890,-2.50581E-01
1.6900,-3.36810E-01
1.6910,-4.21079E-01
1.6920,-5.02905E-01
1.6930,-5.81826E-01
1.6940,-6.57399E-01
1.6950,-7.29205E-01
1.6960,-7.96847E-01
1.6970,-8.59959E-01
1.6980,-9.18200E-01
1.6990,-9.71262E-01
1.7000,-1.01887E+00
1.7010,-1.06077E+00
1.7020,-1.09676E+00
1.7030,-1.12666E+00
1.7040,-1.15033E+00
1.7050,-1.16767E+00
1.7060,-1.17861E+00
1.7070,-1.18310E+00
1.7080,-1.18116E+00
1.7090,-1.17282E+00
1.7100,-1.15815E+00
1.7110,-1.13725E+00
1.7120,-1.11027E+00
1.7130,-1.07737E+00
1.7140,-1.03875E+00
1.7150,-9.94636E-01
1.7160,-9.45286E-01
1.7170,-8.90979E-01
1.7180,-8.32019E-01
1.7190,-7.68732E-01
1.7200,-7.01464E-01
1.7210,-6.30578E-01
1.7220,-5.56453E-01
1.7230,-4.79482E-01
1.7240,-4.00068E-01
1.7250,-3.18625E-01
1.7260,-2.35573E-01
1.7270,-1.51335E-01
1.7280,-6.63395E-02
1.7290,1.89873E-02
1.7300,1.04220E-01
1.7310,1.88938E-01
1.7320,2.72726E-01
1.7330,3.55177E-01
1.7340,4.35894E-01
1.7350,5.14493E-01
1.7360,5.90602E-01
1.7370,6.63865E-01
1.7380,7.33942E-01
1.7390,8.00513E-01
1.7400,8.63276E-01
1.7410,9.21951E-01
1.7420,9.76278E-01
1.7430,1.02602E+00
1.7440,1.07097E+00
1.7450,1.11093E+00
1.7460,1.14574E+00
1.7470,1.17527E+00
1.7480,1.19940E+00
1.7490,1.21805E+00
1.7500,1.23115E+00
1.7510,1.23867E+00
1.7520,1.24060E+00
1.7530,1.23696E+00
1.7540,1.22779E+00
1.7550,1.21315E+00
1.7560,1.19313E+00
1.7570,1.16785E+00
1.7580,1.13744E+00
1.7590,1.10206E+00
1.7600,1.06188E+00
1.7610,1.01710E+00
1.7620,9.67939E-01
1.7630,9.14618E-01
1.7640,8.57388E-01
1.7650,7.96512E-01
1.7660,7.32262E-01
1.7670,6.64927E-01
1.7680,5.94802E-01
1.7690,5.22193E-01
1.7700,4.47414E-01
1.7710,3.70784E-01
1.7720,2.92627E-01
1.7730,2.13270E-01
1.7740,1.33044E-01
1.7750,5.22767E-02
1.7760,-2.87017E-02
1.7770,-1.09565E-01
1.7780,-1.89990E-01
1.7790,-2.69659E-01
1.7800,-3.48258E-01
1.7810,-4.25485E-01
1.7820,-5.01041E-01
1.7830,-5.74639E-01
1.7840,-6.46004E-01
1.7850,-7.14868E-01
1.7860,-7.80981E-01
1.7870,-8.44100E-01
1.7880,-9.04001E-01
1.7890,-9.60472E-01
1.7900,-1.01332E+00
1.7910,-1.06235E+00
1.7920,-1.10741E+00
1.7930,-1.14836E+00
1.7940,-1.18505E+00
1.7950,-1.21738E+00
1.7960,-1.24524E+00
1.7970,-1.26856E+00
1.7980,-1.28728E+00
1.7990,-1.30135E+00
1.8000,-1.31074E+00
1.8010,-1.31545E+00
1.8020,-1.31548E+00
1.8030,-1.31085E+00
1.8040,-1.30161E+00
1.8050,-1.28781E+00
1.8060,-1.26952E+00
1.8070,-1.24682E+00
1.8080,-1.21983E+00
1.8090,-1.18865E+00
1.8100,-1.15342E+00
1.8110,-1.11426E+00
1.8120,-1.07134E+00
1.8130,-1.02482E+00
1.8140,-9.74871E-01
1.8150,-9.21680E-01
1.8160,-8.65440E-01
1.8170,-8.06350E-01
1.8180,-7.44620E-01
1.8190,-6.80465E-01
1.8200,-6.14105E-01
1.8210,-5.45766E-01
1.8220,-4.75678E-01
1.8230,-4.04073E-01
1.8240,-3.31186E-01
1.8250,-2.57255E-01
1.8260,-1.82516E-01
1.8270,-1.07208E-01
1.8280,-3.15674E-02
1.8290,4.41713E-02
1.8300,1.19775E-01
1.8310,1.95012E-01
1.8320,2.69658E-01
1.8330,3.43491E-01
1.8340,4.16292E-01
1.8350,4.87850E-01
1.8360,5.57960E-01
1.8370,6.26423E-01
1.8380,6.93047E-01
1.8390,7.57648E-01
1.8400,8.20049E-01
1.8410,8.80083E-01
1.8420,9.37591E-01
1.8430,9.92424E-01
1.8440,1.04444E+00
1.8450,1.09351E+00
1.8460,1.13951E+00
1.8470,1.18234E+00
1.8480,1.22188E+00
1.8490,1.25806E+00
1.8500,1.29079E+00
1.8510,1.32000E+00
1.8520,1.34563E+00
1.8530,1.36765E+00
1.8540,1.38600E+00
1.8550,1.40066E+00
1.8560,1.41162E+00
1.8570,1.41886E+00
1.8580,1.42240E+00
1.8590,1.42224E+00
1.8600,1.41841E+00
1.8610,1.41093E+00
1.8620,1.39986E+00
1.8630,1.38524E+00
1.8640,1.36713E+00
1.8650,1.34559E+00
1.8660,1.32071E+00
1.8670,1.29255E+00
1.8680,1.26122E+00
1.8690,1.22681E+00
1.8700,1.18942E+00
1.8710,1.14916E+00
1.8720,1.10614E+00
1.8730,1.06050E+00
1.8740,1.01234E+00
1.8750,9.61796E-01
1.8760,9.09008E-01
1.8770,8.54111E-01
1.8780,7.97243E-01
1.8790,7.38548E-01
1.8800,6.78172E-01
1.8810,6.16262E-01
1.8820,5.52967E-01
1.8830,4.88438E-01
1.8840,4.22826E-01
1.8850,3.56282E-01
1.8860,2.88959E-01
1.8870,2.21008E-01
1.8880,1.52580E-01
1.8890,8.38247E-02
1.8900,1.48907E-02
1.8910,-5.40749E-02
1.8920,-1.22927E-01
1.8930,-1.91523E-01
1.8940,-2.59723E-01
1.8950,-3.27388E-01
1.8960,-3.94386E-01
1.8970,-4.60583E-01
1.8980,-5.25853E-01
1.8990,-5.90072E-01
1.9000,-6.53120E-01
1.9010,-7.14880E-01
1.9020,-7.75242E-01
1.9030,-8.34098E-01
1.9040,-8.91344E-01
1.9050,-9.46885E-01
1.9060,-1.00062E+00
1.9070,-1.05248E+00
1.9080,-1.10236E+00
1.9090,-1.15019E+00
1.9100,-1.19590E+00
1.9110,-1.23942E+00
1.9120,-1.28068E+00
1.9130,-1.31963E+00
1.9140,-1.35623E+00
1.9150,-1.39041E+00
1.9160,-1.42213E+00
1.9170,-1.45137E+00
1.9180,-1.47809E+00
1.9190,-1.50226E+00
1.9200,-1.52386E+00
1.9210,-1.54288E+00
1.9220,-1.55930E+00
1.9230,-1.57311E+00
1.9240,-1.58431E+00
1.9250,-1.59292E+00
1.9260,-1.59892E+00
1.9270,-1.60233E+00
1.9280,-1.60318E+00
1.9290,-1.60147E+00
1.9300,-1.59723E+00
1.9310,-1.59049E+00
1.9320,-1.58128E+00
1.9330,-1.56963E+00
1.9340,-1.55558E+00
1.9350,-1.53917E+00
1.9360,-1.52045E+00
1.9370,-1.49947E+00
1.9380,-1.47627E+00
1.9390,-1.45090E+00
1.9400,-1.42342E+00
1.9410,-1.39390E+00
1.9420,-1.36238E+00
1.9430,-1.32893E+00
1.9440,-1.29362E+00
1.9450,-1.25651E+00
1.9460,-1.21766E+00
1.9470,-1.17714E+00
1.9480,-1.13503E+00
1.9490,-1.09140E+00
1.9500,-1.04631E+00
1.9510,-9.99839E-01
1.9520,-9.52060E-01
1.9530,-9.03047E-01
1.9540,-8.52874E-01
1.9550,-8.01615E-01
1.9560,-7.49344E-01
1.9570,-6.96137E-01
1.9580,-6.42068E-01
1.9590,-5.87211E-01
1.9600,-5.31641E-01
1.9610,-4.75430E-01
1.9620,-4.18652E-01
1.9630,-3.61380E-01
1.9640,-3.03685E-01
1.9650,-2.45637E-01
1.9660,-1.87308E-01
1.9670,-1.28766E-01
1.9680,-7.00790E-02
1.9690,-1.13137E-02
1.9700,4.74642E-02
1.9710,1.06190E-01
1.9720,1.64802E-01
1.9730,2.23237E-01
1.9740,2.81436E-01
1.9750,3.39340E-01
1.9760,3.96892E-01
1.9770,4.54036E-01
1.9780,5.10719E-01
1.9790,5.66889E-01
1.9800,6.22495E-01
1.9810,6.77489E-01
1.9820,7.31823E-01
1.9830,7.85453E-01
1.9840,8.38334E-01
1.9850,8.90427E-01
1.9860,9.41690E-01
1.9870,9.92086E-01
1.9880,1.04158E+00
1.9890,1.09013E+00
1.9900,1.13772E+00
1.9910,1.18431E+00
1.9920,1.22986E+00
1.9930,1.27436E+00
1.9940,1.31778E+00
1.9950,1.36010E+00
1.9960,1.40129E+00
1.9970,1.44133E+00
1.9980,1.48021E+00
1.9990,1.51791E+00
2.0000,1.55441E+00
2.0010,1.58970E+00
2.0020,1.62378E+00
2.0030,1.65663E+00
2.0040,1.68824E+00
2.0050,1.71860E+00
2.0060,1.74772E+00
2.0070,1.77558E+00
2.0080,1.80219E+00
2.0090,1.82755E+00
2.0100,1.85164E+00
2.0110,1.87449E+00
2.0120,1.89608E+00
2.0130,1.91643E+00
2.0140,1.93554E+00
2.0150,1.95342E+00
2.0160,1.97007E+00
2.0170,1.98550E+00
2.0180,1.99973E+00
2.0190,2.01277E+00
2.0200,2.02462E+00
2.0210,2.03530E+00
2.0220,2.04483E+00
2.0230,2.05321E+00
2.0240,2.06048E+00
2.0250,2.06663E+00
2.0260,2.07169E+00
2.0270,2.07568E+00
2.0280,2.07862E+00
2.0290,2.08052E+00
2.0300,2.08140E+00
2.0310,2.08129E+00
2.0320,2.08021E+00
2.0330,2.07818E+00
2.0340,2.07521E+00
2.0350,2.07134E+00
2.0360,2.06658E+00
2.0370,2.06096E+00
2.0380,2.05450E+00
2.0390,2.04722E+00
2.0400,2.03916E+00
2.0410,2.03032E+00
2.0420,2.02074E+00
2.0430,2.01045E+00
2.0440,1.99945E+00
2.0450,1.98779E+00
2.0460,1.97548E+00
2.0470,1.96255E+00
2.0480,1.94902E+00
2.0490,1.93492E+00
2.0500,1.92027E+00
2.0510,1.90510E+00
2.0520,1.88943E+00
2.0530,1.87329E+00
2.0540,1.85669E+00
2.0550,1.83967E+00
2.0560,1.82224E+00
2.0570,1.80443E+00
2.0580,1.78627E+00
2.0590,1.76776E+00
2.0600,1.74895E+00
2.0610,1.72984E+00
2.0620,1.71045E+00
2.0630,1.69082E+00
2.0640,1.67096E+00
2.0650,1.65089E+00
2.0660,1.63063E+00
2.0670,1.61019E+00
2.0680,1.58961E+00
2.0690,1.56889E+00
2.0700,1.54805E+00
2.0710,1.52711E+00
2.0720,1.50609E+00
2.0730,1.48501E+00
2.0740,1.46387E+00
2.0750,1.44270E+00
2.0760,1.42151E+00
2.0770,1.40031E+00
2.0780,1.37912E+00
2.0790,1.35795E+00
2.0800,1.33681E+00
2.0810,1.31572E+00
2.0820,1.29468E+00
2.0830,1.27371E+00
2.0840,1.25282E+00
2.0850,1.23201E+00
2.0860,1.21130E+00
2.0870,1.19069E+00
2.0880,1.17020E+00
2.0890,1.14984E+00
2.0900,1.12960E+00
2.0910,1.10950E+00
2.0920,1.08955E+00
2.0930,1.06975E+00
2.0940,1.05011E+00
2.0950,1.03064E+00
2.0960,1.01133E+00
2.0970,9.92208E-01
2.0980,9.73264E-01
2.0990,9.54506E-01
2.1000,9.35940E-01
2.1010,9.17569E-01
2.1020,8.99397E-01
2.1030,8.81429E-01
2.1040,8.63666E-01
2.1050,8.46114E-01
2.1060,8.28773E-01
2.1070,8.11647E-01
2.1080,7.94739E-01
2.1090,7.78049E-01
2.1100,7.61581E-01
2.1110,7.45336E-01
2.1120,7.29314E-01
2.1130,7.13518E-01
2.1140,6.97948E-01
2.1150,6.82605E-01
2.1160,6.67491E-01
2.1170,6.52605E-01
2.1180,6.37948E-01
2.1190,6.23520E-01
2.1200,6.09321E-01
2.1210,5.95352E-01
2.1220,5.81611E-01
2.1230,5.68099E-01
2.1240,5.54815E-01
2.1250,5.41758E-01
2.1260,5.28927E-01
2.1270,5.16322E-01
2.1280,5.03941E-01
2.1290,4.91783E-01
2.1300,4.79846E-01
2.1310,4.68131E-01
2.1320,4.56633E-01
2.1330,4.45354E-01
2.1340,4.34289E-01
2.1350,4.23438E-01
2.1360,4.12800E-01
2.1370,4.02371E-01
2.1380,3.92149E-01
2.1390,3.82134E-01
2.1400,3.72322E-01
2.1410,3.62712E-01
2.1420,3.53301E-01
2.1430,3.44086E-01
2.1440,3.35067E-01
2.1450,3.26239E-01
2.1460,3.17601E-01
2.1470,3.09150E-01
2.1480,3.00883E-01
2.1490,2.92799E-01
2.1500,2.84895E-01
2.1510,2.77167E-01
2.1520,2.69614E-01
2.1530,2.62233E-01
2.1540,2.55020E-01
2.1550,2.47975E-01
2.1560,2.41093E-01
2.1570,2.34372E-01
2.1580,2.27811E-01
2.1590,2.21405E-01
2.1600,2.15152E-01
2.1610,2.09050E-01
2.1620,2.03096E-01
2.1630,1.97287E-01
2.1640,1.91621E-01
2.1650,1.86095E-01
2.1660,1.80707E-01
2.1670,1.75454E-01
2.1680,1.70333E-01
2.1690,1.65342E-01
2.1700,1.60478E-01
2.1710,1.55739E-01
2.1720,1.51122E-01
2.1730,1.46625E-01
2.1740,1.42246E-01
2.1750,1.37981E-01
2.1760,1.33829E-01
2.1770,1.29787E-01
2.1780,1.25853E-01
2.1790,1.22025E-01
2.1800,1.18299E-01
2.1810,1.14675E-01
2.1820,1.11149E-01
2.1830,1.07720E-01
2.1840,1.04385E-01
2.1850,1.01143E-01
2.1860,9.79900E-02
2.1870,9.49254E-02
2.1880,9.19468E-02
2.1890,8.90522E-02
2.1900,8.62395E-02
2.1910,8.35067E-02
2.1920,8.08521E-02
2.1930,7.82736E-02
2.1940,7.57695E-02
2.1950,7.33378E-02
2.1960,7.09769E-02
2.1970,6.86849E-02
2.1980,6.64601E-02
2.1990,6.43008E-02
2.2000,6.22054E-02
2.2010,6.01722E-02
2.2020,5.81996E-02
2.2030,5.62861E-02
2.2040,5.44301E-02
2.2050,5.26301E-02
2.2060,5.08846E-02
2.2070,4.91921E-02
2.2080,4.75514E-02
2.2090,4.59609E-02
2.2100,4.44193E-02
2.2110,4.29253E-02
2.2120,4.14776E-02
2.2130,4.00748E-02
2.2140,3.87159E-02
2.2150,3.73995E-02
2.2160,3.61245E-02
2.2170,3.48897E-02
2.2180,3.36940E-02
2.2190,3.25363E-02
2.2200,3.14154E-02
2.2210,3.03304E-02
2.2220,2.92802E-02
2.2230,2.82637E-02
2.2240,2.72801E-02
2.2250,2.63284E-02
2.2260,2.54076E-02
2.2270,2.45168E-02
2.2280,2.36552E-02
2.2290,2.28218E-02
2.2300,2.20158E-02
2.2310,2.12365E-02
2.2320,2.04829E-02
2.2330,1.97544E-02
2.2340,1.90501E-02
2.2350,1.83694E-02
2.2360,1.77115E-02
2.2370,1.70757E-02
2.2380,1.64613E-02
2.2390,1.58677E-02
2.2400,1.52942E-02
2.2410,1.47402E-02
2.2420,1.42051E-02
2.2430,1.36883E-02
2.2440,1.31892E-02
2.2450,1.27073E-02
2.2460,1.22419E-02
2.2470,1.17927E-02
2.2480,1.13590E-02
2.2490,1.09404E-02
2.2500,1.05363E-02
2.2510,1.01464E-02
2.2520,9.77013E-03
2.2530,9.40706E-03
2.2540,9.05678E-03
2.2550,8.71885E-03
2.2560,8.39287E-03
2.2570,8.07845E-03
2.2580,7.77521E-03
2.2590,7.48277E-03
2.2600,7.20078E-03
2.2610,6.92889E-03
2.2620,6.66675E-03
2.2630,6.41405E-03
2.2640,6.17045E-03
2.2650,5.93567E-03
2.2660,5.70939E-03
2.2670,5.49132E-03
2.2680,5.28120E-03
2.2690,5.07873E-03
2.2700,4.88368E-03
2.2710,4.69576E-03
2.2720,4.51475E-03
2.2730,4.34041E-03
2.2740,4.17249E-03
2.2750,4.01078E-03
2.2760,3.85506E-03
2.2770,3.70512E-03
2.2780,3.56076E-03
2.2790,3.42179E-03
2.2800,3.28800E-03
2.2810,3.15923E-03
2.2820,3.03528E-03
2.2830,2.91600E-03
2.2840,2.80121E-03
2.2850,2.69075E-03
2.2860,2.58447E-03
2.2870,2.48222E-03
2.2880,2.38385E-03
2.2890,2.28922E-03
2.2900,2.19820E-03
2.2910,2.11066E-03
2.2920,2.02647E-03
2.2930,1.94551E-03
2.2940,1.86766E-03
2.2950,1.79280E-03
2.2960,1.72083E-03
2.2970,1.65164E-03
2.2980,1.58514E-03
2.2990,1.52120E-03
2.3000,1.45976E-03
2.3010,1.40070E-03
2.3020,1.34395E-03
2.3030,1.28941E-03
2.3040,1.23701E-03
2.3050,1.18667E-03
2.3060,1.13830E-03
2.3070,1.09183E-03
2.3080,1.04719E-03
2.3090,1.00432E-03
2.3100,9.63141E-04
2.3110,9.23593E-04
2.3120,8.85615E-04
2.3130,8.49147E-04
2.3140,8.14130E-04
2.3150,7.80510E-04
2.3160,7.48233E-04
2.3170,7.17247E-04
2.3180,6.87503E-04
2.3190,6.58953E-04
2.3200,6.31550E-04
2.3210,6.05252E-04
2.3220,5.80014E-04
2.3230,5.55796E-04
2.3240,5.32557E-04
2.3250,5.10261E-04
2.3260,4.88869E-04
2.3270,4.68347E-04
2.3280,4.48661E-04
2.3290,4.29777E-04
2.3300,4.11664E-04
2.3310,3.94293E-04
2.3320,3.77633E-04
2.3330,3.61656E-04
2.3340,3.46336E-04
2.3350,3.31646E-04
2.3360,3.17561E-04
2.3370,3.04058E-04
2.3380,2.91112E-04
2.3390,2.78703E-04
2.3400,2.66807E-04
2.3410,2.55406E-04
2.3420,2.44478E-04
2.3430,2.34005E-04
2.3440,2.23968E-04
2.3450,2.14351E-04
2.3460,2.05135E-04
2.3470,1.96305E-04
2.3480,1.87845E-04
2.3490,1.79741E-04
2.3500,1.71976E-04
2.3510,1.64539E-04
2.3520,1.57415E-04
2.3530,1.50591E-04
2.3540,1.44056E-04
2.3550,1.37797E-04
2.3560,1.31803E-04
2.3570,1.26064E-04
2.3580,1.20568E-04
2.3590,1.15306E-04
2.3600,1.10268E-04
2.3610,1.05445E-04
2.3620,1.00827E-04
2.3630,9.64074E-05
2.3640,9.21766E-05
2.3650,8.81270E-05
2.3660,8.42511E-05
2.3670,8.05417E-05
2.3680,7.69918E-05
2.3690,7.35948E-05
2.3700,7.03442E-05
2.3710,6.72339E-05
2.3720,6.42581E-05
2.3730,6.14109E-05
2.3740,5.86871E-05
2.3750,5.60814E-05
2.3760,5.35888E-05
2.3770,5.12046E-05
2.3780,4.89241E-05
2.3790,4.67430E-05
2.3800,4.46571E-05
2.3810,4.26622E-05
2.3820,4.07545E-05
2.3830,3.89303E-05
2.3840,3.71861E-05
2.3850,3.55183E-05
2.3860,3.39238E-05
2.3870,3.23994E-05
2.3880,3.09421E-05
2.3890,2.95489E-05
2.3900,2.82173E-05
2.3910,2.69444E-05
2.3920,2.57278E-05
2.3930,2.45650E-05
2.3940,2.34537E-05
2.3950,2.23918E-05
2.3960,2.13769E-05
2.3970,2.04071E-05
2.3980,1.94805E-05
2.3990,1.85952E-05
2.4000,1.77493E-05
2.4010,1.69411E-05
2.4020,1.61691E-05
2.4030,1.54315E-05
2.4040,1.47270E-05
2.4050,1.40541E-05
2.4060,1.34113E-05
2.4070,1.27974E-05
2.4080,1.22110E-05
2.4090,1.16511E-05
2.4100,1.11163E-05
2.4110,1.06057E-05
2.4120,1.01181E-05
2.4130,9.65246E-06
2.4140,9.20790E-06
2.4150,8.78347E-06
2.4160,8.37825E-06
2.4170,7.99140E-06
2.4180,7.62210E-06
2.4190,7.26958E-06
2.4200,6.93308E-06
2.4210,6.61189E-06
2.4220,6.30532E-06
2.4230,6.01273E-06
2.4240,5.73349E-06
2.4250,5.46700E-06
2.4260,5.21269E-06
2.4270,4.97002E-06
2.4280,4.73846E-06
2.4290,4.51751E-06
2.4300,4.30669E-06
2.4310,4.10556E-06
2.4320,3.91366E-06
2.4330,3.73060E-06
2.4340,3.55596E-06
2.4350,3.38936E-06
2.4360,3.23045E-06
2.4370,3.07887E-06
2.4380,2.93430E-06
2.4390,2.79640E-06
2.4400,2.66489E-06
2.4410,2.53947E-06
2.4420,2.41986E-06
2.4430,2.30580E-06
2.4440,2.19703E-06
2.4450,2.09332E-06
2.4460,1.99443E-06
2.4470,1.90014E-06
2.4480,1.81025E-06
2.4490,1.72454E-06
2.4500,1.64284E-06
2.4510,1.56495E-06
2.4520,1.49069E-06
2.4530,1.41991E-06
2.4540,1.35245E-06
2.4550,1.28814E-06
2.4560,1.22685E-06
2.4570,1.16843E-06
2.4580,1.11276E-06
2.4590,1.05970E-06
2.4600,1.00913E-06
2.4610,9.60949E-07
2.4620,9.15034E-07
2.4630,8.71283E-07
2.4640,8.29595E-07
2.4650,7.89875E-07
2.4660,7.52031E-07
2.4670,7.15976E-07
2.4680,6.81627E-07
2.4690,6.48904E-07
2.4700,6.17731E-07
2.4710,5.88036E-07
2.4720,5.59749E-07
2.4730,5.32806E-07
2.4740,5.07143E-07
2.4750,4.82700E-07
2.4760,4.59421E-07
2.4770,4.37249E-07
2.4780,4.16134E-07
2.4790,3.96026E-07
2.4800,3.76878E-07
2.4810,3.58644E-07
2.4820,3.41281E-07
2.4830,3.24748E-07
2.4840,3.09006E-07
2.4850,2.94018E-07
2.4860,2.79749E-07
2.4870,2.66163E-07
2.4880,2.53229E-07
2.4890,2.40917E-07
2.4900,2.29195E-07
2.4910,2.18038E-07
2.4920,2.07417E-07
2.4930,1.97307E-07
2.4940,1.87684E-07
2.4950,1.78526E-07
2.4960,1.69809E-07
2.4970,1.61512E-07
2.4980,1.53617E-07
2.4990,1.46103E-07
2.5000,1.38952E-07
2.5010,1.32147E-07
2.5020,1.25672E-07
2.5030,1.19511E-07
2.5040,1.13648E-07
2.5050,1.08070E-07
2.5060,1.02762E-07
2.5070,9.77128E-08
2.5080,9.29086E-08
2.5090,8.83380E-08
2.5100,8.39898E-08
2.5110,7.98534E-08
2.5120,7.59185E-08
2.5130,7.21754E-08
2.5140,6.86149E-08
2.5150,6.52282E-08
2.5160,6.20069E-08
2.5170,5.89431E-08
2.5180,5.60290E-08
2.5190,5.32576E-08
2.5200,5.06218E-08
2.5210,4.81151E-08
2.5220,4.57313E-08
2.5230,4.34644E-08
2.5240,4.13087E-08
2.5250,3.92589E-08
2.5260,3.73098E-08
2.5270,3.54564E-08
2.5280,3.36942E-08
2.5290,3.20188E-08
2.5300,3.04258E-08
2.5310,2.89113E-08
2.5320,2.74715E-08
2.5330,2.61027E-08
2.5340,2.48014E-08
2.5350,2.35644E-08
2.5360,2.23885E-08
2.5370,2.12707E-08
2.5380,2.02082E-08
2.5390,1.91982E-08
2.5400,1.82383E-08
2.5410,1.73259E-08
2.5420,1.64587E-08
2.5430,1.56346E-08
2.5440,1.48513E-08
2.5450,1.41069E-08
2.5460,1.33995E-08
2.5470,1.27272E-08
2.5480,1.20884E-08
2.5490,1.14813E-08
2.5500,1.09045E-08
2.5510,1.03563E-08
2.5520,9.83552E-09
2.5530,9.34066E-09
2.5540,8.87048E-09
2.5550,8.42376E-09
2.5560,7.99935E-09
2.5570,7.59613E-09
2.5580,7.21306E-09
2.5590,6.84914E-09
2.5600,6.50343E-09
2.5610,6.17502E-09
2.5620,5.86305E-09
2.5630,5.56671E-09
2.5640,5.28523E-09
2.5650,5.01785E-09
2.5660,4.76389E-09
2.5670,4.52268E-09
2.5680,4.29358E-09
2.5690,4.07599E-09
2.5700,3.86934E-09
2.5710,3.67308E-09
2.5720,3.48670E-09
2.5730,3.30969E-09
2.5740,3.14160E-09
2.5750,2.98198E-09
2.5760,2.83040E-09
2.5770,2.68647E-09
2.5780,2.54980E-09
2.5790,2.42003E-09
2.5800,2.29681E-09
2.5810,2.17982E-09
2.5820,2.06874E-09
2.5830,1.96327E-09
2.5840,1.86314E-09
2.5850,1.76808E-09
2.5860,1.67784E-09
2.5870,1.59216E-09
2.5880,1.51083E-09
2.5890,1.43362E-09
2.5900,1.36032E-09
2.5910,1.29075E-09
2.5920,1.22470E-09
2.5930,1.16202E-09
2.5940,1.10251E-09
2.5950,1.04604E-09
2.5960,9.92429E-10



==> anc/X_state_wvfncts/v37.csv <==
Level v=37

0.7370,-8.58678E-10
0.7380,-1.08120E-09
0.7390,-1.35978E-09
0.7400,-1.70814E-09
0.7410,-2.14322E-09
0.7420,-2.68597E-09
0.7430,-3.36221E-09
0.7440,-4.20378E-09
0.7450,-5.24985E-09
0.7460,-6.54855E-09
0.7470,-8.15896E-09
0.7480,-1.01535E-08
0.7490,-1.26210E-08
0.7500,-1.56697E-08
0.7510,-1.94322E-08
0.7520,-2.40700E-08
0.7530,-2.97800E-08
0.7540,-3.68016E-08
0.7550,-4.54259E-08
0.7560,-5.60060E-08
0.7570,-6.89700E-08
0.7580,-8.48362E-08
0.7590,-1.04231E-07
0.7600,-1.27911E-07
0.7610,-1.56788E-07
0.7620,-1.91962E-07
0.7630,-2.34754E-07
0.7640,-2.86752E-07
0.7650,-3.49861E-07
0.7660,-4.26364E-07
0.7670,-5.18993E-07
0.7680,-6.31014E-07
0.7690,-7.66323E-07
0.7700,-9.29568E-07
0.7710,-1.12628E-06
0.7720,-1.36304E-06
0.7730,-1.64765E-06
0.7740,-1.98938E-06
0.7750,-2.39921E-06
0.7760,-2.89010E-06
0.7770,-3.47739E-06
0.7780,-4.17916E-06
0.7790,-5.01673E-06
0.7800,-6.01517E-06
0.7810,-7.20394E-06
0.7820,-8.61761E-06
0.7830,-1.02967E-05
0.7840,-1.22886E-05
0.7850,-1.46489E-05
0.7860,-1.74421E-05
0.7870,-2.07436E-05
0.7880,-2.46414E-05
0.7890,-2.92374E-05
0.7900,-3.46501E-05
0.7910,-4.10168E-05
0.7920,-4.84965E-05
0.7930,-5.72731E-05
0.7940,-6.75587E-05
0.7950,-7.95980E-05
0.7960,-9.36726E-05
0.7970,-1.10106E-04
0.7980,-1.29271E-04
0.7990,-1.51592E-04
0.8000,-1.77557E-04
0.8010,-2.07724E-04
0.8020,-2.42729E-04
0.8030,-2.83296E-04
0.8040,-3.30251E-04
0.8050,-3.84531E-04
0.8060,-4.47199E-04
0.8070,-5.19460E-04
0.8080,-6.02676E-04
0.8090,-6.98385E-04
0.8100,-8.08323E-04
0.8110,-9.34443E-04
0.8120,-1.07894E-03
0.8130,-1.24428E-03
0.8140,-1.43321E-03
0.8150,-1.64884E-03
0.8160,-1.89459E-03
0.8170,-2.17433E-03
0.8180,-2.49232E-03
0.8190,-2.85331E-03
0.8200,-3.26258E-03
0.8210,-3.72596E-03
0.8220,-4.24990E-03
0.8230,-4.84151E-03
0.8240,-5.50861E-03
0.8250,-6.25982E-03
0.8260,-7.10457E-03
0.8270,-8.05320E-03
0.8280,-9.11699E-03
0.8290,-1.03083E-02
0.8300,-1.16404E-02
0.8310,-1.31279E-02
0.8320,-1.47866E-02
0.8330,-1.66334E-02
0.8340,-1.86868E-02
0.8350,-2.09665E-02
0.8360,-2.34936E-02
0.8370,-2.62909E-02
0.8380,-2.93826E-02
0.8390,-3.27946E-02
0.8400,-3.65541E-02
0.8410,-4.06902E-02
0.8420,-4.52336E-02
0.8430,-5.02164E-02
0.8440,-5.56724E-02
0.8450,-6.16369E-02
0.8460,-6.81466E-02
0.8470,-7.52397E-02
0.8480,-8.29553E-02
0.8490,-9.13340E-02
0.8500,-1.00417E-01
0.8510,-1.10246E-01
0.8520,-1.20864E-01
0.8530,-1.32313E-01
0.8540,-1.44636E-01
0.8550,-1.57875E-01
0.8560,-1.72070E-01
0.8570,-1.87261E-01
0.8580,-2.03487E-01
0.8590,-2.20782E-01
0.8600,-2.39178E-01
0.8610,-2.58705E-01
0.8620,-2.79387E-01
0.8630,-3.01245E-01
0.8640,-3.24291E-01
0.8650,-3.48533E-01
0.8660,-3.73972E-01
0.8670,-4.00601E-01
0.8680,-4.28402E-01
0.8690,-4.57350E-01
0.8700,-4.87408E-01
0.8710,-5.18527E-01
0.8720,-5.50649E-01
0.8730,-5.83699E-01
0.8740,-6.17592E-01
0.8750,-6.52227E-01
0.8760,-6.87488E-01
0.8770,-7.23246E-01
0.8780,-7.59352E-01
0.8790,-7.95646E-01
0.8800,-8.31949E-01
0.8810,-8.68068E-01
0.8820,-9.03792E-01
0.8830,-9.38896E-01
0.8840,-9.73142E-01
0.8850,-1.00628E+00
0.8860,-1.03803E+00
0.8870,-1.06813E+00
0.8880,-1.09628E+00
0.8890,-1.12220E+00
0.8900,-1.14558E+00
0.8910,-1.16611E+00
0.8920,-1.18349E+00
0.8930,-1.19741E+00
0.8940,-1.20757E+00
0.8950,-1.21369E+00
0.8960,-1.21549E+00
0.8970,-1.21269E+00
0.8980,-1.20505E+00
0.8990,-1.19235E+00
0.9000,-1.17440E+00
0.9010,-1.15103E+00
0.9020,-1.12211E+00
0.9030,-1.08755E+00
0.9040,-1.04730E+00
0.9050,-1.00136E+00
0.9060,-9.49784E-01
0.9070,-8.92666E-01
0.9080,-8.30164E-01
0.9090,-7.62490E-01
0.9100,-6.89917E-01
0.9110,-6.12775E-01
0.9120,-5.31458E-01
0.9130,-4.46417E-01
0.9140,-3.58163E-01
0.9150,-2.67263E-01
0.9160,-1.74338E-01
0.9170,-8.00614E-02
0.9180,1.48498E-02
0.9190,1.09637E-01
0.9200,2.03508E-01
0.9210,2.95642E-01
0.9220,3.85202E-01
0.9230,4.71337E-01
0.9240,5.53198E-01
0.9250,6.29943E-01
0.9260,7.00750E-01
0.9270,7.64827E-01
0.9280,8.21425E-01
0.9290,8.69847E-01
0.9300,9.09457E-01
0.9310,9.39698E-01
0.9320,9.60097E-01
0.9330,9.70274E-01
0.9340,9.69957E-01
0.9350,9.58985E-01
0.9360,9.37318E-01
0.9370,9.05039E-01
0.9380,8.62364E-01
0.9390,8.09639E-01
0.9400,7.47347E-01
0.9410,6.76102E-01
0.9420,5.96649E-01
0.9430,5.09861E-01
0.9440,4.16726E-01
0.9450,3.18341E-01
0.9460,2.15900E-01
0.9470,1.10677E-01
0.9480,4.01323E-03
0.9490,-1.02701E-01
0.9500,-2.08045E-01
0.9510,-3.10588E-01
0.9520,-4.08910E-01
0.9530,-5.01621E-01
0.9540,-5.87385E-01
0.9550,-6.64938E-01
0.9560,-7.33111E-01
0.9570,-7.90850E-01
0.9580,-8.37234E-01
0.9590,-8.71491E-01
0.9600,-8.93016E-01
0.9610,-9.01383E-01
0.9620,-8.96358E-01
0.9630,-8.77902E-01
0.9640,-8.46185E-01
0.9650,-8.01579E-01
0.9660,-7.44666E-01
0.9670,-6.76228E-01
0.9680,-5.97240E-01
0.9690,-5.08864E-01
0.9700,-4.12426E-01
0.9710,-3.09405E-01
0.9720,-2.01408E-01
0.9730,-9.01504E-02
0.9740,2.25768E-02
0.9750,1.34931E-01
0.9760,2.45049E-01
0.9770,3.51082E-01
0.9780,4.51225E-01
0.9790,5.43749E-01
0.9800,6.27034E-01
0.9810,6.99600E-01
0.9820,7.60138E-01
0.9830,8.07528E-01
0.9840,8.40874E-01
0.9850,8.59514E-01
0.9860,8.63041E-01
0.9870,8.51313E-01
0.9880,8.24461E-01
0.9890,7.82888E-01
0.9900,7.27267E-01
0.9910,6.58534E-01
0.9920,5.77872E-01
0.9930,4.86694E-01
0.9940,3.86619E-01
0.9950,2.79446E-01
0.9960,1.67119E-01
0.9970,5.16985E-02
0.9980,-6.46827E-02
0.9990,-1.79854E-01
1.0000,-2.91650E-01
1.0010,-3.97951E-01
1.0020,-4.96724E-01
1.0030,-5.86065E-01
1.0040,-6.64233E-01
1.0050,-7.29690E-01
1.0060,-7.81129E-01
1.0070,-8.17507E-01
1.0080,-8.38064E-01
1.0090,-8.42341E-01
1.0100,-8.30197E-01
1.0110,-8.01810E-01
1.0120,-7.57681E-01
1.0130,-6.98624E-01
1.0140,-6.25755E-01
1.0150,-5.40474E-01
1.0160,-4.44436E-01
1.0170,-3.39524E-01
1.0180,-2.27811E-01
1.0190,-1.11520E-01
1.0200,7.01771E-03
1.0210,1.25412E-01
1.0220,2.41262E-01
1.0230,3.52201E-01
1.0240,4.55953E-01
1.0250,5.50374E-01
1.0260,6.33499E-01
1.0270,7.03587E-01
1.0280,7.59157E-01
1.0290,7.99021E-01
1.0300,8.22310E-01
1.0310,8.28499E-01
1.0320,8.17417E-01
1.0330,7.89252E-01
1.0340,7.44554E-01
1.0350,6.84223E-01
1.0360,6.09493E-01
1.0370,5.21909E-01
1.0380,4.23293E-01
1.0390,3.15712E-01
1.0400,2.01430E-01
1.0410,8.28647E-02
1.0420,-3.74659E-02
1.0430,-1.56996E-01
1.0440,-2.73166E-01
1.0450,-3.83481E-01
1.0460,-4.85560E-01
1.0470,-5.77194E-01
1.0480,-6.56389E-01
1.0490,-7.21415E-01
1.0500,-7.70841E-01
1.0510,-8.03571E-01
1.0520,-8.18869E-01
1.0530,-8.16373E-01
1.0540,-7.96112E-01
1.0550,-7.58498E-01
1.0560,-7.04327E-01
1.0570,-6.34758E-01
1.0580,-5.51293E-01
1.0590,-4.55742E-01
1.0600,-3.50185E-01
1.0610,-2.36930E-01
1.0620,-1.18458E-01
1.0630,2.62353E-03
1.0640,1.23647E-01
1.0650,2.41937E-01
1.0660,3.54872E-01
1.0670,4.59943E-01
1.0680,5.54810E-01
1.0690,6.37353E-01
1.0700,7.05721E-01
1.0710,7.58377E-01
1.0720,7.94129E-01
1.0730,8.12159E-01
1.0740,8.12048E-01
1.0750,7.93779E-01
1.0760,7.57743E-01
1.0770,7.04731E-01
1.0780,6.35917E-01
1.0790,5.52831E-01
1.0800,4.57327E-01
1.0810,3.51542E-01
1.0820,2.37847E-01
1.0830,1.18798E-01
1.0840,-2.92878E-03
1.0850,-1.24589E-01
1.0860,-2.43437E-01
1.0870,-3.56788E-01
1.0880,-4.62077E-01
1.0890,-5.56918E-01
1.0900,-6.39160E-01
1.0910,-7.06934E-01
1.0920,-7.58697E-01
1.0930,-7.93269E-01
1.0940,-8.09857E-01
1.0950,-8.08077E-01
1.0960,-7.87962E-01
1.0970,-7.49961E-01
1.0980,-6.94929E-01
1.0990,-6.24111E-01
1.1000,-5.39112E-01
1.1010,-4.41858E-01
1.1020,-3.34557E-01
1.1030,-2.19648E-01
1.1040,-9.97431E-02
1.1050,2.24316E-02
1.1060,1.44096E-01
1.1070,2.62480E-01
1.1080,3.74889E-01
1.1090,4.78764E-01
1.1100,5.71737E-01
1.1110,6.51692E-01
1.1120,7.16806E-01
1.1130,7.65598E-01
1.1140,7.96954E-01
1.1150,8.10162E-01
1.1160,8.04920E-01
1.1170,7.81349E-01
1.1180,7.39985E-01
1.1190,6.81770E-01
1.1200,6.08031E-01
1.1210,5.20449E-01
1.1220,4.21017E-01
1.1230,3.12001E-01
1.1240,1.95884E-01
1.1250,7.53079E-02
1.1260,-4.69815E-02
1.1270,-1.68202E-01
1.1280,-2.85597E-01
1.1290,-3.96496E-01
1.1300,-4.98380E-01
1.1310,-5.88935E-01
1.1320,-6.66105E-01
1.1330,-7.28140E-01
1.1340,-7.73636E-01
1.1350,-8.01564E-01
1.1360,-8.11296E-01
1.1370,-8.02616E-01
1.1380,-7.75728E-01
1.1390,-7.31247E-01
1.1400,-6.70189E-01
1.1410,-5.93943E-01
1.1420,-5.04242E-01
1.1430,-4.03124E-01
1.1440,-2.92881E-01
1.1450,-1.76011E-01
1.1460,-5.51614E-02
1.1470,6.69355E-02
1.1480,1.87520E-01
1.1490,3.03871E-01
1.1500,4.13363E-01
1.1510,5.13531E-01
1.1520,6.02120E-01
1.1530,6.77141E-01
1.1540,7.36911E-01
1.1550,7.80094E-01
1.1560,8.05728E-01
1.1570,8.13246E-01
1.1580,8.02492E-01
1.1590,7.73717E-01
1.1600,7.27580E-01
1.1610,6.65124E-01
1.1620,5.87762E-01
1.1630,4.97236E-01
1.1640,3.95580E-01
1.1650,2.85077E-01
1.1660,1.68202E-01
1.1670,4.75695E-02
1.1680,-7.41248E-02
1.1690,-1.94166E-01
1.1700,-3.09881E-01
1.1710,-4.18697E-01
1.1720,-5.18197E-01
1.1730,-6.06176E-01
1.1740,-6.80691E-01
1.1750,-7.40098E-01
1.1760,-7.83092E-01
1.1770,-8.08734E-01
1.1780,-8.16471E-01
1.1790,-8.06148E-01
1.1800,-7.78008E-01
1.1810,-7.32688E-01
1.1820,-6.71204E-01
1.1830,-5.94926E-01
1.1840,-5.05546E-01
1.1850,-4.05043E-01
1.1860,-2.95638E-01
1.1870,-1.79739E-01
1.1880,-5.98975E-02
1.1890,6.12576E-02
1.1900,1.81072E-01
1.1910,2.96926E-01
1.1920,4.06292E-01
1.1930,5.06788E-01
1.1940,5.96233E-01
1.1950,6.72690E-01
1.1960,7.34506E-01
1.1970,7.80355E-01
1.1980,8.09257E-01
1.1990,8.20603E-01
1.2000,8.14165E-01
1.2010,7.90104E-01
1.2020,7.48957E-01
1.2030,6.91633E-01
1.2040,6.19386E-01
1.2050,5.33790E-01
1.2060,4.36702E-01
1.2070,3.30224E-01
1.2080,2.16653E-01
1.2090,9.84341E-02
1.2100,-2.18949E-02
1.2110,-1.41756E-01
1.2120,-2.58587E-01
1.2130,-3.69897E-01
1.2140,-4.73319E-01
1.2150,-5.66660E-01
1.2160,-6.47945E-01
1.2170,-7.15463E-01
1.2180,-7.67797E-01
1.2190,-8.03858E-01
1.2200,-8.22902E-01
1.2210,-8.24547E-01
1.2220,-8.08782E-01
1.2230,-7.75960E-01
1.2240,-7.26796E-01
1.2250,-6.62344E-01
1.2260,-5.83978E-01
1.2270,-4.93360E-01
1.2280,-3.92406E-01
1.2290,-2.83241E-01
1.2300,-1.68156E-01
1.2310,-4.95630E-02
1.2320,7.00639E-02
1.2330,1.88233E-01
1.2340,3.02492E-01
1.2350,4.10473E-01
1.2360,5.09948E-01
1.2370,5.98871E-01
1.2380,6.75419E-01
1.2390,7.38029E-01
1.2400,7.85431E-01
1.2410,8.16672E-01
1.2420,8.31133E-01
1.2430,8.28541E-01
1.2440,8.08975E-01
1.2450,7.72861E-01
1.2460,7.20959E-01
1.2470,6.54352E-01
1.2480,5.74418E-01
1.2490,4.82804E-01
1.2500,3.81386E-01
1.2510,2.72236E-01
1.2520,1.57575E-01
1.2530,3.97281E-02
1.2540,-7.89207E-02
1.2550,-1.95980E-01
1.2560,-3.09098E-01
1.2570,-4.16008E-01
1.2580,-5.14577E-01
1.2590,-6.02844E-01
1.2600,-6.79061E-01
1.2610,-7.41728E-01
1.2620,-7.89617E-01
1.2630,-8.21799E-01
1.2640,-8.37661E-01
1.2650,-8.36916E-01
1.2660,-8.19605E-01
1.2670,-7.86099E-01
1.2680,-7.37084E-01
1.2690,-6.73553E-01
1.2700,-5.96778E-01
1.2710,-5.08290E-01
1.2720,-4.09841E-01
1.2730,-3.03375E-01
1.2740,-1.90984E-01
1.2750,-7.48698E-02
1.2760,4.27022E-02
1.2770,1.59445E-01
1.2780,2.73097E-01
1.2790,3.81463E-01
1.2800,4.82458E-01
1.2810,5.74148E-01
1.2820,6.54783E-01
1.2830,7.22833E-01
1.2840,7.77014E-01
1.2850,8.16316E-01
1.2860,8.40011E-01
1.2870,8.47678E-01
1.2880,8.39198E-01
1.2890,8.14763E-01
1.2900,7.74865E-01
1.2910,7.20289E-01
1.2920,6.52093E-01
1.2930,5.71590E-01
1.2940,4.80319E-01
1.2950,3.80017E-01
1.2960,2.72581E-01
1.2970,1.60039E-01
1.2980,4.45045E-02
1.2990,-7.18615E-02
1.3000,-1.86890E-01
1.3010,-2.98444E-01
1.3020,-4.04462E-01
1.3030,-5.02989E-01
1.3040,-5.92220E-01
1.3050,-6.70526E-01
1.3060,-7.36486E-01
1.3070,-7.88911E-01
1.3080,-8.26867E-01
1.3090,-8.49686E-01
1.3100,-8.56982E-01
1.3110,-8.48650E-01
1.3120,-8.24874E-01
1.3130,-7.86116E-01
1.3140,-7.33107E-01
1.3150,-6.66835E-01
1.3160,-5.88522E-01
1.3170,-4.99603E-01
1.3180,-4.01699E-01
1.3190,-2.96584E-01
1.3200,-1.86156E-01
1.3210,-7.23998E-02
1.3220,4.26490E-02
1.3230,1.56939E-01
1.3240,2.68441E-01
1.3250,3.75183E-01
1.3260,4.75287E-01
1.3270,5.66996E-01
1.3280,6.48713E-01
1.3290,7.19019E-01
1.3300,7.76703E-01
1.3310,8.20782E-01
1.3320,8.50512E-01
1.3330,8.65404E-01
1.3340,8.65229E-01
1.3350,8.50021E-01
1.3360,8.20074E-01
1.3370,7.75938E-01
1.3380,7.18404E-01
1.3390,6.48490E-01
1.3400,5.67424E-01
1.3410,4.76622E-01
1.3420,3.77658E-01
1.3430,2.72240E-01
1.3440,1.62179E-01
1.3450,4.93574E-02
1.3460,-6.43025E-02
1.3470,-1.76874E-01
1.3480,-2.86455E-01
1.3490,-3.91203E-01
1.3500,-4.89366E-01
1.3510,-5.79308E-01
1.3520,-6.59538E-01
1.3530,-7.28735E-01
1.3540,-7.85768E-01
1.3550,-8.29713E-01
1.3560,-8.59867E-01
1.3570,-8.75760E-01
1.3580,-8.77159E-01
1.3590,-8.64073E-01
1.3600,-8.36750E-01
1.3610,-7.95668E-01
1.3620,-7.41532E-01
1.3630,-6.75257E-01
1.3640,-5.97952E-01
1.3650,-5.10901E-01
1.3660,-4.15541E-01
1.3670,-3.13438E-01
1.3680,-2.06259E-01
1.3690,-9.57476E-02
1.3700,1.63078E-02
1.3710,1.28102E-01
1.3720,2.37840E-01
1.3730,3.43772E-01
1.3740,4.44212E-01
1.3750,5.37573E-01
1.3760,6.22386E-01
1.3770,6.97324E-01
1.3780,7.61223E-01
1.3790,8.13100E-01
1.3800,8.52163E-01
1.3810,8.77828E-01
1.3820,8.89724E-01
1.3830,8.87695E-01
1.3840,8.71805E-01
1.3850,8.42335E-01
1.3860,7.99772E-01
1.3870,7.44808E-01
1.3880,6.78321E-01
1.3890,6.01365E-01
1.3900,5.15149E-01
1.3910,4.21019E-01
1.3920,3.20436E-01
1.3930,2.14953E-01
1.3940,1.06192E-01
1.3950,-4.18675E-03
1.3960,-1.14502E-01
1.3970,-2.23084E-01
1.3980,-3.28297E-01
1.3990,-4.28562E-01
1.4000,-5.22384E-01
1.4010,-6.08371E-01
1.4020,-6.85256E-01
1.4030,-7.51912E-01
1.4040,-8.07373E-01
1.4050,-8.50841E-01
1.4060,-8.81702E-01
1.4070,-8.99530E-01
1.4080,-9.04094E-01
1.4090,-8.95360E-01
1.4100,-8.73488E-01
1.4110,-8.38832E-01
1.4120,-7.91928E-01
1.4130,-7.33491E-01
1.4140,-6.64397E-01
1.4150,-5.85675E-01
1.4160,-4.98487E-01
1.4170,-4.04110E-01
1.4180,-3.03921E-01
1.4190,-1.99371E-01
1.4200,-9.19674E-02
1.4210,1.67496E-02
1.4220,1.25229E-01
1.4230,2.31930E-01
1.4240,3.35347E-01
1.4250,4.34026E-01
1.4260,5.26589E-01
1.4270,6.11751E-01
1.4280,6.88336E-01
1.4290,7.55296E-01
1.4300,8.11721E-01
1.4310,8.56854E-01
1.4320,8.90097E-01
1.4330,9.11022E-01
1.4340,9.19371E-01
1.4350,9.15061E-01
1.4360,8.98187E-01
1.4370,8.69010E-01
1.4380,8.27962E-01
1.4390,7.75633E-01
1.4400,7.12765E-01
1.4410,6.40236E-01
1.4420,5.59052E-01
1.4430,4.70331E-01
1.4440,3.75286E-01
1.4450,2.75208E-01
1.4460,1.71448E-01
1.4470,6.54010E-02
1.4480,-4.15169E-02
1.4490,-1.47885E-01
1.4500,-2.52296E-01
1.4510,-3.53379E-01
1.4520,-4.49811E-01
1.4530,-5.40339E-01
1.4540,-6.23794E-01
1.4550,-6.99106E-01
1.4560,-7.65316E-01
1.4570,-8.21588E-01
1.4580,-8.67220E-01
1.4590,-9.01653E-01
1.4600,-9.24472E-01
1.4610,-9.35416E-01
1.4620,-9.34377E-01
1.4630,-9.21401E-01
1.4640,-8.96686E-01
1.4650,-8.60577E-01
1.4660,-8.13563E-01
1.4670,-7.56268E-01
1.4680,-6.89442E-01
1.4690,-6.13951E-01
1.4700,-5.30765E-01
1.4710,-4.40944E-01
1.4720,-3.45627E-01
1.4730,-2.46013E-01
1.4740,-1.43349E-01
1.4750,-3.89122E-02
1.4760,6.60047E-02
1.4770,1.70111E-01
1.4780,2.72132E-01
1.4790,3.70827E-01
1.4800,4.65001E-01
1.4810,5.53523E-01
1.4820,6.35335E-01
1.4830,7.09465E-01
1.4840,7.75043E-01
1.4850,8.31302E-01
1.4860,8.77596E-01
1.4870,9.13397E-01
1.4880,9.38309E-01
1.4890,9.52066E-01
1.4900,9.54536E-01
1.4910,9.45721E-01
1.4920,9.25758E-01
1.4930,8.94911E-01
1.4940,8.53574E-01
1.4950,8.02259E-01
1.4960,7.41592E-01
1.4970,6.72306E-01
1.4980,5.95227E-01
1.4990,5.11268E-01
1.5000,4.21416E-01
1.5010,3.26722E-01
1.5020,2.28283E-01
1.5030,1.27235E-01
1.5040,2.47365E-02
1.5050,-7.80433E-02
1.5060,-1.79940E-01
1.5070,-2.79804E-01
1.5080,-3.76517E-01
1.5090,-4.69002E-01
1.5100,-5.56236E-01
1.5110,-6.37259E-01
1.5120,-7.11187E-01
1.5130,-7.77221E-01
1.5140,-8.34652E-01
1.5150,-8.82870E-01
1.5160,-9.21373E-01
1.5170,-9.49766E-01
1.5180,-9.67768E-01
1.5190,-9.75213E-01
1.5200,-9.72050E-01
1.5210,-9.58345E-01
1.5220,-9.34277E-01
1.5230,-9.00136E-01
1.5240,-8.56318E-01
1.5250,-8.03322E-01
1.5260,-7.41740E-01
1.5270,-6.72255E-01
1.5280,-5.95628E-01
1.5290,-5.12692E-01
1.5300,-4.24341E-01
1.5310,-3.31521E-01
1.5320,-2.35221E-01
1.5330,-1.36458E-01
1.5340,-3.62701E-02
1.5350,6.42953E-02
1.5360,1.64194E-01
1.5370,2.62396E-01
1.5380,3.57892E-01
1.5390,4.49709E-01
1.5400,5.36918E-01
1.5410,6.18641E-01
1.5420,6.94061E-01
1.5430,7.62432E-01
1.5440,8.23083E-01
1.5450,8.75425E-01
1.5460,9.18956E-01
1.5470,9.53266E-01
1.5480,9.78039E-01
1.5490,9.93058E-01
1.5500,9.98204E-01
1.5510,9.93454E-01
1.5520,9.78887E-01
1.5530,9.54676E-01
1.5540,9.21088E-01
1.5550,8.78481E-01
1.5560,8.27299E-01
1.5570,7.68065E-01
1.5580,7.01381E-01
1.5590,6.27912E-01
1.5600,5.48390E-01
1.5610,4.63596E-01
1.5620,3.74360E-01
1.5630,2.81548E-01
1.5640,1.86055E-01
1.5650,8.87952E-02
1.5660,-9.30533E-03
1.5670,-1.07319E-01
1.5680,-2.04323E-01
1.5690,-2.99413E-01
1.5700,-3.91706E-01
1.5710,-4.80351E-01
1.5720,-5.64536E-01
1.5730,-6.43497E-01
1.5740,-7.16521E-01
1.5750,-7.82956E-01
1.5760,-8.42214E-01
1.5770,-8.93776E-01
1.5780,-9.37196E-01
1.5790,-9.72108E-01
1.5800,-9.98222E-01
1.5810,-1.01533E+00
1.5820,-1.02331E+00
1.5830,-1.02212E+00
1.5840,-1.01179E+00
1.5850,-9.92453E-01
1.5860,-9.64307E-01
1.5870,-9.27629E-01
1.5880,-8.82770E-01
1.5890,-8.30151E-01
1.5900,-7.70258E-01
1.5910,-7.03639E-01
1.5920,-6.30894E-01
1.5930,-5.52676E-01
1.5940,-4.69678E-01
1.5950,-3.82632E-01
1.5960,-2.92299E-01
1.5970,-1.99462E-01
1.5980,-1.04923E-01
1.5990,-9.49132E-03
1.6000,8.60214E-02
1.6010,1.80808E-01
1.6020,2.74072E-01
1.6030,3.65037E-01
1.6040,4.52949E-01
1.6050,5.37085E-01
1.6060,6.16759E-01
1.6070,6.91327E-01
1.6080,7.60189E-01
1.6090,8.22800E-01
1.6100,8.78666E-01
1.6110,9.27355E-01
1.6120,9.68493E-01
1.6130,1.00177E+00
1.6140,1.02695E+00
1.6150,1.04386E+00
1.6160,1.05238E+00
1.6170,1.05247E+00
1.6180,1.04417E+00
1.6190,1.02757E+00
1.6200,1.00283E+00
1.6210,9.70175E-01
1.6220,9.29884E-01
1.6230,8.82301E-01
1.6240,8.27824E-01
1.6250,7.66901E-01
1.6260,7.00026E-01
1.6270,6.27737E-01
1.6280,5.50611E-01
1.6290,4.69256E-01
1.6300,3.84309E-01
1.6310,2.96431E-01
1.6320,2.06300E-01
1.6330,1.14606E-01
1.6340,2.20465E-02
1.6350,-7.06789E-02
1.6360,-1.62875E-01
1.6370,-2.53855E-01
1.6380,-3.42947E-01
1.6390,-4.29496E-01
1.6400,-5.12871E-01
1.6410,-5.92470E-01
1.6420,-6.67723E-01
1.6430,-7.38093E-01
1.6440,-8.03087E-01
1.6450,-8.62250E-01
1.6460,-9.15176E-01
1.6470,-9.61504E-01
1.6480,-1.00093E+00
1.6490,-1.03318E+00
1.6500,-1.05807E+00
1.6510,-1.07544E+00
1.6520,-1.08520E+00
1.6530,-1.08730E+00
1.6540,-1.08175E+00
1.6550,-1.06862E+00
1.6560,-1.04804E+00
1.6570,-1.02016E+00
1.6580,-9.85217E-01
1.6590,-9.43466E-01
1.6600,-8.95224E-01
1.6610,-8.40844E-01
1.6620,-7.80719E-01
1.6630,-7.15280E-01
1.6640,-6.44989E-01
1.6650,-5.70339E-01
1.6660,-4.91848E-01
1.6670,-4.10057E-01
1.6680,-3.25525E-01
1.6690,-2.38824E-01
1.6700,-1.50539E-01
1.6710,-6.12571E-02
1.6720,2.84284E-02
1.6730,1.17928E-01
1.6740,2.06656E-01
1.6750,2.94038E-01
1.6760,3.79512E-01
1.6770,4.62531E-01
1.6780,5.42569E-01
1.6790,6.19124E-01
1.6800,6.91719E-01
1.6810,7.59904E-01
1.6820,8.23265E-01
1.6830,8.81416E-01
1.6840,9.34012E-01
1.6850,9.80743E-01
1.6860,1.02134E+00
1.6870,1.05556E+00
1.6880,1.08324E+00
1.6890,1.10421E+00
1.6900,1.11837E+00
1.6910,1.12566E+00
1.6920,1.12607E+00
1.6930,1.11961E+00
1.6940,1.10635E+00
1.6950,1.08640E+00
1.6960,1.05991E+00
1.6970,1.02704E+00
1.6980,9.88035E-01
1.6990,9.43139E-01
1.7000,8.92644E-01
1.7010,8.36869E-01
1.7020,7.76163E-01
1.7030,7.10901E-01
1.7040,6.41481E-01
1.7050,5.68324E-01
1.7060,4.91869E-01
1.7070,4.12571E-01
1.7080,3.30896E-01
1.7090,2.47322E-01
1.7100,1.62335E-01
1.7110,7.64234E-02
1.7120,-9.92195E-03
1.7130,-9.62115E-02
1.7140,-1.81960E-01
1.7150,-2.66689E-01
1.7160,-3.49929E-01
1.7170,-4.31223E-01
1.7180,-5.10128E-01
1.7190,-5.86218E-01
1.7200,-6.59086E-01
1.7210,-7.28346E-01
1.7220,-7.93633E-01
1.7230,-8.54608E-01
1.7240,-9.10959E-01
1.7250,-9.62400E-01
1.7260,-1.00867E+00
1.7270,-1.04955E+00
1.7280,-1.08484E+00
1.7290,-1.11438E+00
1.7300,-1.13803E+00
1.7310,-1.15568E+00
1.7320,-1.16728E+00
1.7330,-1.17278E+00
1.7340,-1.17219E+00
1.7350,-1.16552E+00
1.7360,-1.15285E+00
1.7370,-1.13424E+00
1.7380,-1.10984E+00
1.7390,-1.07978E+00
1.7400,-1.04424E+00
1.7410,-1.00342E+00
1.7420,-9.57545E-01
1.7430,-9.06872E-01
1.7440,-8.51671E-01
1.7450,-7.92235E-01
1.7460,-7.28875E-01
1.7470,-6.61920E-01
1.7480,-5.91713E-01
1.7490,-5.18613E-01
1.7500,-4.42986E-01
1.7510,-3.65210E-01
1.7520,-2.85669E-01
1.7530,-2.04754E-01
1.7540,-1.22858E-01
1.7550,-4.03755E-02
1.7560,4.22990E-02
1.7570,1.24774E-01
1.7580,2.06661E-01
1.7590,2.87579E-01
1.7600,3.67154E-01
1.7610,4.45022E-01
1.7620,5.20830E-01
1.7630,5.94236E-01
1.7640,6.64914E-01
1.7650,7.32552E-01
1.7660,7.96855E-01
1.7670,8.57547E-01
1.7680,9.14368E-01
1.7690,9.67081E-01
1.7700,1.01547E+00
1.7710,1.05933E+00
1.7720,1.09849E+00
1.7730,1.13280E+00
1.7740,1.16214E+00
1.7750,1.18638E+00
1.7760,1.20545E+00
1.7770,1.21930E+00
1.7780,1.22787E+00
1.7790,1.23116E+00
1.7800,1.22918E+00
1.7810,1.22196E+00
1.7820,1.20956E+00
1.7830,1.19204E+00
1.7840,1.16951E+00
1.7850,1.14208E+00
1.7860,1.10988E+00
1.7870,1.07308E+00
1.7880,1.03185E+00
1.7890,9.86374E-01
1.7900,9.36858E-01
1.7910,8.83523E-01
1.7920,8.26603E-01
1.7930,7.66343E-01
1.7940,7.03002E-01
1.7950,6.36847E-01
1.7960,5.68155E-01
1.7970,4.97209E-01
1.7980,4.24300E-01
1.7990,3.49723E-01
1.8000,2.73779E-01
1.8010,1.96768E-01
1.8020,1.18994E-01
1.8030,4.07616E-02
1.8040,-3.76279E-02
1.8050,-1.15874E-01
1.8060,-1.93679E-01
1.8070,-2.70752E-01
1.8080,-3.46804E-01
1.8090,-4.21556E-01
1.8100,-4.94735E-01
1.8110,-5.66077E-01
1.8120,-6.35325E-01
1.8130,-7.02236E-01
1.8140,-7.66575E-01
1.8150,-8.28121E-01
1.8160,-8.86663E-01
1.8170,-9.42004E-01
1.8180,-9.93961E-01
1.8190,-1.04236E+00
1.8200,-1.08706E+00
1.8210,-1.12791E+00
1.8220,-1.16478E+00
1.8230,-1.19757E+00
1.8240,-1.22618E+00
1.8250,-1.25053E+00
1.8260,-1.27056E+00
1.8270,-1.28622E+00
1.8280,-1.29748E+00
1.8290,-1.30432E+00
1.8300,-1.30675E+00
1.8310,-1.30477E+00
1.8320,-1.29841E+00
1.8330,-1.28772E+00
1.8340,-1.27276E+00
1.8350,-1.25359E+00
1.8360,-1.23029E+00
1.8370,-1.20298E+00
1.8380,-1.17175E+00
1.8390,-1.13672E+00
1.8400,-1.09803E+00
1.8410,-1.05582E+00
1.8420,-1.01025E+00
1.8430,-9.61468E-01
1.8440,-9.09653E-01
1.8450,-8.54982E-01
1.8460,-7.97639E-01
1.8470,-7.37818E-01
1.8480,-6.75716E-01
1.8490,-6.11536E-01
1.8500,-5.45484E-01
1.8510,-4.77773E-01
1.8520,-4.08614E-01
1.8530,-3.38225E-01
1.8540,-2.66823E-01
1.8550,-1.94625E-01
1.8560,-1.21850E-01
1.8570,-4.87164E-02
1.8580,2.45607E-02
1.8590,9.77663E-02
1.8600,1.70689E-01
1.8610,2.43119E-01
1.8620,3.14851E-01
1.8630,3.85685E-01
1.8640,4.55425E-01
1.8650,5.23878E-01
1.8660,5.90862E-01
1.8670,6.56195E-01
1.8680,7.19707E-01
1.8690,7.81232E-01
1.8700,8.40611E-01
1.8710,8.97695E-01
1.8720,9.52341E-01
1.8730,1.00442E+00
1.8740,1.05379E+00
1.8750,1.10036E+00
1.8760,1.14400E+00
1.8770,1.18462E+00
1.8780,1.22214E+00
1.8790,1.25646E+00
1.8800,1.28752E+00
1.8810,1.31527E+00
1.8820,1.33963E+00
1.8830,1.36059E+00
1.8840,1.37809E+00
1.8850,1.39212E+00
1.8860,1.40266E+00
1.8870,1.40970E+00
1.8880,1.41325E+00
1.8890,1.41333E+00
1.8900,1.40994E+00
1.8910,1.40313E+00
1.8920,1.39292E+00
1.8930,1.37936E+00
1.8940,1.36251E+00
1.8950,1.34242E+00
1.8960,1.31917E+00
1.8970,1.29281E+00
1.8980,1.26344E+00
1.8990,1.23115E+00
1.9000,1.19601E+00
1.9010,1.15814E+00
1.9020,1.11763E+00
1.9030,1.07460E+00
1.9040,1.02915E+00
1.9050,9.81402E-01
1.9060,9.31475E-01
1.9070,8.79494E-01
1.9080,8.25585E-01
1.9090,7.69878E-01
1.9100,7.12505E-01
1.9110,6.53599E-01
1.9120,5.93297E-01
1.9130,5.31736E-01
1.9140,4.69052E-01
1.9150,4.05385E-01
1.9160,3.40874E-01
1.9170,2.75658E-01
1.9180,2.09875E-01
1.9190,1.43663E-01
1.9200,7.71595E-02
1.9210,1.05004E-02
1.9220,-5.61799E-02
1.9230,-1.22749E-01
1.9240,-1.89075E-01
1.9250,-2.55030E-01
1.9260,-3.20488E-01
1.9270,-3.85326E-01
1.9280,-4.49423E-01
1.9290,-5.12661E-01
1.9300,-5.74926E-01
1.9310,-6.36107E-01
1.9320,-6.96098E-01
1.9330,-7.54794E-01
1.9340,-8.12097E-01
1.9350,-8.67910E-01
1.9360,-9.22142E-01
1.9370,-9.74705E-01
1.9380,-1.02552E+00
1.9390,-1.07450E+00
1.9400,-1.12158E+00
1.9410,-1.16669E+00
1.9420,-1.20975E+00
1.9430,-1.25072E+00
1.9440,-1.28954E+00
1.9450,-1.32615E+00
1.9460,-1.36050E+00
1.9470,-1.39256E+00
1.9480,-1.42230E+00
1.9490,-1.44966E+00
1.9500,-1.47464E+00
1.9510,-1.49719E+00
1.9520,-1.51731E+00
1.9530,-1.53499E+00
1.9540,-1.55020E+00
1.9550,-1.56294E+00
1.9560,-1.57321E+00
1.9570,-1.58102E+00
1.9580,-1.58636E+00
1.9590,-1.58926E+00
1.9600,-1.58971E+00
1.9610,-1.58775E+00
1.9620,-1.58339E+00
1.9630,-1.57665E+00
1.9640,-1.56756E+00
1.9650,-1.55616E+00
1.9660,-1.54248E+00
1.9670,-1.52656E+00
1.9680,-1.50843E+00
1.9690,-1.48814E+00
1.9700,-1.46573E+00
1.9710,-1.44126E+00
1.9720,-1.41477E+00
1.9730,-1.38631E+00
1.9740,-1.35594E+00
1.9750,-1.32373E+00
1.9760,-1.28971E+00
1.9770,-1.25396E+00
1.9780,-1.21654E+00
1.9790,-1.17750E+00
1.9800,-1.13692E+00
1.9810,-1.09486E+00
1.9820,-1.05139E+00
1.9830,-1.00656E+00
1.9840,-9.60459E-01
1.9850,-9.13145E-01
1.9860,-8.64691E-01
1.9870,-8.15164E-01
1.9880,-7.64636E-01
1.9890,-7.13175E-01
1.9900,-6.60853E-01
1.9910,-6.07739E-01
1.9920,-5.53904E-01
1.9930,-4.99416E-01
1.9940,-4.44345E-01
1.9950,-3.88760E-01
1.9960,-3.32730E-01
1.9970,-2.76321E-01
1.9980,-2.19601E-01
1.9990,-1.62636E-01
2.0000,-1.05490E-01
2.0010,-4.82296E-02
2.0020,9.08377E-03
2.0030,6.63874E-02
2.0040,1.23620E-01
2.0050,1.80723E-01
2.0060,2.37637E-01
2.0070,2.94305E-01
2.0080,3.50671E-01
2.0090,4.06681E-01
2.0100,4.62283E-01
2.0110,5.17424E-01
2.0120,5.72056E-01
2.0130,6.26129E-01
2.0140,6.79598E-01
2.0150,7.32418E-01
2.0160,7.84545E-01
2.0170,8.35938E-01
2.0180,8.86557E-01
2.0190,9.36364E-01
2.0200,9.85323E-01
2.0210,1.03340E+00
2.0220,1.08056E+00
2.0230,1.12677E+00
2.0240,1.17201E+00
2.0250,1.21624E+00
2.0260,1.25945E+00
2.0270,1.30160E+00
2.0280,1.34267E+00
2.0290,1.38265E+00
2.0300,1.42151E+00
2.0310,1.45924E+00
2.0320,1.49583E+00
2.0330,1.53125E+00
2.0340,1.56550E+00
2.0350,1.59857E+00
2.0360,1.63044E+00
2.0370,1.66112E+00
2.0380,1.69058E+00
2.0390,1.71884E+00
2.0400,1.74589E+00
2.0410,1.77172E+00
2.0420,1.79634E+00
2.0430,1.81975E+00
2.0440,1.84195E+00
2.0450,1.86295E+00
2.0460,1.88274E+00
2.0470,1.90135E+00
2.0480,1.91877E+00
2.0490,1.93501E+00
2.0500,1.95009E+00
2.0510,1.96402E+00
2.0520,1.97681E+00
2.0530,1.98847E+00
2.0540,1.99902E+00
2.0550,2.00848E+00
2.0560,2.01685E+00
2.0570,2.02416E+00
2.0580,2.03042E+00
2.0590,2.03565E+00
2.0600,2.03987E+00
2.0610,2.04310E+00
2.0620,2.04536E+00
2.0630,2.04667E+00
2.0640,2.04704E+00
2.0650,2.04651E+00
2.0660,2.04509E+00
2.0670,2.04280E+00
2.0680,2.03967E+00
2.0690,2.03572E+00
2.0700,2.03097E+00
2.0710,2.02544E+00
2.0720,2.01915E+00
2.0730,2.01213E+00
2.0740,2.00441E+00
2.0750,1.99599E+00
2.0760,1.98692E+00
2.0770,1.97720E+00
2.0780,1.96686E+00
2.0790,1.95592E+00
2.0800,1.94441E+00
2.0810,1.93234E+00
2.0820,1.91974E+00
2.0830,1.90662E+00
2.0840,1.89302E+00
2.0850,1.87894E+00
2.0860,1.86441E+00
2.0870,1.84945E+00
2.0880,1.83407E+00
2.0890,1.81831E+00
2.0900,1.80217E+00
2.0910,1.78569E+00
2.0920,1.76886E+00
2.0930,1.75172E+00
2.0940,1.73429E+00
2.0950,1.71657E+00
2.0960,1.69860E+00
2.0970,1.68038E+00
2.0980,1.66193E+00
2.0990,1.64327E+00
2.1000,1.62441E+00
2.1010,1.60538E+00
2.1020,1.58619E+00
2.1030,1.56685E+00
2.1040,1.54737E+00
2.1050,1.52778E+00
2.1060,1.50808E+00
2.1070,1.48830E+00
2.1080,1.46844E+00
2.1090,1.44851E+00
2.1100,1.42854E+00
2.1110,1.40853E+00
2.1120,1.38849E+00
2.1130,1.36844E+00
2.1140,1.34839E+00
2.1150,1.32835E+00
2.1160,1.30833E+00
2.1170,1.28834E+00
2.1180,1.26839E+00
2.1190,1.24849E+00
2.1200,1.22865E+00
2.1210,1.20889E+00
2.1220,1.18920E+00
2.1230,1.16960E+00
2.1240,1.15010E+00
2.1250,1.13070E+00
2.1260,1.11142E+00
2.1270,1.09225E+00
2.1280,1.07321E+00
2.1290,1.05431E+00
2.1300,1.03554E+00
2.1310,1.01692E+00
2.1320,9.98452E-01
2.1330,9.80139E-01
2.1340,9.61988E-01
2.1350,9.44005E-01
2.1360,9.26192E-01
2.1370,9.08556E-01
2.1380,8.91099E-01
2.1390,8.73826E-01
2.1400,8.56740E-01
2.1410,8.39845E-01
2.1420,8.23143E-01
2.1430,8.06637E-01
2.1440,7.90330E-01
2.1450,7.74225E-01
2.1460,7.58323E-01
2.1470,7.42626E-01
2.1480,7.27137E-01
2.1490,7.11856E-01
2.1500,6.96784E-01
2.1510,6.81924E-01
2.1520,6.67275E-01
2.1530,6.52839E-01
2.1540,6.38616E-01
2.1550,6.24606E-01
2.1560,6.10811E-01
2.1570,5.97229E-01
2.1580,5.83861E-01
2.1590,5.70707E-01
2.1600,5.57766E-01
2.1610,5.45038E-01
2.1620,5.32522E-01
2.1630,5.20218E-01
2.1640,5.08124E-01
2.1650,4.96240E-01
2.1660,4.84564E-01
2.1670,4.73096E-01
2.1680,4.61835E-01
2.1690,4.50778E-01
2.1700,4.39924E-01
2.1710,4.29272E-01
2.1720,4.18821E-01
2.1730,4.08568E-01
2.1740,3.98512E-01
2.1750,3.88652E-01
2.1760,3.78984E-01
2.1770,3.69507E-01
2.1780,3.60220E-01
2.1790,3.51120E-01
2.1800,3.42205E-01
2.1810,3.33473E-01
2.1820,3.24922E-01
2.1830,3.16549E-01
2.1840,3.08353E-01
2.1850,3.00331E-01
2.1860,2.92481E-01
2.1870,2.84800E-01
2.1880,2.77286E-01
2.1890,2.69937E-01
2.1900,2.62751E-01
2.1910,2.55724E-01
2.1920,2.48855E-01
2.1930,2.42142E-01
2.1940,2.35581E-01
2.1950,2.29170E-01
2.1960,2.22907E-01
2.1970,2.16790E-01
2.1980,2.10816E-01
2.1990,2.04982E-01
2.2000,1.99287E-01
2.2010,1.93728E-01
2.2020,1.88302E-01
2.2030,1.83007E-01
2.2040,1.77840E-01
2.2050,1.72800E-01
2.2060,1.67884E-01
2.2070,1.63090E-01
2.2080,1.58415E-01
2.2090,1.53857E-01
2.2100,1.49413E-01
2.2110,1.45082E-01
2.2120,1.40861E-01
2.2130,1.36749E-01
2.2140,1.32742E-01
2.2150,1.28838E-01
2.2160,1.25036E-01
2.2170,1.21334E-01
2.2180,1.17728E-01
2.2190,1.14218E-01
2.2200,1.10801E-01
2.2210,1.07475E-01
2.2220,1.04238E-01
2.2230,1.01088E-01
2.2240,9.80233E-02
2.2250,9.50418E-02
2.2260,9.21418E-02
2.2270,8.93212E-02
2.2280,8.65783E-02
2.2290,8.39113E-02
2.2300,8.13184E-02
2.2310,7.87979E-02
2.2320,7.63480E-02
2.2330,7.39671E-02
2.2340,7.16534E-02
2.2350,6.94054E-02
2.2360,6.72215E-02
2.2370,6.51001E-02
2.2380,6.30396E-02
2.2390,6.10386E-02
2.2400,5.90956E-02
2.2410,5.72090E-02
2.2420,5.53775E-02
2.2430,5.35996E-02
2.2440,5.18741E-02
2.2450,5.01994E-02
2.2460,4.85744E-02
2.2470,4.69978E-02
2.2480,4.54682E-02
2.2490,4.39844E-02
2.2500,4.25452E-02
2.2510,4.11494E-02
2.2520,3.97959E-02
2.2530,3.84835E-02
2.2540,3.72112E-02
2.2550,3.59777E-02
2.2560,3.47821E-02
2.2570,3.36233E-02
2.2580,3.25003E-02
2.2590,3.14122E-02
2.2600,3.03578E-02
2.2610,2.93364E-02
2.2620,2.83469E-02
2.2630,2.73885E-02
2.2640,2.64603E-02
2.2650,2.55614E-02
2.2660,2.46910E-02
2.2670,2.38483E-02
2.2680,2.30324E-02
2.2690,2.22426E-02
2.2700,2.14782E-02
2.2710,2.07383E-02
2.2720,2.00223E-02
2.2730,1.93295E-02
2.2740,1.86592E-02
2.2750,1.80106E-02
2.2760,1.73833E-02
2.2770,1.67764E-02
2.2780,1.61895E-02
2.2790,1.56219E-02
2.2800,1.50730E-02
2.2810,1.45423E-02
2.2820,1.40292E-02
2.2830,1.35331E-02
2.2840,1.30536E-02
2.2850,1.25901E-02
2.2860,1.21422E-02
2.2870,1.17093E-02
2.2880,1.12910E-02
2.2890,1.08868E-02
2.2900,1.04963E-02
2.2910,1.01191E-02
2.2920,9.75471E-03
2.2930,9.40275E-03
2.2940,9.06282E-03
2.2950,8.73455E-03
2.2960,8.41757E-03
2.2970,8.11150E-03
2.2980,7.81599E-03
2.2990,7.53072E-03
2.3000,7.25534E-03
2.3010,6.98954E-03
2.3020,6.73300E-03
2.3030,6.48542E-03
2.3040,6.24650E-03
2.3050,6.01597E-03
2.3060,5.79355E-03
2.3070,5.57896E-03
2.3080,5.37196E-03
2.3090,5.17228E-03
2.3100,4.97968E-03
2.3110,4.79393E-03
2.3120,4.61480E-03
2.3130,4.44206E-03
2.3140,4.27551E-03
2.3150,4.11492E-03
2.3160,3.96010E-03
2.3170,3.81086E-03
2.3180,3.66699E-03
2.3190,3.52833E-03
2.3200,3.39469E-03
2.3210,3.26590E-03
2.3220,3.14180E-03
2.3230,3.02221E-03
2.3240,2.90699E-03
2.3250,2.79599E-03
2.3260,2.68905E-03
2.3270,2.58604E-03
2.3280,2.48681E-03
2.3290,2.39125E-03
2.3300,2.29921E-03
2.3310,2.21058E-03
2.3320,2.12524E-03
2.3330,2.04306E-03
2.3340,1.96394E-03
2.3350,1.88777E-03
2.3360,1.81444E-03
2.3370,1.74385E-03
2.3380,1.67591E-03
2.3390,1.61052E-03
2.3400,1.54759E-03
2.3410,1.48703E-03
2.3420,1.42875E-03
2.3430,1.37268E-03
2.3440,1.31873E-03
2.3450,1.26682E-03
2.3460,1.21689E-03
2.3470,1.16886E-03
2.3480,1.12265E-03
2.3490,1.07822E-03
2.3500,1.03548E-03
2.3510,9.94377E-04
2.3520,9.54853E-04
2.3530,9.16847E-04
2.3540,8.80305E-04
2.3550,8.45172E-04
2.3560,8.11395E-04
2.3570,7.78925E-04
2.3580,7.47713E-04
2.3590,7.17711E-04
2.3600,6.88876E-04
2.3610,6.61162E-04
2.3620,6.34529E-04
2.3630,6.08935E-04
2.3640,5.84343E-04
2.3650,5.60713E-04
2.3660,5.38009E-04
2.3670,5.16198E-04
2.3680,4.95244E-04
2.3690,4.75115E-04
2.3700,4.55781E-04
2.3710,4.37210E-04
2.3720,4.19374E-04
2.3730,4.02244E-04
2.3740,3.85794E-04
2.3750,3.69998E-04
2.3760,3.54830E-04
2.3770,3.40266E-04
2.3780,3.26283E-04
2.3790,3.12859E-04
2.3800,2.99972E-04
2.3810,2.87602E-04
2.3820,2.75727E-04
2.3830,2.64330E-04
2.3840,2.53391E-04
2.3850,2.42892E-04
2.3860,2.32817E-04
2.3870,2.23149E-04
2.3880,2.13872E-04
2.3890,2.04971E-04
2.3900,1.96430E-04
2.3910,1.88236E-04
2.3920,1.80375E-04
2.3930,1.72834E-04
2.3940,1.65601E-04
2.3950,1.58662E-04
2.3960,1.52007E-04
2.3970,1.45625E-04
2.3980,1.39503E-04
2.3990,1.33633E-04
2.4000,1.28004E-04
2.4010,1.22606E-04
2.4020,1.17430E-04
2.4030,1.12467E-04
2.4040,1.07710E-04
2.4050,1.03149E-04
2.4060,9.87759E-05
2.4070,9.45844E-05
2.4080,9.05666E-05
2.4090,8.67156E-05
2.4100,8.30245E-05
2.4110,7.94870E-05
2.4120,7.60968E-05
2.4130,7.28480E-05
2.4140,6.97348E-05
2.4150,6.67516E-05
2.4160,6.38933E-05
2.4170,6.11547E-05
2.4180,5.85309E-05
2.4190,5.60172E-05
2.4200,5.36092E-05
2.4210,5.13024E-05
2.4220,4.90928E-05
2.4230,4.69764E-05
2.4240,4.49493E-05
2.4250,4.30078E-05
2.4260,4.11484E-05
2.4270,3.93678E-05
2.4280,3.76626E-05
2.4290,3.60298E-05
2.4300,3.44663E-05
2.4310,3.29693E-05
2.4320,3.15361E-05
2.4330,3.01639E-05
2.4340,2.88502E-05
2.4350,2.75926E-05
2.4360,2.63887E-05
2.4370,2.52363E-05
2.4380,2.41333E-05
2.4390,2.30776E-05
2.4400,2.20672E-05
2.4410,2.11001E-05
2.4420,2.01747E-05
2.4430,1.92890E-05
2.4440,1.84415E-05
2.4450,1.76306E-05
2.4460,1.68546E-05
2.4470,1.61122E-05
2.4480,1.54019E-05
2.4490,1.47223E-05
2.4500,1.40722E-05
2.4510,1.34502E-05
2.4520,1.28553E-05
2.4530,1.22862E-05
2.4540,1.17418E-05
2.4550,1.12212E-05
2.4560,1.07232E-05
2.4570,1.02469E-05
2.4580,9.79144E-06
2.4590,9.35586E-06
2.4600,8.93933E-06
2.4610,8.54102E-06
2.4620,8.16016E-06
2.4630,7.79599E-06
2.4640,7.44781E-06
2.4650,7.11491E-06
2.4660,6.79665E-06
2.4670,6.49239E-06
2.4680,6.20153E-06
2.4690,5.92348E-06
2.4700,5.65770E-06
2.4710,5.40365E-06
2.4720,5.16083E-06
2.4730,4.92874E-06
2.4740,4.70693E-06
2.4750,4.49494E-06
2.4760,4.29234E-06
2.4770,4.09874E-06
2.4780,3.91373E-06
2.4790,3.73694E-06
2.4800,3.56802E-06
2.4810,3.40661E-06
2.4820,3.25240E-06
2.4830,3.10506E-06
2.4840,2.96429E-06
2.4850,2.82981E-06
2.4860,2.70135E-06
2.4870,2.57862E-06
2.4880,2.46139E-06
2.4890,2.34941E-06
2.4900,2.24245E-06
2.4910,2.14029E-06
2.4920,2.04272E-06
2.4930,1.94953E-06
2.4940,1.86053E-06
2.4950,1.77554E-06
2.4960,1.69437E-06
2.4970,1.61686E-06
2.4980,1.54285E-06
2.4990,1.47218E-06
2.5000,1.40470E-06
2.5010,1.34027E-06
2.5020,1.27876E-06
2.5030,1.22003E-06
2.5040,1.16396E-06
2.5050,1.11043E-06
2.5060,1.05933E-06
2.5070,1.01055E-06
2.5080,9.63991E-07
2.5090,9.19546E-07
2.5100,8.77123E-07
2.5110,8.36631E-07
2.5120,7.97984E-07
2.5130,7.61099E-07
2.5140,7.25897E-07
2.5150,6.92303E-07
2.5160,6.60243E-07
2.5170,6.29649E-07
2.5180,6.00455E-07
2.5190,5.72597E-07
2.5200,5.46015E-07
2.5210,5.20652E-07
2.5220,4.96453E-07
2.5230,4.73364E-07
2.5240,4.51336E-07
2.5250,4.30321E-07
2.5260,4.10272E-07
2.5270,3.91146E-07
2.5280,3.72901E-07
2.5290,3.55497E-07
2.5300,3.38895E-07
2.5310,3.23060E-07
2.5320,3.07955E-07
2.5330,2.93549E-07
2.5340,2.79808E-07
2.5350,2.66704E-07
2.5360,2.54205E-07
2.5370,2.42286E-07
2.5380,2.30920E-07
2.5390,2.20080E-07
2.5400,2.09744E-07
2.5410,1.99887E-07
2.5420,1.90488E-07
2.5430,1.81527E-07
2.5440,1.72982E-07
2.5450,1.64835E-07
2.5460,1.57068E-07
2.5470,1.49662E-07
2.5480,1.42602E-07
2.5490,1.35872E-07
2.5500,1.29455E-07
2.5510,1.23338E-07
2.5520,1.17508E-07
2.5530,1.11950E-07
2.5540,1.06652E-07
2.5550,1.01602E-07
2.5560,9.67884E-08
2.5570,9.22007E-08
2.5580,8.78282E-08
2.5590,8.36609E-08
2.5600,7.96894E-08
2.5610,7.59044E-08
2.5620,7.22973E-08
2.5630,6.88599E-08
2.5640,6.55843E-08
2.5650,6.24630E-08
2.5660,5.94887E-08
2.5670,5.66546E-08
2.5680,5.39542E-08
2.5690,5.13812E-08
2.5700,4.89298E-08
2.5710,4.65941E-08
2.5720,4.43688E-08
2.5730,4.22488E-08
2.5740,4.02291E-08
2.5750,3.83051E-08
2.5760,3.64721E-08
2.5770,3.47261E-08
2.5780,3.30628E-08
2.5790,3.14785E-08
2.5800,2.99693E-08
2.5810,2.85319E-08
2.5820,2.71627E-08
2.5830,2.58586E-08
2.5840,2.46166E-08
2.5850,2.34337E-08
2.5860,2.23071E-08
2.5870,2.12341E-08
2.5880,2.02123E-08
2.5890,1.92393E-08
2.5900,1.83126E-08
2.5910,1.74302E-08
2.5920,1.65900E-08
2.5930,1.57898E-08
2.5940,1.50280E-08
2.5950,1.43025E-08
2.5960,1.36118E-08
2.5970,1.29541E-08
2.5980,1.23280E-08
2.5990,1.17318E-08
2.6000,1.11643E-08
2.6010,1.06239E-08
2.6020,1.01095E-08
2.6030,9.61980E-09
2.6040,9.15360E-09
2.6050,8.70981E-09
2.6060,8.28736E-09
2.6070,7.88522E-09
2.6080,7.50244E-09
2.6090,7.13809E-09
2.6100,6.79128E-09
2.6110,6.46119E-09
2.6120,6.14701E-09
2.6130,5.84799E-09
2.6140,5.56339E-09
2.6150,5.29253E-09
2.6160,5.03476E-09
2.6170,4.78944E-09
2.6180,4.55598E-09
2.6190,4.33380E-09
2.6200,4.12238E-09
2.6210,3.92119E-09
2.6220,3.72975E-09
2.6230,3.54758E-09
2.6240,3.37424E-09
2.6250,3.20930E-09
2.6260,3.05236E-09
2.6270,2.90304E-09
2.6280,2.76097E-09
2.6290,2.62580E-09
2.6300,2.49720E-09
2.6310,2.37485E-09
2.6320,2.25844E-09
2.6330,2.14771E-09
2.6340,2.04236E-09
2.6350,1.94214E-09
2.6360,1.84680E-09
2.6370,1.75611E-09
2.6380,1.66984E-09
2.6390,1.58778E-09
2.6400,1.50972E-09
2.6410,1.43547E-09
2.6420,1.36485E-09
2.6430,1.29768E-09
2.6440,1.23379E-09
2.6450,1.17302E-09
2.6460,1.11523E-09
2.6470,1.06026E-09
2.6480,1.00798E-09
2.6490,9.58265E-10



==> anc/X_state_wvfncts/v38.csv <==
Level v=38

0.7360,8.26609E-10
0.7370,1.04137E-09
0.7380,1.31038E-09
0.7390,1.64694E-09
0.7400,2.06750E-09
0.7410,2.59239E-09
0.7420,3.24673E-09
0.7430,4.06143E-09
0.7440,5.07461E-09
0.7450,6.33309E-09
0.7460,7.89439E-09
0.7470,9.82906E-09
0.7480,1.22235E-08
0.7490,1.51835E-08
0.7500,1.88381E-08
0.7510,2.33451E-08
0.7520,2.88966E-08
0.7530,3.57264E-08
0.7540,4.41188E-08
0.7550,5.44190E-08
0.7560,6.70456E-08
0.7570,8.25056E-08
0.7580,1.01412E-07
0.7590,1.24506E-07
0.7600,1.52680E-07
0.7610,1.87011E-07
0.7620,2.28796E-07
0.7630,2.79590E-07
0.7640,3.41264E-07
0.7650,4.16056E-07
0.7660,5.06650E-07
0.7670,6.16252E-07
0.7680,7.48691E-07
0.7690,9.08533E-07
0.7700,1.10122E-06
0.7710,1.33321E-06
0.7720,1.61221E-06
0.7730,1.94731E-06
0.7740,2.34933E-06
0.7750,2.83104E-06
0.7760,3.40755E-06
0.7770,4.09667E-06
0.7780,4.91943E-06
0.7790,5.90053E-06
0.7800,7.06903E-06
0.7810,8.45906E-06
0.7820,1.01106E-05
0.7830,1.20705E-05
0.7840,1.43934E-05
0.7850,1.71433E-05
0.7860,2.03946E-05
0.7870,2.42342E-05
0.7880,2.87629E-05
0.7890,3.40979E-05
0.7900,4.03749E-05
0.7910,4.77513E-05
0.7920,5.64089E-05
0.7930,6.65577E-05
0.7940,7.84399E-05
0.7950,9.23344E-05
0.7960,1.08562E-04
0.7970,1.27490E-04
0.7980,1.49541E-04
0.7990,1.75199E-04
0.8000,2.05014E-04
0.8010,2.39619E-04
0.8020,2.79732E-04
0.8030,3.26170E-04
0.8040,3.79863E-04
0.8050,4.41865E-04
0.8060,5.13372E-04
0.8070,5.95735E-04
0.8080,6.90479E-04
0.8090,7.99328E-04
0.8100,9.24219E-04
0.8110,1.06733E-03
0.8120,1.23111E-03
0.8130,1.41829E-03
0.8140,1.63194E-03
0.8150,1.87548E-03
0.8160,2.15272E-03
0.8170,2.46792E-03
0.8180,2.82579E-03
0.8190,3.23155E-03
0.8200,3.69101E-03
0.8210,4.21056E-03
0.8220,4.79727E-03
0.8230,5.45890E-03
0.8240,6.20399E-03
0.8250,7.04192E-03
0.8260,7.98294E-03
0.8270,9.03824E-03
0.8280,1.02201E-02
0.8290,1.15417E-02
0.8300,1.30175E-02
0.8310,1.46631E-02
0.8320,1.64954E-02
0.8330,1.85327E-02
0.8340,2.07944E-02
0.8350,2.33016E-02
0.8360,2.60768E-02
0.8370,2.91439E-02
0.8380,3.25285E-02
0.8390,3.62578E-02
0.8400,4.03603E-02
0.8410,4.48664E-02
0.8420,4.98078E-02
0.8430,5.52180E-02
0.8440,6.11318E-02
0.8450,6.75853E-02
0.8460,7.46162E-02
0.8470,8.22631E-02
0.8480,9.05658E-02
0.8490,9.95648E-02
0.8500,1.09301E-01
0.8510,1.19817E-01
0.8520,1.31153E-01
0.8530,1.43352E-01
0.8540,1.56454E-01
0.8550,1.70498E-01
0.8560,1.85524E-01
0.8570,2.01568E-01
0.8580,2.18663E-01
0.8590,2.36842E-01
0.8600,2.56130E-01
0.8610,2.76551E-01
0.8620,2.98123E-01
0.8630,3.20859E-01
0.8640,3.44763E-01
0.8650,3.69835E-01
0.8660,3.96064E-01
0.8670,4.23433E-01
0.8680,4.51912E-01
0.8690,4.81464E-01
0.8700,5.12038E-01
0.8710,5.43573E-01
0.8720,5.75993E-01
0.8730,6.09210E-01
0.8740,6.43121E-01
0.8750,6.77610E-01
0.8760,7.12544E-01
0.8770,7.47776E-01
0.8780,7.83143E-01
0.8790,8.18465E-01
0.8800,8.53548E-01
0.8810,8.88183E-01
0.8820,9.22145E-01
0.8830,9.55195E-01
0.8840,9.87082E-01
0.8850,1.01754E+00
0.8860,1.04630E+00
0.8870,1.07307E+00
0.8880,1.09756E+00
0.8890,1.11948E+00
0.8900,1.13852E+00
0.8910,1.15440E+00
0.8920,1.16680E+00
0.8930,1.17544E+00
0.8940,1.18003E+00
0.8950,1.18032E+00
0.8960,1.17604E+00
0.8970,1.16696E+00
0.8980,1.15287E+00
0.8990,1.13359E+00
0.9000,1.10897E+00
0.9010,1.07890E+00
0.9020,1.04330E+00
0.9030,1.00214E+00
0.9040,9.55435E-01
0.9050,9.03252E-01
0.9060,8.45707E-01
0.9070,7.82973E-01
0.9080,7.15279E-01
0.9090,6.42914E-01
0.9100,5.66222E-01
0.9110,4.85611E-01
0.9120,4.01544E-01
0.9130,3.14542E-01
0.9140,2.25182E-01
0.9150,1.34091E-01
0.9160,4.19459E-02
0.9170,-5.05356E-02
0.9180,-1.42597E-01
0.9190,-2.33450E-01
0.9200,-3.22284E-01
0.9210,-4.08273E-01
0.9220,-4.90583E-01
0.9230,-5.68385E-01
0.9240,-6.40861E-01
0.9250,-7.07216E-01
0.9260,-7.66692E-01
0.9270,-8.18573E-01
0.9280,-8.62202E-01
0.9290,-8.96988E-01
0.9300,-9.22416E-01
0.9310,-9.38063E-01
0.9320,-9.43600E-01
0.9330,-9.38807E-01
0.9340,-9.23576E-01
0.9350,-8.97920E-01
0.9360,-8.61978E-01
0.9370,-8.16017E-01
0.9380,-7.60436E-01
0.9390,-6.95763E-01
0.9400,-6.22658E-01
0.9410,-5.41906E-01
0.9420,-4.54412E-01
0.9430,-3.61195E-01
0.9440,-2.63373E-01
0.9450,-1.62154E-01
0.9460,-5.88208E-02
0.9470,4.52860E-02
0.9480,1.48786E-01
0.9490,2.50278E-01
0.9500,3.48360E-01
0.9510,4.41648E-01
0.9520,5.28801E-01
0.9530,6.08539E-01
0.9540,6.79665E-01
0.9550,7.41085E-01
0.9560,7.91828E-01
0.9570,8.31062E-01
0.9580,8.58111E-01
0.9590,8.72473E-01
0.9600,8.73824E-01
0.9610,8.62037E-01
0.9620,8.37181E-01
0.9630,7.99528E-01
0.9640,7.49556E-01
0.9650,6.87941E-01
0.9660,6.15556E-01
0.9670,5.33458E-01
0.9680,4.42878E-01
0.9690,3.45201E-01
0.9700,2.41952E-01
0.9710,1.34769E-01
0.9720,2.53792E-02
0.9730,-8.44273E-02
0.9740,-1.92828E-01
0.9750,-2.97999E-01
0.9760,-3.98146E-01
0.9770,-4.91535E-01
0.9780,-5.76530E-01
0.9790,-6.51617E-01
0.9800,-7.15435E-01
0.9810,-7.66809E-01
0.9820,-8.04765E-01
0.9830,-8.28561E-01
0.9840,-8.37695E-01
0.9850,-8.31926E-01
0.9860,-8.11278E-01
0.9870,-7.76045E-01
0.9880,-7.26790E-01
0.9890,-6.64339E-01
0.9900,-5.89767E-01
0.9910,-5.04384E-01
0.9920,-4.09712E-01
0.9930,-3.07461E-01
0.9940,-1.99497E-01
0.9950,-8.78106E-02
0.9960,2.55207E-02
0.9970,1.38370E-01
0.9980,2.48602E-01
0.9990,3.54112E-01
1.0000,4.52871E-01
1.0010,5.42962E-01
1.0020,6.22619E-01
1.0030,6.90264E-01
1.0040,7.44542E-01
1.0050,7.84348E-01
1.0060,8.08849E-01
1.0070,8.17510E-01
1.0080,8.10102E-01
1.0090,7.86714E-01
1.0100,7.47751E-01
1.0110,6.93933E-01
1.0120,6.26281E-01
1.0130,5.46101E-01
1.0140,4.54960E-01
1.0150,3.54657E-01
1.0160,2.47188E-01
1.0170,1.34710E-01
1.0180,1.94938E-02
1.0190,-9.61191E-02
1.0200,-2.09764E-01
1.0210,-3.19102E-01
1.0220,-4.21869E-01
1.0230,-5.15925E-01
1.0240,-5.99296E-01
1.0250,-6.70221E-01
1.0260,-7.27190E-01
1.0270,-7.68973E-01
1.0280,-7.94658E-01
1.0290,-8.03661E-01
1.0300,-7.95751E-01
1.0310,-7.71053E-01
1.0320,-7.30048E-01
1.0330,-6.73566E-01
1.0340,-6.02770E-01
1.0350,-5.19137E-01
1.0360,-4.24423E-01
1.0370,-3.20629E-01
1.0380,-2.09962E-01
1.0390,-9.47844E-02
1.0400,2.24328E-02
1.0410,1.39165E-01
1.0420,2.52889E-01
1.0430,3.61135E-01
1.0440,4.61546E-01
1.0450,5.51924E-01
1.0460,6.30283E-01
1.0470,6.94892E-01
1.0480,7.44317E-01
1.0490,7.77450E-01
1.0500,7.93536E-01
1.0510,7.92196E-01
1.0520,7.73430E-01
1.0530,7.37625E-01
1.0540,6.85544E-01
1.0550,6.18315E-01
1.0560,5.37401E-01
1.0570,4.44577E-01
1.0580,3.41886E-01
1.0590,2.31597E-01
1.0600,1.16153E-01
1.0610,-1.87916E-03
1.0620,-1.19869E-01
1.0630,-2.35179E-01
1.0640,-3.45226E-01
1.0650,-4.47538E-01
1.0660,-5.39810E-01
1.0670,-6.19957E-01
1.0680,-6.86162E-01
1.0690,-7.36918E-01
1.0700,-7.71063E-01
1.0710,-7.87808E-01
1.0720,-7.86754E-01
1.0730,-7.67907E-01
1.0740,-7.31674E-01
1.0750,-6.78859E-01
1.0760,-6.10645E-01
1.0770,-5.28566E-01
1.0780,-4.34475E-01
1.0790,-3.30503E-01
1.0800,-2.19006E-01
1.0810,-1.02520E-01
1.0820,1.63034E-02
1.0830,1.34754E-01
1.0840,2.50128E-01
1.0850,3.59785E-01
1.0860,4.61214E-01
1.0870,5.52088E-01
1.0880,6.30321E-01
1.0890,6.94112E-01
1.0900,7.41990E-01
1.0910,7.72848E-01
1.0920,7.85969E-01
1.0930,7.81044E-01
1.0940,7.58175E-01
1.0950,7.17882E-01
1.0960,6.61084E-01
1.0970,5.89079E-01
1.0980,5.03519E-01
1.0990,4.06369E-01
1.1000,2.99863E-01
1.1010,1.86450E-01
1.1020,6.87409E-02
1.1030,-5.05518E-02
1.1040,-1.68679E-01
1.1050,-2.82918E-01
1.1060,-3.90632E-01
1.1070,-4.89337E-01
1.1080,-5.76755E-01
1.1090,-6.50869E-01
1.1100,-7.09965E-01
1.1110,-7.52681E-01
1.1120,-7.78030E-01
1.1130,-7.85426E-01
1.1140,-7.74698E-01
1.1150,-7.46095E-01
1.1160,-7.00275E-01
1.1170,-6.38297E-01
1.1180,-5.61591E-01
1.1190,-4.71927E-01
1.1200,-3.71374E-01
1.1210,-2.62254E-01
1.1220,-1.47083E-01
1.1230,-2.85198E-02
1.1240,9.07014E-02
1.1250,2.07831E-01
1.1260,3.20168E-01
1.1270,4.25125E-01
1.1280,5.20283E-01
1.1290,6.03451E-01
1.1300,6.72715E-01
1.1310,7.26484E-01
1.1320,7.63522E-01
1.1330,7.82982E-01
1.1340,7.84419E-01
1.1350,7.67807E-01
1.1360,7.33533E-01
1.1370,6.82390E-01
1.1380,6.15559E-01
1.1390,5.34583E-01
1.1400,4.41326E-01
1.1410,3.37934E-01
1.1420,2.26784E-01
1.1430,1.10431E-01
1.1440,-8.45509E-03
1.1450,-1.27148E-01
1.1460,-2.42927E-01
1.1470,-3.53142E-01
1.1480,-4.55272E-01
1.1490,-5.46983E-01
1.1500,-6.26184E-01
1.1510,-6.91070E-01
1.1520,-7.40165E-01
1.1530,-7.72357E-01
1.1540,-7.86921E-01
1.1550,-7.83534E-01
1.1560,-7.62284E-01
1.1570,-7.23664E-01
1.1580,-6.68566E-01
1.1590,-5.98252E-01
1.1600,-5.14332E-01
1.1610,-4.18722E-01
1.1620,-3.13600E-01
1.1630,-2.01360E-01
1.1640,-8.45515E-02
1.1650,3.41738E-02
1.1660,1.52125E-01
1.1670,2.66633E-01
1.1680,3.75111E-01
1.1690,4.75110E-01
1.1700,5.64378E-01
1.1710,6.40908E-01
1.1720,7.02986E-01
1.1730,7.49223E-01
1.1740,7.78590E-01
1.1750,7.90441E-01
1.1760,7.84524E-01
1.1770,7.60985E-01
1.1780,7.20369E-01
1.1790,6.63600E-01
1.1800,5.91965E-01
1.1810,5.07078E-01
1.1820,4.10852E-01
1.1830,3.05445E-01
1.1840,1.93218E-01
1.1850,7.66827E-02
1.1860,-4.15622E-02
1.1870,-1.58882E-01
1.1880,-2.72669E-01
1.1890,-3.80398E-01
1.1900,-4.79683E-01
1.1910,-5.68331E-01
1.1920,-6.44388E-01
1.1930,-7.06183E-01
1.1940,-7.52365E-01
1.1950,-7.81929E-01
1.1960,-7.94239E-01
1.1970,-7.89043E-01
1.1980,-7.66472E-01
1.1990,-7.27041E-01
1.2000,-6.71635E-01
1.2010,-6.01487E-01
1.2020,-5.18150E-01
1.2030,-4.23464E-01
1.2040,-3.19514E-01
1.2050,-2.08580E-01
1.2060,-9.30928E-02
1.2070,2.44249E-02
1.2080,1.41411E-01
1.2090,2.55321E-01
1.2100,3.63684E-01
1.2110,4.64153E-01
1.2120,5.54559E-01
1.2130,6.32958E-01
1.2140,6.97667E-01
1.2150,7.47304E-01
1.2160,7.80817E-01
1.2170,7.97502E-01
1.2180,7.97022E-01
1.2190,7.79408E-01
1.2200,7.45058E-01
1.2210,6.94730E-01
1.2220,6.29523E-01
1.2230,5.50849E-01
1.2240,4.60406E-01
1.2250,3.60140E-01
1.2260,2.52199E-01
1.2270,1.38891E-01
1.2280,2.26296E-02
1.2290,-9.41122E-02
1.2300,-2.08860E-01
1.2310,-3.19186E-01
1.2320,-4.22765E-01
1.2330,-5.17420E-01
1.2340,-6.01165E-01
1.2350,-6.72254E-01
1.2360,-7.29208E-01
1.2370,-7.70851E-01
1.2380,-7.96332E-01
1.2390,-8.05139E-01
1.2400,-7.97112E-01
1.2410,-7.72441E-01
1.2420,-7.31666E-01
1.2430,-6.75658E-01
1.2440,-6.05603E-01
1.2450,-5.22975E-01
1.2460,-4.29507E-01
1.2470,-3.27148E-01
1.2480,-2.18027E-01
1.2490,-1.04406E-01
1.2500,1.13667E-02
1.2510,1.26906E-01
1.2520,2.39839E-01
1.2530,3.47853E-01
1.2540,4.48743E-01
1.2550,5.40457E-01
1.2560,6.21135E-01
1.2570,6.89151E-01
1.2580,7.43140E-01
1.2590,7.82026E-01
1.2600,8.05045E-01
1.2610,8.11754E-01
1.2620,8.02045E-01
1.2630,7.76139E-01
1.2640,7.34585E-01
1.2650,6.78245E-01
1.2660,6.08274E-01
1.2670,5.26099E-01
1.2680,4.33387E-01
1.2690,3.32007E-01
1.2700,2.23998E-01
1.2710,1.11525E-01
1.2720,-3.16823E-03
1.2730,-1.17799E-01
1.2740,-2.30094E-01
1.2750,-3.37836E-01
1.2760,-4.38901E-01
1.2770,-5.31308E-01
1.2780,-6.13252E-01
1.2790,-6.83140E-01
1.2800,-7.39621E-01
1.2810,-7.81611E-01
1.2820,-8.08316E-01
1.2830,-8.19240E-01
1.2840,-8.14198E-01
1.2850,-7.93316E-01
1.2860,-7.57029E-01
1.2870,-7.06066E-01
1.2880,-6.41441E-01
1.2890,-5.64426E-01
1.2900,-4.76529E-01
1.2910,-3.79459E-01
1.2920,-2.75100E-01
1.2930,-1.65465E-01
1.2940,-5.26619E-02
1.2950,6.11476E-02
1.2960,1.73792E-01
1.2970,2.83129E-01
1.2980,3.87087E-01
1.2990,4.83705E-01
1.3000,5.71168E-01
1.3010,6.47840E-01
1.3020,7.12296E-01
1.3030,7.63345E-01
1.3040,8.00054E-01
1.3050,8.21762E-01
1.3060,8.28090E-01
1.3070,8.18949E-01
1.3080,7.94539E-01
1.3090,7.55345E-01
1.3100,7.02121E-01
1.3110,6.35881E-01
1.3120,5.57876E-01
1.3130,4.69570E-01
1.3140,3.72608E-01
1.3150,2.68793E-01
1.3160,1.60042E-01
1.3170,4.83577E-02
1.3180,-6.42112E-02
1.3190,-1.75609E-01
1.3200,-2.83809E-01
1.3210,-3.86849E-01
1.3220,-4.82872E-01
1.3230,-5.70152E-01
1.3240,-6.47128E-01
1.3250,-7.12434E-01
1.3260,-7.64916E-01
1.3270,-8.03658E-01
1.3280,-8.27991E-01
1.3290,-8.37510E-01
1.3300,-8.32074E-01
1.3310,-8.11810E-01
1.3320,-7.77108E-01
1.3330,-7.28613E-01
1.3340,-6.67212E-01
1.3350,-5.94016E-01
1.3360,-5.10341E-01
1.3370,-4.17680E-01
1.3380,-3.17680E-01
1.3390,-2.12110E-01
1.3400,-1.02827E-01
1.3410,8.25146E-03
1.3420,1.19187E-01
1.3430,2.28051E-01
1.3440,3.32957E-01
1.3450,4.32098E-01
1.3460,5.23772E-01
1.3470,6.06413E-01
1.3480,6.78617E-01
1.3490,7.39167E-01
1.3500,7.87049E-01
1.3510,8.21469E-01
1.3520,8.41870E-01
1.3530,8.47933E-01
1.3540,8.39584E-01
1.3550,8.16996E-01
1.3560,7.80581E-01
1.3570,7.30984E-01
1.3580,6.69068E-01
1.3590,5.95900E-01
1.3600,5.12732E-01
1.3610,4.20979E-01
1.3620,3.22191E-01
1.3630,2.18030E-01
1.3640,1.10242E-01
1.3650,6.22484E-04
1.3660,-1.09008E-01
1.3670,-2.16837E-01
1.3680,-3.21090E-01
1.3690,-4.20060E-01
1.3700,-5.12132E-01
1.3710,-5.95814E-01
1.3720,-6.69755E-01
1.3730,-7.32770E-01
1.3740,-7.83859E-01
1.3750,-8.22217E-01
1.3760,-8.47250E-01
1.3770,-8.58585E-01
1.3780,-8.56068E-01
1.3790,-8.39770E-01
1.3800,-8.09985E-01
1.3810,-7.67219E-01
1.3820,-7.12186E-01
1.3830,-6.45791E-01
1.3840,-5.69117E-01
1.3850,-4.83404E-01
1.3860,-3.90031E-01
1.3870,-2.90492E-01
1.3880,-1.86371E-01
1.3890,-7.93159E-02
1.3900,2.89849E-02
1.3910,1.36832E-01
1.3920,2.42542E-01
1.3930,3.44471E-01
1.3940,4.41042E-01
1.3950,5.30769E-01
1.3960,6.12278E-01
1.3970,6.84330E-01
1.3980,7.45837E-01
1.3990,7.95878E-01
1.4000,8.33711E-01
1.4010,8.58787E-01
1.4020,8.70754E-01
1.4030,8.69459E-01
1.4040,8.54955E-01
1.4050,8.27492E-01
1.4060,7.87517E-01
1.4070,7.35663E-01
1.4080,6.72738E-01
1.4090,5.99714E-01
1.4100,5.17709E-01
1.4110,4.27968E-01
1.4120,3.31850E-01
1.4130,2.30797E-01
1.4140,1.26321E-01
1.4150,1.99758E-02
1.4160,-8.66651E-02
1.4170,-1.92031E-01
1.4180,-2.94577E-01
1.4190,-3.92809E-01
1.4200,-4.85301E-01
1.4210,-5.70720E-01
1.4220,-6.47841E-01
1.4230,-7.15567E-01
1.4240,-7.72940E-01
1.4250,-8.19158E-01
1.4260,-8.53585E-01
1.4270,-8.75755E-01
1.4280,-8.85382E-01
1.4290,-8.82359E-01
1.4300,-8.66762E-01
1.4310,-8.38844E-01
1.4320,-7.99032E-01
1.4330,-7.47920E-01
1.4340,-6.86256E-01
1.4350,-6.14936E-01
1.4360,-5.34984E-01
1.4370,-4.47543E-01
1.4380,-3.53853E-01
1.4390,-2.55234E-01
1.4400,-1.53069E-01
1.4410,-4.87818E-02
1.4420,5.61797E-02
1.4430,1.60367E-01
1.4440,2.62351E-01
1.4450,3.60738E-01
1.4460,4.54191E-01
1.4470,5.41449E-01
1.4480,6.21341E-01
1.4490,6.92801E-01
1.4500,7.54885E-01
1.4510,8.06778E-01
1.4520,8.47809E-01
1.4530,8.77455E-01
1.4540,8.95349E-01
1.4550,9.01283E-01
1.4560,8.95209E-01
1.4570,8.77238E-01
1.4580,8.47642E-01
1.4590,8.06842E-01
1.4600,7.55404E-01
1.4610,6.94035E-01
1.4620,6.23564E-01
1.4630,5.44937E-01
1.4640,4.59202E-01
1.4650,3.67493E-01
1.4660,2.71015E-01
1.4670,1.71030E-01
1.4680,6.88375E-02
1.4690,-3.42417E-02
1.4700,-1.36882E-01
1.4710,-2.37771E-01
1.4720,-3.35624E-01
1.4730,-4.29205E-01
1.4740,-5.17336E-01
1.4750,-5.98915E-01
1.4760,-6.72931E-01
1.4770,-7.38470E-01
1.4780,-7.94734E-01
1.4790,-8.41041E-01
1.4800,-8.76840E-01
1.4810,-9.01713E-01
1.4820,-9.15381E-01
1.4830,-9.17706E-01
1.4840,-9.08688E-01
1.4850,-8.88470E-01
1.4860,-8.57331E-01
1.4870,-8.15682E-01
1.4880,-7.64061E-01
1.4890,-7.03125E-01
1.4900,-6.33640E-01
1.4910,-5.56472E-01
1.4920,-4.72575E-01
1.4930,-3.82979E-01
1.4940,-2.88777E-01
1.4950,-1.91111E-01
1.4960,-9.11596E-02
1.4970,9.87971E-03
1.4980,1.10802E-01
1.4990,2.10411E-01
1.5000,3.07532E-01
1.5010,4.01026E-01
1.5020,4.89804E-01
1.5030,5.72837E-01
1.5040,6.49171E-01
1.5050,7.17934E-01
1.5060,7.78346E-01
1.5070,8.29731E-01
1.5080,8.71520E-01
1.5090,9.03257E-01
1.5100,9.24606E-01
1.5110,9.35351E-01
1.5120,9.35398E-01
1.5130,9.24778E-01
1.5140,9.03641E-01
1.5150,8.72256E-01
1.5160,8.31009E-01
1.5170,7.80390E-01
1.5180,7.20997E-01
1.5190,6.53520E-01
1.5200,5.78736E-01
1.5210,4.97500E-01
1.5220,4.10733E-01
1.5230,3.19413E-01
1.5240,2.24562E-01
1.5250,1.27236E-01
1.5260,2.85106E-02
1.5270,-7.05275E-02
1.5280,-1.68795E-01
1.5290,-2.65225E-01
1.5300,-3.58774E-01
1.5310,-4.48436E-01
1.5320,-5.33256E-01
1.5330,-6.12333E-01
1.5340,-6.84836E-01
1.5350,-7.50005E-01
1.5360,-8.07168E-01
1.5370,-8.55739E-01
1.5380,-8.95227E-01
1.5390,-9.25241E-01
1.5400,-9.45492E-01
1.5410,-9.55795E-01
1.5420,-9.56071E-01
1.5430,-9.46346E-01
1.5440,-9.26752E-01
1.5450,-8.97521E-01
1.5460,-8.58984E-01
1.5470,-8.11568E-01
1.5480,-7.55786E-01
1.5490,-6.92238E-01
1.5500,-6.21597E-01
1.5510,-5.44605E-01
1.5520,-4.62066E-01
1.5530,-3.74835E-01
1.5540,-2.83808E-01
1.5550,-1.89915E-01
1.5560,-9.41110E-02
1.5570,2.63811E-03
1.5580,9.93613E-02
1.5590,1.95094E-01
1.5600,2.88887E-01
1.5610,3.79816E-01
1.5620,4.66992E-01
1.5630,5.49566E-01
1.5640,6.26742E-01
1.5650,6.97778E-01
1.5660,7.62002E-01
1.5670,8.18807E-01
1.5680,8.67665E-01
1.5690,9.08128E-01
1.5700,9.39831E-01
1.5710,9.62495E-01
1.5720,9.75932E-01
1.5730,9.80040E-01
1.5740,9.74810E-01
1.5750,9.60319E-01
1.5760,9.36734E-01
1.5770,9.04305E-01
1.5780,8.63365E-01
1.5790,8.14324E-01
1.5800,7.57666E-01
1.5810,6.93943E-01
1.5820,6.23769E-01
1.5830,5.47815E-01
1.5840,4.66800E-01
1.5850,3.81487E-01
1.5860,2.92671E-01
1.5870,2.01176E-01
1.5880,1.07846E-01
1.5890,1.35351E-02
1.5900,-8.08992E-02
1.5910,-1.74603E-01
1.5920,-2.66735E-01
1.5930,-3.56472E-01
1.5940,-4.43019E-01
1.5950,-5.25614E-01
1.5960,-6.03535E-01
1.5970,-6.76106E-01
1.5980,-7.42703E-01
1.5990,-8.02758E-01
1.6000,-8.55766E-01
1.6010,-9.01285E-01
1.6020,-9.38941E-01
1.6030,-9.68433E-01
1.6040,-9.89531E-01
1.6050,-1.00208E+00
1.6060,-1.00600E+00
1.6070,-1.00129E+00
1.6080,-9.88005E-01
1.6090,-9.66298E-01
1.6100,-9.36378E-01
1.6110,-8.98523E-01
1.6120,-8.53082E-01
1.6130,-8.00459E-01
1.6140,-7.41121E-01
1.6150,-6.75585E-01
1.6160,-6.04418E-01
1.6170,-5.28230E-01
1.6180,-4.47668E-01
1.6190,-3.63411E-01
1.6200,-2.76165E-01
1.6210,-1.86654E-01
1.6220,-9.56180E-02
1.6230,-3.80260E-03
1.6240,8.80440E-02
1.6250,1.79179E-01
1.6260,2.68869E-01
1.6270,3.56400E-01
1.6280,4.41076E-01
1.6290,5.22231E-01
1.6300,5.99232E-01
1.6310,6.71482E-01
1.6320,7.38426E-01
1.6330,7.99554E-01
1.6340,8.54406E-01
1.6350,9.02573E-01
1.6360,9.43704E-01
1.6370,9.77501E-01
1.6380,1.00373E+00
1.6390,1.02221E+00
1.6400,1.03282E+00
1.6410,1.03552E+00
1.6420,1.03031E+00
1.6430,1.01725E+00
1.6440,9.96471E-01
1.6450,9.68156E-01
1.6460,9.32543E-01
1.6470,8.89926E-01
1.6480,8.40646E-01
1.6490,7.85094E-01
1.6500,7.23704E-01
1.6510,6.56952E-01
1.6520,5.85348E-01
1.6530,5.09437E-01
1.6540,4.29789E-01
1.6550,3.46999E-01
1.6560,2.61681E-01
1.6570,1.74464E-01
1.6580,8.59841E-02
1.6590,-3.11589E-03
1.6600,-9.21939E-02
1.6610,-1.80612E-01
1.6620,-2.67742E-01
1.6630,-3.52969E-01
1.6640,-4.35695E-01
1.6650,-5.15345E-01
1.6660,-5.91370E-01
1.6670,-6.63247E-01
1.6680,-7.30491E-01
1.6690,-7.92648E-01
1.6700,-8.49305E-01
1.6710,-9.00089E-01
1.6720,-9.44671E-01
1.6730,-9.82766E-01
1.6740,-1.01414E+00
1.6750,-1.03859E+00
1.6760,-1.05599E+00
1.6770,-1.06623E+00
1.6780,-1.06929E+00
1.6790,-1.06515E+00
1.6800,-1.05387E+00
1.6810,-1.03556E+00
1.6820,-1.01036E+00
1.6830,-9.78459E-01
1.6840,-9.40093E-01
1.6850,-8.95539E-01
1.6860,-8.45110E-01
1.6870,-7.89156E-01
1.6880,-7.28061E-01
1.6890,-6.62241E-01
1.6900,-5.92138E-01
1.6910,-5.18218E-01
1.6920,-4.40970E-01
1.6930,-3.60900E-01
1.6940,-2.78528E-01
1.6950,-1.94387E-01
1.6960,-1.09015E-01
1.6970,-2.29549E-02
1.6980,6.32498E-02
1.6990,1.49059E-01
1.7000,2.33938E-01
1.7010,3.17363E-01
1.7020,3.98822E-01
1.7030,4.77819E-01
1.7040,5.53878E-01
1.7050,6.26543E-01
1.7060,6.95382E-01
1.7070,7.59991E-01
1.7080,8.19993E-01
1.7090,8.75042E-01
1.7100,9.24826E-01
1.7110,9.69065E-01
1.7120,1.00752E+00
1.7130,1.03997E+00
1.7140,1.06625E+00
1.7150,1.08624E+00
1.7160,1.09983E+00
1.7170,1.10697E+00
1.7180,1.10765E+00
1.7190,1.10187E+00
1.7200,1.08970E+00
1.7210,1.07124E+00
1.7220,1.04661E+00
1.7230,1.01597E+00
1.7240,9.79532E-01
1.7250,9.37513E-01
1.7260,8.90178E-01
1.7270,8.37811E-01
1.7280,7.80728E-01
1.7290,7.19267E-01
1.7300,6.53786E-01
1.7310,5.84666E-01
1.7320,5.12303E-01
1.7330,4.37110E-01
1.7340,3.59512E-01
1.7350,2.79942E-01
1.7360,1.98843E-01
1.7370,1.16661E-01
1.7380,3.38473E-02
1.7390,-4.91497E-02
1.7400,-1.31883E-01
1.7410,-2.13909E-01
1.7420,-2.94794E-01
1.7430,-3.74112E-01
1.7440,-4.51449E-01
1.7450,-5.26404E-01
1.7460,-5.98594E-01
1.7470,-6.67649E-01
1.7480,-7.33224E-01
1.7490,-7.94990E-01
1.7500,-8.52642E-01
1.7510,-9.05901E-01
1.7520,-9.54509E-01
1.7530,-9.98236E-01
1.7540,-1.03688E+00
1.7550,-1.07026E+00
1.7560,-1.09824E+00
1.7570,-1.12068E+00
1.7580,-1.13751E+00
1.7590,-1.14866E+00
1.7600,-1.15409E+00
1.7610,-1.15381E+00
1.7620,-1.14784E+00
1.7630,-1.13622E+00
1.7640,-1.11904E+00
1.7650,-1.09641E+00
1.7660,-1.06845E+00
1.7670,-1.03533E+00
1.7680,-9.97215E-01
1.7690,-9.54320E-01
1.7700,-9.06866E-01
1.7710,-8.55097E-01
1.7720,-7.99276E-01
1.7730,-7.39682E-01
1.7740,-6.76611E-01
1.7750,-6.10373E-01
1.7760,-5.41289E-01
1.7770,-4.69692E-01
1.7780,-3.95923E-01
1.7790,-3.20331E-01
1.7800,-2.43270E-01
1.7810,-1.65098E-01
1.7820,-8.61741E-02
1.7830,-6.86009E-03
1.7840,7.24851E-02
1.7850,1.51505E-01
1.7860,2.29848E-01
1.7870,3.07167E-01
1.7880,3.83124E-01
1.7890,4.57389E-01
1.7900,5.29643E-01
1.7910,5.99577E-01
1.7920,6.66898E-01
1.7930,7.31322E-01
1.7940,7.92584E-01
1.7950,8.50434E-01
1.7960,9.04638E-01
1.7970,9.54980E-01
1.7980,1.00126E+00
1.7990,1.04331E+00
1.8000,1.08096E+00
1.8010,1.11407E+00
1.8020,1.14252E+00
1.8030,1.16623E+00
1.8040,1.18510E+00
1.8050,1.19908E+00
1.8060,1.20814E+00
1.8070,1.21226E+00
1.8080,1.21145E+00
1.8090,1.20572E+00
1.8100,1.19513E+00
1.8110,1.17974E+00
1.8120,1.15962E+00
1.8130,1.13489E+00
1.8140,1.10566E+00
1.8150,1.07206E+00
1.8160,1.03425E+00
1.8170,9.92388E-01
1.8180,9.46662E-01
1.8190,8.97265E-01
1.8200,8.44404E-01
1.8210,7.88296E-01
1.8220,7.29171E-01
1.8230,6.67268E-01
1.8240,6.02835E-01
1.8250,5.36125E-01
1.8260,4.67400E-01
1.8270,3.96926E-01
1.8280,3.24973E-01
1.8290,2.51816E-01
1.8300,1.77728E-01
1.8310,1.02987E-01
1.8320,2.78698E-02
1.8330,-4.73494E-02
1.8340,-1.22397E-01
1.8350,-1.97004E-01
1.8360,-2.70903E-01
1.8370,-3.43834E-01
1.8380,-4.15542E-01
1.8390,-4.85779E-01
1.8400,-5.54304E-01
1.8410,-6.20884E-01
1.8420,-6.85296E-01
1.8430,-7.47327E-01
1.8440,-8.06772E-01
1.8450,-8.63440E-01
1.8460,-9.17149E-01
1.8470,-9.67729E-01
1.8480,-1.01502E+00
1.8490,-1.05889E+00
1.8500,-1.09920E+00
1.8510,-1.13582E+00
1.8520,-1.16867E+00
1.8530,-1.19764E+00
1.8540,-1.22266E+00
1.8550,-1.24367E+00
1.8560,-1.26061E+00
1.8570,-1.27345E+00
1.8580,-1.28218E+00
1.8590,-1.28677E+00
1.8600,-1.28725E+00
1.8610,-1.28362E+00
1.8620,-1.27591E+00
1.8630,-1.26418E+00
1.8640,-1.24847E+00
1.8650,-1.22887E+00
1.8660,-1.20544E+00
1.8670,-1.17827E+00
1.8680,-1.14748E+00
1.8690,-1.11318E+00
1.8700,-1.07547E+00
1.8710,-1.03451E+00
1.8720,-9.90419E-01
1.8730,-9.43355E-01
1.8740,-8.93472E-01
1.8750,-8.40932E-01
1.8760,-7.85904E-01
1.8770,-7.28564E-01
1.8780,-6.69090E-01
1.8790,-6.07666E-01
1.8800,-5.44481E-01
1.8810,-4.79726E-01
1.8820,-4.13595E-01
1.8830,-3.46284E-01
1.8840,-2.77989E-01
1.8850,-2.08909E-01
1.8860,-1.39242E-01
1.8870,-6.91861E-02
1.8880,1.06260E-03
1.8890,7.13085E-02
1.8900,1.41358E-01
1.8910,2.11022E-01
1.8920,2.80111E-01
1.8930,3.48442E-01
1.8940,4.15835E-01
1.8950,4.82114E-01
1.8960,5.47110E-01
1.8970,6.10655E-01
1.8980,6.72592E-01
1.8990,7.32765E-01
1.9000,7.91029E-01
1.9010,8.47241E-01
1.9020,9.01269E-01
1.9030,9.52985E-01
1.9040,1.00227E+00
1.9050,1.04901E+00
1.9060,1.09311E+00
1.9070,1.13447E+00
1.9080,1.17299E+00
1.9090,1.20861E+00
1.9100,1.24124E+00
1.9110,1.27083E+00
1.9120,1.29731E+00
1.9130,1.32065E+00
1.9140,1.34080E+00
1.9150,1.35774E+00
1.9160,1.37144E+00
1.9170,1.38188E+00
1.9180,1.38906E+00
1.9190,1.39299E+00
1.9200,1.39367E+00
1.9210,1.39111E+00
1.9220,1.38535E+00
1.9230,1.37642E+00
1.9240,1.36434E+00
1.9250,1.34918E+00
1.9260,1.33097E+00
1.9270,1.30979E+00
1.9280,1.28568E+00
1.9290,1.25873E+00
1.9300,1.22901E+00
1.9310,1.19660E+00
1.9320,1.16159E+00
1.9330,1.12406E+00
1.9340,1.08412E+00
1.9350,1.04186E+00
1.9360,9.97384E-01
1.9370,9.50803E-01
1.9380,9.02224E-01
1.9390,8.51762E-01
1.9400,7.99533E-01
1.9410,7.45654E-01
1.9420,6.90246E-01
1.9430,6.33431E-01
1.9440,5.75332E-01
1.9450,5.16075E-01
1.9460,4.55785E-01
1.9470,3.94587E-01
1.9480,3.32610E-01
1.9490,2.69978E-01
1.9500,2.06818E-01
1.9510,1.43257E-01
1.9520,7.94195E-02
1.9530,1.54293E-02
1.9540,-4.85905E-02
1.9550,-1.12518E-01
1.9560,-1.76234E-01
1.9570,-2.39621E-01
1.9580,-3.02561E-01
1.9590,-3.64943E-01
1.9600,-4.26654E-01
1.9610,-4.87587E-01
1.9620,-5.47634E-01
1.9630,-6.06695E-01
1.9640,-6.64669E-01
1.9650,-7.21459E-01
1.9660,-7.76973E-01
1.9670,-8.31121E-01
1.9680,-8.83817E-01
1.9690,-9.34979E-01
1.9700,-9.84528E-01
1.9710,-1.03239E+00
1.9720,-1.07849E+00
1.9730,-1.12277E+00
1.9740,-1.16517E+00
1.9750,-1.20561E+00
1.9760,-1.24406E+00
1.9770,-1.28045E+00
1.9780,-1.31475E+00
1.9790,-1.34690E+00
1.9800,-1.37688E+00
1.9810,-1.40465E+00
1.9820,-1.43018E+00
1.9830,-1.45344E+00
1.9840,-1.47442E+00
1.9850,-1.49309E+00
1.9860,-1.50943E+00
1.9870,-1.52346E+00
1.9880,-1.53514E+00
1.9890,-1.54449E+00
1.9900,-1.55151E+00
1.9910,-1.55619E+00
1.9920,-1.55856E+00
1.9930,-1.55862E+00
1.9940,-1.55639E+00
1.9950,-1.55188E+00
1.9960,-1.54512E+00
1.9970,-1.53614E+00
1.9980,-1.52497E+00
1.9990,-1.51163E+00
2.0000,-1.49616E+00
2.0010,-1.47859E+00
2.0020,-1.45898E+00
2.0030,-1.43735E+00
2.0040,-1.41375E+00
2.0050,-1.38823E+00
2.0060,-1.36084E+00
2.0070,-1.33163E+00
2.0080,-1.30065E+00
2.0090,-1.26795E+00
2.0100,-1.23359E+00
2.0110,-1.19764E+00
2.0120,-1.16013E+00
2.0130,-1.12115E+00
2.0140,-1.08074E+00
2.0150,-1.03897E+00
2.0160,-9.95903E-01
2.0170,-9.51602E-01
2.0180,-9.06130E-01
2.0190,-8.59554E-01
2.0200,-8.11938E-01
2.0210,-7.63349E-01
2.0220,-7.13851E-01
2.0230,-6.63510E-01
2.0240,-6.12394E-01
2.0250,-5.60567E-01
2.0260,-5.08096E-01
2.0270,-4.55045E-01
2.0280,-4.01480E-01
2.0290,-3.47466E-01
2.0300,-2.93066E-01
2.0310,-2.38343E-01
2.0320,-1.83361E-01
2.0330,-1.28180E-01
2.0340,-7.28627E-02
2.0350,-1.74678E-02
2.0360,3.79455E-02
2.0370,9.33195E-02
2.0380,1.48598E-01
2.0390,2.03724E-01
2.0400,2.58646E-01
2.0410,3.13309E-01
2.0420,3.67663E-01
2.0430,4.21657E-01
2.0440,4.75243E-01
2.0450,5.28375E-01
2.0460,5.81006E-01
2.0470,6.33093E-01
2.0480,6.84594E-01
2.0490,7.35468E-01
2.0500,7.85677E-01
2.0510,8.35183E-01
2.0520,8.83951E-01
2.0530,9.31948E-01
2.0540,9.79140E-01
2.0550,1.02550E+00
2.0560,1.07099E+00
2.0570,1.11560E+00
2.0580,1.15929E+00
2.0590,1.20204E+00
2.0600,1.24383E+00
2.0610,1.28464E+00
2.0620,1.32444E+00
2.0630,1.36323E+00
2.0640,1.40099E+00
2.0650,1.43770E+00
2.0660,1.47335E+00
2.0670,1.50793E+00
2.0680,1.54142E+00
2.0690,1.57383E+00
2.0700,1.60514E+00
2.0710,1.63535E+00
2.0720,1.66446E+00
2.0730,1.69246E+00
2.0740,1.71935E+00
2.0750,1.74512E+00
2.0760,1.76979E+00
2.0770,1.79335E+00
2.0780,1.81580E+00
2.0790,1.83715E+00
2.0800,1.85740E+00
2.0810,1.87656E+00
2.0820,1.89463E+00
2.0830,1.91162E+00
2.0840,1.92753E+00
2.0850,1.94238E+00
2.0860,1.95618E+00
2.0870,1.96893E+00
2.0880,1.98064E+00
2.0890,1.99133E+00
2.0900,2.00101E+00
2.0910,2.00969E+00
2.0920,2.01738E+00
2.0930,2.02410E+00
2.0940,2.02987E+00
2.0950,2.03469E+00
2.0960,2.03858E+00
2.0970,2.04157E+00
2.0980,2.04365E+00
2.0990,2.04486E+00
2.1000,2.04521E+00
2.1010,2.04471E+00
2.1020,2.04338E+00
2.1030,2.04124E+00
2.1040,2.03832E+00
2.1050,2.03461E+00
2.1060,2.03016E+00
2.1070,2.02496E+00
2.1080,2.01905E+00
2.1090,2.01244E+00
2.1100,2.00515E+00
2.1110,1.99720E+00
2.1120,1.98861E+00
2.1130,1.97940E+00
2.1140,1.96958E+00
2.1150,1.95918E+00
2.1160,1.94821E+00
2.1170,1.93670E+00
2.1180,1.92466E+00
2.1190,1.91212E+00
2.1200,1.89910E+00
2.1210,1.88560E+00
2.1220,1.87166E+00
2.1230,1.85729E+00
2.1240,1.84250E+00
2.1250,1.82733E+00
2.1260,1.81178E+00
2.1270,1.79588E+00
2.1280,1.77964E+00
2.1290,1.76309E+00
2.1300,1.74623E+00
2.1310,1.72908E+00
2.1320,1.71167E+00
2.1330,1.69401E+00
2.1340,1.67612E+00
2.1350,1.65800E+00
2.1360,1.63969E+00
2.1370,1.62119E+00
2.1380,1.60252E+00
2.1390,1.58369E+00
2.1400,1.56472E+00
2.1410,1.54562E+00
2.1420,1.52641E+00
2.1430,1.50710E+00
2.1440,1.48771E+00
2.1450,1.46825E+00
2.1460,1.44872E+00
2.1470,1.42915E+00
2.1480,1.40954E+00
2.1490,1.38991E+00
2.1500,1.37026E+00
2.1510,1.35062E+00
2.1520,1.33098E+00
2.1530,1.31137E+00
2.1540,1.29178E+00
2.1550,1.27224E+00
2.1560,1.25274E+00
2.1570,1.23331E+00
2.1580,1.21394E+00
2.1590,1.19464E+00
2.1600,1.17543E+00
2.1610,1.15632E+00
2.1620,1.13730E+00
2.1630,1.11839E+00
2.1640,1.09959E+00
2.1650,1.08091E+00
2.1660,1.06236E+00
2.1670,1.04394E+00
2.1680,1.02566E+00
2.1690,1.00752E+00
2.1700,9.89536E-01
2.1710,9.71702E-01
2.1720,9.54026E-01
2.1730,9.36514E-01
2.1740,9.19169E-01
2.1750,9.01994E-01
2.1760,8.84994E-01
2.1770,8.68173E-01
2.1780,8.51532E-01
2.1790,8.35076E-01
2.1800,8.18806E-01
2.1810,8.02726E-01
2.1820,7.86838E-01
2.1830,7.71143E-01
2.1840,7.55644E-01
2.1850,7.40342E-01
2.1860,7.25239E-01
2.1870,7.10337E-01
2.1880,6.95635E-01
2.1890,6.81136E-01
2.1900,6.66841E-01
2.1910,6.52748E-01
2.1920,6.38860E-01
2.1930,6.25177E-01
2.1940,6.11698E-01
2.1950,5.98425E-01
2.1960,5.85355E-01
2.1970,5.72491E-01
2.1980,5.59830E-01
2.1990,5.47373E-01
2.2000,5.35119E-01
2.2010,5.23067E-01
2.2020,5.11217E-01
2.2030,4.99568E-01
2.2040,4.88118E-01
2.2050,4.76867E-01
2.2060,4.65813E-01
2.2070,4.54956E-01
2.2080,4.44293E-01
2.2090,4.33823E-01
2.2100,4.23545E-01
2.2110,4.13457E-01
2.2120,4.03558E-01
2.2130,3.93846E-01
2.2140,3.84319E-01
2.2150,3.74976E-01
2.2160,3.65814E-01
2.2170,3.56831E-01
2.2180,3.48027E-01
2.2190,3.39398E-01
2.2200,3.30942E-01
2.2210,3.22658E-01
2.2220,3.14544E-01
2.2230,3.06597E-01
2.2240,2.98816E-01
2.2250,2.91198E-01
2.2260,2.83740E-01
2.2270,2.76441E-01
2.2280,2.69299E-01
2.2290,2.62311E-01
2.2300,2.55476E-01
2.2310,2.48790E-01
2.2320,2.42251E-01
2.2330,2.35858E-01
2.2340,2.29608E-01
2.2350,2.23498E-01
2.2360,2.17527E-01
2.2370,2.11693E-01
2.2380,2.05992E-01
2.2390,2.00423E-01
2.2400,1.94984E-01
2.2410,1.89671E-01
2.2420,1.84484E-01
2.2430,1.79420E-01
2.2440,1.74476E-01
2.2450,1.69650E-01
2.2460,1.64941E-01
2.2470,1.60346E-01
2.2480,1.55862E-01
2.2490,1.51489E-01
2.2500,1.47223E-01
2.2510,1.43063E-01
2.2520,1.39006E-01
2.2530,1.35051E-01
2.2540,1.31195E-01
2.2550,1.27436E-01
2.2560,1.23773E-01
2.2570,1.20203E-01
2.2580,1.16725E-01
2.2590,1.13337E-01
2.2600,1.10036E-01
2.2610,1.06821E-01
2.2620,1.03690E-01
2.2630,1.00641E-01
2.2640,9.76729E-02
2.2650,9.47831E-02
2.2660,9.19701E-02
2.2670,8.92323E-02
2.2680,8.65680E-02
2.2690,8.39754E-02
2.2700,8.14530E-02
2.2710,7.89992E-02
2.2720,7.66123E-02
2.2730,7.42908E-02
2.2740,7.20331E-02
2.2750,6.98378E-02
2.2760,6.77034E-02
2.2770,6.56284E-02
2.2780,6.36113E-02
2.2790,6.16509E-02
2.2800,5.97456E-02
2.2810,5.78942E-02
2.2820,5.60953E-02
2.2830,5.43476E-02
2.2840,5.26499E-02
2.2850,5.10008E-02
2.2860,4.93992E-02
2.2870,4.78439E-02
2.2880,4.63336E-02
2.2890,4.48673E-02
2.2900,4.34438E-02
2.2910,4.20619E-02
2.2920,4.07207E-02
2.2930,3.94190E-02
2.2940,3.81558E-02
2.2950,3.69300E-02
2.2960,3.57408E-02
2.2970,3.45871E-02
2.2980,3.34679E-02
2.2990,3.23824E-02
2.3000,3.13296E-02
2.3010,3.03086E-02
2.3020,2.93186E-02
2.3030,2.83588E-02
2.3040,2.74282E-02
2.3050,2.65261E-02
2.3060,2.56517E-02
2.3070,2.48043E-02
2.3080,2.39830E-02
2.3090,2.31871E-02
2.3100,2.24159E-02
2.3110,2.16688E-02
2.3120,2.09450E-02
2.3130,2.02439E-02
2.3140,1.95648E-02
2.3150,1.89071E-02
2.3160,1.82701E-02
2.3170,1.76533E-02
2.3180,1.70561E-02
2.3190,1.64779E-02
2.3200,1.59182E-02
2.3210,1.53763E-02
2.3220,1.48519E-02
2.3230,1.43443E-02
2.3240,1.38531E-02
2.3250,1.33778E-02
2.3260,1.29178E-02
2.3270,1.24728E-02
2.3280,1.20423E-02
2.3290,1.16259E-02
2.3300,1.12231E-02
2.3310,1.08335E-02
2.3320,1.04567E-02
2.3330,1.00923E-02
2.3340,9.73995E-03
2.3350,9.39929E-03
2.3360,9.06992E-03
2.3370,8.75152E-03
2.3380,8.44373E-03
2.3390,8.14623E-03
2.3400,7.85869E-03
2.3410,7.58081E-03
2.3420,7.31227E-03
2.3430,7.05279E-03
2.3440,6.80208E-03
2.3450,6.55985E-03
2.3460,6.32585E-03
2.3470,6.09980E-03
2.3480,5.88146E-03
2.3490,5.67057E-03
2.3500,5.46690E-03
2.3510,5.27022E-03
2.3520,5.08029E-03
2.3530,4.89691E-03
2.3540,4.71985E-03
2.3550,4.54891E-03
2.3560,4.38390E-03
2.3570,4.22461E-03
2.3580,4.07086E-03
2.3590,3.92247E-03
2.3600,3.77926E-03
2.3610,3.64106E-03
2.3620,3.50771E-03
2.3630,3.37904E-03
2.3640,3.25489E-03
2.3650,3.13512E-03
2.3660,3.01958E-03
2.3670,2.90813E-03
2.3680,2.80063E-03
2.3690,2.69695E-03
2.3700,2.59695E-03
2.3710,2.50052E-03
2.3720,2.40753E-03
2.3730,2.31787E-03
2.3740,2.23142E-03
2.3750,2.14807E-03
2.3760,2.06772E-03
2.3770,1.99026E-03
2.3780,1.91560E-03
2.3790,1.84364E-03
2.3800,1.77428E-03
2.3810,1.70743E-03
2.3820,1.64302E-03
2.3830,1.58095E-03
2.3840,1.52114E-03
2.3850,1.46351E-03
2.3860,1.40799E-03
2.3870,1.35450E-03
2.3880,1.30298E-03
2.3890,1.25335E-03
2.3900,1.20555E-03
2.3910,1.15950E-03
2.3920,1.11516E-03
2.3930,1.07246E-03
2.3940,1.03134E-03
2.3950,9.91739E-04
2.3960,9.53613E-04
2.3970,9.16906E-04
2.3980,8.81566E-04
2.3990,8.47545E-04
2.4000,8.14796E-04
2.4010,7.83272E-04
2.4020,7.52930E-04
2.4030,7.23727E-04
2.4040,6.95621E-04
2.4050,6.68574E-04
2.4060,6.42546E-04
2.4070,6.17501E-04
2.4080,5.93404E-04
2.4090,5.70218E-04
2.4100,5.47912E-04
2.4110,5.26452E-04
2.4120,5.05809E-04
2.4130,4.85951E-04
2.4140,4.66851E-04
2.4150,4.48480E-04
2.4160,4.30811E-04
2.4170,4.13819E-04
2.4180,3.97478E-04
2.4190,3.81764E-04
2.4200,3.66655E-04
2.4210,3.52127E-04
2.4220,3.38159E-04
2.4230,3.24729E-04
2.4240,3.11819E-04
2.4250,2.99409E-04
2.4260,2.87479E-04
2.4270,2.76011E-04
2.4280,2.64990E-04
2.4290,2.54396E-04
2.4300,2.44216E-04
2.4310,2.34432E-04
2.4320,2.25030E-04
2.4330,2.15995E-04
2.4340,2.07315E-04
2.4350,1.98974E-04
2.4360,1.90960E-04
2.4370,1.83261E-04
2.4380,1.75865E-04
2.4390,1.68760E-04
2.4400,1.61935E-04
2.4410,1.55379E-04
2.4420,1.49082E-04
2.4430,1.43034E-04
2.4440,1.37226E-04
2.4450,1.31648E-04
2.4460,1.26292E-04
2.4470,1.21148E-04
2.4480,1.16209E-04
2.4490,1.11467E-04
2.4500,1.06913E-04
2.4510,1.02542E-04
2.4520,9.83450E-05
2.4530,9.43160E-05
2.4540,9.04484E-05
2.4550,8.67358E-05
2.4560,8.31723E-05
2.4570,7.97519E-05
2.4580,7.64691E-05
2.4590,7.33185E-05
2.4600,7.02948E-05
2.4610,6.73932E-05
2.4620,6.46088E-05
2.4630,6.19370E-05
2.4640,5.93733E-05
2.4650,5.69136E-05
2.4660,5.45535E-05
2.4670,5.22894E-05
2.4680,5.01172E-05
2.4690,4.80334E-05
2.4700,4.60345E-05
2.4710,4.41171E-05
2.4720,4.22779E-05
2.4730,4.05139E-05
2.4740,3.88220E-05
2.4750,3.71993E-05
2.4760,3.56432E-05
2.4770,3.41508E-05
2.4780,3.27197E-05
2.4790,3.13475E-05
2.4800,3.00316E-05
2.4810,2.87700E-05
2.4820,2.75603E-05
2.4830,2.64005E-05
2.4840,2.52886E-05
2.4850,2.42227E-05
2.4860,2.32008E-05
2.4870,2.22213E-05
2.4880,2.12823E-05
2.4890,2.03823E-05
2.4900,1.95197E-05
2.4910,1.86929E-05
2.4920,1.79005E-05
2.4930,1.71411E-05
2.4940,1.64133E-05
2.4950,1.57159E-05
2.4960,1.50475E-05
2.4970,1.44071E-05
2.4980,1.37935E-05
2.4990,1.32056E-05
2.5000,1.26423E-05
2.5010,1.21026E-05
2.5020,1.15855E-05
2.5030,1.10902E-05
2.5040,1.06157E-05
2.5050,1.01611E-05
2.5060,9.72572E-06
2.5070,9.30866E-06
2.5080,8.90918E-06
2.5090,8.52656E-06
2.5100,8.16010E-06
2.5110,7.80914E-06
2.5120,7.47303E-06
2.5130,7.15115E-06
2.5140,6.84291E-06
2.5150,6.54775E-06
2.5160,6.26512E-06
2.5170,5.99449E-06
2.5180,5.73537E-06
2.5190,5.48728E-06
2.5200,5.24975E-06
2.5210,5.02234E-06
2.5220,4.80464E-06
2.5230,4.59622E-06
2.5240,4.39671E-06
2.5250,4.20573E-06
2.5260,4.02292E-06
2.5270,3.84794E-06
2.5280,3.68045E-06
2.5290,3.52015E-06
2.5300,3.36672E-06
2.5310,3.21989E-06
2.5320,3.07936E-06
2.5330,2.94488E-06
2.5340,2.81619E-06
2.5350,2.69304E-06
2.5360,2.57520E-06
2.5370,2.46244E-06
2.5380,2.35455E-06
2.5390,2.25132E-06
2.5400,2.15255E-06
2.5410,2.05805E-06
2.5420,1.96765E-06
2.5430,1.88116E-06
2.5440,1.79842E-06
2.5450,1.71927E-06
2.5460,1.64356E-06
2.5470,1.57114E-06
2.5480,1.50186E-06
2.5490,1.43560E-06
2.5500,1.37222E-06
2.5510,1.31161E-06
2.5520,1.25363E-06
2.5530,1.19819E-06
2.5540,1.14516E-06
2.5550,1.09445E-06
2.5560,1.04596E-06
2.5570,9.99588E-07
2.5580,9.55246E-07
2.5590,9.12846E-07
2.5600,8.72304E-07
2.5610,8.33540E-07
2.5620,7.96477E-07
2.5630,7.61042E-07
2.5640,7.27163E-07
2.5650,6.94774E-07
2.5660,6.63810E-07
2.5670,6.34209E-07
2.5680,6.05912E-07
2.5690,5.78862E-07
2.5700,5.53005E-07
2.5710,5.28289E-07
2.5720,5.04665E-07
2.5730,4.82085E-07
2.5740,4.60502E-07
2.5750,4.39875E-07
2.5760,4.20161E-07
2.5770,4.01320E-07
2.5780,3.83315E-07
2.5790,3.66107E-07
2.5800,3.49664E-07
2.5810,3.33950E-07
2.5820,3.18935E-07
2.5830,3.04587E-07
2.5840,2.90877E-07
2.5850,2.77777E-07
2.5860,2.65261E-07
2.5870,2.53303E-07
2.5880,2.41877E-07
2.5890,2.30961E-07
2.5900,2.20533E-07
2.5910,2.10570E-07
2.5920,2.01053E-07
2.5930,1.91961E-07
2.5940,1.83275E-07
2.5950,1.74979E-07
2.5960,1.67054E-07
2.5970,1.59484E-07
2.5980,1.52254E-07
2.5990,1.45348E-07
2.6000,1.38752E-07
2.6010,1.32452E-07
2.6020,1.26435E-07
2.6030,1.20689E-07
2.6040,1.15201E-07
2.6050,1.09960E-07
2.6060,1.04955E-07
2.6070,1.00176E-07
2.6080,9.56122E-08
2.6090,9.12542E-08
2.6100,8.70928E-08
2.6110,8.31193E-08
2.6120,7.93253E-08
2.6130,7.57028E-08
2.6140,7.22441E-08
2.6150,6.89419E-08
2.6160,6.57891E-08
2.6170,6.27792E-08
2.6180,5.99056E-08
2.6190,5.71623E-08
2.6200,5.45434E-08
2.6210,5.20434E-08
2.6220,4.96569E-08
2.6230,4.73788E-08
2.6240,4.52042E-08
2.6250,4.31285E-08
2.6260,4.11473E-08
2.6270,3.92562E-08
2.6280,3.74512E-08
2.6290,3.57285E-08
2.6300,3.40843E-08
2.6310,3.25151E-08
2.6320,3.10174E-08
2.6330,2.95881E-08
2.6340,2.82241E-08
2.6350,2.69225E-08
2.6360,2.56803E-08
2.6370,2.44949E-08
2.6380,2.33638E-08
2.6390,2.22844E-08
2.6400,2.12545E-08
2.6410,2.02718E-08
2.6420,1.93341E-08
2.6430,1.84394E-08
2.6440,1.75858E-08
2.6450,1.67713E-08
2.6460,1.59942E-08
2.6470,1.52529E-08
2.6480,1.45456E-08
2.6490,1.38708E-08
2.6500,1.32271E-08
2.6510,1.26130E-08
2.6520,1.20272E-08
2.6530,1.14684E-08
2.6540,1.09353E-08
2.6550,1.04268E-08
2.6560,9.94177E-09
2.6570,9.47911E-09
2.6580,9.03781E-09
2.6590,8.61688E-09
2.6600,8.21541E-09
2.6610,7.83249E-09
2.6620,7.46728E-09
2.6630,7.11897E-09
2.6640,6.78677E-09
2.6650,6.46996E-09
2.6660,6.16782E-09
2.6670,5.87968E-09
2.6680,5.60490E-09
2.6690,5.34286E-09
2.6700,5.09298E-09
2.6710,4.85470E-09
2.6720,4.62748E-09
2.6730,4.41082E-09
2.6740,4.20422E-09
2.6750,4.00723E-09
2.6760,3.81940E-09
2.6770,3.64032E-09
2.6780,3.46956E-09
2.6790,3.30676E-09
2.6800,3.15154E-09
2.6810,3.00355E-09
2.6820,2.86247E-09
2.6830,2.72796E-09
2.6840,2.59973E-09
2.6850,2.47748E-09
2.6860,2.36094E-09
2.6870,2.24984E-09
2.6880,2.14394E-09
2.6890,2.04298E-09
2.6900,1.94675E-09
2.6910,1.85501E-09
2.6920,1.76757E-09
2.6930,1.68423E-09
2.6940,1.60478E-09
2.6950,1.52906E-09
2.6960,1.45689E-09
2.6970,1.38810E-09
2.6980,1.32253E-09
2.6990,1.26005E-09
2.7000,1.20049E-09
2.7010,1.14373E-09
2.7020,1.08964E-09
2.7030,1.03809E-09
2.7040,9.88960E-10



==> anc/X_state_wvfncts/v39.csv <==
Level v=39

0.7360,-9.95834E-10
0.7370,-1.25379E-09
0.7380,-1.57669E-09
0.7390,-1.98042E-09
0.7400,-2.48457E-09
0.7410,-3.11340E-09
0.7420,-3.89677E-09
0.7430,-4.87149E-09
0.7440,-6.08286E-09
0.7450,-7.58650E-09
0.7460,-9.45070E-09
0.7470,-1.17591E-08
0.7480,-1.46142E-08
0.7490,-1.81412E-08
0.7500,-2.24930E-08
0.7510,-2.78559E-08
0.7520,-3.44570E-08
0.7530,-4.25724E-08
0.7540,-5.25376E-08
0.7550,-6.47594E-08
0.7560,-7.97310E-08
0.7570,-9.80488E-08
0.7580,-1.20434E-07
0.7590,-1.47757E-07
0.7600,-1.81066E-07
0.7610,-2.21626E-07
0.7620,-2.70953E-07
0.7630,-3.30873E-07
0.7640,-4.03570E-07
0.7650,-4.91666E-07
0.7660,-5.98291E-07
0.7670,-7.27190E-07
0.7680,-8.82827E-07
0.7690,-1.07052E-06
0.7700,-1.29660E-06
0.7710,-1.56860E-06
0.7720,-1.89543E-06
0.7730,-2.28768E-06
0.7740,-2.75789E-06
0.7750,-3.32084E-06
0.7760,-3.99404E-06
0.7770,-4.79808E-06
0.7780,-5.75724E-06
0.7790,-6.90005E-06
0.7800,-8.26002E-06
0.7810,-9.87644E-06
0.7820,-1.17953E-05
0.7830,-1.40705E-05
0.7840,-1.67649E-05
0.7850,-1.99517E-05
0.7860,-2.37163E-05
0.7870,-2.81582E-05
0.7880,-3.33926E-05
0.7890,-3.95533E-05
0.7900,-4.67955E-05
0.7910,-5.52983E-05
0.7920,-6.52688E-05
0.7930,-7.69460E-05
0.7940,-9.06049E-05
0.7950,-1.06562E-04
0.7960,-1.25180E-04
0.7970,-1.46877E-04
0.7980,-1.72130E-04
0.7990,-2.01483E-04
0.8000,-2.35561E-04
0.8010,-2.75073E-04
0.8020,-3.20828E-04
0.8030,-3.73745E-04
0.8040,-4.34868E-04
0.8050,-5.05378E-04
0.8060,-5.86613E-04
0.8070,-6.80083E-04
0.8080,-7.87492E-04
0.8090,-9.10759E-04
0.8100,-1.05204E-03
0.8110,-1.21376E-03
0.8120,-1.39863E-03
0.8130,-1.60969E-03
0.8140,-1.85032E-03
0.8150,-2.12431E-03
0.8160,-2.43586E-03
0.8170,-2.78966E-03
0.8180,-3.19088E-03
0.8190,-3.64527E-03
0.8200,-4.15917E-03
0.8210,-4.73959E-03
0.8220,-5.39423E-03
0.8230,-6.13157E-03
0.8240,-6.96089E-03
0.8250,-7.89236E-03
0.8260,-8.93710E-03
0.8270,-1.01072E-02
0.8280,-1.14159E-02
0.8290,-1.28774E-02
0.8300,-1.45072E-02
0.8310,-1.63222E-02
0.8320,-1.83402E-02
0.8330,-2.05808E-02
0.8340,-2.30648E-02
0.8350,-2.58144E-02
0.8360,-2.88534E-02
0.8370,-3.22072E-02
0.8380,-3.59025E-02
0.8390,-3.99679E-02
0.8400,-4.44332E-02
0.8410,-4.93300E-02
0.8420,-5.46913E-02
0.8430,-6.05516E-02
0.8440,-6.69466E-02
0.8450,-7.39134E-02
0.8460,-8.14904E-02
0.8470,-8.97166E-02
0.8480,-9.86322E-02
0.8490,-1.08278E-01
0.8500,-1.18694E-01
0.8510,-1.29923E-01
0.8520,-1.42003E-01
0.8530,-1.54977E-01
0.8540,-1.68882E-01
0.8550,-1.83757E-01
0.8560,-1.99636E-01
0.8570,-2.16553E-01
0.8580,-2.34538E-01
0.8590,-2.53616E-01
0.8600,-2.73811E-01
0.8610,-2.95137E-01
0.8620,-3.17607E-01
0.8630,-3.41225E-01
0.8640,-3.65987E-01
0.8650,-3.91884E-01
0.8660,-4.18894E-01
0.8670,-4.46989E-01
0.8680,-4.76128E-01
0.8690,-5.06260E-01
0.8700,-5.37322E-01
0.8710,-5.69236E-01
0.8720,-6.01914E-01
0.8730,-6.35252E-01
0.8740,-6.69131E-01
0.8750,-7.03418E-01
0.8760,-7.37966E-01
0.8770,-7.72609E-01
0.8780,-8.07170E-01
0.8790,-8.41452E-01
0.8800,-8.75248E-01
0.8810,-9.08332E-01
0.8820,-9.40466E-01
0.8830,-9.71400E-01
0.8840,-1.00087E+00
0.8850,-1.02861E+00
0.8860,-1.05433E+00
0.8870,-1.07774E+00
0.8880,-1.09856E+00
0.8890,-1.11649E+00
0.8900,-1.13123E+00
0.8910,-1.14249E+00
0.8920,-1.14999E+00
0.8930,-1.15345E+00
0.8940,-1.15261E+00
0.8950,-1.14723E+00
0.8960,-1.13708E+00
0.8970,-1.12196E+00
0.8980,-1.10171E+00
0.8990,-1.07618E+00
0.9000,-1.04527E+00
0.9010,-1.00892E+00
0.9020,-9.67114E-01
0.9030,-9.19876E-01
0.9040,-8.67284E-01
0.9050,-8.09470E-01
0.9060,-7.46618E-01
0.9070,-6.78972E-01
0.9080,-6.06829E-01
0.9090,-5.30549E-01
0.9100,-4.50548E-01
0.9110,-3.67298E-01
0.9120,-2.81331E-01
0.9130,-1.93227E-01
0.9140,-1.03619E-01
0.9150,-1.31875E-02
0.9160,7.73493E-02
0.9170,1.67236E-01
0.9180,2.55690E-01
0.9190,3.41908E-01
0.9200,4.25071E-01
0.9210,5.04361E-01
0.9220,5.78963E-01
0.9230,6.48078E-01
0.9240,7.10934E-01
0.9250,7.66798E-01
0.9260,8.14983E-01
0.9270,8.54861E-01
0.9280,8.85876E-01
0.9290,9.07551E-01
0.9300,9.19498E-01
0.9310,9.21431E-01
0.9320,9.13169E-01
0.9330,8.94649E-01
0.9340,8.65925E-01
0.9350,8.27178E-01
0.9360,7.78720E-01
0.9370,7.20986E-01
0.9380,6.54547E-01
0.9390,5.80094E-01
0.9400,4.98445E-01
0.9410,4.10532E-01
0.9420,3.17394E-01
0.9430,2.20168E-01
0.9440,1.20074E-01
0.9450,1.83975E-02
0.9460,-8.35217E-02
0.9470,-1.84312E-01
0.9480,-2.82588E-01
0.9490,-3.76972E-01
0.9500,-4.66111E-01
0.9510,-5.48705E-01
0.9520,-6.23519E-01
0.9530,-6.89411E-01
0.9540,-7.45350E-01
0.9550,-7.90431E-01
0.9560,-8.23898E-01
0.9570,-8.45153E-01
0.9580,-8.53776E-01
0.9590,-8.49530E-01
0.9600,-8.32373E-01
0.9610,-8.02462E-01
0.9620,-7.60155E-01
0.9630,-7.06012E-01
0.9640,-6.40788E-01
0.9650,-5.65427E-01
0.9660,-4.81053E-01
0.9670,-3.88950E-01
0.9680,-2.90552E-01
0.9690,-1.87416E-01
0.9700,-8.12015E-02
0.9710,2.63549E-02
0.9720,1.33470E-01
0.9730,2.38341E-01
0.9740,3.39180E-01
0.9750,4.34241E-01
0.9760,5.21858E-01
0.9770,6.00469E-01
0.9780,6.68654E-01
0.9790,7.25155E-01
0.9800,7.68910E-01
0.9810,7.99069E-01
0.9820,8.15019E-01
0.9830,8.16393E-01
0.9840,8.03087E-01
0.9850,7.75264E-01
0.9860,7.33353E-01
0.9870,6.78049E-01
0.9880,6.10299E-01
0.9890,5.31294E-01
0.9900,4.42442E-01
0.9910,3.45354E-01
0.9920,2.41808E-01
0.9930,1.33720E-01
0.9940,2.31091E-02
0.9950,-8.79379E-02
0.9960,-1.97310E-01
0.9970,-3.02908E-01
0.9980,-4.02692E-01
0.9990,-4.94714E-01
1.0000,-5.77162E-01
1.0010,-6.48398E-01
1.0020,-7.06988E-01
1.0030,-7.51738E-01
1.0040,-7.81714E-01
1.0050,-7.96271E-01
1.0060,-7.95064E-01
1.0070,-7.78058E-01
1.0080,-7.45537E-01
1.0090,-6.98095E-01
1.0100,-6.36633E-01
1.0110,-5.62341E-01
1.0120,-4.76678E-01
1.0130,-3.81343E-01
1.0140,-2.78245E-01
1.0150,-1.69465E-01
1.0160,-5.72129E-02
1.0170,5.62141E-02
1.0180,1.68481E-01
1.0190,2.77261E-01
1.0200,3.80286E-01
1.0210,4.75396E-01
1.0220,5.60581E-01
1.0230,6.34030E-01
1.0240,6.94167E-01
1.0250,7.39689E-01
1.0260,7.69597E-01
1.0270,7.83213E-01
1.0280,7.80208E-01
1.0290,7.60602E-01
1.0300,7.24771E-01
1.0310,6.73442E-01
1.0320,6.07678E-01
1.0330,5.28856E-01
1.0340,4.38646E-01
1.0350,3.38968E-01
1.0360,2.31957E-01
1.0370,1.19918E-01
1.0380,5.27507E-03
1.0390,-1.09482E-01
1.0400,-2.21850E-01
1.0410,-3.29368E-01
1.0420,-4.29672E-01
1.0430,-5.20547E-01
1.0440,-5.99978E-01
1.0450,-6.66196E-01
1.0460,-7.17716E-01
1.0470,-7.53374E-01
1.0480,-7.72354E-01
1.0490,-7.74206E-01
1.0500,-7.58862E-01
1.0510,-7.26635E-01
1.0520,-6.78216E-01
1.0530,-6.14662E-01
1.0540,-5.37370E-01
1.0550,-4.48049E-01
1.0560,-3.48684E-01
1.0570,-2.41492E-01
1.0580,-1.28870E-01
1.0590,-1.33487E-02
1.0600,1.02473E-01
1.0610,2.15982E-01
1.0620,3.24607E-01
1.0630,4.25885E-01
1.0640,5.17511E-01
1.0650,5.97393E-01
1.0660,6.63702E-01
1.0670,7.14913E-01
1.0680,7.49843E-01
1.0690,7.67675E-01
1.0700,7.67983E-01
1.0710,7.50740E-01
1.0720,7.16321E-01
1.0730,6.65497E-01
1.0740,5.99414E-01
1.0750,5.19576E-01
1.0760,4.27803E-01
1.0770,3.26194E-01
1.0780,2.17079E-01
1.0790,1.02964E-01
1.0800,-1.35235E-02
1.0810,-1.29699E-01
1.0820,-2.42879E-01
1.0830,-3.50448E-01
1.0840,-4.49912E-01
1.0850,-5.38966E-01
1.0860,-6.15539E-01
1.0870,-6.77851E-01
1.0880,-7.24447E-01
1.0890,-7.54236E-01
1.0900,-7.66519E-01
1.0910,-7.61000E-01
1.0920,-7.37797E-01
1.0930,-6.97443E-01
1.0940,-6.40866E-01
1.0950,-5.69377E-01
1.0960,-4.84634E-01
1.0970,-3.88605E-01
1.0980,-2.83522E-01
1.0990,-1.71833E-01
1.1000,-5.61370E-02
1.1010,6.08675E-02
1.1020,1.76452E-01
1.1030,2.87920E-01
1.1040,3.92668E-01
1.1050,4.88251E-01
1.1060,5.72435E-01
1.1070,6.43253E-01
1.1080,6.99049E-01
1.1090,7.38519E-01
1.1100,7.60739E-01
1.1110,7.65189E-01
1.1120,7.51763E-01
1.1130,7.20776E-01
1.1140,6.72950E-01
1.1150,6.09403E-01
1.1160,5.31619E-01
1.1170,4.41417E-01
1.1180,3.40903E-01
1.1190,2.32425E-01
1.1200,1.18518E-01
1.1210,1.84223E-03
1.1220,-1.14876E-01
1.1230,-2.28912E-01
1.1240,-3.37603E-01
1.1250,-4.38411E-01
1.1260,-5.28986E-01
1.1270,-6.07213E-01
1.1280,-6.71271E-01
1.1290,-7.19667E-01
1.1300,-7.51276E-01
1.1310,-7.65364E-01
1.1320,-7.61608E-01
1.1330,-7.40098E-01
1.1340,-7.01341E-01
1.1350,-6.46245E-01
1.1360,-5.76097E-01
1.1370,-4.92537E-01
1.1380,-3.97513E-01
1.1390,-2.93239E-01
1.1400,-1.82145E-01
1.1410,-6.68155E-02
1.1420,5.00668E-02
1.1430,1.65786E-01
1.1440,2.77656E-01
1.1450,3.83080E-01
1.1460,4.79616E-01
1.1470,5.65029E-01
1.1480,6.37344E-01
1.1490,6.94891E-01
1.1500,7.36345E-01
1.1510,7.60755E-01
1.1520,7.67564E-01
1.1530,7.56624E-01
1.1540,7.28198E-01
1.1550,6.82952E-01
1.1560,6.21939E-01
1.1570,5.46578E-01
1.1580,4.58613E-01
1.1590,3.60079E-01
1.1600,2.53253E-01
1.1610,1.40598E-01
1.1620,2.47081E-02
1.1630,-9.17496E-02
1.1640,-2.06100E-01
1.1650,-3.15720E-01
1.1660,-4.18098E-01
1.1670,-5.10891E-01
1.1680,-5.91983E-01
1.1690,-6.59524E-01
1.1700,-7.11980E-01
1.1710,-7.48163E-01
1.1720,-7.67260E-01
1.1730,-7.68848E-01
1.1740,-7.52904E-01
1.1750,-7.19805E-01
1.1760,-6.70320E-01
1.1770,-6.05587E-01
1.1780,-5.27089E-01
1.1790,-4.36622E-01
1.1800,-3.36247E-01
1.1810,-2.28249E-01
1.1820,-1.15081E-01
1.1830,6.91496E-04
1.1840,1.16449E-01
1.1850,2.29576E-01
1.1860,3.37523E-01
1.1870,4.37859E-01
1.1880,5.28332E-01
1.1890,6.06914E-01
1.1900,6.71851E-01
1.1910,7.21696E-01
1.1920,7.55346E-01
1.1930,7.72061E-01
1.1940,7.71485E-01
1.1950,7.53648E-01
1.1960,7.18965E-01
1.1970,6.68228E-01
1.1980,6.02585E-01
1.1990,5.23515E-01
1.2000,4.32791E-01
1.2010,3.32443E-01
1.2020,2.24710E-01
1.2030,1.11991E-01
1.2040,-3.21087E-03
1.2050,-1.18342E-01
1.2060,-2.30857E-01
1.2070,-3.38271E-01
1.2080,-4.38222E-01
1.2090,-5.28514E-01
1.2100,-6.07170E-01
1.2110,-6.72473E-01
1.2120,-7.23005E-01
1.2130,-7.57674E-01
1.2140,-7.75738E-01
1.2150,-7.76821E-01
1.2160,-7.60921E-01
1.2170,-7.28403E-01
1.2180,-6.79999E-01
1.2190,-6.16780E-01
1.2200,-5.40141E-01
1.2210,-4.51764E-01
1.2220,-3.53581E-01
1.2230,-2.47732E-01
1.2240,-1.36520E-01
1.2250,-2.23555E-02
1.2260,9.22925E-02
1.2270,2.04951E-01
1.2280,3.13194E-01
1.2290,4.14701E-01
1.2300,5.07299E-01
1.2310,5.89013E-01
1.2320,6.58106E-01
1.2330,7.13117E-01
1.2340,7.52889E-01
1.2350,7.76593E-01
1.2360,7.83746E-01
1.2370,7.74218E-01
1.2380,7.48234E-01
1.2390,7.06370E-01
1.2400,6.49533E-01
1.2410,5.78949E-01
1.2420,4.96127E-01
1.2430,4.02834E-01
1.2440,3.01050E-01
1.2450,1.92930E-01
1.2460,8.07545E-02
1.2470,-3.31160E-02
1.2480,-1.46293E-01
1.2490,-2.56410E-01
1.2500,-3.61170E-01
1.2510,-4.58396E-01
1.2520,-5.46074E-01
1.2530,-6.22394E-01
1.2540,-6.85788E-01
1.2550,-7.34962E-01
1.2560,-7.68918E-01
1.2570,-7.86978E-01
1.2580,-7.88794E-01
1.2590,-7.74353E-01
1.2600,-7.43978E-01
1.2610,-6.98317E-01
1.2620,-6.38332E-01
1.2630,-5.65273E-01
1.2640,-4.80654E-01
1.2650,-3.86223E-01
1.2660,-2.83918E-01
1.2670,-1.75836E-01
1.2680,-6.41806E-02
1.2690,4.87773E-02
1.2700,1.60748E-01
1.2710,2.69470E-01
1.2720,3.72753E-01
1.2730,4.68526E-01
1.2740,5.54874E-01
1.2750,6.30080E-01
1.2760,6.92653E-01
1.2770,7.41364E-01
1.2780,7.75261E-01
1.2790,7.93695E-01
1.2800,7.96324E-01
1.2810,7.83123E-01
1.2820,7.54382E-01
1.2830,7.10697E-01
1.2840,6.52957E-01
1.2850,5.82326E-01
1.2860,5.00220E-01
1.2870,4.08274E-01
1.2880,3.08309E-01
1.2890,2.02301E-01
1.2900,9.23337E-02
1.2910,-1.94378E-02
1.2920,-1.30831E-01
1.2930,-2.39678E-01
1.2940,-3.43870E-01
1.2950,-4.41395E-01
1.2960,-5.30376E-01
1.2970,-6.09110E-01
1.2980,-6.76097E-01
1.2990,-7.30069E-01
1.3000,-7.70013E-01
1.3010,-7.95189E-01
1.3020,-8.05141E-01
1.3030,-7.99708E-01
1.3040,-7.79022E-01
1.3050,-7.43505E-01
1.3060,-6.93860E-01
1.3070,-6.31054E-01
1.3080,-5.56301E-01
1.3090,-4.71036E-01
1.3100,-3.76887E-01
1.3110,-2.75643E-01
1.3120,-1.69220E-01
1.3130,-5.96227E-02
1.3140,5.10911E-02
1.3150,1.60851E-01
1.3160,2.67613E-01
1.3170,3.69395E-01
1.3180,4.64317E-01
1.3190,5.50632E-01
1.3200,6.26760E-01
1.3210,6.91314E-01
1.3220,7.43128E-01
1.3230,7.81273E-01
1.3240,8.05075E-01
1.3250,8.14126E-01
1.3260,8.08290E-01
1.3270,7.87702E-01
1.3280,7.52765E-01
1.3290,7.04144E-01
1.3300,6.42746E-01
1.3310,5.69710E-01
1.3320,4.86378E-01
1.3330,3.94274E-01
1.3340,2.95072E-01
1.3350,1.90569E-01
1.3360,8.26483E-02
1.3370,-2.67514E-02
1.3380,-1.35674E-01
1.3390,-2.42180E-01
1.3400,-3.44379E-01
1.3410,-4.40467E-01
1.3420,-5.28753E-01
1.3430,-6.07693E-01
1.3440,-6.75913E-01
1.3450,-7.32234E-01
1.3460,-7.75690E-01
1.3470,-8.05546E-01
1.3480,-8.21307E-01
1.3490,-8.22727E-01
1.3500,-8.09810E-01
1.3510,-7.82810E-01
1.3520,-7.42226E-01
1.3530,-6.88786E-01
1.3540,-6.23443E-01
1.3550,-5.47347E-01
1.3560,-4.61830E-01
1.3570,-3.68381E-01
1.3580,-2.68617E-01
1.3590,-1.64259E-01
1.3600,-5.70970E-02
1.3610,5.10383E-02
1.3620,1.58307E-01
1.3630,2.62891E-01
1.3640,3.63027E-01
1.3650,4.57033E-01
1.3660,5.43338E-01
1.3670,6.20506E-01
1.3680,6.87263E-01
1.3690,7.42513E-01
1.3700,7.85357E-01
1.3710,8.15108E-01
1.3720,8.31298E-01
1.3730,8.33690E-01
1.3740,8.22272E-01
1.3750,7.97263E-01
1.3760,7.59105E-01
1.3770,7.08456E-01
1.3780,6.46173E-01
1.3790,5.73302E-01
1.3800,4.91059E-01
1.3810,4.00806E-01
1.3820,3.04028E-01
1.3830,2.02312E-01
1.3840,9.73173E-02
1.3850,-9.25132E-03
1.3860,-1.15671E-01
1.3870,-2.20230E-01
1.3880,-3.21253E-01
1.3890,-4.17129E-01
1.3900,-5.06337E-01
1.3910,-5.87468E-01
1.3920,-6.59251E-01
1.3930,-7.20567E-01
1.3940,-7.70467E-01
1.3950,-8.08189E-01
1.3960,-8.33167E-01
1.3970,-8.45036E-01
1.3980,-8.43640E-01
1.3990,-8.29031E-01
1.4000,-8.01469E-01
1.4010,-7.61413E-01
1.4020,-7.09514E-01
1.4030,-6.46607E-01
1.4040,-5.73689E-01
1.4050,-4.91911E-01
1.4060,-4.02554E-01
1.4070,-3.07008E-01
1.4080,-2.06754E-01
1.4090,-1.03336E-01
1.4100,1.66008E-03
1.4110,1.06631E-01
1.4120,2.09983E-01
1.4130,3.10154E-01
1.4140,4.05636E-01
1.4150,4.95002E-01
1.4160,5.76921E-01
1.4170,6.50183E-01
1.4180,7.13710E-01
1.4190,7.66577E-01
1.4200,8.08023E-01
1.4210,8.37460E-01
1.4220,8.54479E-01
1.4230,8.58860E-01
1.4240,8.50569E-01
1.4250,8.29759E-01
1.4260,7.96766E-01
1.4270,7.52103E-01
1.4280,6.96451E-01
1.4290,6.30649E-01
1.4300,5.55678E-01
1.4310,4.72649E-01
1.4320,3.82782E-01
1.4330,2.87391E-01
1.4340,1.87863E-01
1.4350,8.56364E-02
1.4360,-1.78169E-02
1.4370,-1.21016E-01
1.4380,-2.22492E-01
1.4390,-3.20805E-01
1.4400,-4.14571E-01
1.4410,-5.02474E-01
1.4420,-5.83290E-01
1.4430,-6.55898E-01
1.4440,-7.19301E-01
1.4450,-7.72635E-01
1.4460,-8.15180E-01
1.4470,-8.46370E-01
1.4480,-8.65803E-01
1.4490,-8.73237E-01
1.4500,-8.68602E-01
1.4510,-8.51992E-01
1.4520,-8.23666E-01
1.4530,-7.84042E-01
1.4540,-7.33692E-01
1.4550,-6.73330E-01
1.4560,-6.03803E-01
1.4570,-5.26079E-01
1.4580,-4.41232E-01
1.4590,-3.50426E-01
1.4600,-2.54898E-01
1.4610,-1.55946E-01
1.4620,-5.49030E-02
1.4630,4.68741E-02
1.4640,1.48027E-01
1.4650,2.47212E-01
1.4660,3.43120E-01
1.4670,4.34490E-01
1.4680,5.20128E-01
1.4690,5.98924E-01
1.4700,6.69860E-01
1.4710,7.32029E-01
1.4720,7.84643E-01
1.4730,8.27041E-01
1.4740,8.58699E-01
1.4750,8.79236E-01
1.4760,8.88416E-01
1.4770,8.86151E-01
1.4780,8.72499E-01
1.4790,8.47665E-01
1.4800,8.11997E-01
1.4810,7.65978E-01
1.4820,7.10221E-01
1.4830,6.45458E-01
1.4840,5.72531E-01
1.4850,4.92383E-01
1.4860,4.06041E-01
1.4870,3.14605E-01
1.4880,2.19232E-01
1.4890,1.21122E-01
1.4900,2.15046E-02
1.4910,-7.83803E-02
1.4920,-1.77296E-01
1.4930,-2.74023E-01
1.4940,-3.67376E-01
1.4950,-4.56219E-01
1.4960,-5.39476E-01
1.4970,-6.16145E-01
1.4980,-6.85309E-01
1.4990,-7.46149E-01
1.5000,-7.97950E-01
1.5010,-8.40111E-01
1.5020,-8.72150E-01
1.5030,-8.93710E-01
1.5040,-9.04559E-01
1.5050,-9.04599E-01
1.5060,-8.93857E-01
1.5070,-8.72492E-01
1.5080,-8.40784E-01
1.5090,-7.99138E-01
1.5100,-7.48071E-01
1.5110,-6.88209E-01
1.5120,-6.20278E-01
1.5130,-5.45096E-01
1.5140,-4.63557E-01
1.5150,-3.76628E-01
1.5160,-2.85332E-01
1.5170,-1.90736E-01
1.5180,-9.39400E-02
1.5190,3.93662E-03
1.5200,1.01769E-01
1.5210,1.98437E-01
1.5220,2.92844E-01
1.5230,3.83921E-01
1.5240,4.70644E-01
1.5250,5.52046E-01
1.5260,6.27224E-01
1.5270,6.95348E-01
1.5280,7.55676E-01
1.5290,8.07554E-01
1.5300,8.50427E-01
1.5310,8.83844E-01
1.5320,9.07462E-01
1.5330,9.21046E-01
1.5340,9.24475E-01
1.5350,9.17740E-01
1.5360,9.00943E-01
1.5370,8.74297E-01
1.5380,8.38120E-01
1.5390,7.92832E-01
1.5400,7.38950E-01
1.5410,6.77081E-01
1.5420,6.07914E-01
1.5430,5.32213E-01
1.5440,4.50808E-01
1.5450,3.64586E-01
1.5460,2.74479E-01
1.5470,1.81455E-01
1.5480,8.65087E-02
1.5490,-9.35228E-03
1.5500,-1.05115E-01
1.5510,-1.99775E-01
1.5520,-2.92342E-01
1.5530,-3.81858E-01
1.5540,-4.67398E-01
1.5550,-5.48087E-01
1.5560,-6.23102E-01
1.5570,-6.91686E-01
1.5580,-7.53153E-01
1.5590,-8.06891E-01
1.5600,-8.52374E-01
1.5610,-8.89162E-01
1.5620,-9.16906E-01
1.5630,-9.35352E-01
1.5640,-9.44339E-01
1.5650,-9.43806E-01
1.5660,-9.33785E-01
1.5670,-9.14405E-01
1.5680,-8.85888E-01
1.5690,-8.48544E-01
1.5700,-8.02770E-01
1.5710,-7.49045E-01
1.5720,-6.87924E-01
1.5730,-6.20029E-01
1.5740,-5.46047E-01
1.5750,-4.66722E-01
1.5760,-3.82841E-01
1.5770,-2.95237E-01
1.5780,-2.04768E-01
1.5790,-1.12318E-01
1.5800,-1.87859E-02
1.5810,7.49277E-02
1.5820,1.67924E-01
1.5830,2.59316E-01
1.5840,3.48239E-01
1.5850,4.33855E-01
1.5860,5.15365E-01
1.5870,5.92011E-01
1.5880,6.63087E-01
1.5890,7.27944E-01
1.5900,7.85993E-01
1.5910,8.36715E-01
1.5920,8.79660E-01
1.5930,9.14455E-01
1.5940,9.40803E-01
1.5950,9.58487E-01
1.5960,9.67372E-01
1.5970,9.67403E-01
1.5980,9.58608E-01
1.5990,9.41095E-01
1.6000,9.15048E-01
1.6010,8.80730E-01
1.6020,8.38476E-01
1.6030,7.88689E-01
1.6040,7.31841E-01
1.6050,6.68459E-01
1.6060,5.99128E-01
1.6070,5.24483E-01
1.6080,4.45199E-01
1.6090,3.61990E-01
1.6100,2.75600E-01
1.6110,1.86796E-01
1.6120,9.63597E-02
1.6130,5.08454E-03
1.6140,-8.62351E-02
1.6150,-1.76809E-01
1.6160,-2.65860E-01
1.6170,-3.52625E-01
1.6180,-4.36371E-01
1.6190,-5.16390E-01
1.6200,-5.92013E-01
1.6210,-6.62614E-01
1.6220,-7.27610E-01
1.6230,-7.86473E-01
1.6240,-8.38725E-01
1.6250,-8.83952E-01
1.6260,-9.21798E-01
1.6270,-9.51972E-01
1.6280,-9.74248E-01
1.6290,-9.88467E-01
1.6300,-9.94537E-01
1.6310,-9.92437E-01
1.6320,-9.82208E-01
1.6330,-9.63960E-01
1.6340,-9.37869E-01
1.6350,-9.04171E-01
1.6360,-8.63163E-01
1.6370,-8.15200E-01
1.6380,-7.60688E-01
1.6390,-7.00087E-01
1.6400,-6.33898E-01
1.6410,-5.62668E-01
1.6420,-4.86976E-01
1.6430,-4.07436E-01
1.6440,-3.24687E-01
1.6450,-2.39389E-01
1.6460,-1.52217E-01
1.6470,-6.38571E-02
1.6480,2.49991E-02
1.6490,1.13662E-01
1.6500,2.01448E-01
1.6510,2.87683E-01
1.6520,3.71712E-01
1.6530,4.52899E-01
1.6540,5.30634E-01
1.6550,6.04339E-01
1.6560,6.73469E-01
1.6570,7.37517E-01
1.6580,7.96019E-01
1.6590,8.48553E-01
1.6600,8.94748E-01
1.6610,9.34280E-01
1.6620,9.66879E-01
1.6630,9.92325E-01
1.6640,1.01046E+00
1.6650,1.02116E+00
1.6660,1.02439E+00
1.6670,1.02014E+00
1.6680,1.00846E+00
1.6690,9.89479E-01
1.6700,9.63344E-01
1.6710,9.30271E-01
1.6720,8.90519E-01
1.6730,8.44396E-01
1.6740,7.92252E-01
1.6750,7.34478E-01
1.6760,6.71502E-01
1.6770,6.03785E-01
1.6780,5.31821E-01
1.6790,4.56127E-01
1.6800,3.77246E-01
1.6810,2.95737E-01
1.6820,2.12175E-01
1.6830,1.27145E-01
1.6840,4.12386E-02
1.6850,-4.49518E-02
1.6860,-1.30835E-01
1.6870,-2.15825E-01
1.6880,-2.99348E-01
1.6890,-3.80842E-01
1.6900,-4.59764E-01
1.6910,-5.35591E-01
1.6920,-6.07826E-01
1.6930,-6.75996E-01
1.6940,-7.39663E-01
1.6950,-7.98417E-01
1.6960,-8.51889E-01
1.6970,-8.99742E-01
1.6980,-9.41682E-01
1.6990,-9.77454E-01
1.7000,-1.00685E+00
1.7010,-1.02969E+00
1.7020,-1.04586E+00
1.7030,-1.05527E+00
1.7040,-1.05788E+00
1.7050,-1.05371E+00
1.7060,-1.04281E+00
1.7070,-1.02526E+00
1.7080,-1.00119E+00
1.7090,-9.70799E-01
1.7100,-9.34283E-01
1.7110,-8.91895E-01
1.7120,-8.43924E-01
1.7130,-7.90686E-01
1.7140,-7.32532E-01
1.7150,-6.69840E-01
1.7160,-6.03011E-01
1.7170,-5.32472E-01
1.7180,-4.58668E-01
1.7190,-3.82062E-01
1.7200,-3.03130E-01
1.7210,-2.22359E-01
1.7220,-1.40243E-01
1.7230,-5.72824E-02
1.7240,2.60224E-02
1.7250,1.09172E-01
1.7260,1.91671E-01
1.7270,2.73032E-01
1.7280,3.52778E-01
1.7290,4.30445E-01
1.7300,5.05583E-01
1.7310,5.77762E-01
1.7320,6.46571E-01
1.7330,7.11622E-01
1.7340,7.72554E-01
1.7350,8.29027E-01
1.7360,8.80735E-01
1.7370,9.27399E-01
1.7380,9.68769E-01
1.7390,1.00463E+00
1.7400,1.03480E+00
1.7410,1.05913E+00
1.7420,1.07750E+00
1.7430,1.08983E+00
1.7440,1.09608E+00
1.7450,1.09622E+00
1.7460,1.09030E+00
1.7470,1.07835E+00
1.7480,1.06047E+00
1.7490,1.03677E+00
1.7500,1.00741E+00
1.7510,9.72575E-01
1.7520,9.32463E-01
1.7530,8.87315E-01
1.7540,8.37393E-01
1.7550,7.82981E-01
1.7560,7.24387E-01
1.7570,6.61938E-01
1.7580,5.95981E-01
1.7590,5.26876E-01
1.7600,4.54999E-01
1.7610,3.80737E-01
1.7620,3.04486E-01
1.7630,2.26652E-01
1.7640,1.47642E-01
1.7650,6.78702E-02
1.7660,-1.22510E-02
1.7670,-9.23097E-02
1.7680,-1.71897E-01
1.7690,-2.50612E-01
1.7700,-3.28057E-01
1.7710,-4.03847E-01
1.7720,-4.77607E-01
1.7730,-5.48977E-01
1.7740,-6.17608E-01
1.7750,-6.83171E-01
1.7760,-7.45354E-01
1.7770,-8.03861E-01
1.7780,-8.58422E-01
1.7790,-9.08783E-01
1.7800,-9.54715E-01
1.7810,-9.96014E-01
1.7820,-1.03250E+00
1.7830,-1.06401E+00
1.7840,-1.09041E+00
1.7850,-1.11161E+00
1.7860,-1.12751E+00
1.7870,-1.13807E+00
1.7880,-1.14326E+00
1.7890,-1.14306E+00
1.7900,-1.13751E+00
1.7910,-1.12666E+00
1.7920,-1.11056E+00
1.7930,-1.08933E+00
1.7940,-1.06307E+00
1.7950,-1.03192E+00
1.7960,-9.96059E-01
1.7970,-9.55657E-01
1.7980,-9.10917E-01
1.7990,-8.62060E-01
1.8000,-8.09321E-01
1.8010,-7.52954E-01
1.8020,-6.93223E-01
1.8030,-6.30409E-01
1.8040,-5.64802E-01
1.8050,-4.96703E-01
1.8060,-4.26421E-01
1.8070,-3.54273E-01
1.8080,-2.80580E-01
1.8090,-2.05670E-01
1.8100,-1.29870E-01
1.8110,-5.35100E-02
1.8120,2.30792E-02
1.8130,9.95701E-02
1.8140,1.75638E-01
1.8150,2.50962E-01
1.8160,3.25227E-01
1.8170,3.98127E-01
1.8180,4.69362E-01
1.8190,5.38641E-01
1.8200,6.05686E-01
1.8210,6.70229E-01
1.8220,7.32014E-01
1.8230,7.90800E-01
1.8240,8.46360E-01
1.8250,8.98482E-01
1.8260,9.46968E-01
1.8270,9.91639E-01
1.8280,1.03233E+00
1.8290,1.06890E+00
1.8300,1.10122E+00
1.8310,1.12917E+00
1.8320,1.15267E+00
1.8330,1.17164E+00
1.8340,1.18603E+00
1.8350,1.19580E+00
1.8360,1.20093E+00
1.8370,1.20142E+00
1.8380,1.19730E+00
1.8390,1.18859E+00
1.8400,1.17534E+00
1.8410,1.15764E+00
1.8420,1.13556E+00
1.8430,1.10921E+00
1.8440,1.07870E+00
1.8450,1.04417E+00
1.8460,1.00576E+00
1.8470,9.63631E-01
1.8480,9.17952E-01
1.8490,8.68908E-01
1.8500,8.16692E-01
1.8510,7.61508E-01
1.8520,7.03568E-01
1.8530,6.43094E-01
1.8540,5.80314E-01
1.8550,5.15461E-01
1.8560,4.48776E-01
1.8570,3.80503E-01
1.8580,3.10889E-01
1.8590,2.40184E-01
1.8600,1.68641E-01
1.8610,9.65113E-02
1.8620,2.40474E-02
1.8630,-4.84995E-02
1.8640,-1.20880E-01
1.8650,-1.92849E-01
1.8660,-2.64162E-01
1.8670,-3.34581E-01
1.8680,-4.03875E-01
1.8690,-4.71814E-01
1.8700,-5.38179E-01
1.8710,-6.02757E-01
1.8720,-6.65342E-01
1.8730,-7.25738E-01
1.8740,-7.83756E-01
1.8750,-8.39218E-01
1.8760,-8.91957E-01
1.8770,-9.41815E-01
1.8780,-9.88644E-01
1.8790,-1.03231E+00
1.8800,-1.07268E+00
1.8810,-1.10966E+00
1.8820,-1.14313E+00
1.8830,-1.17302E+00
1.8840,-1.19923E+00
1.8850,-1.22172E+00
1.8860,-1.24042E+00
1.8870,-1.25529E+00
1.8880,-1.26632E+00
1.8890,-1.27348E+00
1.8900,-1.27678E+00
1.8910,-1.27621E+00
1.8920,-1.27180E+00
1.8930,-1.26358E+00
1.8940,-1.25160E+00
1.8950,-1.23590E+00
1.8960,-1.21656E+00
1.8970,-1.19365E+00
1.8980,-1.16724E+00
1.8990,-1.13744E+00
1.9000,-1.10435E+00
1.9010,-1.06807E+00
1.9020,-1.02874E+00
1.9030,-9.86470E-01
1.9040,-9.41400E-01
1.9050,-8.93672E-01
1.9060,-8.43433E-01
1.9070,-7.90834E-01
1.9080,-7.36035E-01
1.9090,-6.79199E-01
1.9100,-6.20491E-01
1.9110,-5.60081E-01
1.9120,-4.98145E-01
1.9130,-4.34856E-01
1.9140,-3.70393E-01
1.9150,-3.04934E-01
1.9160,-2.38661E-01
1.9170,-1.71752E-01
1.9180,-1.04389E-01
1.9190,-3.67508E-02
1.9200,3.09838E-02
1.9210,9.86379E-02
1.9220,1.66036E-01
1.9230,2.33007E-01
1.9240,2.99379E-01
1.9250,3.64987E-01
1.9260,4.29668E-01
1.9270,4.93263E-01
1.9280,5.55618E-01
1.9290,6.16583E-01
1.9300,6.76013E-01
1.9310,7.33770E-01
1.9320,7.89720E-01
1.9330,8.43735E-01
1.9340,8.95693E-01
1.9350,9.45479E-01
1.9360,9.92984E-01
1.9370,1.03811E+00
1.9380,1.08075E+00
1.9390,1.12083E+00
1.9400,1.15826E+00
1.9410,1.19296E+00
1.9420,1.22488E+00
1.9430,1.25395E+00
1.9440,1.28012E+00
1.9450,1.30334E+00
1.9460,1.32358E+00
1.9470,1.34080E+00
1.9480,1.35499E+00
1.9490,1.36612E+00
1.9500,1.37419E+00
1.9510,1.37920E+00
1.9520,1.38115E+00
1.9530,1.38005E+00
1.9540,1.37593E+00
1.9550,1.36880E+00
1.9560,1.35870E+00
1.9570,1.34567E+00
1.9580,1.32975E+00
1.9590,1.31098E+00
1.9600,1.28943E+00
1.9610,1.26516E+00
1.9620,1.23823E+00
1.9630,1.20870E+00
1.9640,1.17667E+00
1.9650,1.14220E+00
1.9660,1.10538E+00
1.9670,1.06630E+00
1.9680,1.02505E+00
1.9690,9.81729E-01
1.9700,9.36429E-01
1.9710,8.89256E-01
1.9720,8.40312E-01
1.9730,7.89705E-01
1.9740,7.37543E-01
1.9750,6.83937E-01
1.9760,6.29000E-01
1.9770,5.72844E-01
1.9780,5.15585E-01
1.9790,4.57339E-01
1.9800,3.98221E-01
1.9810,3.38350E-01
1.9820,2.77841E-01
1.9830,2.16813E-01
1.9840,1.55380E-01
1.9850,9.36597E-02
1.9860,3.17669E-02
1.9870,-3.01842E-02
1.9880,-9.20805E-02
1.9890,-1.53810E-01
1.9900,-2.15263E-01
1.9910,-2.76332E-01
1.9920,-3.36909E-01
1.9930,-3.96890E-01
1.9940,-4.56173E-01
1.9950,-5.14660E-01
1.9960,-5.72252E-01
1.9970,-6.28857E-01
1.9980,-6.84381E-01
1.9990,-7.38737E-01
2.0000,-7.91840E-01
2.0010,-8.43608E-01
2.0020,-8.93961E-01
2.0030,-9.42825E-01
2.0040,-9.90127E-01
2.0050,-1.03580E+00
2.0060,-1.07978E+00
2.0070,-1.12200E+00
2.0080,-1.16240E+00
2.0090,-1.20095E+00
2.0100,-1.23757E+00
2.0110,-1.27223E+00
2.0120,-1.30488E+00
2.0130,-1.33550E+00
2.0140,-1.36403E+00
2.0150,-1.39045E+00
2.0160,-1.41474E+00
2.0170,-1.43686E+00
2.0180,-1.45681E+00
2.0190,-1.47456E+00
2.0200,-1.49011E+00
2.0210,-1.50343E+00
2.0220,-1.51454E+00
2.0230,-1.52343E+00
2.0240,-1.53009E+00
2.0250,-1.53454E+00
2.0260,-1.53679E+00
2.0270,-1.53684E+00
2.0280,-1.53471E+00
2.0290,-1.53042E+00
2.0300,-1.52400E+00
2.0310,-1.51546E+00
2.0320,-1.50483E+00
2.0330,-1.49214E+00
2.0340,-1.47743E+00
2.0350,-1.46073E+00
2.0360,-1.44208E+00
2.0370,-1.42152E+00
2.0380,-1.39908E+00
2.0390,-1.37481E+00
2.0400,-1.34876E+00
2.0410,-1.32098E+00
2.0420,-1.29151E+00
2.0430,-1.26041E+00
2.0440,-1.22773E+00
2.0450,-1.19351E+00
2.0460,-1.15782E+00
2.0470,-1.12072E+00
2.0480,-1.08226E+00
2.0490,-1.04249E+00
2.0500,-1.00148E+00
2.0510,-9.59287E-01
2.0520,-9.15969E-01
2.0530,-8.71589E-01
2.0540,-8.26205E-01
2.0550,-7.79880E-01
2.0560,-7.32674E-01
2.0570,-6.84649E-01
2.0580,-6.35864E-01
2.0590,-5.86381E-01
2.0600,-5.36261E-01
2.0610,-4.85563E-01
2.0620,-4.34348E-01
2.0630,-3.82673E-01
2.0640,-3.30598E-01
2.0650,-2.78181E-01
2.0660,-2.25479E-01
2.0670,-1.72548E-01
2.0680,-1.19444E-01
2.0690,-6.62203E-02
2.0700,-1.29318E-02
2.0710,4.03694E-02
2.0720,9.36318E-02
2.0730,1.46805E-01
2.0740,1.99840E-01
2.0750,2.52688E-01
2.0760,3.05303E-01
2.0770,3.57639E-01
2.0780,4.09652E-01
2.0790,4.61298E-01
2.0800,5.12536E-01
2.0810,5.63325E-01
2.0820,6.13625E-01
2.0830,6.63398E-01
2.0840,7.12609E-01
2.0850,7.61220E-01
2.0860,8.09199E-01
2.0870,8.56513E-01
2.0880,9.03131E-01
2.0890,9.49021E-01
2.0900,9.94157E-01
2.0910,1.03851E+00
2.0920,1.08206E+00
2.0930,1.12477E+00
2.0940,1.16663E+00
2.0950,1.20761E+00
2.0960,1.24769E+00
2.0970,1.28686E+00
2.0980,1.32509E+00
2.0990,1.36237E+00
2.1000,1.39868E+00
2.1010,1.43402E+00
2.1020,1.46836E+00
2.1030,1.50169E+00
2.1040,1.53402E+00
2.1050,1.56532E+00
2.1060,1.59558E+00
2.1070,1.62482E+00
2.1080,1.65300E+00
2.1090,1.68014E+00
2.1100,1.70623E+00
2.1110,1.73127E+00
2.1120,1.75525E+00
2.1130,1.77818E+00
2.1140,1.80005E+00
2.1150,1.82087E+00
2.1160,1.84065E+00
2.1170,1.85938E+00
2.1180,1.87707E+00
2.1190,1.89373E+00
2.1200,1.90936E+00
2.1210,1.92398E+00
2.1220,1.93758E+00
2.1230,1.95019E+00
2.1240,1.96180E+00
2.1250,1.97243E+00
2.1260,1.98209E+00
2.1270,1.99079E+00
2.1280,1.99854E+00
2.1290,2.00536E+00
2.1300,2.01127E+00
2.1310,2.01626E+00
2.1320,2.02037E+00
2.1330,2.02359E+00
2.1340,2.02596E+00
2.1350,2.02748E+00
2.1360,2.02817E+00
2.1370,2.02805E+00
2.1380,2.02713E+00
2.1390,2.02542E+00
2.1400,2.02296E+00
2.1410,2.01975E+00
2.1420,2.01581E+00
2.1430,2.01116E+00
2.1440,2.00582E+00
2.1450,1.99981E+00
2.1460,1.99313E+00
2.1470,1.98582E+00
2.1480,1.97789E+00
2.1490,1.96936E+00
2.1500,1.96024E+00
2.1510,1.95056E+00
2.1520,1.94033E+00
2.1530,1.92957E+00
2.1540,1.91830E+00
2.1550,1.90654E+00
2.1560,1.89431E+00
2.1570,1.88162E+00
2.1580,1.86849E+00
2.1590,1.85494E+00
2.1600,1.84099E+00
2.1610,1.82665E+00
2.1620,1.81194E+00
2.1630,1.79688E+00
2.1640,1.78149E+00
2.1650,1.76578E+00
2.1660,1.74977E+00
2.1670,1.73347E+00
2.1680,1.71691E+00
2.1690,1.70009E+00
2.1700,1.68303E+00
2.1710,1.66575E+00
2.1720,1.64827E+00
2.1730,1.63059E+00
2.1740,1.61273E+00
2.1750,1.59471E+00
2.1760,1.57654E+00
2.1770,1.55823E+00
2.1780,1.53980E+00
2.1790,1.52126E+00
2.1800,1.50262E+00
2.1810,1.48390E+00
2.1820,1.46511E+00
2.1830,1.44625E+00
2.1840,1.42735E+00
2.1850,1.40841E+00
2.1860,1.38944E+00
2.1870,1.37045E+00
2.1880,1.35146E+00
2.1890,1.33247E+00
2.1900,1.31350E+00
2.1910,1.29455E+00
2.1920,1.27564E+00
2.1930,1.25676E+00
2.1940,1.23794E+00
2.1950,1.21917E+00
2.1960,1.20047E+00
2.1970,1.18185E+00
2.1980,1.16330E+00
2.1990,1.14485E+00
2.2000,1.12648E+00
2.2010,1.10823E+00
2.2020,1.09008E+00
2.2030,1.07204E+00
2.2040,1.05412E+00
2.2050,1.03633E+00
2.2060,1.01867E+00
2.2070,1.00115E+00
2.2080,9.83765E-01
2.2090,9.66526E-01
2.2100,9.49437E-01
2.2110,9.32502E-01
2.2120,9.15723E-01
2.2130,8.99105E-01
2.2140,8.82651E-01
2.2150,8.66365E-01
2.2160,8.50249E-01
2.2170,8.34305E-01
2.2180,8.18537E-01
2.2190,8.02947E-01
2.2200,7.87537E-01
2.2210,7.72308E-01
2.2220,7.57263E-01
2.2230,7.42404E-01
2.2240,7.27731E-01
2.2250,7.13246E-01
2.2260,6.98950E-01
2.2270,6.84844E-01
2.2280,6.70929E-01
2.2290,6.57205E-01
2.2300,6.43673E-01
2.2310,6.30333E-01
2.2320,6.17186E-01
2.2330,6.04232E-01
2.2340,5.91470E-01
2.2350,5.78900E-01
2.2360,5.66523E-01
2.2370,5.54338E-01
2.2380,5.42343E-01
2.2390,5.30540E-01
2.2400,5.18927E-01
2.2410,5.07503E-01
2.2420,4.96268E-01
2.2430,4.85220E-01
2.2440,4.74359E-01
2.2450,4.63683E-01
2.2460,4.53191E-01
2.2470,4.42883E-01
2.2480,4.32756E-01
2.2490,4.22809E-01
2.2500,4.13041E-01
2.2510,4.03451E-01
2.2520,3.94037E-01
2.2530,3.84796E-01
2.2540,3.75729E-01
2.2550,3.66832E-01
2.2560,3.58104E-01
2.2570,3.49544E-01
2.2580,3.41149E-01
2.2590,3.32918E-01
2.2600,3.24849E-01
2.2610,3.16940E-01
2.2620,3.09189E-01
2.2630,3.01594E-01
2.2640,2.94153E-01
2.2650,2.86864E-01
2.2660,2.79726E-01
2.2670,2.72735E-01
2.2680,2.65891E-01
2.2690,2.59190E-01
2.2700,2.52632E-01
2.2710,2.46213E-01
2.2720,2.39932E-01
2.2730,2.33787E-01
2.2740,2.27776E-01
2.2750,2.21896E-01
2.2760,2.16146E-01
2.2770,2.10523E-01
2.2780,2.05026E-01
2.2790,1.99652E-01
2.2800,1.94400E-01
2.2810,1.89267E-01
2.2820,1.84251E-01
2.2830,1.79350E-01
2.2840,1.74562E-01
2.2850,1.69886E-01
2.2860,1.65319E-01
2.2870,1.60859E-01
2.2880,1.56504E-01
2.2890,1.52253E-01
2.2900,1.48103E-01
2.2910,1.44053E-01
2.2920,1.40100E-01
2.2930,1.36243E-01
2.2940,1.32480E-01
2.2950,1.28809E-01
2.2960,1.25228E-01
2.2970,1.21736E-01
2.2980,1.18330E-01
2.2990,1.15009E-01
2.3000,1.11771E-01
2.3010,1.08615E-01
2.3020,1.05538E-01
2.3030,1.02540E-01
2.3040,9.96176E-02
2.3050,9.67703E-02
2.3060,9.39962E-02
2.3070,9.12936E-02
2.3080,8.86612E-02
2.3090,8.60972E-02
2.3100,8.36003E-02
2.3110,8.11689E-02
2.3120,7.88015E-02
2.3130,7.64967E-02
2.3140,7.42532E-02
2.3150,7.20695E-02
2.3160,6.99441E-02
2.3170,6.78759E-02
2.3180,6.58635E-02
2.3190,6.39055E-02
2.3200,6.20006E-02
2.3210,6.01477E-02
2.3220,5.83455E-02
2.3230,5.65928E-02
2.3240,5.48883E-02
2.3250,5.32310E-02
2.3260,5.16197E-02
2.3270,5.00532E-02
2.3280,4.85305E-02
2.3290,4.70504E-02
2.3300,4.56120E-02
2.3310,4.42141E-02
2.3320,4.28558E-02
2.3330,4.15361E-02
2.3340,4.02540E-02
2.3350,3.90085E-02
2.3360,3.77987E-02
2.3370,3.66237E-02
2.3380,3.54826E-02
2.3390,3.43745E-02
2.3400,3.32986E-02
2.3410,3.22540E-02
2.3420,3.12399E-02
2.3430,3.02555E-02
2.3440,2.93000E-02
2.3450,2.83726E-02
2.3460,2.74726E-02
2.3470,2.65993E-02
2.3480,2.57519E-02
2.3490,2.49298E-02
2.3500,2.41322E-02
2.3510,2.33585E-02
2.3520,2.26080E-02
2.3530,2.18802E-02
2.3540,2.11743E-02
2.3550,2.04898E-02
2.3560,1.98260E-02
2.3570,1.91825E-02
2.3580,1.85586E-02
2.3590,1.79538E-02
2.3600,1.73675E-02
2.3610,1.67993E-02
2.3620,1.62486E-02
2.3630,1.57148E-02
2.3640,1.51977E-02
2.3650,1.46966E-02
2.3660,1.42111E-02
2.3670,1.37407E-02
2.3680,1.32850E-02
2.3690,1.28437E-02
2.3700,1.24162E-02
2.3710,1.20021E-02
2.3720,1.16012E-02
2.3730,1.12129E-02
2.3740,1.08370E-02
2.3750,1.04730E-02
2.3760,1.01206E-02
2.3770,9.77941E-03
2.3780,9.44918E-03
2.3790,9.12954E-03
2.3800,8.82017E-03
2.3810,8.52077E-03
2.3820,8.23103E-03
2.3830,7.95067E-03
2.3840,7.67940E-03
2.3850,7.41694E-03
2.3860,7.16302E-03
2.3870,6.91739E-03
2.3880,6.67978E-03
2.3890,6.44996E-03
2.3900,6.22769E-03
2.3910,6.01272E-03
2.3920,5.80484E-03
2.3930,5.60382E-03
2.3940,5.40946E-03
2.3950,5.22153E-03
2.3960,5.03985E-03
2.3970,4.86422E-03
2.3980,4.69444E-03
2.3990,4.53033E-03
2.4000,4.37172E-03
2.4010,4.21842E-03
2.4020,4.07027E-03
2.4030,3.92711E-03
2.4040,3.78878E-03
2.4050,3.65512E-03
2.4060,3.52598E-03
2.4070,3.40123E-03
2.4080,3.28070E-03
2.4090,3.16428E-03
2.4100,3.05183E-03
2.4110,2.94322E-03
2.4120,2.83832E-03
2.4130,2.73702E-03
2.4140,2.63919E-03
2.4150,2.54473E-03
2.4160,2.45351E-03
2.4170,2.36545E-03
2.4180,2.28043E-03
2.4190,2.19835E-03
2.4200,2.11912E-03
2.4210,2.04264E-03
2.4220,1.96881E-03
2.4230,1.89757E-03
2.4240,1.82880E-03
2.4250,1.76244E-03
2.4260,1.69841E-03
2.4270,1.63661E-03
2.4280,1.57699E-03
2.4290,1.51947E-03
2.4300,1.46397E-03
2.4310,1.41043E-03
2.4320,1.35878E-03
2.4330,1.30896E-03
2.4340,1.26091E-03
2.4350,1.21456E-03
2.4360,1.16985E-03
2.4370,1.12674E-03
2.4380,1.08517E-03
2.4390,1.04508E-03
2.4400,1.00643E-03
2.4410,9.69158E-04
2.4420,9.33224E-04
2.4430,8.98580E-04
2.4440,8.65182E-04
2.4450,8.32988E-04
2.4460,8.01954E-04
2.4470,7.72041E-04
2.4480,7.43210E-04
2.4490,7.15423E-04
2.4500,6.88644E-04
2.4510,6.62837E-04
2.4520,6.37969E-04
2.4530,6.14007E-04
2.4540,5.90918E-04
2.4550,5.68672E-04
2.4560,5.47240E-04
2.4570,5.26592E-04
2.4580,5.06701E-04
2.4590,4.87540E-04
2.4600,4.69083E-04
2.4610,4.51306E-04
2.4620,4.34184E-04
2.4630,4.17693E-04
2.4640,4.01811E-04
2.4650,3.86517E-04
2.4660,3.71789E-04
2.4670,3.57608E-04
2.4680,3.43952E-04
2.4690,3.30805E-04
2.4700,3.18147E-04
2.4710,3.05960E-04
2.4720,2.94228E-04
2.4730,2.82934E-04
2.4740,2.72063E-04
2.4750,2.61598E-04
2.4760,2.51526E-04
2.4770,2.41832E-04
2.4780,2.32502E-04
2.4790,2.23523E-04
2.4800,2.14882E-04
2.4810,2.06567E-04
2.4820,1.98566E-04
2.4830,1.90867E-04
2.4840,1.83460E-04
2.4850,1.76333E-04
2.4860,1.69476E-04
2.4870,1.62880E-04
2.4880,1.56534E-04
2.4890,1.50430E-04
2.4900,1.44558E-04
2.4910,1.38910E-04
2.4920,1.33477E-04
2.4930,1.28253E-04
2.4940,1.23228E-04
2.4950,1.18395E-04
2.4960,1.13748E-04
2.4970,1.09279E-04
2.4980,1.04981E-04
2.4990,1.00849E-04
2.5000,9.68764E-05
2.5010,9.30564E-05
2.5020,8.93838E-05
2.5030,8.58531E-05
2.5040,8.24587E-05
2.5050,7.91957E-05
2.5060,7.60591E-05
2.5070,7.30441E-05
2.5080,7.01461E-05
2.5090,6.73607E-05
2.5100,6.46835E-05
2.5110,6.21106E-05
2.5120,5.96379E-05
2.5130,5.72616E-05
2.5140,5.49781E-05
2.5150,5.27838E-05
2.5160,5.06753E-05
2.5170,4.86494E-05
2.5180,4.67029E-05
2.5190,4.48327E-05
2.5200,4.30359E-05
2.5210,4.13097E-05
2.5220,3.96514E-05
2.5230,3.80584E-05
2.5240,3.65282E-05
2.5250,3.50583E-05
2.5260,3.36464E-05
2.5270,3.22904E-05
2.5280,3.09879E-05
2.5290,2.97370E-05
2.5300,2.85357E-05
2.5310,2.73820E-05
2.5320,2.62740E-05
2.5330,2.52101E-05
2.5340,2.41885E-05
2.5350,2.32076E-05
2.5360,2.22657E-05
2.5370,2.13613E-05
2.5380,2.04930E-05
2.5390,1.96594E-05
2.5400,1.88591E-05
2.5410,1.80908E-05
2.5420,1.73533E-05
2.5430,1.66453E-05
2.5440,1.59657E-05
2.5450,1.53134E-05
2.5460,1.46873E-05
2.5470,1.40863E-05
2.5480,1.35095E-05
2.5490,1.29560E-05
2.5500,1.24247E-05
2.5510,1.19149E-05
2.5520,1.14256E-05
2.5530,1.09561E-05
2.5540,1.05056E-05
2.5550,1.00733E-05
2.5560,9.65846E-06
2.5570,9.26047E-06
2.5580,8.87861E-06
2.5590,8.51225E-06
2.5600,8.16077E-06
2.5610,7.82357E-06
2.5620,7.50009E-06
2.5630,7.18977E-06
2.5640,6.89210E-06
2.5650,6.60655E-06
2.5660,6.33266E-06
2.5670,6.06995E-06
2.5680,5.81797E-06
2.5690,5.57629E-06
2.5700,5.34451E-06
2.5710,5.12221E-06
2.5720,4.90902E-06
2.5730,4.70457E-06
2.5740,4.50851E-06
2.5750,4.32051E-06
2.5760,4.14023E-06
2.5770,3.96736E-06
2.5780,3.80160E-06
2.5790,3.64267E-06
2.5800,3.49030E-06
2.5810,3.34420E-06
2.5820,3.20413E-06
2.5830,3.06985E-06
2.5840,2.94112E-06
2.5850,2.81770E-06
2.5860,2.69940E-06
2.5870,2.58599E-06
2.5880,2.47729E-06
2.5890,2.37309E-06
2.5900,2.27321E-06
2.5910,2.17748E-06
2.5920,2.08573E-06
2.5930,1.99779E-06
2.5940,1.91351E-06
2.5950,1.83274E-06
2.5960,1.75534E-06
2.5970,1.68116E-06
2.5980,1.61007E-06
2.5990,1.54195E-06
2.6000,1.47667E-06
2.6010,1.41413E-06
2.6020,1.35420E-06
2.6030,1.29677E-06
2.6040,1.24175E-06
2.6050,1.18904E-06
2.6060,1.13853E-06
2.6070,1.09014E-06
2.6080,1.04379E-06
2.6090,9.99379E-07
2.6100,9.56836E-07
2.6110,9.16082E-07
2.6120,8.77042E-07
2.6130,8.39646E-07
2.6140,8.03826E-07
2.6150,7.69515E-07
2.6160,7.36651E-07
2.6170,7.05174E-07
2.6180,6.75026E-07
2.6190,6.46152E-07
2.6200,6.18498E-07
2.6210,5.92014E-07
2.6220,5.66651E-07
2.6230,5.42362E-07
2.6240,5.19102E-07
2.6250,4.96828E-07
2.6260,4.75499E-07
2.6270,4.55076E-07
2.6280,4.35519E-07
2.6290,4.16794E-07
2.6300,3.98865E-07
2.6310,3.81698E-07
2.6320,3.65262E-07
2.6330,3.49526E-07
2.6340,3.34460E-07
2.6350,3.20037E-07
2.6360,3.06229E-07
2.6370,2.93010E-07
2.6380,2.80356E-07
2.6390,2.68243E-07
2.6400,2.56647E-07
2.6410,2.45547E-07
2.6420,2.34922E-07
2.6430,2.24752E-07
2.6440,2.15018E-07
2.6450,2.05701E-07
2.6460,1.96783E-07
2.6470,1.88248E-07
2.6480,1.80079E-07
2.6490,1.72262E-07
2.6500,1.64780E-07
2.6510,1.57620E-07
2.6520,1.50768E-07
2.6530,1.44210E-07
2.6540,1.37935E-07
2.6550,1.31931E-07
2.6560,1.26185E-07
2.6570,1.20687E-07
2.6580,1.15426E-07
2.6590,1.10392E-07
2.6600,1.05576E-07
2.6610,1.00968E-07
2.6620,9.65586E-08
2.6630,9.23403E-08
2.6640,8.83044E-08
2.6650,8.44433E-08
2.6660,8.07494E-08
2.6670,7.72156E-08
2.6680,7.38349E-08
2.6690,7.06009E-08
2.6700,6.75073E-08
2.6710,6.45479E-08
2.6720,6.17171E-08
2.6730,5.90093E-08
2.6740,5.64192E-08
2.6750,5.39417E-08
2.6760,5.15721E-08
2.6770,4.93056E-08
2.6780,4.71378E-08
2.6790,4.50645E-08
2.6800,4.30816E-08
2.6810,4.11852E-08
2.6820,3.93715E-08
2.6830,3.76369E-08
2.6840,3.59782E-08
2.6850,3.43919E-08
2.6860,3.28749E-08
2.6870,3.14243E-08
2.6880,3.00371E-08
2.6890,2.87106E-08
2.6900,2.74422E-08
2.6910,2.62294E-08
2.6920,2.50697E-08
2.6930,2.39609E-08
2.6940,2.29007E-08
2.6950,2.18871E-08
2.6960,2.09179E-08
2.6970,1.99913E-08
2.6980,1.91054E-08
2.6990,1.82584E-08
2.7000,1.74487E-08
2.7010,1.66746E-08
2.7020,1.59345E-08
2.7030,1.52271E-08
2.7040,1.45508E-08
2.7050,1.39043E-08
2.7060,1.32863E-08
2.7070,1.26955E-08
2.7080,1.21308E-08
2.7090,1.15910E-08
2.7100,1.10751E-08
2.7110,1.05820E-08
2.7120,1.01106E-08
2.7130,9.66006E-09
2.7140,9.22945E-09
2.7150,8.81790E-09
2.7160,8.42455E-09
2.7170,8.04862E-09
2.7180,7.68934E-09
2.7190,7.34598E-09
2.7200,7.01783E-09
2.7210,6.70424E-09
2.7220,6.40455E-09
2.7230,6.11816E-09
2.7240,5.84449E-09
2.7250,5.58296E-09
2.7260,5.33306E-09
2.7270,5.09426E-09
2.7280,4.86607E-09
2.7290,4.64804E-09
2.7300,4.43970E-09
2.7310,4.24063E-09
2.7320,4.05043E-09
2.7330,3.86870E-09
2.7340,3.69506E-09
2.7350,3.52917E-09
2.7360,3.37067E-09
2.7370,3.21924E-09
2.7380,3.07456E-09
2.7390,2.93634E-09
2.7400,2.80430E-09
2.7410,2.67815E-09
2.7420,2.55764E-09
2.7430,2.44251E-09
2.7440,2.33253E-09
2.7450,2.22747E-09
2.7460,2.12711E-09
2.7470,2.03124E-09
2.7480,1.93967E-09
2.7490,1.85219E-09
2.7500,1.76864E-09
2.7510,1.68883E-09
2.7520,1.61259E-09
2.7530,1.53978E-09
2.7540,1.47023E-09
2.7550,1.40381E-09
2.7560,1.34036E-09
2.7570,1.27977E-09
2.7580,1.22190E-09
2.7590,1.16662E-09
2.7600,1.11383E-09
2.7610,1.06342E-09
2.7620,1.01527E-09
2.7630,9.69293E-10



==> anc/X_state_wvfncts/v4.csv <==
Level v=4

0.8160,9.47882E-10
0.8170,1.15050E-09
0.8180,1.39521E-09
0.8190,1.69047E-09
0.8200,2.04644E-09
0.8210,2.47519E-09
0.8220,2.99115E-09
0.8230,3.61152E-09
0.8240,4.35675E-09
0.8250,5.25120E-09
0.8260,6.32376E-09
0.8270,7.60880E-09
0.8280,9.14703E-09
0.8290,1.09867E-08
0.8300,1.31850E-08
0.8310,1.58095E-08
0.8320,1.89400E-08
0.8330,2.26709E-08
0.8340,2.71133E-08
0.8350,3.23984E-08
0.8360,3.86805E-08
0.8370,4.61410E-08
0.8380,5.49934E-08
0.8390,6.54880E-08
0.8400,7.79188E-08
0.8410,9.26299E-08
0.8420,1.10025E-07
0.8430,1.30574E-07
0.8440,1.54830E-07
0.8450,1.83436E-07
0.8460,2.17142E-07
0.8470,2.56824E-07
0.8480,3.03499E-07
0.8490,3.58354E-07
0.8500,4.22764E-07
0.8510,4.98329E-07
0.8520,5.86905E-07
0.8530,6.90641E-07
0.8540,8.12026E-07
0.8550,9.53941E-07
0.8560,1.11971E-06
0.8570,1.31319E-06
0.8580,1.53879E-06
0.8590,1.80164E-06
0.8600,2.10761E-06
0.8610,2.46348E-06
0.8620,2.87702E-06
0.8630,3.35716E-06
0.8640,3.91415E-06
0.8650,4.55972E-06
0.8660,5.30731E-06
0.8670,6.17231E-06
0.8680,7.17228E-06
0.8690,8.32729E-06
0.8700,9.66021E-06
0.8710,1.11971E-05
0.8720,1.29677E-05
0.8730,1.50057E-05
0.8740,1.73495E-05
0.8750,2.00427E-05
0.8760,2.31346E-05
0.8770,2.66812E-05
0.8780,3.07458E-05
0.8790,3.54000E-05
0.8800,4.07248E-05
0.8810,4.68115E-05
0.8820,5.37630E-05
0.8830,6.16953E-05
0.8840,7.07389E-05
0.8850,8.10406E-05
0.8860,9.27650E-05
0.8870,1.06097E-04
0.8880,1.21244E-04
0.8890,1.38437E-04
0.8900,1.57937E-04
0.8910,1.80033E-04
0.8920,2.05049E-04
0.8930,2.33346E-04
0.8940,2.65326E-04
0.8950,3.01436E-04
0.8960,3.42175E-04
0.8970,3.88094E-04
0.8980,4.39807E-04
0.8990,4.97992E-04
0.9000,5.63403E-04
0.9010,6.36870E-04
0.9020,7.19312E-04
0.9030,8.11745E-04
0.9040,9.15284E-04
0.9050,1.03116E-03
0.9060,1.16073E-03
0.9070,1.30548E-03
0.9080,1.46703E-03
0.9090,1.64719E-03
0.9100,1.84791E-03
0.9110,2.07133E-03
0.9120,2.31979E-03
0.9130,2.59585E-03
0.9140,2.90229E-03
0.9150,3.24215E-03
0.9160,3.61871E-03
0.9170,4.03555E-03
0.9180,4.49657E-03
0.9190,5.00596E-03
0.9200,5.56826E-03
0.9210,6.18841E-03
0.9220,6.87169E-03
0.9230,7.62383E-03
0.9240,8.45099E-03
0.9250,9.35976E-03
0.9260,1.03573E-02
0.9270,1.14511E-02
0.9280,1.26494E-02
0.9290,1.39609E-02
0.9300,1.53948E-02
0.9310,1.69611E-02
0.9320,1.86703E-02
0.9330,2.05336E-02
0.9340,2.25628E-02
0.9350,2.47706E-02
0.9360,2.71701E-02
0.9370,2.97755E-02
0.9380,3.26014E-02
0.9390,3.56633E-02
0.9400,3.89776E-02
0.9410,4.25612E-02
0.9420,4.64323E-02
0.9430,5.06095E-02
0.9440,5.51127E-02
0.9450,5.99625E-02
0.9460,6.51806E-02
0.9470,7.07894E-02
0.9480,7.68126E-02
0.9490,8.32746E-02
0.9500,9.02008E-02
0.9510,9.76177E-02
0.9520,1.05552E-01
0.9530,1.14033E-01
0.9540,1.23089E-01
0.9550,1.32750E-01
0.9560,1.43045E-01
0.9570,1.54007E-01
0.9580,1.65667E-01
0.9590,1.78056E-01
0.9600,1.91207E-01
0.9610,2.05152E-01
0.9620,2.19923E-01
0.9630,2.35552E-01
0.9640,2.52072E-01
0.9650,2.69512E-01
0.9660,2.87903E-01
0.9670,3.07275E-01
0.9680,3.27655E-01
0.9690,3.49071E-01
0.9700,3.71546E-01
0.9710,3.95105E-01
0.9720,4.19769E-01
0.9730,4.45557E-01
0.9740,4.72485E-01
0.9750,5.00567E-01
0.9760,5.29816E-01
0.9770,5.60240E-01
0.9780,5.91844E-01
0.9790,6.24631E-01
0.9800,6.58600E-01
0.9810,6.93747E-01
0.9820,7.30063E-01
0.9830,7.67536E-01
0.9840,8.06151E-01
0.9850,8.45886E-01
0.9860,8.86717E-01
0.9870,9.28614E-01
0.9880,9.71543E-01
0.9890,1.01546E+00
0.9900,1.06033E+00
0.9910,1.10610E+00
0.9920,1.15270E+00
0.9930,1.20009E+00
0.9940,1.24819E+00
0.9950,1.29693E+00
0.9960,1.34622E+00
0.9970,1.39599E+00
0.9980,1.44613E+00
0.9990,1.49655E+00
1.0000,1.54715E+00
1.0010,1.59780E+00
1.0020,1.64839E+00
1.0030,1.69880E+00
1.0040,1.74889E+00
1.0050,1.79852E+00
1.0060,1.84754E+00
1.0070,1.89581E+00
1.0080,1.94317E+00
1.0090,1.98946E+00
1.0100,2.03451E+00
1.0110,2.07815E+00
1.0120,2.12021E+00
1.0130,2.16051E+00
1.0140,2.19886E+00
1.0150,2.23509E+00
1.0160,2.26901E+00
1.0170,2.30044E+00
1.0180,2.32919E+00
1.0190,2.35508E+00
1.0200,2.37793E+00
1.0210,2.39756E+00
1.0220,2.41380E+00
1.0230,2.42648E+00
1.0240,2.43544E+00
1.0250,2.44051E+00
1.0260,2.44155E+00
1.0270,2.43842E+00
1.0280,2.43098E+00
1.0290,2.41912E+00
1.0300,2.40273E+00
1.0310,2.38171E+00
1.0320,2.35598E+00
1.0330,2.32547E+00
1.0340,2.29012E+00
1.0350,2.24989E+00
1.0360,2.20477E+00
1.0370,2.15475E+00
1.0380,2.09983E+00
1.0390,2.04005E+00
1.0400,1.97546E+00
1.0410,1.90613E+00
1.0420,1.83213E+00
1.0430,1.75358E+00
1.0440,1.67060E+00
1.0450,1.58333E+00
1.0460,1.49193E+00
1.0470,1.39659E+00
1.0480,1.29751E+00
1.0490,1.19489E+00
1.0500,1.08898E+00
1.0510,9.80031E-01
1.0520,8.68309E-01
1.0530,7.54103E-01
1.0540,6.37712E-01
1.0550,5.19453E-01
1.0560,3.99656E-01
1.0570,2.78661E-01
1.0580,1.56824E-01
1.0590,3.45070E-02
1.0600,-8.79158E-02
1.0610,-2.10064E-01
1.0620,-3.31549E-01
1.0630,-4.51979E-01
1.0640,-5.70958E-01
1.0650,-6.88088E-01
1.0660,-8.02969E-01
1.0670,-9.15205E-01
1.0680,-1.02440E+00
1.0690,-1.13017E+00
1.0700,-1.23212E+00
1.0710,-1.32988E+00
1.0720,-1.42308E+00
1.0730,-1.51138E+00
1.0740,-1.59442E+00
1.0750,-1.67189E+00
1.0760,-1.74347E+00
1.0770,-1.80889E+00
1.0780,-1.86786E+00
1.0790,-1.92014E+00
1.0800,-1.96552E+00
1.0810,-2.00378E+00
1.0820,-2.03475E+00
1.0830,-2.05829E+00
1.0840,-2.07428E+00
1.0850,-2.08261E+00
1.0860,-2.08324E+00
1.0870,-2.07611E+00
1.0880,-2.06124E+00
1.0890,-2.03865E+00
1.0900,-2.00839E+00
1.0910,-1.97055E+00
1.0920,-1.92526E+00
1.0930,-1.87266E+00
1.0940,-1.81292E+00
1.0950,-1.74627E+00
1.0960,-1.67293E+00
1.0970,-1.59317E+00
1.0980,-1.50729E+00
1.0990,-1.41560E+00
1.1000,-1.31844E+00
1.1010,-1.21618E+00
1.1020,-1.10922E+00
1.1030,-9.97944E-01
1.1040,-8.82795E-01
1.1050,-7.64211E-01
1.1060,-6.42652E-01
1.1070,-5.18587E-01
1.1080,-3.92499E-01
1.1090,-2.64879E-01
1.1100,-1.36224E-01
1.1110,-7.03640E-03
1.1120,1.22178E-01
1.1130,2.50915E-01
1.1140,3.78671E-01
1.1150,5.04946E-01
1.1160,6.29247E-01
1.1170,7.51088E-01
1.1180,8.69992E-01
1.1190,9.85496E-01
1.1200,1.09715E+00
1.1210,1.20452E+00
1.1220,1.30718E+00
1.1230,1.40474E+00
1.1240,1.49683E+00
1.1250,1.58309E+00
1.1260,1.66318E+00
1.1270,1.73680E+00
1.1280,1.80368E+00
1.1290,1.86356E+00
1.1300,1.91622E+00
1.1310,1.96146E+00
1.1320,1.99913E+00
1.1330,2.02907E+00
1.1340,2.05121E+00
1.1350,2.06545E+00
1.1360,2.07177E+00
1.1370,2.07015E+00
1.1380,2.06061E+00
1.1390,2.04321E+00
1.1400,2.01803E+00
1.1410,1.98519E+00
1.1420,1.94482E+00
1.1430,1.89710E+00
1.1440,1.84222E+00
1.1450,1.78042E+00
1.1460,1.71194E+00
1.1470,1.63705E+00
1.1480,1.55606E+00
1.1490,1.46928E+00
1.1500,1.37705E+00
1.1510,1.27974E+00
1.1520,1.17770E+00
1.1530,1.07135E+00
1.1540,9.61075E-01
1.1550,8.47296E-01
1.1560,7.30438E-01
1.1570,6.10937E-01
1.1580,4.89232E-01
1.1590,3.65769E-01
1.1600,2.40998E-01
1.1610,1.15368E-01
1.1620,-1.06726E-02
1.1630,-1.36675E-01
1.1640,-2.62197E-01
1.1650,-3.86802E-01
1.1660,-5.10058E-01
1.1670,-6.31544E-01
1.1680,-7.50849E-01
1.1690,-8.67574E-01
1.1700,-9.81332E-01
1.1710,-1.09175E+00
1.1720,-1.19847E+00
1.1730,-1.30116E+00
1.1740,-1.39949E+00
1.1750,-1.49316E+00
1.1760,-1.58188E+00
1.1770,-1.66540E+00
1.1780,-1.74346E+00
1.1790,-1.81584E+00
1.1800,-1.88235E+00
1.1810,-1.94280E+00
1.1820,-1.99704E+00
1.1830,-2.04494E+00
1.1840,-2.08638E+00
1.1850,-2.12128E+00
1.1860,-2.14957E+00
1.1870,-2.17121E+00
1.1880,-2.18618E+00
1.1890,-2.19448E+00
1.1900,-2.19612E+00
1.1910,-2.19116E+00
1.1920,-2.17966E+00
1.1930,-2.16169E+00
1.1940,-2.13736E+00
1.1950,-2.10679E+00
1.1960,-2.07012E+00
1.1970,-2.02749E+00
1.1980,-1.97909E+00
1.1990,-1.92508E+00
1.2000,-1.86568E+00
1.2010,-1.80109E+00
1.2020,-1.73153E+00
1.2030,-1.65724E+00
1.2040,-1.57846E+00
1.2050,-1.49543E+00
1.2060,-1.40843E+00
1.2070,-1.31772E+00
1.2080,-1.22356E+00
1.2090,-1.12624E+00
1.2100,-1.02604E+00
1.2110,-9.23230E-01
1.2120,-8.18103E-01
1.2130,-7.10943E-01
1.2140,-6.02034E-01
1.2150,-4.91659E-01
1.2160,-3.80101E-01
1.2170,-2.67636E-01
1.2180,-1.54541E-01
1.2190,-4.10859E-02
1.2200,7.24646E-02
1.2210,1.85851E-01
1.2220,2.98820E-01
1.2230,4.11125E-01
1.2240,5.22530E-01
1.2250,6.32803E-01
1.2260,7.41723E-01
1.2270,8.49079E-01
1.2280,9.54666E-01
1.2290,1.05829E+00
1.2300,1.15977E+00
1.2310,1.25894E+00
1.2320,1.35562E+00
1.2330,1.44968E+00
1.2340,1.54096E+00
1.2350,1.62934E+00
1.2360,1.71470E+00
1.2370,1.79693E+00
1.2380,1.87593E+00
1.2390,1.95162E+00
1.2400,2.02392E+00
1.2410,2.09276E+00
1.2420,2.15810E+00
1.2430,2.21988E+00
1.2440,2.27806E+00
1.2450,2.33264E+00
1.2460,2.38358E+00
1.2470,2.43089E+00
1.2480,2.47456E+00
1.2490,2.51461E+00
1.2500,2.55105E+00
1.2510,2.58391E+00
1.2520,2.61324E+00
1.2530,2.63906E+00
1.2540,2.66142E+00
1.2550,2.68039E+00
1.2560,2.69602E+00
1.2570,2.70838E+00
1.2580,2.71754E+00
1.2590,2.72358E+00
1.2600,2.72657E+00
1.2610,2.72660E+00
1.2620,2.72377E+00
1.2630,2.71816E+00
1.2640,2.70986E+00
1.2650,2.69898E+00
1.2660,2.68561E+00
1.2670,2.66985E+00
1.2680,2.65181E+00
1.2690,2.63159E+00
1.2700,2.60929E+00
1.2710,2.58503E+00
1.2720,2.55889E+00
1.2730,2.53100E+00
1.2740,2.50144E+00
1.2750,2.47034E+00
1.2760,2.43778E+00
1.2770,2.40388E+00
1.2780,2.36873E+00
1.2790,2.33243E+00
1.2800,2.29508E+00
1.2810,2.25678E+00
1.2820,2.21761E+00
1.2830,2.17768E+00
1.2840,2.13707E+00
1.2850,2.09586E+00
1.2860,2.05414E+00
1.2870,2.01199E+00
1.2880,1.96950E+00
1.2890,1.92673E+00
1.2900,1.88376E+00
1.2910,1.84067E+00
1.2920,1.79751E+00
1.2930,1.75436E+00
1.2940,1.71127E+00
1.2950,1.66830E+00
1.2960,1.62552E+00
1.2970,1.58296E+00
1.2980,1.54069E+00
1.2990,1.49875E+00
1.3000,1.45718E+00
1.3010,1.41603E+00
1.3020,1.37533E+00
1.3030,1.33512E+00
1.3040,1.29544E+00
1.3050,1.25631E+00
1.3060,1.21776E+00
1.3070,1.17981E+00
1.3080,1.14250E+00
1.3090,1.10584E+00
1.3100,1.06985E+00
1.3110,1.03454E+00
1.3120,9.99941E-01
1.3130,9.66052E-01
1.3140,9.32887E-01
1.3150,9.00455E-01
1.3160,8.68762E-01
1.3170,8.37814E-01
1.3180,8.07615E-01
1.3190,7.78165E-01
1.3200,7.49467E-01
1.3210,7.21519E-01
1.3220,6.94319E-01
1.3230,6.67864E-01
1.3240,6.42149E-01
1.3250,6.17170E-01
1.3260,5.92919E-01
1.3270,5.69390E-01
1.3280,5.46575E-01
1.3290,5.24463E-01
1.3300,5.03047E-01
1.3310,4.82315E-01
1.3320,4.62256E-01
1.3330,4.42860E-01
1.3340,4.24115E-01
1.3350,4.06007E-01
1.3360,3.88525E-01
1.3370,3.71656E-01
1.3380,3.55386E-01
1.3390,3.39702E-01
1.3400,3.24590E-01
1.3410,3.10037E-01
1.3420,2.96028E-01
1.3430,2.82550E-01
1.3440,2.69588E-01
1.3450,2.57129E-01
1.3460,2.45159E-01
1.3470,2.33664E-01
1.3480,2.22629E-01
1.3490,2.12042E-01
1.3500,2.01888E-01
1.3510,1.92154E-01
1.3520,1.82827E-01
1.3530,1.73893E-01
1.3540,1.65340E-01
1.3550,1.57155E-01
1.3560,1.49325E-01
1.3570,1.41837E-01
1.3580,1.34681E-01
1.3590,1.27843E-01
1.3600,1.21313E-01
1.3610,1.15079E-01
1.3620,1.09130E-01
1.3630,1.03455E-01
1.3640,9.80436E-02
1.3650,9.28857E-02
1.3660,8.79711E-02
1.3670,8.32902E-02
1.3680,7.88336E-02
1.3690,7.45921E-02
1.3700,7.05568E-02
1.3710,6.67191E-02
1.3720,6.30706E-02
1.3730,5.96034E-02
1.3740,5.63095E-02
1.3750,5.31815E-02
1.3760,5.02120E-02
1.3770,4.73940E-02
1.3780,4.47207E-02
1.3790,4.21856E-02
1.3800,3.97823E-02
1.3810,3.75048E-02
1.3820,3.53473E-02
1.3830,3.33041E-02
1.3840,3.13698E-02
1.3850,2.95392E-02
1.3860,2.78074E-02
1.3870,2.61695E-02
1.3880,2.46211E-02
1.3890,2.31576E-02
1.3900,2.17748E-02
1.3910,2.04688E-02
1.3920,1.92357E-02
1.3930,1.80718E-02
1.3940,1.69735E-02
1.3950,1.59375E-02
1.3960,1.49606E-02
1.3970,1.40397E-02
1.3980,1.31717E-02
1.3990,1.23541E-02
1.4000,1.15840E-02
1.4010,1.08590E-02
1.4020,1.01765E-02
1.4030,9.53437E-03
1.4040,8.93033E-03
1.4050,8.36231E-03
1.4060,7.82831E-03
1.4070,7.32646E-03
1.4080,6.85495E-03
1.4090,6.41209E-03
1.4100,5.99625E-03
1.4110,5.60591E-03
1.4120,5.23960E-03
1.4130,4.89595E-03
1.4140,4.57365E-03
1.4150,4.27146E-03
1.4160,3.98820E-03
1.4170,3.72277E-03
1.4180,3.47412E-03
1.4190,3.24124E-03
1.4200,3.02321E-03
1.4210,2.81913E-03
1.4220,2.62817E-03
1.4230,2.44952E-03
1.4240,2.28244E-03
1.4250,2.12624E-03
1.4260,1.98023E-03
1.4270,1.84379E-03
1.4280,1.71633E-03
1.4290,1.59728E-03
1.4300,1.48613E-03
1.4310,1.38238E-03
1.4320,1.28556E-03
1.4330,1.19524E-03
1.4340,1.11099E-03
1.4350,1.03243E-03
1.4360,9.59200E-04
1.4370,8.90951E-04
1.4380,8.27362E-04
1.4390,7.68131E-04
1.4400,7.12972E-04
1.4410,6.61620E-04
1.4420,6.13823E-04
1.4430,5.69348E-04
1.4440,5.27972E-04
1.4450,4.89491E-04
1.4460,4.53711E-04
1.4470,4.20450E-04
1.4480,3.89539E-04
1.4490,3.60818E-04
1.4500,3.34140E-04
1.4510,3.09365E-04
1.4520,2.86363E-04
1.4530,2.65012E-04
1.4540,2.45199E-04
1.4550,2.26816E-04
1.4560,2.09766E-04
1.4570,1.93955E-04
1.4580,1.79297E-04
1.4590,1.65710E-04
1.4600,1.53120E-04
1.4610,1.41456E-04
1.4620,1.30652E-04
1.4630,1.20648E-04
1.4640,1.11386E-04
1.4650,1.02813E-04
1.4660,9.48801E-05
1.4670,8.75408E-05
1.4680,8.07523E-05
1.4690,7.44747E-05
1.4700,6.86708E-05
1.4710,6.33061E-05
1.4720,5.83485E-05
1.4730,5.37681E-05
1.4740,4.95372E-05
1.4750,4.56298E-05
1.4760,4.20221E-05
1.4770,3.86919E-05
1.4780,3.56184E-05
1.4790,3.27825E-05
1.4800,3.01663E-05
1.4810,2.77534E-05
1.4820,2.55284E-05
1.4830,2.34772E-05
1.4840,2.15866E-05
1.4850,1.98443E-05
1.4860,1.82390E-05
1.4870,1.67604E-05
1.4880,1.53987E-05
1.4890,1.41448E-05
1.4900,1.29906E-05
1.4910,1.19282E-05
1.4920,1.09507E-05
1.4930,1.00513E-05
1.4940,9.22410E-06
1.4950,8.46334E-06
1.4960,7.76387E-06
1.4970,7.12087E-06
1.4980,6.52990E-06
1.4990,5.98687E-06
1.5000,5.48797E-06
1.5010,5.02972E-06
1.5020,4.60888E-06
1.5030,4.22248E-06
1.5040,3.86777E-06
1.5050,3.54221E-06
1.5060,3.24346E-06
1.5070,2.96937E-06
1.5080,2.71795E-06
1.5090,2.48738E-06
1.5100,2.27595E-06
1.5110,2.08212E-06
1.5120,1.90447E-06
1.5130,1.74166E-06
1.5140,1.59249E-06
1.5150,1.45583E-06
1.5160,1.33067E-06
1.5170,1.21606E-06
1.5180,1.11113E-06
1.5190,1.01507E-06
1.5200,9.27158E-07
1.5210,8.46713E-07
1.5220,7.73115E-07
1.5230,7.05793E-07
1.5240,6.44223E-07
1.5250,5.87925E-07
1.5260,5.36455E-07
1.5270,4.89408E-07
1.5280,4.46412E-07
1.5290,4.07125E-07
1.5300,3.71233E-07
1.5310,3.38449E-07
1.5320,3.08509E-07
1.5330,2.81171E-07
1.5340,2.56213E-07
1.5350,2.33432E-07
1.5360,2.12642E-07
1.5370,1.93671E-07
1.5380,1.76364E-07
1.5390,1.60578E-07
1.5400,1.46181E-07
1.5410,1.33054E-07
1.5420,1.21085E-07
1.5430,1.10176E-07
1.5440,1.00233E-07
1.5450,9.11736E-08
1.5460,8.29195E-08
1.5470,7.54007E-08
1.5480,6.85529E-08
1.5490,6.23171E-08
1.5500,5.66397E-08
1.5510,5.14714E-08
1.5520,4.67675E-08
1.5530,4.24868E-08
1.5540,3.85920E-08
1.5550,3.50487E-08
1.5560,3.18259E-08
1.5570,2.88950E-08
1.5580,2.62300E-08
1.5590,2.38071E-08
1.5600,2.16048E-08
1.5610,1.96032E-08
1.5620,1.77843E-08
1.5630,1.61318E-08
1.5640,1.46306E-08
1.5650,1.32672E-08
1.5660,1.20289E-08
1.5670,1.09047E-08
1.5680,9.88400E-09
1.5690,8.95753E-09
1.5700,8.11671E-09
1.5710,7.35373E-09
1.5720,6.66149E-09
1.5730,6.03352E-09
1.5740,5.46396E-09
1.5750,4.94744E-09
1.5760,4.47909E-09
1.5770,4.05450E-09
1.5780,3.66962E-09
1.5790,3.32080E-09
1.5800,3.00470E-09
1.5810,2.71831E-09
1.5820,2.45886E-09
1.5830,2.22385E-09
1.5840,2.01102E-09
1.5850,1.81830E-09
1.5860,1.64382E-09
1.5870,1.48587E-09
1.5880,1.34291E-09
1.5890,1.21354E-09
1.5900,1.09647E-09
1.5910,9.90560E-10



==> anc/X_state_wvfncts/v40.csv <==
Level v=40

0.7350,9.46189E-10
0.7360,1.19199E-09
0.7370,1.49986E-09
0.7380,1.88501E-09
0.7390,2.36626E-09
0.7400,2.96685E-09
0.7410,3.71548E-09
0.7420,4.64750E-09
0.7430,5.80644E-09
0.7440,7.24582E-09
0.7450,9.03134E-09
0.7460,1.12436E-08
0.7470,1.39812E-08
0.7480,1.73648E-08
0.7490,2.15420E-08
0.7500,2.66925E-08
0.7510,3.30355E-08
0.7520,4.08378E-08
0.7530,5.04234E-08
0.7540,6.21858E-08
0.7550,7.66019E-08
0.7560,9.42493E-08
0.7570,1.15826E-07
0.7580,1.42175E-07
0.7590,1.74314E-07
0.7600,2.13467E-07
0.7610,2.61107E-07
0.7620,3.19005E-07
0.7630,3.89284E-07
0.7640,4.74489E-07
0.7650,5.77665E-07
0.7660,7.02452E-07
0.7670,8.53193E-07
0.7680,1.03507E-06
0.7690,1.25424E-06
0.7700,1.51804E-06
0.7710,1.83517E-06
0.7720,2.21595E-06
0.7730,2.67259E-06
0.7740,3.21955E-06
0.7750,3.87390E-06
0.7760,4.65577E-06
0.7770,5.58887E-06
0.7780,6.70109E-06
0.7790,8.02521E-06
0.7800,9.59967E-06
0.7810,1.14695E-05
0.7820,1.36874E-05
0.7830,1.63149E-05
0.7840,1.94239E-05
0.7850,2.30981E-05
0.7860,2.74349E-05
0.7870,3.25473E-05
0.7880,3.85669E-05
0.7890,4.56456E-05
0.7900,5.39595E-05
0.7910,6.37121E-05
0.7920,7.51381E-05
0.7930,8.85079E-05
0.7940,1.04132E-04
0.7950,1.22369E-04
0.7960,1.43629E-04
0.7970,1.68380E-04
0.7980,1.97160E-04
0.7990,2.30584E-04
0.8000,2.69349E-04
0.8010,3.14254E-04
0.8020,3.66204E-04
0.8030,4.26227E-04
0.8040,4.95490E-04
0.8050,5.75310E-04
0.8060,6.67180E-04
0.8070,7.72779E-04
0.8080,8.94004E-04
0.8090,1.03298E-03
0.8100,1.19211E-03
0.8110,1.37406E-03
0.8120,1.58184E-03
0.8130,1.81879E-03
0.8140,2.08866E-03
0.8150,2.39560E-03
0.8160,2.74424E-03
0.8170,3.13971E-03
0.8180,3.58768E-03
0.8190,4.09444E-03
0.8200,4.66691E-03
0.8210,5.31272E-03
0.8220,6.04025E-03
0.8230,6.85870E-03
0.8240,7.77814E-03
0.8250,8.80957E-03
0.8260,9.96498E-03
0.8270,1.12574E-02
0.8280,1.27011E-02
0.8290,1.43112E-02
0.8300,1.61045E-02
0.8310,1.80988E-02
0.8320,2.03133E-02
0.8330,2.27686E-02
0.8340,2.54869E-02
0.8350,2.84916E-02
0.8360,3.18079E-02
0.8370,3.54623E-02
0.8380,3.94830E-02
0.8390,4.38996E-02
0.8400,4.87434E-02
0.8410,5.40470E-02
0.8420,5.98445E-02
0.8430,6.61714E-02
0.8440,7.30644E-02
0.8450,8.05612E-02
0.8460,8.87007E-02
0.8470,9.75223E-02
0.8480,1.07066E-01
0.8490,1.17373E-01
0.8500,1.28483E-01
0.8510,1.40435E-01
0.8520,1.53271E-01
0.8530,1.67028E-01
0.8540,1.81742E-01
0.8550,1.97450E-01
0.8560,2.14182E-01
0.8570,2.31968E-01
0.8580,2.50833E-01
0.8590,2.70799E-01
0.8600,2.91881E-01
0.8610,3.14090E-01
0.8620,3.37428E-01
0.8630,3.61892E-01
0.8640,3.87470E-01
0.8650,4.14142E-01
0.8660,4.41875E-01
0.8670,4.70631E-01
0.8680,5.00356E-01
0.8690,5.30985E-01
0.8700,5.62442E-01
0.8710,5.94637E-01
0.8720,6.27464E-01
0.8730,6.60806E-01
0.8740,6.94528E-01
0.8750,7.28481E-01
0.8760,7.62502E-01
0.8770,7.96411E-01
0.8780,8.30014E-01
0.8790,8.63102E-01
0.8800,8.95451E-01
0.8810,9.26825E-01
0.8820,9.56973E-01
0.8830,9.85635E-01
0.8840,1.01254E+00
0.8850,1.03741E+00
0.8860,1.05996E+00
0.8870,1.07990E+00
0.8880,1.09694E+00
0.8890,1.11078E+00
0.8900,1.12115E+00
0.8910,1.12776E+00
0.8920,1.13035E+00
0.8930,1.12865E+00
0.8940,1.12244E+00
0.8950,1.11149E+00
0.8960,1.09561E+00
0.8970,1.07465E+00
0.8980,1.04847E+00
0.8990,1.01697E+00
0.9000,9.80117E-01
0.9010,9.37888E-01
0.9020,8.90325E-01
0.9030,8.37517E-01
0.9040,7.79603E-01
0.9050,7.16780E-01
0.9060,6.49298E-01
0.9070,5.77467E-01
0.9080,5.01654E-01
0.9090,4.22281E-01
0.9100,3.39831E-01
0.9110,2.54837E-01
0.9120,1.67887E-01
0.9130,7.96180E-02
0.9140,-9.29121E-03
0.9150,-9.81208E-02
0.9160,-1.86118E-01
0.9170,-2.72505E-01
0.9180,-3.56483E-01
0.9190,-4.37246E-01
0.9200,-5.13983E-01
0.9210,-5.85895E-01
0.9220,-6.52200E-01
0.9230,-7.12144E-01
0.9240,-7.65014E-01
0.9250,-8.10149E-01
0.9260,-8.46947E-01
0.9270,-8.74880E-01
0.9280,-8.93500E-01
0.9290,-9.02452E-01
0.9300,-9.01483E-01
0.9310,-8.90447E-01
0.9320,-8.69314E-01
0.9330,-8.38174E-01
0.9340,-7.97244E-01
0.9350,-7.46867E-01
0.9360,-6.87514E-01
0.9370,-6.19784E-01
0.9380,-5.44398E-01
0.9390,-4.62198E-01
0.9400,-3.74137E-01
0.9410,-2.81272E-01
0.9420,-1.84750E-01
0.9430,-8.57988E-02
0.9440,1.42927E-02
0.9450,1.14189E-01
0.9460,2.12528E-01
0.9470,3.07940E-01
0.9480,3.99068E-01
0.9490,4.84590E-01
0.9500,5.63238E-01
0.9510,6.33820E-01
0.9520,6.95241E-01
0.9530,7.46524E-01
0.9540,7.86822E-01
0.9550,8.15443E-01
0.9560,8.31855E-01
0.9570,8.35710E-01
0.9580,8.26843E-01
0.9590,8.05284E-01
0.9600,7.71265E-01
0.9610,7.25216E-01
0.9620,6.67765E-01
0.9630,5.99731E-01
0.9640,5.22120E-01
0.9650,4.36105E-01
0.9660,3.43019E-01
0.9670,2.44328E-01
0.9680,1.41615E-01
0.9690,3.65558E-02
0.9700,-6.91126E-02
0.9710,-1.73616E-01
0.9720,-2.75173E-01
0.9730,-3.72032E-01
0.9740,-4.62494E-01
0.9750,-5.44953E-01
0.9760,-6.17918E-01
0.9770,-6.80051E-01
0.9780,-7.30188E-01
0.9790,-7.67365E-01
0.9800,-7.90843E-01
0.9810,-8.00118E-01
0.9820,-7.94945E-01
0.9830,-7.75337E-01
0.9840,-7.41573E-01
0.9850,-6.94200E-01
0.9860,-6.34020E-01
0.9870,-5.62087E-01
0.9880,-4.79682E-01
0.9890,-3.88298E-01
0.9900,-2.89612E-01
0.9910,-1.85455E-01
0.9920,-7.77788E-02
0.9930,3.13784E-02
0.9940,1.39933E-01
0.9950,2.45796E-01
0.9960,3.46911E-01
0.9970,4.41297E-01
0.9980,5.27091E-01
0.9990,6.02580E-01
1.0000,6.66243E-01
1.0010,7.16779E-01
1.0020,7.53139E-01
1.0030,7.74546E-01
1.0040,7.80519E-01
1.0050,7.70882E-01
1.0060,7.45769E-01
1.0070,7.05633E-01
1.0080,6.51231E-01
1.0090,5.83616E-01
1.0100,5.04120E-01
1.0110,4.14325E-01
1.0120,3.16038E-01
1.0130,2.11253E-01
1.0140,1.02109E-01
1.0150,-9.14808E-03
1.0160,-1.20214E-01
1.0170,-2.28773E-01
1.0180,-3.32551E-01
1.0190,-4.29355E-01
1.0200,-5.17131E-01
1.0210,-5.94001E-01
1.0220,-6.58307E-01
1.0230,-7.08649E-01
1.0240,-7.43917E-01
1.0250,-7.63319E-01
1.0260,-7.66396E-01
1.0270,-7.53039E-01
1.0280,-7.23493E-01
1.0290,-6.78354E-01
1.0300,-6.18557E-01
1.0310,-5.45363E-01
1.0320,-4.60329E-01
1.0330,-3.65277E-01
1.0340,-2.62259E-01
1.0350,-1.53508E-01
1.0360,-4.13943E-02
1.0370,7.16272E-02
1.0380,1.83072E-01
1.0390,2.90479E-01
1.0400,3.91469E-01
1.0410,4.83793E-01
1.0420,5.65388E-01
1.0430,6.34420E-01
1.0440,6.89330E-01
1.0450,7.28869E-01
1.0460,7.52127E-01
1.0470,7.58555E-01
1.0480,7.47980E-01
1.0490,7.20613E-01
1.0500,6.77041E-01
1.0510,6.18220E-01
1.0520,5.45453E-01
1.0530,4.60363E-01
1.0540,3.64857E-01
1.0550,2.61083E-01
1.0560,1.51385E-01
1.0570,3.82467E-02
1.0580,-7.57611E-02
1.0590,-1.88042E-01
1.0600,-2.96031E-01
1.0610,-3.97255E-01
1.0620,-4.89389E-01
1.0630,-5.70311E-01
1.0640,-6.38150E-01
1.0650,-6.91332E-01
1.0660,-7.28617E-01
1.0670,-7.49126E-01
1.0680,-7.52368E-01
1.0690,-7.38248E-01
1.0700,-7.07072E-01
1.0710,-6.59542E-01
1.0720,-5.96741E-01
1.0730,-5.20108E-01
1.0740,-4.31407E-01
1.0750,-3.32688E-01
1.0760,-2.26234E-01
1.0770,-1.14518E-01
1.0780,-1.34136E-04
1.0790,1.14252E-01
1.0800,2.25973E-01
1.0810,3.32417E-01
1.0820,4.31095E-01
1.0830,5.19692E-01
1.0840,5.96129E-01
1.0850,6.58608E-01
1.0860,7.05655E-01
1.0870,7.36157E-01
1.0880,7.49389E-01
1.0890,7.45029E-01
1.0900,7.23170E-01
1.0910,6.84317E-01
1.0920,6.29374E-01
1.0930,5.59626E-01
1.0940,4.76708E-01
1.0950,3.82565E-01
1.0960,2.79411E-01
1.0970,1.69674E-01
1.0980,5.59368E-02
1.0990,-5.91192E-02
1.1000,-1.72780E-01
1.1010,-2.82365E-01
1.1020,-3.85285E-01
1.1030,-4.79109E-01
1.1040,-5.61621E-01
1.1050,-6.30868E-01
1.1060,-6.85213E-01
1.1070,-7.23370E-01
1.1080,-7.44435E-01
1.1090,-7.47908E-01
1.1100,-7.33705E-01
1.1110,-7.02161E-01
1.1120,-6.54021E-01
1.1130,-5.90422E-01
1.1140,-5.12867E-01
1.1150,-4.23189E-01
1.1160,-3.23508E-01
1.1170,-2.16181E-01
1.1180,-1.03744E-01
1.1190,1.11456E-02
1.1200,1.25772E-01
1.1210,2.37425E-01
1.1220,3.43468E-01
1.1230,4.41395E-01
1.1240,5.28894E-01
1.1250,6.03899E-01
1.1260,6.64640E-01
1.1270,7.09684E-01
1.1280,7.37972E-01
1.1290,7.48839E-01
1.1300,7.42031E-01
1.1310,7.17713E-01
1.1320,6.76463E-01
1.1330,6.19258E-01
1.1340,5.47452E-01
1.1350,4.62740E-01
1.1360,3.67124E-01
1.1370,2.62858E-01
1.1380,1.52402E-01
1.1390,3.83578E-02
1.1400,-7.65894E-02
1.1410,-1.89735E-01
1.1420,-2.98419E-01
1.1430,-4.00087E-01
1.1440,-4.92355E-01
1.1450,-5.73057E-01
1.1460,-6.40305E-01
1.1470,-6.92527E-01
1.1480,-7.28503E-01
1.1490,-7.47399E-01
1.1500,-7.48780E-01
1.1510,-7.32622E-01
1.1520,-6.99311E-01
1.1530,-6.49638E-01
1.1540,-5.84771E-01
1.1550,-5.06236E-01
1.1560,-4.15874E-01
1.1570,-3.15803E-01
1.1580,-2.08362E-01
1.1590,-9.60626E-02
1.1600,1.84763E-02
1.1610,1.32585E-01
1.1620,2.43608E-01
1.1630,3.48965E-01
1.1640,4.46209E-01
1.1650,5.33088E-01
1.1660,6.07592E-01
1.1670,6.68001E-01
1.1680,7.12923E-01
1.1690,7.41331E-01
1.1700,7.52578E-01
1.1710,7.46416E-01
1.1720,7.23002E-01
1.1730,6.82889E-01
1.1740,6.27016E-01
1.1750,5.56684E-01
1.1760,4.73525E-01
1.1770,3.79463E-01
1.1780,2.76672E-01
1.1790,1.67522E-01
1.1800,5.45236E-02
1.1810,-5.97260E-02
1.1820,-1.72607E-01
1.1830,-2.81534E-01
1.1840,-3.84018E-01
1.1850,-4.77722E-01
1.1860,-5.60513E-01
1.1870,-6.30511E-01
1.1880,-6.86132E-01
1.1890,-7.26121E-01
1.1900,-7.49584E-01
1.1910,-7.56002E-01
1.1920,-7.45247E-01
1.1930,-7.17578E-01
1.1940,-6.73639E-01
1.1950,-6.14442E-01
1.1960,-5.41342E-01
1.1970,-4.56004E-01
1.1980,-3.60369E-01
1.1990,-2.56603E-01
1.2000,-1.47055E-01
1.2010,-3.41958E-02
1.2020,7.94330E-02
1.2030,1.91278E-01
1.2040,2.98831E-01
1.2050,3.99685E-01
1.2060,4.91591E-01
1.2070,5.72501E-01
1.2080,6.40620E-01
1.2090,6.94442E-01
1.2100,7.32784E-01
1.2110,7.54808E-01
1.2120,7.60043E-01
1.2130,7.48393E-01
1.2140,7.20135E-01
1.2150,6.75914E-01
1.2160,6.16730E-01
1.2170,5.43906E-01
1.2180,4.59070E-01
1.2190,3.64105E-01
1.2200,2.61118E-01
1.2210,1.52383E-01
1.2220,4.02985E-02
1.2230,-7.26712E-02
1.2240,-1.84048E-01
1.2250,-2.91395E-01
1.2260,-3.92369E-01
1.2270,-4.84773E-01
1.2280,-5.66601E-01
1.2290,-6.36085E-01
1.2300,-6.91728E-01
1.2310,-7.32339E-01
1.2320,-7.57056E-01
1.2330,-7.65364E-01
1.2340,-7.57105E-01
1.2350,-7.32479E-01
1.2360,-6.92040E-01
1.2370,-6.36681E-01
1.2380,-5.67613E-01
1.2390,-4.86342E-01
1.2400,-3.94627E-01
1.2410,-2.94451E-01
1.2420,-1.87970E-01
1.2430,-7.74686E-02
1.2440,3.46873E-02
1.2450,1.46104E-01
1.2460,2.54411E-01
1.2470,3.57309E-01
1.2480,4.52622E-01
1.2490,5.38340E-01
1.2500,6.12662E-01
1.2510,6.74034E-01
1.2520,7.21180E-01
1.2530,7.53127E-01
1.2540,7.69225E-01
1.2550,7.69160E-01
1.2560,7.52957E-01
1.2570,7.20980E-01
1.2580,6.73921E-01
1.2590,6.12787E-01
1.2600,5.38874E-01
1.2610,4.53741E-01
1.2620,3.59174E-01
1.2630,2.57152E-01
1.2640,1.49800E-01
1.2650,3.93473E-02
1.2660,-7.19185E-02
1.2670,-1.81701E-01
1.2680,-2.87743E-01
1.2690,-3.87870E-01
1.2700,-4.80036E-01
1.2710,-5.62365E-01
1.2720,-6.33188E-01
1.2730,-6.91079E-01
1.2740,-7.34877E-01
1.2750,-7.63714E-01
1.2760,-7.77030E-01
1.2770,-7.74578E-01
1.2780,-7.56436E-01
1.2790,-7.22997E-01
1.2800,-6.74961E-01
1.2810,-6.13321E-01
1.2820,-5.39341E-01
1.2830,-4.54527E-01
1.2840,-3.60599E-01
1.2850,-2.59453E-01
1.2860,-1.53121E-01
1.2870,-4.37344E-02
1.2880,6.65236E-02
1.2890,1.75460E-01
1.2900,2.80915E-01
1.2910,3.80807E-01
1.2920,4.73169E-01
1.2930,5.56193E-01
1.2940,6.28258E-01
1.2950,6.87968E-01
1.2960,7.34171E-01
1.2970,7.65987E-01
1.2980,7.82819E-01
1.2990,7.84365E-01
1.3000,7.70623E-01
1.3010,7.41887E-01
1.3020,6.98744E-01
1.3030,6.42055E-01
1.3040,5.72943E-01
1.3050,4.92765E-01
1.3060,4.03086E-01
1.3070,3.05651E-01
1.3080,2.02344E-01
1.3090,9.51578E-02
1.3100,-1.38501E-02
1.3110,-1.22594E-01
1.3120,-2.29002E-01
1.3130,-3.31052E-01
1.3140,-4.26816E-01
1.3150,-5.14489E-01
1.3160,-5.92428E-01
1.3170,-6.59180E-01
1.3180,-7.13506E-01
1.3190,-7.54409E-01
1.3200,-7.81146E-01
1.3210,-7.93243E-01
1.3220,-7.90502E-01
1.3230,-7.73002E-01
1.3240,-7.41097E-01
1.3250,-6.95408E-01
1.3260,-6.36811E-01
1.3270,-5.66415E-01
1.3280,-4.85545E-01
1.3290,-3.95714E-01
1.3300,-2.98593E-01
1.3310,-1.95983E-01
1.3320,-8.97762E-02
1.3330,1.80750E-02
1.3340,1.25597E-01
1.3350,2.30828E-01
1.3360,3.31858E-01
1.3370,4.26859E-01
1.3380,5.14121E-01
1.3390,5.92080E-01
1.3400,6.59346E-01
1.3410,7.14728E-01
1.3420,7.57252E-01
1.3430,7.86183E-01
1.3440,8.01027E-01
1.3450,8.01548E-01
1.3460,7.87765E-01
1.3470,7.59952E-01
1.3480,7.18632E-01
1.3490,6.64565E-01
1.3500,5.98733E-01
1.3510,5.22324E-01
1.3520,4.36705E-01
1.3530,3.43403E-01
1.3540,2.44070E-01
1.3550,1.40460E-01
1.3560,3.43927E-02
1.3570,-7.22751E-02
1.3580,-1.77685E-01
1.3590,-2.80007E-01
1.3600,-3.77474E-01
1.3610,-4.68408E-01
1.3620,-5.51253E-01
1.3630,-6.24597E-01
1.3640,-6.87198E-01
1.3650,-7.38006E-01
1.3660,-7.76172E-01
1.3670,-8.01073E-01
1.3680,-8.12311E-01
1.3690,-8.09724E-01
1.3700,-7.93384E-01
1.3710,-7.63597E-01
1.3720,-7.20896E-01
1.3730,-6.66029E-01
1.3740,-5.99946E-01
1.3750,-5.23780E-01
1.3760,-4.38831E-01
1.3770,-3.46539E-01
1.3780,-2.48460E-01
1.3790,-1.46242E-01
1.3800,-4.15917E-02
1.3810,6.37491E-02
1.3820,1.68035E-01
1.3830,2.69547E-01
1.3840,3.66617E-01
1.3850,4.57659E-01
1.3860,5.41193E-01
1.3870,6.15867E-01
1.3880,6.80481E-01
1.3890,7.34003E-01
1.3900,7.75589E-01
1.3910,8.04590E-01
1.3920,8.20564E-01
1.3930,8.23282E-01
1.3940,8.12730E-01
1.3950,7.89107E-01
1.3960,7.52822E-01
1.3970,7.04485E-01
1.3980,6.44893E-01
1.3990,5.75024E-01
1.4000,4.96011E-01
1.4010,4.09127E-01
1.4020,3.15768E-01
1.4030,2.17421E-01
1.4040,1.15648E-01
1.4050,1.20562E-02
1.4060,-9.17253E-02
1.4070,-1.94072E-01
1.4080,-2.93390E-01
1.4090,-3.88139E-01
1.4100,-4.76857E-01
1.4110,-5.58184E-01
1.4120,-6.30878E-01
1.4130,-6.93839E-01
1.4140,-7.46119E-01
1.4150,-7.86942E-01
1.4160,-8.15708E-01
1.4170,-8.32007E-01
1.4180,-8.35619E-01
1.4190,-8.26520E-01
1.4200,-8.04877E-01
1.4210,-7.71049E-01
1.4220,-7.25576E-01
1.4230,-6.69170E-01
1.4240,-6.02705E-01
1.4250,-5.27203E-01
1.4260,-4.43814E-01
1.4270,-3.53801E-01
1.4280,-2.58521E-01
1.4290,-1.59402E-01
1.4300,-5.79208E-02
1.4310,4.44171E-02
1.4320,1.46101E-01
1.4330,2.45637E-01
1.4340,3.41569E-01
1.4350,4.32504E-01
1.4360,5.17126E-01
1.4370,5.94218E-01
1.4380,6.62679E-01
1.4390,7.21538E-01
1.4400,7.69967E-01
1.4410,8.07295E-01
1.4420,8.33012E-01
1.4430,8.46777E-01
1.4440,8.48424E-01
1.4450,8.37959E-01
1.4460,8.15562E-01
1.4470,7.81579E-01
1.4480,7.36522E-01
1.4490,6.81054E-01
1.4500,6.15985E-01
1.4510,5.42253E-01
1.4520,4.60914E-01
1.4530,3.73125E-01
1.4540,2.80128E-01
1.4550,1.83231E-01
1.4560,8.37889E-02
1.4570,-1.68145E-02
1.4580,-1.17186E-01
1.4590,-2.15944E-01
1.4600,-3.11733E-01
1.4610,-4.03249E-01
1.4620,-4.89250E-01
1.4630,-5.68578E-01
1.4640,-6.40169E-01
1.4650,-7.03073E-01
1.4660,-7.56459E-01
1.4670,-7.99631E-01
1.4680,-8.32034E-01
1.4690,-8.53260E-01
1.4700,-8.63052E-01
1.4710,-8.61311E-01
1.4720,-8.48087E-01
1.4730,-8.23588E-01
1.4740,-7.88166E-01
1.4750,-7.42317E-01
1.4760,-6.86675E-01
1.4770,-6.21997E-01
1.4780,-5.49153E-01
1.4790,-4.69121E-01
1.4800,-3.82962E-01
1.4810,-2.91815E-01
1.4820,-1.96877E-01
1.4830,-9.93875E-02
1.4840,-6.13197E-04
1.4850,9.81695E-02
1.4860,1.95691E-01
1.4870,2.90704E-01
1.4880,3.81999E-01
1.4890,4.68423E-01
1.4900,5.48888E-01
1.4910,6.22390E-01
1.4920,6.88015E-01
1.4930,7.44957E-01
1.4940,7.92521E-01
1.4950,8.30135E-01
1.4960,8.57355E-01
1.4970,8.73866E-01
1.4980,8.79492E-01
1.4990,8.74192E-01
1.5000,8.58060E-01
1.5010,8.31324E-01
1.5020,7.94342E-01
1.5030,7.47596E-01
1.5040,6.91683E-01
1.5050,6.27314E-01
1.5060,5.55294E-01
1.5070,4.76520E-01
1.5080,3.91966E-01
1.5090,3.02670E-01
1.5100,2.09721E-01
1.5110,1.14249E-01
1.5120,1.74054E-02
1.5130,-7.96472E-02
1.5140,-1.75750E-01
1.5150,-2.69761E-01
1.5160,-3.60570E-01
1.5170,-4.47110E-01
1.5180,-5.28372E-01
1.5190,-6.03413E-01
1.5200,-6.71368E-01
1.5210,-7.31461E-01
1.5220,-7.83010E-01
1.5230,-8.25440E-01
1.5240,-8.58281E-01
1.5250,-8.81180E-01
1.5260,-8.93898E-01
1.5270,-8.96318E-01
1.5280,-8.88439E-01
1.5290,-8.70380E-01
1.5300,-8.42375E-01
1.5310,-8.04771E-01
1.5320,-7.58020E-01
1.5330,-7.02679E-01
1.5340,-6.39396E-01
1.5350,-5.68905E-01
1.5360,-4.92020E-01
1.5370,-4.09620E-01
1.5380,-3.22641E-01
1.5390,-2.32065E-01
1.5400,-1.38909E-01
1.5410,-4.42129E-02
1.5420,5.09726E-02
1.5430,1.45597E-01
1.5440,2.38621E-01
1.5450,3.29030E-01
1.5460,4.15842E-01
1.5470,4.98122E-01
1.5480,5.74988E-01
1.5490,6.45621E-01
1.5500,7.09276E-01
1.5510,7.65285E-01
1.5520,8.13070E-01
1.5530,8.52139E-01
1.5540,8.82101E-01
1.5550,9.02662E-01
1.5560,9.13629E-01
1.5570,9.14914E-01
1.5580,9.06531E-01
1.5590,8.88595E-01
1.5600,8.61322E-01
1.5610,8.25024E-01
1.5620,7.80106E-01
1.5630,7.27060E-01
1.5640,6.66462E-01
1.5650,5.98960E-01
1.5660,5.25271E-01
1.5670,4.46172E-01
1.5680,3.62490E-01
1.5690,2.75097E-01
1.5700,1.84894E-01
1.5710,9.28080E-02
1.5720,-2.20199E-04
1.5730,-9.32467E-02
1.5740,-1.85332E-01
1.5750,-2.75554E-01
1.5760,-3.63011E-01
1.5770,-4.46836E-01
1.5780,-5.26205E-01
1.5790,-6.00340E-01
1.5800,-6.68522E-01
1.5810,-7.30094E-01
1.5820,-7.84468E-01
1.5830,-8.31132E-01
1.5840,-8.69649E-01
1.5850,-8.99669E-01
1.5860,-9.20923E-01
1.5870,-9.33231E-01
1.5880,-9.36500E-01
1.5890,-9.30726E-01
1.5900,-9.15991E-01
1.5910,-8.92462E-01
1.5920,-8.60392E-01
1.5930,-8.20111E-01
1.5940,-7.72028E-01
1.5950,-7.16622E-01
1.5960,-6.54439E-01
1.5970,-5.86085E-01
1.5980,-5.12221E-01
1.5990,-4.33556E-01
1.6000,-3.50841E-01
1.6010,-2.64856E-01
1.6020,-1.76412E-01
1.6030,-8.63333E-02
1.6040,4.54252E-03
1.6050,9.53769E-02
1.6060,1.85337E-01
1.6070,2.73601E-01
1.6080,3.59372E-01
1.6090,4.41875E-01
1.6100,5.20374E-01
1.6110,5.94171E-01
1.6120,6.62616E-01
1.6130,7.25110E-01
1.6140,7.81113E-01
1.6150,8.30143E-01
1.6160,8.71788E-01
1.6170,9.05699E-01
1.6180,9.31600E-01
1.6190,9.49289E-01
1.6200,9.58634E-01
1.6210,9.59580E-01
1.6220,9.52145E-01
1.6230,9.36419E-01
1.6240,9.12563E-01
1.6250,8.80811E-01
1.6260,8.41461E-01
1.6270,7.94873E-01
1.6280,7.41471E-01
1.6290,6.81732E-01
1.6300,6.16184E-01
1.6310,5.45403E-01
1.6320,4.70004E-01
1.6330,3.90637E-01
1.6340,3.07984E-01
1.6350,2.22747E-01
1.6360,1.35648E-01
1.6370,4.74172E-02
1.6380,-4.12077E-02
1.6390,-1.29492E-01
1.6400,-2.16707E-01
1.6410,-3.02139E-01
1.6420,-3.85093E-01
1.6430,-4.64897E-01
1.6440,-5.40912E-01
1.6450,-6.12531E-01
1.6460,-6.79188E-01
1.6470,-7.40361E-01
1.6480,-7.95574E-01
1.6490,-8.44404E-01
1.6500,-8.86479E-01
1.6510,-9.21486E-01
1.6520,-9.49170E-01
1.6530,-9.69333E-01
1.6540,-9.81840E-01
1.6550,-9.86618E-01
1.6560,-9.83653E-01
1.6570,-9.72994E-01
1.6580,-9.54748E-01
1.6590,-9.29080E-01
1.6600,-8.96215E-01
1.6610,-8.56427E-01
1.6620,-8.10046E-01
1.6630,-7.57449E-01
1.6640,-6.99057E-01
1.6650,-6.35336E-01
1.6660,-5.66785E-01
1.6670,-4.93940E-01
1.6680,-4.17365E-01
1.6690,-3.37648E-01
1.6700,-2.55397E-01
1.6710,-1.71236E-01
1.6720,-8.57975E-02
1.6730,2.78508E-04
1.6740,8.63528E-02
1.6750,1.71790E-01
1.6760,2.55963E-01
1.6770,3.38259E-01
1.6780,4.18082E-01
1.6790,4.94859E-01
1.6800,5.68041E-01
1.6810,6.37110E-01
1.6820,7.01581E-01
1.6830,7.61005E-01
1.6840,8.14973E-01
1.6850,8.63116E-01
1.6860,9.05111E-01
1.6870,9.40678E-01
1.6880,9.69589E-01
1.6890,9.91659E-01
1.6900,1.00676E+00
1.6910,1.01480E+00
1.6920,1.01575E+00
1.6930,1.00963E+00
1.6940,9.96506E-01
1.6950,9.76487E-01
1.6960,9.49735E-01
1.6970,9.16458E-01
1.6980,8.76903E-01
1.6990,8.31362E-01
1.7000,7.80164E-01
1.7010,7.23675E-01
1.7020,6.62294E-01
1.7030,5.96452E-01
1.7040,5.26604E-01
1.7050,4.53232E-01
1.7060,3.76836E-01
1.7070,2.97935E-01
1.7080,2.17060E-01
1.7090,1.34751E-01
1.7100,5.15547E-02
1.7110,-3.19801E-02
1.7120,-1.15306E-01
1.7130,-1.97881E-01
1.7140,-2.79171E-01
1.7150,-3.58655E-01
1.7160,-4.35825E-01
1.7170,-5.10193E-01
1.7180,-5.81293E-01
1.7190,-6.48681E-01
1.7200,-7.11941E-01
1.7210,-7.70686E-01
1.7220,-8.24559E-01
1.7230,-8.73237E-01
1.7240,-9.16433E-01
1.7250,-9.53895E-01
1.7260,-9.85408E-01
1.7270,-1.01080E+00
1.7280,-1.02993E+00
1.7290,-1.04270E+00
1.7300,-1.04906E+00
1.7310,-1.04899E+00
1.7320,-1.04250E+00
1.7330,-1.02968E+00
1.7340,-1.01060E+00
1.7350,-9.85414E-01
1.7360,-9.54290E-01
1.7370,-9.17436E-01
1.7380,-8.75091E-01
1.7390,-8.27528E-01
1.7400,-7.75048E-01
1.7410,-7.17977E-01
1.7420,-6.56669E-01
1.7430,-5.91499E-01
1.7440,-5.22862E-01
1.7450,-4.51172E-01
1.7460,-3.76856E-01
1.7470,-3.00354E-01
1.7480,-2.22116E-01
1.7490,-1.42599E-01
1.7500,-6.22640E-02
1.7510,1.84277E-02
1.7520,9.90147E-02
1.7530,1.79040E-01
1.7540,2.58052E-01
1.7550,3.35610E-01
1.7560,4.11283E-01
1.7570,4.84654E-01
1.7580,5.55323E-01
1.7590,6.22905E-01
1.7600,6.87038E-01
1.7610,7.47380E-01
1.7620,8.03613E-01
1.7630,8.55444E-01
1.7640,9.02605E-01
1.7650,9.44857E-01
1.7660,9.81988E-01
1.7670,1.01382E+00
1.7680,1.04019E+00
1.7690,1.06099E+00
1.7700,1.07612E+00
1.7710,1.08552E+00
1.7720,1.08917E+00
1.7730,1.08706E+00
1.7740,1.07923E+00
1.7750,1.06574E+00
1.7760,1.04668E+00
1.7770,1.02217E+00
1.7780,9.92358E-01
1.7790,9.57416E-01
1.7800,9.17544E-01
1.7810,8.72964E-01
1.7820,8.23921E-01
1.7830,7.70682E-01
1.7840,7.13533E-01
1.7850,6.52776E-01
1.7860,5.88731E-01
1.7870,5.21732E-01
1.7880,4.52125E-01
1.7890,3.80265E-01
1.7900,3.06519E-01
1.7910,2.31257E-01
1.7920,1.54856E-01
1.7930,7.76946E-02
1.7940,1.53427E-04
1.7950,-7.73888E-02
1.7960,-1.54556E-01
1.7970,-2.30976E-01
1.7980,-3.06284E-01
1.7990,-3.80124E-01
1.8000,-4.52147E-01
1.8010,-5.22017E-01
1.8020,-5.89413E-01
1.8030,-6.54023E-01
1.8040,-7.15556E-01
1.8050,-7.73734E-01
1.8060,-8.28298E-01
1.8070,-8.79008E-01
1.8080,-9.25644E-01
1.8090,-9.68005E-01
1.8100,-1.00591E+00
1.8110,-1.03921E+00
1.8120,-1.06777E+00
1.8130,-1.09147E+00
1.8140,-1.11023E+00
1.8150,-1.12398E+00
1.8160,-1.13267E+00
1.8170,-1.13630E+00
1.8180,-1.13486E+00
1.8190,-1.12837E+00
1.8200,-1.11690E+00
1.8210,-1.10049E+00
1.8220,-1.07926E+00
1.8230,-1.05331E+00
1.8240,-1.02276E+00
1.8250,-9.87782E-01
1.8260,-9.48530E-01
1.8270,-9.05194E-01
1.8280,-8.57976E-01
1.8290,-8.07092E-01
1.8300,-7.52775E-01
1.8310,-6.95266E-01
1.8320,-6.34822E-01
1.8330,-5.71709E-01
1.8340,-5.06201E-01
1.8350,-4.38581E-01
1.8360,-3.69139E-01
1.8370,-2.98169E-01
1.8380,-2.25970E-01
1.8390,-1.52843E-01
1.8400,-7.90902E-02
1.8410,-5.01563E-03
1.8420,6.90795E-02
1.8430,1.42896E-01
1.8440,2.16137E-01
1.8450,2.88513E-01
1.8460,3.59737E-01
1.8470,4.29532E-01
1.8480,4.97626E-01
1.8490,5.63758E-01
1.8500,6.27677E-01
1.8510,6.89141E-01
1.8520,7.47922E-01
1.8530,8.03801E-01
1.8540,8.56576E-01
1.8550,9.06055E-01
1.8560,9.52063E-01
1.8570,9.94439E-01
1.8580,1.03304E+00
1.8590,1.06772E+00
1.8600,1.09839E+00
1.8610,1.12493E+00
1.8620,1.14727E+00
1.8630,1.16534E+00
1.8640,1.17909E+00
1.8650,1.18849E+00
1.8660,1.19352E+00
1.8670,1.19419E+00
1.8680,1.19050E+00
1.8690,1.18249E+00
1.8700,1.17021E+00
1.8710,1.15372E+00
1.8720,1.13309E+00
1.8730,1.10842E+00
1.8740,1.07982E+00
1.8750,1.04739E+00
1.8760,1.01127E+00
1.8770,9.71612E-01
1.8780,9.28556E-01
1.8790,8.82270E-01
1.8800,8.32930E-01
1.8810,7.80718E-01
1.8820,7.25826E-01
1.8830,6.68454E-01
1.8840,6.08806E-01
1.8850,5.47096E-01
1.8860,4.83539E-01
1.8870,4.18359E-01
1.8880,3.51779E-01
1.8890,2.84028E-01
1.8900,2.15335E-01
1.8910,1.45931E-01
1.8920,7.60479E-02
1.8930,5.91558E-03
1.8940,-6.42362E-02
1.8950,-1.34180E-01
1.8960,-2.03690E-01
1.8970,-2.72547E-01
1.8980,-3.40531E-01
1.8990,-4.07431E-01
1.9000,-4.73038E-01
1.9010,-5.37153E-01
1.9020,-5.99579E-01
1.9030,-6.60130E-01
1.9040,-7.18624E-01
1.9050,-7.74890E-01
1.9060,-8.28765E-01
1.9070,-8.80092E-01
1.9080,-9.28728E-01
1.9090,-9.74535E-01
1.9100,-1.01739E+00
1.9110,-1.05717E+00
1.9120,-1.09378E+00
1.9130,-1.12711E+00
1.9140,-1.15709E+00
1.9150,-1.18364E+00
1.9160,-1.20670E+00
1.9170,-1.22622E+00
1.9180,-1.24215E+00
1.9190,-1.25447E+00
1.9200,-1.26316E+00
1.9210,-1.26820E+00
1.9220,-1.26961E+00
1.9230,-1.26738E+00
1.9240,-1.26156E+00
1.9250,-1.25216E+00
1.9260,-1.23924E+00
1.9270,-1.22284E+00
1.9280,-1.20302E+00
1.9290,-1.17987E+00
1.9300,-1.15345E+00
1.9310,-1.12386E+00
1.9320,-1.09118E+00
1.9330,-1.05553E+00
1.9340,-1.01702E+00
1.9350,-9.75758E-01
1.9360,-9.31872E-01
1.9370,-8.85491E-01
1.9380,-8.36751E-01
1.9390,-7.85792E-01
1.9400,-7.32759E-01
1.9410,-6.77801E-01
1.9420,-6.21071E-01
1.9430,-5.62724E-01
1.9440,-5.02919E-01
1.9450,-4.41818E-01
1.9460,-3.79583E-01
1.9470,-3.16378E-01
1.9480,-2.52369E-01
1.9490,-1.87721E-01
1.9500,-1.22600E-01
1.9510,-5.71722E-02
1.9520,8.39860E-03
1.9530,7.39487E-02
1.9540,1.39316E-01
1.9550,2.04341E-01
1.9560,2.68866E-01
1.9570,3.32736E-01
1.9580,3.95800E-01
1.9590,4.57908E-01
1.9600,5.18918E-01
1.9610,5.78687E-01
1.9620,6.37079E-01
1.9630,6.93964E-01
1.9640,7.49213E-01
1.9650,8.02706E-01
1.9660,8.54326E-01
1.9670,9.03962E-01
1.9680,9.51509E-01
1.9690,9.96867E-01
1.9700,1.03994E+00
1.9710,1.08065E+00
1.9720,1.11891E+00
1.9730,1.15464E+00
1.9740,1.18778E+00
1.9750,1.21826E+00
1.9760,1.24604E+00
1.9770,1.27106E+00
1.9780,1.29328E+00
1.9790,1.31266E+00
1.9800,1.32919E+00
1.9810,1.34282E+00
1.9820,1.35356E+00
1.9830,1.36139E+00
1.9840,1.36631E+00
1.9850,1.36832E+00
1.9860,1.36743E+00
1.9870,1.36366E+00
1.9880,1.35703E+00
1.9890,1.34758E+00
1.9900,1.33532E+00
1.9910,1.32030E+00
1.9920,1.30258E+00
1.9930,1.28218E+00
1.9940,1.25918E+00
1.9950,1.23363E+00
1.9960,1.20560E+00
1.9970,1.17515E+00
1.9980,1.14236E+00
1.9990,1.10730E+00
2.0000,1.07005E+00
2.0010,1.03070E+00
2.0020,9.89344E-01
2.0030,9.46061E-01
2.0040,9.00950E-01
2.0050,8.54106E-01
2.0060,8.05628E-01
2.0070,7.55616E-01
2.0080,7.04174E-01
2.0090,6.51406E-01
2.0100,5.97418E-01
2.0110,5.42316E-01
2.0120,4.86210E-01
2.0130,4.29207E-01
2.0140,3.71417E-01
2.0150,3.12950E-01
2.0160,2.53916E-01
2.0170,1.94423E-01
2.0180,1.34581E-01
2.0190,7.44994E-02
2.0200,1.42855E-02
2.0210,-4.59538E-02
2.0220,-1.06113E-01
2.0230,-1.66086E-01
2.0240,-2.25772E-01
2.0250,-2.85069E-01
2.0260,-3.43877E-01
2.0270,-4.02100E-01
2.0280,-4.59641E-01
2.0290,-5.16408E-01
2.0300,-5.72310E-01
2.0310,-6.27261E-01
2.0320,-6.81174E-01
2.0330,-7.33967E-01
2.0340,-7.85561E-01
2.0350,-8.35879E-01
2.0360,-8.84848E-01
2.0370,-9.32399E-01
2.0380,-9.78464E-01
2.0390,-1.02298E+00
2.0400,-1.06589E+00
2.0410,-1.10713E+00
2.0420,-1.14665E+00
2.0430,-1.18440E+00
2.0440,-1.22034E+00
2.0450,-1.25443E+00
2.0460,-1.28661E+00
2.0470,-1.31687E+00
2.0480,-1.34516E+00
2.0490,-1.37146E+00
2.0500,-1.39575E+00
2.0510,-1.41800E+00
2.0520,-1.43820E+00
2.0530,-1.45633E+00
2.0540,-1.47238E+00
2.0550,-1.48635E+00
2.0560,-1.49822E+00
2.0570,-1.50801E+00
2.0580,-1.51570E+00
2.0590,-1.52132E+00
2.0600,-1.52485E+00
2.0610,-1.52633E+00
2.0620,-1.52575E+00
2.0630,-1.52314E+00
2.0640,-1.51852E+00
2.0650,-1.51190E+00
2.0660,-1.50332E+00
2.0670,-1.49279E+00
2.0680,-1.48035E+00
2.0690,-1.46603E+00
2.0700,-1.44986E+00
2.0710,-1.43188E+00
2.0720,-1.41213E+00
2.0730,-1.39063E+00
2.0740,-1.36744E+00
2.0750,-1.34259E+00
2.0760,-1.31613E+00
2.0770,-1.28811E+00
2.0780,-1.25856E+00
2.0790,-1.22754E+00
2.0800,-1.19509E+00
2.0810,-1.16126E+00
2.0820,-1.12610E+00
2.0830,-1.08967E+00
2.0840,-1.05201E+00
2.0850,-1.01317E+00
2.0860,-9.73209E-01
2.0870,-9.32180E-01
2.0880,-8.90135E-01
2.0890,-8.47127E-01
2.0900,-8.03211E-01
2.0910,-7.58440E-01
2.0920,-7.12869E-01
2.0930,-6.66552E-01
2.0940,-6.19544E-01
2.0950,-5.71898E-01
2.0960,-5.23668E-01
2.0970,-4.74909E-01
2.0980,-4.25673E-01
2.0990,-3.76014E-01
2.1000,-3.25983E-01
2.1010,-2.75635E-01
2.1020,-2.25019E-01
2.1030,-1.74186E-01
2.1040,-1.23188E-01
2.1050,-7.20734E-02
2.1060,-2.08913E-02
2.1070,3.03102E-02
2.1080,8.14840E-02
2.1090,1.32584E-01
2.1100,1.83564E-01
2.1110,2.34380E-01
2.1120,2.84988E-01
2.1130,3.35347E-01
2.1140,3.85414E-01
2.1150,4.35149E-01
2.1160,4.84514E-01
2.1170,5.33469E-01
2.1180,5.81979E-01
2.1190,6.30008E-01
2.1200,6.77521E-01
2.1210,7.24485E-01
2.1220,7.70867E-01
2.1230,8.16639E-01
2.1240,8.61768E-01
2.1250,9.06229E-01
2.1260,9.49993E-01
2.1270,9.93034E-01
2.1280,1.03533E+00
2.1290,1.07685E+00
2.1300,1.11759E+00
2.1310,1.15751E+00
2.1320,1.19659E+00
2.1330,1.23483E+00
2.1340,1.27220E+00
2.1350,1.30869E+00
2.1360,1.34428E+00
2.1370,1.37895E+00
2.1380,1.41271E+00
2.1390,1.44553E+00
2.1400,1.47740E+00
2.1410,1.50832E+00
2.1420,1.53828E+00
2.1430,1.56727E+00
2.1440,1.59528E+00
2.1450,1.62232E+00
2.1460,1.64838E+00
2.1470,1.67345E+00
2.1480,1.69754E+00
2.1490,1.72064E+00
2.1500,1.74275E+00
2.1510,1.76388E+00
2.1520,1.78403E+00
2.1530,1.80320E+00
2.1540,1.82139E+00
2.1550,1.83861E+00
2.1560,1.85486E+00
2.1570,1.87015E+00
2.1580,1.88449E+00
2.1590,1.89788E+00
2.1600,1.91034E+00
2.1610,1.92186E+00
2.1620,1.93247E+00
2.1630,1.94217E+00
2.1640,1.95096E+00
2.1650,1.95887E+00
2.1660,1.96591E+00
2.1670,1.97207E+00
2.1680,1.97739E+00
2.1690,1.98187E+00
2.1700,1.98552E+00
2.1710,1.98836E+00
2.1720,1.99040E+00
2.1730,1.99166E+00
2.1740,1.99215E+00
2.1750,1.99188E+00
2.1760,1.99088E+00
2.1770,1.98915E+00
2.1780,1.98672E+00
2.1790,1.98359E+00
2.1800,1.97979E+00
2.1810,1.97533E+00
2.1820,1.97022E+00
2.1830,1.96449E+00
2.1840,1.95815E+00
2.1850,1.95121E+00
2.1860,1.94370E+00
2.1870,1.93562E+00
2.1880,1.92701E+00
2.1890,1.91786E+00
2.1900,1.90820E+00
2.1910,1.89805E+00
2.1920,1.88742E+00
2.1930,1.87633E+00
2.1940,1.86480E+00
2.1950,1.85284E+00
2.1960,1.84046E+00
2.1970,1.82769E+00
2.1980,1.81454E+00
2.1990,1.80102E+00
2.2000,1.78716E+00
2.2010,1.77296E+00
2.2020,1.75845E+00
2.2030,1.74363E+00
2.2040,1.72853E+00
2.2050,1.71315E+00
2.2060,1.69751E+00
2.2070,1.68164E+00
2.2080,1.66553E+00
2.2090,1.64920E+00
2.2100,1.63268E+00
2.2110,1.61596E+00
2.2120,1.59907E+00
2.2130,1.58202E+00
2.2140,1.56482E+00
2.2150,1.54749E+00
2.2160,1.53002E+00
2.2170,1.51245E+00
2.2180,1.49477E+00
2.2190,1.47701E+00
2.2200,1.45917E+00
2.2210,1.44126E+00
2.2220,1.42329E+00
2.2230,1.40528E+00
2.2240,1.38724E+00
2.2250,1.36916E+00
2.2260,1.35107E+00
2.2270,1.33298E+00
2.2280,1.31488E+00
2.2290,1.29680E+00
2.2300,1.27874E+00
2.2310,1.26070E+00
2.2320,1.24270E+00
2.2330,1.22475E+00
2.2340,1.20684E+00
2.2350,1.18900E+00
2.2360,1.17122E+00
2.2370,1.15351E+00
2.2380,1.13588E+00
2.2390,1.11834E+00
2.2400,1.10089E+00
2.2410,1.08353E+00
2.2420,1.06628E+00
2.2430,1.04913E+00
2.2440,1.03210E+00
2.2450,1.01518E+00
2.2460,9.98392E-01
2.2470,9.81726E-01
2.2480,9.65191E-01
2.2490,9.48791E-01
2.2500,9.32530E-01
2.2510,9.16411E-01
2.2520,9.00437E-01
2.2530,8.84613E-01
2.2540,8.68940E-01
2.2550,8.53422E-01
2.2560,8.38061E-01
2.2570,8.22860E-01
2.2580,8.07821E-01
2.2590,7.92946E-01
2.2600,7.78236E-01
2.2610,7.63695E-01
2.2620,7.49323E-01
2.2630,7.35121E-01
2.2640,7.21092E-01
2.2650,7.07236E-01
2.2660,6.93555E-01
2.2670,6.80048E-01
2.2680,6.66717E-01
2.2690,6.53563E-01
2.2700,6.40586E-01
2.2710,6.27786E-01
2.2720,6.15164E-01
2.2730,6.02720E-01
2.2740,5.90454E-01
2.2750,5.78365E-01
2.2760,5.66454E-01
2.2770,5.54720E-01
2.2780,5.43163E-01
2.2790,5.31782E-01
2.2800,5.20577E-01
2.2810,5.09548E-01
2.2820,4.98693E-01
2.2830,4.88012E-01
2.2840,4.77504E-01
2.2850,4.67168E-01
2.2860,4.57003E-01
2.2870,4.47008E-01
2.2880,4.37182E-01
2.2890,4.27523E-01
2.2900,4.18031E-01
2.2910,4.08703E-01
2.2920,3.99540E-01
2.2930,3.90539E-01
2.2940,3.81699E-01
2.2950,3.73018E-01
2.2960,3.64495E-01
2.2970,3.56129E-01
2.2980,3.47918E-01
2.2990,3.39860E-01
2.3000,3.31953E-01
2.3010,3.24196E-01
2.3020,3.16588E-01
2.3030,3.09126E-01
2.3040,3.01809E-01
2.3050,2.94635E-01
2.3060,2.87602E-01
2.3070,2.80709E-01
2.3080,2.73953E-01
2.3090,2.67333E-01
2.3100,2.60848E-01
2.3110,2.54494E-01
2.3120,2.48271E-01
2.3130,2.42176E-01
2.3140,2.36209E-01
2.3150,2.30366E-01
2.3160,2.24645E-01
2.3170,2.19047E-01
2.3180,2.13567E-01
2.3190,2.08205E-01
2.3200,2.02958E-01
2.3210,1.97825E-01
2.3220,1.92804E-01
2.3230,1.87894E-01
2.3240,1.83091E-01
2.3250,1.78395E-01
2.3260,1.73804E-01
2.3270,1.69316E-01
2.3280,1.64929E-01
2.3290,1.60641E-01
2.3300,1.56450E-01
2.3310,1.52356E-01
2.3320,1.48356E-01
2.3330,1.44448E-01
2.3340,1.40631E-01
2.3350,1.36903E-01
2.3360,1.33263E-01
2.3370,1.29708E-01
2.3380,1.26237E-01
2.3390,1.22849E-01
2.3400,1.19542E-01
2.3410,1.16314E-01
2.3420,1.13163E-01
2.3430,1.10089E-01
2.3440,1.07090E-01
2.3450,1.04164E-01
2.3460,1.01310E-01
2.3470,9.85256E-02
2.3480,9.58103E-02
2.3490,9.31624E-02
2.3500,9.05805E-02
2.3510,8.80631E-02
2.3520,8.56090E-02
2.3530,8.32167E-02
2.3540,8.08850E-02
2.3550,7.86125E-02
2.3560,7.63980E-02
2.3570,7.42401E-02
2.3580,7.21377E-02
2.3590,7.00895E-02
2.3600,6.80943E-02
2.3610,6.61509E-02
2.3620,6.42582E-02
2.3630,6.24150E-02
2.3640,6.06202E-02
2.3650,5.88726E-02
2.3660,5.71712E-02
2.3670,5.55150E-02
2.3680,5.39028E-02
2.3690,5.23336E-02
2.3700,5.08065E-02
2.3710,4.93204E-02
2.3720,4.78744E-02
2.3730,4.64675E-02
2.3740,4.50987E-02
2.3750,4.37672E-02
2.3760,4.24720E-02
2.3770,4.12123E-02
2.3780,3.99872E-02
2.3790,3.87959E-02
2.3800,3.76374E-02
2.3810,3.65111E-02
2.3820,3.54161E-02
2.3830,3.43516E-02
2.3840,3.33168E-02
2.3850,3.23111E-02
2.3860,3.13336E-02
2.3870,3.03837E-02
2.3880,2.94607E-02
2.3890,2.85638E-02
2.3900,2.76924E-02
2.3910,2.68459E-02
2.3920,2.60235E-02
2.3930,2.52248E-02
2.3940,2.44489E-02
2.3950,2.36955E-02
2.3960,2.29638E-02
2.3970,2.22532E-02
2.3980,2.15634E-02
2.3990,2.08936E-02
2.4000,2.02433E-02
2.4010,1.96120E-02
2.4020,1.89993E-02
2.4030,1.84046E-02
2.4040,1.78274E-02
2.4050,1.72673E-02
2.4060,1.67237E-02
2.4070,1.61963E-02
2.4080,1.56846E-02
2.4090,1.51881E-02
2.4100,1.47065E-02
2.4110,1.42393E-02
2.4120,1.37862E-02
2.4130,1.33466E-02
2.4140,1.29204E-02
2.4150,1.25070E-02
2.4160,1.21061E-02
2.4170,1.17175E-02
2.4180,1.13406E-02
2.4190,1.09753E-02
2.4200,1.06211E-02
2.4210,1.02777E-02
2.4220,9.94493E-03
2.4230,9.62236E-03
2.4240,9.30974E-03
2.4250,9.00678E-03
2.4260,8.71319E-03
2.4270,8.42871E-03
2.4280,8.15308E-03
2.4290,7.88602E-03
2.4300,7.62730E-03
2.4310,7.37667E-03
2.4320,7.13389E-03
2.4330,6.89873E-03
2.4340,6.67096E-03
2.4350,6.45037E-03
2.4360,6.23675E-03
2.4370,6.02989E-03
2.4380,5.82958E-03
2.4390,5.63563E-03
2.4400,5.44785E-03
2.4410,5.26605E-03
2.4420,5.09006E-03
2.4430,4.91970E-03
2.4440,4.75479E-03
2.4450,4.59518E-03
2.4460,4.44071E-03
2.4470,4.29121E-03
2.4480,4.14653E-03
2.4490,4.00654E-03
2.4500,3.87107E-03
2.4510,3.74001E-03
2.4520,3.61320E-03
2.4530,3.49052E-03
2.4540,3.37184E-03
2.4550,3.25703E-03
2.4560,3.14599E-03
2.4570,3.03858E-03
2.4580,2.93470E-03
2.4590,2.83423E-03
2.4600,2.73707E-03
2.4610,2.64312E-03
2.4620,2.55227E-03
2.4630,2.46443E-03
2.4640,2.37950E-03
2.4650,2.29739E-03
2.4660,2.21801E-03
2.4670,2.14128E-03
2.4680,2.06710E-03
2.4690,1.99540E-03
2.4700,1.92611E-03
2.4710,1.85913E-03
2.4720,1.79440E-03
2.4730,1.73185E-03
2.4740,1.67140E-03
2.4750,1.61299E-03
2.4760,1.55655E-03
2.4770,1.50202E-03
2.4780,1.44933E-03
2.4790,1.39844E-03
2.4800,1.34927E-03
2.4810,1.30177E-03
2.4820,1.25589E-03
2.4830,1.21157E-03
2.4840,1.16877E-03
2.4850,1.12743E-03
2.4860,1.08751E-03
2.4870,1.04896E-03
2.4880,1.01173E-03
2.4890,9.75780E-04
2.4900,9.41068E-04
2.4910,9.07553E-04
2.4920,8.75196E-04
2.4930,8.43957E-04
2.4940,8.13799E-04
2.4950,7.84687E-04
2.4960,7.56585E-04
2.4970,7.29460E-04
2.4980,7.03278E-04
2.4990,6.78009E-04
2.5000,6.53622E-04
2.5010,6.30086E-04
2.5020,6.07374E-04
2.5030,5.85457E-04
2.5040,5.64308E-04
2.5050,5.43902E-04
2.5060,5.24213E-04
2.5070,5.05217E-04
2.5080,4.86891E-04
2.5090,4.69211E-04
2.5100,4.52155E-04
2.5110,4.35703E-04
2.5120,4.19833E-04
2.5130,4.04526E-04
2.5140,3.89762E-04
2.5150,3.75523E-04
2.5160,3.61790E-04
2.5170,3.48546E-04
2.5180,3.35774E-04
2.5190,3.23459E-04
2.5200,3.11583E-04
2.5210,3.00133E-04
2.5220,2.89092E-04
2.5230,2.78447E-04
2.5240,2.68185E-04
2.5250,2.58291E-04
2.5260,2.48754E-04
2.5270,2.39560E-04
2.5280,2.30697E-04
2.5290,2.22154E-04
2.5300,2.13920E-04
2.5310,2.05984E-04
2.5320,1.98335E-04
2.5330,1.90964E-04
2.5340,1.83860E-04
2.5350,1.77014E-04
2.5360,1.70417E-04
2.5370,1.64060E-04
2.5380,1.57935E-04
2.5390,1.52033E-04
2.5400,1.46347E-04
2.5410,1.40869E-04
2.5420,1.35591E-04
2.5430,1.30506E-04
2.5440,1.25608E-04
2.5450,1.20890E-04
2.5460,1.16345E-04
2.5470,1.11967E-04
2.5480,1.07750E-04
2.5490,1.03689E-04
2.5500,9.97771E-05
2.5510,9.60099E-05
2.5520,9.23820E-05
2.5530,8.88882E-05
2.5540,8.55238E-05
2.5550,8.22840E-05
2.5560,7.91644E-05
2.5570,7.61607E-05
2.5580,7.32686E-05
2.5590,7.04840E-05
2.5600,6.78032E-05
2.5610,6.52222E-05
2.5620,6.27375E-05
2.5630,6.03456E-05
2.5640,5.80430E-05
2.5650,5.58266E-05
2.5660,5.36932E-05
2.5670,5.16396E-05
2.5680,4.96631E-05
2.5690,4.77608E-05
2.5700,4.59300E-05
2.5710,4.41679E-05
2.5720,4.24722E-05
2.5730,4.08404E-05
2.5740,3.92701E-05
2.5750,3.77590E-05
2.5760,3.63050E-05
2.5770,3.49059E-05
2.5780,3.35598E-05
2.5790,3.22646E-05
2.5800,3.10185E-05
2.5810,2.98197E-05
2.5820,2.86664E-05
2.5830,2.75568E-05
2.5840,2.64895E-05
2.5850,2.54627E-05
2.5860,2.44751E-05
2.5870,2.35250E-05
2.5880,2.26112E-05
2.5890,2.17323E-05
2.5900,2.08870E-05
2.5910,2.00740E-05
2.5920,1.92921E-05
2.5930,1.85401E-05
2.5940,1.78169E-05
2.5950,1.71215E-05
2.5960,1.64528E-05
2.5970,1.58097E-05
2.5980,1.51914E-05
2.5990,1.45968E-05
2.6000,1.40252E-05
2.6010,1.34755E-05
2.6020,1.29471E-05
2.6030,1.24390E-05
2.6040,1.19506E-05
2.6050,1.14810E-05
2.6060,1.10296E-05
2.6070,1.05957E-05
2.6080,1.01785E-05
2.6090,9.77754E-06
2.6100,9.39212E-06
2.6110,9.02165E-06
2.6120,8.66557E-06
2.6130,8.32333E-06
2.6140,7.99440E-06
2.6150,7.67827E-06
2.6160,7.37446E-06
2.6170,7.08248E-06
2.6180,6.80190E-06
2.6190,6.53226E-06
2.6200,6.27315E-06
2.6210,6.02417E-06
2.6220,5.78493E-06
2.6230,5.55505E-06
2.6240,5.33417E-06
2.6250,5.12195E-06
2.6260,4.91805E-06
2.6270,4.72215E-06
2.6280,4.53395E-06
2.6290,4.35313E-06
2.6300,4.17943E-06
2.6310,4.01256E-06
2.6320,3.85227E-06
2.6330,3.69828E-06
2.6340,3.55037E-06
2.6350,3.40829E-06
2.6360,3.27182E-06
2.6370,3.14074E-06
2.6380,3.01484E-06
2.6390,2.89392E-06
2.6400,2.77778E-06
2.6410,2.66624E-06
2.6420,2.55913E-06
2.6430,2.45625E-06
2.6440,2.35746E-06
2.6450,2.26259E-06
2.6460,2.17149E-06
2.6470,2.08401E-06
2.6480,2.00001E-06
2.6490,1.91935E-06
2.6500,1.84190E-06
2.6510,1.76754E-06
2.6520,1.69614E-06
2.6530,1.62759E-06
2.6540,1.56178E-06
2.6550,1.49859E-06
2.6560,1.43793E-06
2.6570,1.37969E-06
2.6580,1.32379E-06
2.6590,1.27012E-06
2.6600,1.21860E-06
2.6610,1.16914E-06
2.6620,1.12167E-06
2.6630,1.07610E-06
2.6640,1.03237E-06
2.6650,9.90383E-07
2.6660,9.50088E-07
2.6670,9.11414E-07
2.6680,8.74295E-07
2.6690,8.38670E-07
2.6700,8.04480E-07
2.6710,7.71668E-07
2.6720,7.40179E-07
2.6730,7.09960E-07
2.6740,6.80960E-07
2.6750,6.53132E-07
2.6760,6.26428E-07
2.6770,6.00804E-07
2.6780,5.76216E-07
2.6790,5.52624E-07
2.6800,5.29986E-07
2.6810,5.08266E-07
2.6820,4.87426E-07
2.6830,4.67431E-07
2.6840,4.48248E-07
2.6850,4.29843E-07
2.6860,4.12186E-07
2.6870,3.95246E-07
2.6880,3.78996E-07
2.6890,3.63406E-07
2.6900,3.48451E-07
2.6910,3.34104E-07
2.6920,3.20343E-07
2.6930,3.07142E-07
2.6940,2.94479E-07
2.6950,2.82333E-07
2.6960,2.70683E-07
2.6970,2.59509E-07
2.6980,2.48792E-07
2.6990,2.38512E-07
2.7000,2.28653E-07
2.7010,2.19197E-07
2.7020,2.10129E-07
2.7030,2.01432E-07
2.7040,1.93091E-07
2.7050,1.85093E-07
2.7060,1.77422E-07
2.7070,1.70066E-07
2.7080,1.63012E-07
2.7090,1.56248E-07
2.7100,1.49762E-07
2.7110,1.43543E-07
2.7120,1.37579E-07
2.7130,1.31861E-07
2.7140,1.26378E-07
2.7150,1.21121E-07
2.7160,1.16081E-07
2.7170,1.11248E-07
2.7180,1.06615E-07
2.7190,1.02173E-07
2.7200,9.79141E-08
2.7210,9.38313E-08
2.7220,8.99172E-08
2.7230,8.61648E-08
2.7240,8.25677E-08
2.7250,7.91193E-08
2.7260,7.58137E-08
2.7270,7.26449E-08
2.7280,6.96075E-08
2.7290,6.66959E-08
2.7300,6.39050E-08
2.7310,6.12298E-08
2.7320,5.86657E-08
2.7330,5.62081E-08
2.7340,5.38524E-08
2.7350,5.15947E-08
2.7360,4.94308E-08
2.7370,4.73569E-08
2.7380,4.53692E-08
2.7390,4.34643E-08
2.7400,4.16387E-08
2.7410,3.98891E-08
2.7420,3.82124E-08
2.7430,3.66056E-08
2.7440,3.50659E-08
2.7450,3.35903E-08
2.7460,3.21763E-08
2.7470,3.08214E-08
2.7480,2.95230E-08
2.7490,2.82789E-08
2.7500,2.70868E-08
2.7510,2.59446E-08
2.7520,2.48501E-08
2.7530,2.38015E-08
2.7540,2.27967E-08
2.7550,2.18340E-08
2.7560,2.09117E-08
2.7570,2.00280E-08
2.7580,1.91814E-08
2.7590,1.83702E-08
2.7600,1.75931E-08
2.7610,1.68487E-08
2.7620,1.61355E-08
2.7630,1.54522E-08
2.7640,1.47977E-08
2.7650,1.41707E-08
2.7660,1.35700E-08
2.7670,1.29946E-08
2.7680,1.24434E-08
2.7690,1.19155E-08
2.7700,1.14098E-08
2.7710,1.09253E-08
2.7720,1.04613E-08
2.7730,1.00169E-08
2.7740,9.59117E-09
2.7750,9.18343E-09
2.7760,8.79290E-09
2.7770,8.41886E-09
2.7780,8.06061E-09
2.7790,7.71750E-09
2.7800,7.38889E-09
2.7810,7.07418E-09
2.7820,6.77277E-09
2.7830,6.48412E-09
2.7840,6.20768E-09
2.7850,5.94295E-09
2.7860,5.68943E-09
2.7870,5.44665E-09
2.7880,5.21415E-09
2.7890,4.99152E-09
2.7900,4.77832E-09
2.7910,4.57417E-09
2.7920,4.37869E-09
2.7930,4.19150E-09
2.7940,4.01226E-09
2.7950,3.84063E-09
2.7960,3.67630E-09
2.7970,3.51895E-09
2.7980,3.36829E-09
2.7990,3.22404E-09
2.8000,3.08593E-09
2.8010,2.95369E-09
2.8020,2.82709E-09
2.8030,2.70587E-09
2.8040,2.58982E-09
2.8050,2.47872E-09
2.8060,2.37235E-09
2.8070,2.27052E-09
2.8080,2.17303E-09
2.8090,2.07970E-09
2.8100,1.99036E-09
2.8110,1.90482E-09
2.8120,1.82294E-09
2.8130,1.74456E-09
2.8140,1.66953E-09
2.8150,1.59771E-09
2.8160,1.52895E-09
2.8170,1.46314E-09
2.8180,1.40014E-09
2.8190,1.33984E-09
2.8200,1.28212E-09
2.8210,1.22688E-09
2.8220,1.17399E-09
2.8230,1.12338E-09
2.8240,1.07493E-09
2.8250,1.02856E-09
2.8260,9.84182E-10



==> anc/X_state_wvfncts/v41.csv <==
Level v=41

0.7340,-8.79900E-10
0.7350,-1.10918E-09
0.7360,-1.39653E-09
0.7370,-1.75624E-09
0.7380,-2.20596E-09
0.7390,-2.76756E-09
0.7400,-3.46801E-09
0.7410,-4.34058E-09
0.7420,-5.42625E-09
0.7430,-6.77543E-09
0.7440,-8.45004E-09
0.7450,-1.05261E-08
0.7460,-1.30967E-08
0.7470,-1.62757E-08
0.7480,-2.02026E-08
0.7490,-2.50472E-08
0.7500,-3.10170E-08
0.7510,-3.83642E-08
0.7520,-4.73959E-08
0.7530,-5.84848E-08
0.7540,-7.20830E-08
0.7550,-8.87382E-08
0.7560,-1.09113E-07
0.7570,-1.34008E-07
0.7580,-1.64389E-07
0.7590,-2.01421E-07
0.7600,-2.46504E-07
0.7610,-3.01323E-07
0.7620,-3.67899E-07
0.7630,-4.48657E-07
0.7640,-5.46499E-07
0.7650,-6.64894E-07
0.7660,-8.07987E-07
0.7670,-9.80721E-07
0.7680,-1.18898E-06
0.7690,-1.43977E-06
0.7700,-1.74141E-06
0.7710,-2.10376E-06
0.7720,-2.53852E-06
0.7730,-3.05952E-06
0.7740,-3.68311E-06
0.7750,-4.42857E-06
0.7760,-5.31863E-06
0.7770,-6.38005E-06
0.7780,-7.64426E-06
0.7790,-9.14817E-06
0.7800,-1.09350E-05
0.7810,-1.30555E-05
0.7820,-1.55686E-05
0.7830,-1.85436E-05
0.7840,-2.20610E-05
0.7850,-2.62144E-05
0.7860,-3.11128E-05
0.7870,-3.68827E-05
0.7880,-4.36708E-05
0.7890,-5.16467E-05
0.7900,-6.10065E-05
0.7910,-7.19768E-05
0.7920,-8.48185E-05
0.7930,-9.98320E-05
0.7940,-1.17362E-04
0.7950,-1.37806E-04
0.7960,-1.61617E-04
0.7970,-1.89314E-04
0.7980,-2.21492E-04
0.7990,-2.58827E-04
0.8000,-3.02090E-04
0.8010,-3.52159E-04
0.8020,-4.10030E-04
0.8030,-4.76832E-04
0.8040,-5.53844E-04
0.8050,-6.42512E-04
0.8060,-7.44467E-04
0.8070,-8.61545E-04
0.8080,-9.95816E-04
0.8090,-1.14960E-03
0.8100,-1.32550E-03
0.8110,-1.52643E-03
0.8120,-1.75565E-03
0.8130,-2.01679E-03
0.8140,-2.31390E-03
0.8150,-2.65146E-03
0.8160,-3.03448E-03
0.8170,-3.46847E-03
0.8180,-3.95956E-03
0.8190,-4.51447E-03
0.8200,-5.14065E-03
0.8210,-5.84626E-03
0.8220,-6.64026E-03
0.8230,-7.53245E-03
0.8240,-8.53357E-03
0.8250,-9.65531E-03
0.8260,-1.09104E-02
0.8270,-1.23126E-02
0.8280,-1.38770E-02
0.8290,-1.56196E-02
0.8300,-1.75580E-02
0.8310,-1.97109E-02
0.8320,-2.20984E-02
0.8330,-2.47421E-02
0.8340,-2.76650E-02
0.8350,-3.08915E-02
0.8360,-3.44477E-02
0.8370,-3.83610E-02
0.8380,-4.26604E-02
0.8390,-4.73764E-02
0.8400,-5.25409E-02
0.8410,-5.81872E-02
0.8420,-6.43499E-02
0.8430,-7.10648E-02
0.8440,-7.83690E-02
0.8450,-8.63002E-02
0.8460,-9.48972E-02
0.8470,-1.04199E-01
0.8480,-1.14245E-01
0.8490,-1.25075E-01
0.8500,-1.36727E-01
0.8510,-1.49241E-01
0.8520,-1.62654E-01
0.8530,-1.77001E-01
0.8540,-1.92317E-01
0.8550,-2.08633E-01
0.8560,-2.25976E-01
0.8570,-2.44372E-01
0.8580,-2.63841E-01
0.8590,-2.84398E-01
0.8600,-3.06052E-01
0.8610,-3.28807E-01
0.8620,-3.52658E-01
0.8630,-3.77593E-01
0.8640,-4.03590E-01
0.8650,-4.30620E-01
0.8660,-4.58642E-01
0.8670,-4.87604E-01
0.8680,-5.17441E-01
0.8690,-5.48077E-01
0.8700,-5.79424E-01
0.8710,-6.11378E-01
0.8720,-6.43822E-01
0.8730,-6.76624E-01
0.8740,-7.09637E-01
0.8750,-7.42701E-01
0.8760,-7.75638E-01
0.8770,-8.08257E-01
0.8780,-8.40353E-01
0.8790,-8.71706E-01
0.8800,-9.02083E-01
0.8810,-9.31241E-01
0.8820,-9.58922E-01
0.8830,-9.84863E-01
0.8840,-1.00879E+00
0.8850,-1.03042E+00
0.8860,-1.04948E+00
0.8870,-1.06568E+00
0.8880,-1.07873E+00
0.8890,-1.08836E+00
0.8900,-1.09430E+00
0.8910,-1.09628E+00
0.8920,-1.09406E+00
0.8930,-1.08741E+00
0.8940,-1.07612E+00
0.8950,-1.06001E+00
0.8960,-1.03892E+00
0.8970,-1.01273E+00
0.8980,-9.81364E-01
0.8990,-9.44765E-01
0.9000,-9.02936E-01
0.9010,-8.55920E-01
0.9020,-8.03812E-01
0.9030,-7.46756E-01
0.9040,-6.84953E-01
0.9050,-6.18656E-01
0.9060,-5.48177E-01
0.9070,-4.73882E-01
0.9080,-3.96194E-01
0.9090,-3.15593E-01
0.9100,-2.32608E-01
0.9110,-1.47823E-01
0.9120,-6.18657E-02
0.9130,2.45927E-02
0.9140,1.10843E-01
0.9150,1.96147E-01
0.9160,2.79738E-01
0.9170,3.60836E-01
0.9180,4.38651E-01
0.9190,5.12394E-01
0.9200,5.81287E-01
0.9210,6.44570E-01
0.9220,7.01516E-01
0.9230,7.51436E-01
0.9240,7.93695E-01
0.9250,8.27721E-01
0.9260,8.53012E-01
0.9270,8.69150E-01
0.9280,8.75808E-01
0.9290,8.72761E-01
0.9300,8.59890E-01
0.9310,8.37191E-01
0.9320,8.04779E-01
0.9330,7.62892E-01
0.9340,7.11895E-01
0.9350,6.52275E-01
0.9360,5.84645E-01
0.9370,5.09738E-01
0.9380,4.28402E-01
0.9390,3.41591E-01
0.9400,2.50360E-01
0.9410,1.55850E-01
0.9420,5.92731E-02
0.9430,-3.80968E-02
0.9440,-1.34947E-01
0.9450,-2.29941E-01
0.9460,-3.21742E-01
0.9470,-4.09029E-01
0.9480,-4.90519E-01
0.9490,-5.64989E-01
0.9500,-6.31297E-01
0.9510,-6.88400E-01
0.9520,-7.35373E-01
0.9530,-7.71430E-01
0.9540,-7.95933E-01
0.9550,-8.08415E-01
0.9560,-8.08583E-01
0.9570,-7.96331E-01
0.9580,-7.71749E-01
0.9590,-7.35119E-01
0.9600,-6.86921E-01
0.9610,-6.27829E-01
0.9620,-5.58702E-01
0.9630,-4.80574E-01
0.9640,-3.94646E-01
0.9650,-3.02264E-01
0.9660,-2.04901E-01
0.9670,-1.04138E-01
0.9680,-1.63403E-03
0.9690,1.00895E-01
0.9700,2.01709E-01
0.9710,2.99074E-01
0.9720,3.91288E-01
0.9730,4.76718E-01
0.9740,5.53828E-01
0.9750,6.21208E-01
0.9760,6.77605E-01
0.9770,7.21946E-01
0.9780,7.53362E-01
0.9790,7.71210E-01
0.9800,7.75088E-01
0.9810,7.64844E-01
0.9820,7.40588E-01
0.9830,7.02689E-01
0.9840,6.51778E-01
0.9850,5.88734E-01
0.9860,5.14676E-01
0.9870,4.30941E-01
0.9880,3.39066E-01
0.9890,2.40755E-01
0.9900,1.37854E-01
0.9910,3.23140E-02
0.9920,-7.38467E-02
0.9930,-1.78579E-01
0.9940,-2.79843E-01
0.9950,-3.75651E-01
0.9960,-4.64106E-01
0.9970,-5.43438E-01
0.9980,-6.12046E-01
0.9990,-6.68530E-01
1.0000,-7.11717E-01
1.0010,-7.40695E-01
1.0020,-7.54830E-01
1.0030,-7.53781E-01
1.0040,-7.37515E-01
1.0050,-7.06304E-01
1.0060,-6.60731E-01
1.0070,-6.01673E-01
1.0080,-5.30294E-01
1.0090,-4.48017E-01
1.0100,-3.56502E-01
1.0110,-2.57611E-01
1.0120,-1.53373E-01
1.0130,-4.59418E-02
1.0140,6.24485E-02
1.0150,1.69528E-01
1.0160,2.73042E-01
1.0170,3.70794E-01
1.0180,4.60698E-01
1.0190,5.40823E-01
1.0200,6.09433E-01
1.0210,6.65031E-01
1.0220,7.06389E-01
1.0230,7.32578E-01
1.0240,7.42993E-01
1.0250,7.37366E-01
1.0260,7.15776E-01
1.0270,6.78651E-01
1.0280,6.26758E-01
1.0290,5.61192E-01
1.0300,4.83354E-01
1.0310,3.94920E-01
1.0320,2.97809E-01
1.0330,1.94140E-01
1.0340,8.61855E-02
1.0350,-2.36746E-02
1.0360,-1.33009E-01
1.0370,-2.39387E-01
1.0380,-3.40435E-01
1.0390,-4.33886E-01
1.0400,-5.17639E-01
1.0410,-5.89797E-01
1.0420,-6.48720E-01
1.0430,-6.93060E-01
1.0440,-7.21791E-01
1.0450,-7.34238E-01
1.0460,-7.30091E-01
1.0470,-7.09417E-01
1.0480,-6.72655E-01
1.0490,-6.20616E-01
1.0500,-5.54458E-01
1.0510,-4.75667E-01
1.0520,-3.86021E-01
1.0530,-2.87553E-01
1.0540,-1.82504E-01
1.0550,-7.32718E-02
1.0560,3.76419E-02
1.0570,1.47690E-01
1.0580,2.54337E-01
1.0590,3.55121E-01
1.0600,4.47708E-01
1.0610,5.29946E-01
1.0620,5.99920E-01
1.0630,6.55992E-01
1.0640,6.96844E-01
1.0650,7.21508E-01
1.0660,7.29392E-01
1.0670,7.20292E-01
1.0680,6.94400E-01
1.0690,6.52302E-01
1.0700,5.94963E-01
1.0710,5.23707E-01
1.0720,4.40188E-01
1.0730,3.46350E-01
1.0740,2.44386E-01
1.0750,1.36683E-01
1.0760,2.57664E-02
1.0770,-8.57560E-02
1.0780,-1.95258E-01
1.0790,-3.00158E-01
1.0800,-3.97977E-01
1.0810,-4.86400E-01
1.0820,-5.63331E-01
1.0830,-6.26942E-01
1.0840,-6.75719E-01
1.0850,-7.08497E-01
1.0860,-7.24488E-01
1.0870,-7.23304E-01
1.0880,-7.04961E-01
1.0890,-6.69885E-01
1.0900,-6.18899E-01
1.0910,-5.53207E-01
1.0920,-4.74363E-01
1.0930,-3.84236E-01
1.0940,-2.84966E-01
1.0950,-1.78911E-01
1.0960,-6.85960E-02
1.0970,4.33536E-02
1.0980,1.54270E-01
1.0990,2.61508E-01
1.1000,3.62508E-01
1.1010,4.54860E-01
1.1020,5.36358E-01
1.1030,6.05052E-01
1.1040,6.59302E-01
1.1050,6.97807E-01
1.1060,7.19646E-01
1.1070,7.24295E-01
1.1080,7.11640E-01
1.1090,6.81982E-01
1.1100,6.36027E-01
1.1110,5.74874E-01
1.1120,4.99981E-01
1.1130,4.13140E-01
1.1140,3.16425E-01
1.1150,2.12148E-01
1.1160,1.02800E-01
1.1170,-9.00423E-03
1.1180,-1.20593E-01
1.1190,-2.29301E-01
1.1200,-3.32528E-01
1.1210,-4.27810E-01
1.1220,-5.12870E-01
1.1230,-5.85678E-01
1.1240,-6.44494E-01
1.1250,-6.87916E-01
1.1260,-7.14910E-01
1.1270,-7.24833E-01
1.1280,-7.17452E-01
1.1290,-6.92945E-01
1.1300,-6.51902E-01
1.1310,-5.95304E-01
1.1320,-5.24507E-01
1.1330,-4.41201E-01
1.1340,-3.47376E-01
1.1350,-2.45271E-01
1.1360,-1.37322E-01
1.1370,-2.61016E-02
1.1380,8.57405E-02
1.1390,1.95542E-01
1.1400,3.00690E-01
1.1410,3.98685E-01
1.1420,4.87200E-01
1.1430,5.64134E-01
1.1440,6.27664E-01
1.1450,6.76287E-01
1.1460,7.08854E-01
1.1470,7.24600E-01
1.1480,7.23159E-01
1.1490,7.04572E-01
1.1500,6.69290E-01
1.1510,6.18154E-01
1.1520,5.52385E-01
1.1530,4.73545E-01
1.1540,3.83507E-01
1.1550,2.84403E-01
1.1560,1.78581E-01
1.1570,6.85425E-02
1.1580,-4.31137E-02
1.1590,-1.53753E-01
1.1600,-2.60770E-01
1.1610,-3.61644E-01
1.1620,-4.54007E-01
1.1630,-5.35689E-01
1.1640,-6.04779E-01
1.1650,-6.59660E-01
1.1660,-6.99055E-01
1.1670,-7.22050E-01
1.1680,-7.28116E-01
1.1690,-7.17124E-01
1.1700,-6.89344E-01
1.1710,-6.45437E-01
1.1720,-5.86443E-01
1.1730,-5.13750E-01
1.1740,-4.29065E-01
1.1750,-3.34374E-01
1.1760,-2.31890E-01
1.1770,-1.24006E-01
1.1780,-1.32364E-02
1.1790,9.78410E-02
1.1800,2.06646E-01
1.1810,3.10656E-01
1.1820,4.07462E-01
1.1830,4.94829E-01
1.1840,5.70741E-01
1.1850,6.33454E-01
1.1860,6.81529E-01
1.1870,7.13871E-01
1.1880,7.29748E-01
1.1890,7.28808E-01
1.1900,7.11089E-01
1.1910,6.77015E-01
1.1920,6.27383E-01
1.1930,5.63348E-01
1.1940,4.86393E-01
1.1950,3.98293E-01
1.1960,3.01076E-01
1.1970,1.96973E-01
1.1980,8.83708E-02
1.1990,-2.22487E-02
1.2000,-1.32361E-01
1.2010,-2.39460E-01
1.2020,-3.41112E-01
1.2030,-4.35011E-01
1.2040,-5.19035E-01
1.2050,-5.91288E-01
1.2060,-6.50147E-01
1.2070,-6.94293E-01
1.2080,-7.22745E-01
1.2090,-7.34878E-01
1.2100,-7.30435E-01
1.2110,-7.09536E-01
1.2120,-6.72669E-01
1.2130,-6.20680E-01
1.2140,-5.54756E-01
1.2150,-4.76389E-01
1.2160,-3.87349E-01
1.2170,-2.89643E-01
1.2180,-1.85462E-01
1.2190,-7.71413E-02
1.2200,3.29001E-02
1.2210,1.42209E-01
1.2220,2.48356E-01
1.2230,3.48986E-01
1.2240,4.41872E-01
1.2250,5.24967E-01
1.2260,5.96443E-01
1.2270,6.54734E-01
1.2280,6.98570E-01
1.2290,7.27003E-01
1.2300,7.39426E-01
1.2310,7.35586E-01
1.2320,7.15589E-01
1.2330,6.79893E-01
1.2340,6.29302E-01
1.2350,5.64942E-01
1.2360,4.88238E-01
1.2370,4.00878E-01
1.2380,3.04783E-01
1.2390,2.02054E-01
1.2400,9.49328E-02
1.2410,-1.42490E-02
1.2420,-1.23123E-01
1.2430,-2.29332E-01
1.2440,-3.30585E-01
1.2450,-4.24703E-01
1.2460,-5.09667E-01
1.2470,-5.83663E-01
1.2480,-6.45114E-01
1.2490,-6.92721E-01
1.2500,-7.25482E-01
1.2510,-7.42717E-01
1.2520,-7.44082E-01
1.2530,-7.29570E-01
1.2540,-6.99513E-01
1.2550,-6.54573E-01
1.2560,-5.95728E-01
1.2570,-5.24247E-01
1.2580,-4.41662E-01
1.2590,-3.49736E-01
1.2600,-2.50424E-01
1.2610,-1.45833E-01
1.2620,-3.81706E-02
1.2630,7.02945E-02
1.2640,1.77285E-01
1.2650,2.80561E-01
1.2660,3.77969E-01
1.2670,4.67481E-01
1.2680,5.47246E-01
1.2690,6.15616E-01
1.2700,6.71188E-01
1.2710,7.12831E-01
1.2720,7.39702E-01
1.2730,7.51271E-01
1.2740,7.47322E-01
1.2750,7.27963E-01
1.2760,6.93618E-01
1.2770,6.45016E-01
1.2780,5.83178E-01
1.2790,5.09394E-01
1.2800,4.25192E-01
1.2810,3.32308E-01
1.2820,2.32650E-01
1.2830,1.28258E-01
1.2840,2.12600E-02
1.2850,-8.61699E-02
1.2860,-1.91856E-01
1.2870,-2.93665E-01
1.2880,-3.89550E-01
1.2890,-4.77591E-01
1.2900,-5.56029E-01
1.2910,-6.23308E-01
1.2920,-6.78100E-01
1.2930,-7.19330E-01
1.2940,-7.46198E-01
1.2950,-7.58195E-01
1.2960,-7.55108E-01
1.2970,-7.37024E-01
1.2980,-7.04330E-01
1.2990,-6.57697E-01
1.3000,-5.98073E-01
1.3010,-5.26655E-01
1.3020,-4.44870E-01
1.3030,-3.54345E-01
1.3040,-2.56870E-01
1.3050,-1.54366E-01
1.3060,-4.88449E-02
1.3070,5.76296E-02
1.3080,1.62983E-01
1.3090,2.65169E-01
1.3100,3.62212E-01
1.3110,4.52243E-01
1.3120,5.33534E-01
1.3130,6.04533E-01
1.3140,6.63892E-01
1.3150,7.10492E-01
1.3160,7.43463E-01
1.3170,7.62199E-01
1.3180,7.66367E-01
1.3190,7.55916E-01
1.3200,7.31073E-01
1.3210,6.92336E-01
1.3220,6.40466E-01
1.3230,5.76470E-01
1.3240,5.01580E-01
1.3250,4.17229E-01
1.3260,3.25024E-01
1.3270,2.26711E-01
1.3280,1.24146E-01
1.3290,1.92563E-02
1.3300,-8.59935E-02
1.3310,-1.89641E-01
1.3320,-2.89759E-01
1.3330,-3.84496E-01
1.3340,-4.72106E-01
1.3350,-5.50981E-01
1.3360,-6.19682E-01
1.3370,-6.76963E-01
1.3380,-7.21791E-01
1.3390,-7.53368E-01
1.3400,-7.71142E-01
1.3410,-7.74814E-01
1.3420,-7.64344E-01
1.3430,-7.39952E-01
1.3440,-7.02107E-01
1.3450,-6.51524E-01
1.3460,-5.89143E-01
1.3470,-5.16114E-01
1.3480,-4.33776E-01
1.3490,-3.43630E-01
1.3500,-2.47310E-01
1.3510,-1.46555E-01
1.3520,-4.31782E-02
1.3530,6.09708E-02
1.3540,1.64034E-01
1.3550,2.64180E-01
1.3560,3.59638E-01
1.3570,4.48726E-01
1.3580,5.29882E-01
1.3590,6.01691E-01
1.3600,6.62907E-01
1.3610,7.12477E-01
1.3620,7.49554E-01
1.3630,7.73516E-01
1.3640,7.83971E-01
1.3650,7.80764E-01
1.3660,7.63979E-01
1.3670,7.33936E-01
1.3680,6.91183E-01
1.3690,6.36483E-01
1.3700,5.70807E-01
1.3710,4.95306E-01
1.3720,4.11297E-01
1.3730,3.20240E-01
1.3740,2.23704E-01
1.3750,1.23351E-01
1.3760,2.08956E-02
1.3770,-8.19152E-02
1.3780,-1.83337E-01
1.3790,-2.81658E-01
1.3800,-3.75222E-01
1.3810,-4.62465E-01
1.3820,-5.41932E-01
1.3830,-6.12306E-01
1.3840,-6.72430E-01
1.3850,-7.21320E-01
1.3860,-7.58186E-01
1.3870,-7.82441E-01
1.3880,-7.93709E-01
1.3890,-7.91831E-01
1.3900,-7.76869E-01
1.3910,-7.49096E-01
1.3920,-7.08997E-01
1.3930,-6.57259E-01
1.3940,-5.94754E-01
1.3950,-5.22527E-01
1.3960,-4.41779E-01
1.3970,-3.53841E-01
1.3980,-2.60157E-01
1.3990,-1.62259E-01
1.4000,-6.17371E-02
1.4010,3.97809E-02
1.4020,1.40659E-01
1.4030,2.39280E-01
1.4040,3.34069E-01
1.4050,4.23519E-01
1.4060,5.06216E-01
1.4070,5.80859E-01
1.4080,6.46283E-01
1.4090,7.01472E-01
1.4100,7.45578E-01
1.4110,7.77930E-01
1.4120,7.98046E-01
1.4130,8.05640E-01
1.4140,8.00621E-01
1.4150,7.83096E-01
1.4160,7.53368E-01
1.4170,7.11928E-01
1.4180,6.59444E-01
1.4190,5.96756E-01
1.4200,5.24855E-01
1.4210,4.44869E-01
1.4220,3.58047E-01
1.4230,2.65736E-01
1.4240,1.69360E-01
1.4250,7.03995E-02
1.4260,-2.96330E-02
1.4270,-1.29216E-01
1.4280,-2.26842E-01
1.4290,-3.21041E-01
1.4300,-4.10400E-01
1.4310,-4.93587E-01
1.4320,-5.69368E-01
1.4330,-6.36628E-01
1.4340,-6.94381E-01
1.4350,-7.41791E-01
1.4360,-7.78178E-01
1.4370,-8.03029E-01
1.4380,-8.16004E-01
1.4390,-8.16941E-01
1.4400,-8.05855E-01
1.4410,-7.82938E-01
1.4420,-7.48555E-01
1.4430,-7.03235E-01
1.4440,-6.47666E-01
1.4450,-5.82680E-01
1.4460,-5.09244E-01
1.4470,-4.28440E-01
1.4480,-3.41452E-01
1.4490,-2.49548E-01
1.4500,-1.54060E-01
1.4510,-5.63645E-02
1.4520,4.21371E-02
1.4530,1.40039E-01
1.4540,2.35950E-01
1.4550,3.28514E-01
1.4560,4.16431E-01
1.4570,4.98472E-01
1.4580,5.73494E-01
1.4590,6.40464E-01
1.4600,6.98461E-01
1.4610,7.46699E-01
1.4620,7.84528E-01
1.4630,8.11450E-01
1.4640,8.27118E-01
1.4650,8.31342E-01
1.4660,8.24095E-01
1.4670,8.05503E-01
1.4680,7.75851E-01
1.4690,7.35573E-01
1.4700,6.85245E-01
1.4710,6.25579E-01
1.4720,5.57409E-01
1.4730,4.81681E-01
1.4740,3.99438E-01
1.4750,3.11805E-01
1.4760,2.19977E-01
1.4770,1.25196E-01
1.4780,2.87378E-02
1.4790,-6.81045E-02
1.4800,-1.64040E-01
1.4810,-2.57797E-01
1.4820,-3.48138E-01
1.4830,-4.33877E-01
1.4840,-5.13896E-01
1.4850,-5.87158E-01
1.4860,-6.52717E-01
1.4870,-7.09736E-01
1.4880,-7.57493E-01
1.4890,-7.95390E-01
1.4900,-8.22959E-01
1.4910,-8.39871E-01
1.4920,-8.45934E-01
1.4930,-8.41097E-01
1.4940,-8.25452E-01
1.4950,-7.99225E-01
1.4960,-7.62781E-01
1.4970,-7.16609E-01
1.4980,-6.61323E-01
1.4990,-5.97646E-01
1.5000,-5.26407E-01
1.5010,-4.48524E-01
1.5020,-3.64995E-01
1.5030,-2.76883E-01
1.5040,-1.85303E-01
1.5050,-9.14088E-02
1.5060,3.62507E-03
1.5070,9.86144E-02
1.5080,1.92382E-01
1.5090,2.83773E-01
1.5100,3.71666E-01
1.5110,4.54989E-01
1.5120,5.32734E-01
1.5130,6.03964E-01
1.5140,6.67827E-01
1.5150,7.23565E-01
1.5160,7.70524E-01
1.5170,8.08159E-01
1.5180,8.36039E-01
1.5190,8.53855E-01
1.5200,8.61420E-01
1.5210,8.58671E-01
1.5220,8.45666E-01
1.5230,8.22590E-01
1.5240,7.89742E-01
1.5250,7.47537E-01
1.5260,6.96500E-01
1.5270,6.37254E-01
1.5280,5.70520E-01
1.5290,4.97097E-01
1.5300,4.17864E-01
1.5310,3.33758E-01
1.5320,2.45771E-01
1.5330,1.54934E-01
1.5340,6.23052E-02
1.5350,-3.10431E-02
1.5360,-1.24035E-01
1.5370,-2.15604E-01
1.5380,-3.04707E-01
1.5390,-3.90335E-01
1.5400,-4.71521E-01
1.5410,-5.47357E-01
1.5420,-6.16999E-01
1.5430,-6.79678E-01
1.5440,-7.34707E-01
1.5450,-7.81490E-01
1.5460,-8.19525E-01
1.5470,-8.48411E-01
1.5480,-8.67852E-01
1.5490,-8.77658E-01
1.5500,-8.77746E-01
1.5510,-8.68143E-01
1.5520,-8.48980E-01
1.5530,-8.20494E-01
1.5540,-7.83023E-01
1.5550,-7.37000E-01
1.5560,-6.82951E-01
1.5570,-6.21485E-01
1.5580,-5.53287E-01
1.5590,-4.79113E-01
1.5600,-3.99779E-01
1.5610,-3.16151E-01
1.5620,-2.29136E-01
1.5630,-1.39673E-01
1.5640,-4.87225E-02
1.5650,4.27462E-02
1.5660,1.33763E-01
1.5670,2.23367E-01
1.5680,3.10619E-01
1.5690,3.94609E-01
1.5700,4.74467E-01
1.5710,5.49370E-01
1.5720,6.18553E-01
1.5730,6.81312E-01
1.5740,7.37017E-01
1.5750,7.85111E-01
1.5760,8.25122E-01
1.5770,8.56662E-01
1.5780,8.79431E-01
1.5790,8.93222E-01
1.5800,8.97920E-01
1.5810,8.93504E-01
1.5820,8.80044E-01
1.5830,8.57703E-01
1.5840,8.26729E-01
1.5850,7.87459E-01
1.5860,7.40310E-01
1.5870,6.85775E-01
1.5880,6.24416E-01
1.5890,5.56864E-01
1.5900,4.83804E-01
1.5910,4.05972E-01
1.5920,3.24147E-01
1.5930,2.39144E-01
1.5940,1.51802E-01
1.5950,6.29799E-02
1.5960,-2.64546E-02
1.5970,-1.15633E-01
1.5980,-2.03695E-01
1.5990,-2.89794E-01
1.6000,-3.73110E-01
1.6010,-4.52853E-01
1.6020,-5.28271E-01
1.6030,-5.98660E-01
1.6040,-6.63365E-01
1.6050,-7.21792E-01
1.6060,-7.73406E-01
1.6070,-8.17743E-01
1.6080,-8.54409E-01
1.6090,-8.83082E-01
1.6100,-9.03519E-01
1.6110,-9.15555E-01
1.6120,-9.19102E-01
1.6130,-9.14154E-01
1.6140,-9.00781E-01
1.6150,-8.79131E-01
1.6160,-8.49427E-01
1.6170,-8.11965E-01
1.6180,-7.67109E-01
1.6190,-7.15288E-01
1.6200,-6.56992E-01
1.6210,-5.92767E-01
1.6220,-5.23208E-01
1.6230,-4.48956E-01
1.6240,-3.70688E-01
1.6250,-2.89114E-01
1.6260,-2.04970E-01
1.6270,-1.19010E-01
1.6280,-3.19969E-02
1.6290,5.52982E-02
1.6300,1.42108E-01
1.6310,2.27674E-01
1.6320,3.11253E-01
1.6330,3.92123E-01
1.6340,4.69592E-01
1.6350,5.42999E-01
1.6360,6.11723E-01
1.6370,6.75189E-01
1.6380,7.32868E-01
1.6390,7.84285E-01
1.6400,8.29020E-01
1.6410,8.66715E-01
1.6420,8.97071E-01
1.6430,9.19856E-01
1.6440,9.34899E-01
1.6450,9.42099E-01
1.6460,9.41420E-01
1.6470,9.32890E-01
1.6480,9.16606E-01
1.6490,8.92726E-01
1.6500,8.61470E-01
1.6510,8.23119E-01
1.6520,7.78008E-01
1.6530,7.26529E-01
1.6540,6.69121E-01
1.6550,6.06269E-01
1.6560,5.38500E-01
1.6570,4.66377E-01
1.6580,3.90494E-01
1.6590,3.11473E-01
1.6600,2.29956E-01
1.6610,1.46603E-01
1.6620,6.20821E-02
1.6630,-2.29317E-02
1.6640,-1.07764E-01
1.6650,-1.91748E-01
1.6660,-2.74223E-01
1.6670,-3.54550E-01
1.6680,-4.32106E-01
1.6690,-5.06296E-01
1.6700,-5.76555E-01
1.6710,-6.42351E-01
1.6720,-7.03189E-01
1.6730,-7.58618E-01
1.6740,-8.08228E-01
1.6750,-8.51659E-01
1.6760,-8.88599E-01
1.6770,-9.18787E-01
1.6780,-9.42016E-01
1.6790,-9.58133E-01
1.6800,-9.67037E-01
1.6810,-9.68685E-01
1.6820,-9.63087E-01
1.6830,-9.50308E-01
1.6840,-9.30464E-01
1.6850,-9.03726E-01
1.6860,-8.70312E-01
1.6870,-8.30489E-01
1.6880,-7.84570E-01
1.6890,-7.32910E-01
1.6900,-6.75904E-01
1.6910,-6.13982E-01
1.6920,-5.47610E-01
1.6930,-4.77282E-01
1.6940,-4.03515E-01
1.6950,-3.26850E-01
1.6960,-2.47846E-01
1.6970,-1.67073E-01
1.6980,-8.51123E-02
1.6990,-2.54750E-03
1.7000,8.00357E-02
1.7010,1.62055E-01
1.7020,2.42937E-01
1.7030,3.22119E-01
1.7040,3.99054E-01
1.7050,4.73213E-01
1.7060,5.44092E-01
1.7070,6.11211E-01
1.7080,6.74120E-01
1.7090,7.32400E-01
1.7100,7.85668E-01
1.7110,8.33575E-01
1.7120,8.75813E-01
1.7130,9.12115E-01
1.7140,9.42254E-01
1.7150,9.66046E-01
1.7160,9.83353E-01
1.7170,9.94079E-01
1.7180,9.98175E-01
1.7190,9.95634E-01
1.7200,9.86495E-01
1.7210,9.70839E-01
1.7220,9.48791E-01
1.7230,9.20517E-01
1.7240,8.86221E-01
1.7250,8.46146E-01
1.7260,8.00573E-01
1.7270,7.49813E-01
1.7280,6.94212E-01
1.7290,6.34144E-01
1.7300,5.70007E-01
1.7310,5.02227E-01
1.7320,4.31246E-01
1.7330,3.57526E-01
1.7340,2.81542E-01
1.7350,2.03782E-01
1.7360,1.24740E-01
1.7370,4.49159E-02
1.7380,-3.51890E-02
1.7390,-1.15075E-01
1.7400,-1.94247E-01
1.7410,-2.72219E-01
1.7420,-3.48512E-01
1.7430,-4.22664E-01
1.7440,-4.94229E-01
1.7450,-5.62778E-01
1.7460,-6.27904E-01
1.7470,-6.89224E-01
1.7480,-7.46380E-01
1.7490,-7.99042E-01
1.7500,-8.46910E-01
1.7510,-8.89712E-01
1.7520,-9.27211E-01
1.7530,-9.59202E-01
1.7540,-9.85515E-01
1.7550,-1.00601E+00
1.7560,-1.02060E+00
1.7570,-1.02920E+00
1.7580,-1.03179E+00
1.7590,-1.02837E+00
1.7600,-1.01899E+00
1.7610,-1.00372E+00
1.7620,-9.82667E-01
1.7630,-9.55971E-01
1.7640,-9.23806E-01
1.7650,-8.86373E-01
1.7660,-8.43903E-01
1.7670,-7.96654E-01
1.7680,-7.44909E-01
1.7690,-6.88975E-01
1.7700,-6.29179E-01
1.7710,-5.65869E-01
1.7720,-4.99410E-01
1.7730,-4.30180E-01
1.7740,-3.58572E-01
1.7750,-2.84989E-01
1.7760,-2.09841E-01
1.7770,-1.33546E-01
1.7780,-5.65224E-02
1.7790,2.08085E-02
1.7800,9.80269E-02
1.7810,1.74717E-01
1.7820,2.50468E-01
1.7830,3.24878E-01
1.7840,3.97554E-01
1.7850,4.68117E-01
1.7860,5.36199E-01
1.7870,6.01449E-01
1.7880,6.63535E-01
1.7890,7.22142E-01
1.7900,7.76976E-01
1.7910,8.27765E-01
1.7920,8.74259E-01
1.7930,9.16235E-01
1.7940,9.53491E-01
1.7950,9.85853E-01
1.7960,1.01317E+00
1.7970,1.03533E+00
1.7980,1.05223E+00
1.7990,1.06381E+00
1.8000,1.07002E+00
1.8010,1.07085E+00
1.8020,1.06633E+00
1.8030,1.05649E+00
1.8040,1.04140E+00
1.8050,1.02115E+00
1.8060,9.95864E-01
1.8070,9.65681E-01
1.8080,9.30769E-01
1.8090,8.91313E-01
1.8100,8.47524E-01
1.8110,7.99628E-01
1.8120,7.47871E-01
1.8130,6.92517E-01
1.8140,6.33844E-01
1.8150,5.72145E-01
1.8160,5.07723E-01
1.8170,4.40894E-01
1.8180,3.71983E-01
1.8190,3.01321E-01
1.8200,2.29246E-01
1.8210,1.56100E-01
1.8220,8.22280E-02
1.8230,7.97407E-03
1.8240,-6.63169E-02
1.8250,-1.40303E-01
1.8260,-2.13646E-01
1.8270,-2.86013E-01
1.8280,-3.57078E-01
1.8290,-4.26524E-01
1.8300,-4.94043E-01
1.8310,-5.59339E-01
1.8320,-6.22126E-01
1.8330,-6.82134E-01
1.8340,-7.39107E-01
1.8350,-7.92801E-01
1.8360,-8.42993E-01
1.8370,-8.89475E-01
1.8380,-9.32058E-01
1.8390,-9.70568E-01
1.8400,-1.00485E+00
1.8410,-1.03479E+00
1.8420,-1.06025E+00
1.8430,-1.08115E+00
1.8440,-1.09741E+00
1.8450,-1.10899E+00
1.8460,-1.11585E+00
1.8470,-1.11798E+00
1.8480,-1.11539E+00
1.8490,-1.10811E+00
1.8500,-1.09619E+00
1.8510,-1.07969E+00
1.8520,-1.05871E+00
1.8530,-1.03334E+00
1.8540,-1.00370E+00
1.8550,-9.69940E-01
1.8560,-9.32208E-01
1.8570,-8.90675E-01
1.8580,-8.45522E-01
1.8590,-7.96948E-01
1.8600,-7.45161E-01
1.8610,-6.90381E-01
1.8620,-6.32840E-01
1.8630,-5.72777E-01
1.8640,-5.10440E-01
1.8650,-4.46086E-01
1.8660,-3.79974E-01
1.8670,-3.12372E-01
1.8680,-2.43549E-01
1.8690,-1.73778E-01
1.8700,-1.03333E-01
1.8710,-3.24892E-02
1.8720,3.84799E-02
1.8730,1.09302E-01
1.8740,1.79707E-01
1.8750,2.49429E-01
1.8760,3.18207E-01
1.8770,3.85786E-01
1.8780,4.51916E-01
1.8790,5.16355E-01
1.8800,5.78872E-01
1.8810,6.39240E-01
1.8820,6.97247E-01
1.8830,7.52687E-01
1.8840,8.05368E-01
1.8850,8.55108E-01
1.8860,9.01739E-01
1.8870,9.45104E-01
1.8880,9.85061E-01
1.8890,1.02148E+00
1.8900,1.05424E+00
1.8910,1.08325E+00
1.8920,1.10841E+00
1.8930,1.12965E+00
1.8940,1.14692E+00
1.8950,1.16017E+00
1.8960,1.16937E+00
1.8970,1.17450E+00
1.8980,1.17556E+00
1.8990,1.17257E+00
1.9000,1.16556E+00
1.9010,1.15455E+00
1.9020,1.13962E+00
1.9030,1.12082E+00
1.9040,1.09823E+00
1.9050,1.07195E+00
1.9060,1.04208E+00
1.9070,1.00873E+00
1.9080,9.72030E-01
1.9090,9.32114E-01
1.9100,8.89127E-01
1.9110,8.43223E-01
1.9120,7.94563E-01
1.9130,7.43319E-01
1.9140,6.89666E-01
1.9150,6.33788E-01
1.9160,5.75873E-01
1.9170,5.16116E-01
1.9180,4.54714E-01
1.9190,3.91870E-01
1.9200,3.27787E-01
1.9210,2.62673E-01
1.9220,1.96736E-01
1.9230,1.30185E-01
1.9240,6.32300E-02
1.9250,-3.92120E-03
1.9260,-7.10605E-02
1.9270,-1.37982E-01
1.9280,-2.04482E-01
1.9290,-2.70360E-01
1.9300,-3.35420E-01
1.9310,-3.99468E-01
1.9320,-4.62317E-01
1.9330,-5.23784E-01
1.9340,-5.83691E-01
1.9350,-6.41868E-01
1.9360,-6.98150E-01
1.9370,-7.52379E-01
1.9380,-8.04407E-01
1.9390,-8.54089E-01
1.9400,-9.01293E-01
1.9410,-9.45892E-01
1.9420,-9.87770E-01
1.9430,-1.02682E+00
1.9440,-1.06293E+00
1.9450,-1.09603E+00
1.9460,-1.12603E+00
1.9470,-1.15285E+00
1.9480,-1.17644E+00
1.9490,-1.19675E+00
1.9500,-1.21372E+00
1.9510,-1.22734E+00
1.9520,-1.23757E+00
1.9530,-1.24440E+00
1.9540,-1.24783E+00
1.9550,-1.24787E+00
1.9560,-1.24452E+00
1.9570,-1.23781E+00
1.9580,-1.22778E+00
1.9590,-1.21446E+00
1.9600,-1.19790E+00
1.9610,-1.17817E+00
1.9620,-1.15533E+00
1.9630,-1.12944E+00
1.9640,-1.10060E+00
1.9650,-1.06889E+00
1.9660,-1.03440E+00
1.9670,-9.97233E-01
1.9680,-9.57503E-01
1.9690,-9.15318E-01
1.9700,-8.70796E-01
1.9710,-8.24062E-01
1.9720,-7.75243E-01
1.9730,-7.24470E-01
1.9740,-6.71880E-01
1.9750,-6.17612E-01
1.9760,-5.61807E-01
1.9770,-5.04612E-01
1.9780,-4.46172E-01
1.9790,-3.86637E-01
1.9800,-3.26157E-01
1.9810,-2.64884E-01
1.9820,-2.02968E-01
1.9830,-1.40563E-01
1.9840,-7.78198E-02
1.9850,-1.48907E-02
1.9860,4.80740E-02
1.9870,1.10925E-01
1.9880,1.73514E-01
1.9890,2.35696E-01
1.9900,2.97326E-01
1.9910,3.58265E-01
1.9920,4.18372E-01
1.9930,4.77515E-01
1.9940,5.35560E-01
1.9950,5.92380E-01
1.9960,6.47852E-01
1.9970,7.01854E-01
1.9980,7.54273E-01
1.9990,8.04997E-01
2.0000,8.53921E-01
2.0010,9.00944E-01
2.0020,9.45970E-01
2.0030,9.88908E-01
2.0040,1.02968E+00
2.0050,1.06819E+00
2.0060,1.10438E+00
2.0070,1.13818E+00
2.0080,1.16953E+00
2.0090,1.19836E+00
2.0100,1.22464E+00
2.0110,1.24831E+00
2.0120,1.26934E+00
2.0130,1.28770E+00
2.0140,1.30335E+00
2.0150,1.31629E+00
2.0160,1.32650E+00
2.0170,1.33396E+00
2.0180,1.33868E+00
2.0190,1.34066E+00
2.0200,1.33991E+00
2.0210,1.33644E+00
2.0220,1.33028E+00
2.0230,1.32144E+00
2.0240,1.30997E+00
2.0250,1.29590E+00
2.0260,1.27926E+00
2.0270,1.26011E+00
2.0280,1.23848E+00
2.0290,1.21445E+00
2.0300,1.18807E+00
2.0310,1.15939E+00
2.0320,1.12849E+00
2.0330,1.09545E+00
2.0340,1.06032E+00
2.0350,1.02319E+00
2.0360,9.84139E-01
2.0370,9.43253E-01
2.0380,9.00616E-01
2.0390,8.56315E-01
2.0400,8.10443E-01
2.0410,7.63090E-01
2.0420,7.14352E-01
2.0430,6.64324E-01
2.0440,6.13103E-01
2.0450,5.60788E-01
2.0460,5.07478E-01
2.0470,4.53272E-01
2.0480,3.98272E-01
2.0490,3.42577E-01
2.0500,2.86289E-01
2.0510,2.29508E-01
2.0520,1.72334E-01
2.0530,1.14866E-01
2.0540,5.72048E-02
2.0550,-5.52985E-04
2.0560,-5.83099E-02
2.0570,-1.15970E-01
2.0580,-1.73440E-01
2.0590,-2.30625E-01
2.0600,-2.87435E-01
2.0610,-3.43781E-01
2.0620,-3.99574E-01
2.0630,-4.54730E-01
2.0640,-5.09165E-01
2.0650,-5.62798E-01
2.0660,-6.15551E-01
2.0670,-6.67347E-01
2.0680,-7.18112E-01
2.0690,-7.67776E-01
2.0700,-8.16270E-01
2.0710,-8.63528E-01
2.0720,-9.09488E-01
2.0730,-9.54090E-01
2.0740,-9.97277E-01
2.0750,-1.03899E+00
2.0760,-1.07919E+00
2.0770,-1.11782E+00
2.0780,-1.15483E+00
2.0790,-1.19019E+00
2.0800,-1.22385E+00
2.0810,-1.25578E+00
2.0820,-1.28594E+00
2.0830,-1.31430E+00
2.0840,-1.34083E+00
2.0850,-1.36552E+00
2.0860,-1.38833E+00
2.0870,-1.40926E+00
2.0880,-1.42827E+00
2.0890,-1.44537E+00
2.0900,-1.46053E+00
2.0910,-1.47376E+00
2.0920,-1.48504E+00
2.0930,-1.49438E+00
2.0940,-1.50178E+00
2.0950,-1.50724E+00
2.0960,-1.51076E+00
2.0970,-1.51236E+00
2.0980,-1.51204E+00
2.0990,-1.50982E+00
2.1000,-1.50571E+00
2.1010,-1.49974E+00
2.1020,-1.49192E+00
2.1030,-1.48227E+00
2.1040,-1.47082E+00
2.1050,-1.45759E+00
2.1060,-1.44262E+00
2.1070,-1.42593E+00
2.1080,-1.40756E+00
2.1090,-1.38753E+00
2.1100,-1.36589E+00
2.1110,-1.34266E+00
2.1120,-1.31789E+00
2.1130,-1.29162E+00
2.1140,-1.26389E+00
2.1150,-1.23474E+00
2.1160,-1.20421E+00
2.1170,-1.17234E+00
2.1180,-1.13919E+00
2.1190,-1.10480E+00
2.1200,-1.06921E+00
2.1210,-1.03247E+00
2.1220,-9.94631E-01
2.1230,-9.55743E-01
2.1240,-9.15852E-01
2.1250,-8.75009E-01
2.1260,-8.33263E-01
2.1270,-7.90664E-01
2.1280,-7.47263E-01
2.1290,-7.03109E-01
2.1300,-6.58252E-01
2.1310,-6.12744E-01
2.1320,-5.66634E-01
2.1330,-5.19972E-01
2.1340,-4.72808E-01
2.1350,-4.25191E-01
2.1360,-3.77170E-01
2.1370,-3.28795E-01
2.1380,-2.80112E-01
2.1390,-2.31170E-01
2.1400,-1.82016E-01
2.1410,-1.32697E-01
2.1420,-8.32586E-02
2.1430,-3.37455E-02
2.1440,1.57975E-02
2.1450,6.53268E-02
2.1460,1.14799E-01
2.1470,1.64173E-01
2.1480,2.13407E-01
2.1490,2.62461E-01
2.1500,3.11296E-01
2.1510,3.59872E-01
2.1520,4.08154E-01
2.1530,4.56104E-01
2.1540,5.03687E-01
2.1550,5.50869E-01
2.1560,5.97617E-01
2.1570,6.43898E-01
2.1580,6.89681E-01
2.1590,7.34937E-01
2.1600,7.79636E-01
2.1610,8.23752E-01
2.1620,8.67256E-01
2.1630,9.10124E-01
2.1640,9.52331E-01
2.1650,9.93854E-01
2.1660,1.03467E+00
2.1670,1.07476E+00
2.1680,1.11410E+00
2.1690,1.15268E+00
2.1700,1.19047E+00
2.1710,1.22747E+00
2.1720,1.26364E+00
2.1730,1.29899E+00
2.1740,1.33350E+00
2.1750,1.36714E+00
2.1760,1.39993E+00
2.1770,1.43183E+00
2.1780,1.46285E+00
2.1790,1.49298E+00
2.1800,1.52220E+00
2.1810,1.55052E+00
2.1820,1.57792E+00
2.1830,1.60440E+00
2.1840,1.62997E+00
2.1850,1.65461E+00
2.1860,1.67833E+00
2.1870,1.70112E+00
2.1880,1.72298E+00
2.1890,1.74392E+00
2.1900,1.76394E+00
2.1910,1.78304E+00
2.1920,1.80121E+00
2.1930,1.81848E+00
2.1940,1.83483E+00
2.1950,1.85028E+00
2.1960,1.86484E+00
2.1970,1.87850E+00
2.1980,1.89127E+00
2.1990,1.90317E+00
2.2000,1.91420E+00
2.2010,1.92437E+00
2.2020,1.93368E+00
2.2030,1.94216E+00
2.2040,1.94980E+00
2.2050,1.95663E+00
2.2060,1.96264E+00
2.2070,1.96786E+00
2.2080,1.97229E+00
2.2090,1.97594E+00
2.2100,1.97884E+00
2.2110,1.98098E+00
2.2120,1.98239E+00
2.2130,1.98308E+00
2.2140,1.98306E+00
2.2150,1.98234E+00
2.2160,1.98094E+00
2.2170,1.97888E+00
2.2180,1.97616E+00
2.2190,1.97280E+00
2.2200,1.96883E+00
2.2210,1.96424E+00
2.2220,1.95906E+00
2.2230,1.95330E+00
2.2240,1.94698E+00
2.2250,1.94010E+00
2.2260,1.93270E+00
2.2270,1.92477E+00
2.2280,1.91635E+00
2.2290,1.90743E+00
2.2300,1.89805E+00
2.2310,1.88820E+00
2.2320,1.87791E+00
2.2330,1.86719E+00
2.2340,1.85606E+00
2.2350,1.84453E+00
2.2360,1.83262E+00
2.2370,1.82034E+00
2.2380,1.80771E+00
2.2390,1.79473E+00
2.2400,1.78143E+00
2.2410,1.76781E+00
2.2420,1.75390E+00
2.2430,1.73971E+00
2.2440,1.72524E+00
2.2450,1.71051E+00
2.2460,1.69555E+00
2.2470,1.68035E+00
2.2480,1.66493E+00
2.2490,1.64931E+00
2.2500,1.63349E+00
2.2510,1.61750E+00
2.2520,1.60133E+00
2.2530,1.58501E+00
2.2540,1.56854E+00
2.2550,1.55194E+00
2.2560,1.53522E+00
2.2570,1.51839E+00
2.2580,1.50145E+00
2.2590,1.48443E+00
2.2600,1.46732E+00
2.2610,1.45015E+00
2.2620,1.43291E+00
2.2630,1.41563E+00
2.2640,1.39830E+00
2.2650,1.38094E+00
2.2660,1.36356E+00
2.2670,1.34617E+00
2.2680,1.32876E+00
2.2690,1.31136E+00
2.2700,1.29398E+00
2.2710,1.27660E+00
2.2720,1.25926E+00
2.2730,1.24194E+00
2.2740,1.22467E+00
2.2750,1.20744E+00
2.2760,1.19027E+00
2.2770,1.17315E+00
2.2780,1.15610E+00
2.2790,1.13912E+00
2.2800,1.12222E+00
2.2810,1.10540E+00
2.2820,1.08867E+00
2.2830,1.07203E+00
2.2840,1.05549E+00
2.2850,1.03905E+00
2.2860,1.02272E+00
2.2870,1.00650E+00
2.2880,9.90393E-01
2.2890,9.74407E-01
2.2900,9.58544E-01
2.2910,9.42807E-01
2.2920,9.27200E-01
2.2930,9.11725E-01
2.2940,8.96387E-01
2.2950,8.81187E-01
2.2960,8.66128E-01
2.2970,8.51213E-01
2.2980,8.36444E-01
2.2990,8.21824E-01
2.3000,8.07354E-01
2.3010,7.93036E-01
2.3020,7.78872E-01
2.3030,7.64863E-01
2.3040,7.51011E-01
2.3050,7.37318E-01
2.3060,7.23784E-01
2.3070,7.10411E-01
2.3080,6.97199E-01
2.3090,6.84150E-01
2.3100,6.71263E-01
2.3110,6.58540E-01
2.3120,6.45981E-01
2.3130,6.33587E-01
2.3140,6.21357E-01
2.3150,6.09293E-01
2.3160,5.97393E-01
2.3170,5.85658E-01
2.3180,5.74088E-01
2.3190,5.62682E-01
2.3200,5.51441E-01
2.3210,5.40364E-01
2.3220,5.29451E-01
2.3230,5.18700E-01
2.3240,5.08112E-01
2.3250,4.97686E-01
2.3260,4.87421E-01
2.3270,4.77316E-01
2.3280,4.67371E-01
2.3290,4.57584E-01
2.3300,4.47955E-01
2.3310,4.38483E-01
2.3320,4.29166E-01
2.3330,4.20004E-01
2.3340,4.10995E-01
2.3350,4.02138E-01
2.3360,3.93432E-01
2.3370,3.84875E-01
2.3380,3.76467E-01
2.3390,3.68206E-01
2.3400,3.60090E-01
2.3410,3.52119E-01
2.3420,3.44290E-01
2.3430,3.36603E-01
2.3440,3.29056E-01
2.3450,3.21647E-01
2.3460,3.14374E-01
2.3470,3.07237E-01
2.3480,3.00234E-01
2.3490,2.93363E-01
2.3500,2.86622E-01
2.3510,2.80010E-01
2.3520,2.73526E-01
2.3530,2.67167E-01
2.3540,2.60932E-01
2.3550,2.54820E-01
2.3560,2.48829E-01
2.3570,2.42956E-01
2.3580,2.37202E-01
2.3590,2.31563E-01
2.3600,2.26038E-01
2.3610,2.20625E-01
2.3620,2.15324E-01
2.3630,2.10132E-01
2.3640,2.05047E-01
2.3650,2.00068E-01
2.3660,1.95194E-01
2.3670,1.90422E-01
2.3680,1.85752E-01
2.3690,1.81180E-01
2.3700,1.76707E-01
2.3710,1.72330E-01
2.3720,1.68047E-01
2.3730,1.63858E-01
2.3740,1.59760E-01
2.3750,1.55751E-01
2.3760,1.51832E-01
2.3770,1.47999E-01
2.3780,1.44251E-01
2.3790,1.40587E-01
2.3800,1.37005E-01
2.3810,1.33504E-01
2.3820,1.30083E-01
2.3830,1.26739E-01
2.3840,1.23472E-01
2.3850,1.20280E-01
2.3860,1.17161E-01
2.3870,1.14115E-01
2.3880,1.11139E-01
2.3890,1.08233E-01
2.3900,1.05395E-01
2.3910,1.02624E-01
2.3920,9.99187E-02
2.3930,9.72772E-02
2.3940,9.46987E-02
2.3950,9.21818E-02
2.3960,8.97253E-02
2.3970,8.73280E-02
2.3980,8.49887E-02
2.3990,8.27061E-02
2.4000,8.04792E-02
2.4010,7.83067E-02
2.4020,7.61875E-02
2.4030,7.41205E-02
2.4040,7.21046E-02
2.4050,7.01386E-02
2.4060,6.82216E-02
2.4070,6.63524E-02
2.4080,6.45301E-02
2.4090,6.27535E-02
2.4100,6.10218E-02
2.4110,5.93339E-02
2.4120,5.76888E-02
2.4130,5.60856E-02
2.4140,5.45234E-02
2.4150,5.30012E-02
2.4160,5.15181E-02
2.4170,5.00733E-02
2.4180,4.86658E-02
2.4190,4.72949E-02
2.4200,4.59596E-02
2.4210,4.46592E-02
2.4220,4.33928E-02
2.4230,4.21597E-02
2.4240,4.09591E-02
2.4250,3.97901E-02
2.4260,3.86521E-02
2.4270,3.75443E-02
2.4280,3.64661E-02
2.4290,3.54166E-02
2.4300,3.43952E-02
2.4310,3.34013E-02
2.4320,3.24341E-02
2.4330,3.14930E-02
2.4340,3.05774E-02
2.4350,2.96867E-02
2.4360,2.88201E-02
2.4370,2.79773E-02
2.4380,2.71574E-02
2.4390,2.63601E-02
2.4400,2.55847E-02
2.4410,2.48306E-02
2.4420,2.40974E-02
2.4430,2.33845E-02
2.4440,2.26914E-02
2.4450,2.20176E-02
2.4460,2.13626E-02
2.4470,2.07259E-02
2.4480,2.01070E-02
2.4490,1.95056E-02
2.4500,1.89210E-02
2.4510,1.83530E-02
2.4520,1.78011E-02
2.4530,1.72648E-02
2.4540,1.67437E-02
2.4550,1.62375E-02
2.4560,1.57458E-02
2.4570,1.52681E-02
2.4580,1.48041E-02
2.4590,1.43534E-02
2.4600,1.39158E-02
2.4610,1.34907E-02
2.4620,1.30780E-02
2.4630,1.26772E-02
2.4640,1.22881E-02
2.4650,1.19103E-02
2.4660,1.15435E-02
2.4670,1.11874E-02
2.4680,1.08417E-02
2.4690,1.05062E-02
2.4700,1.01806E-02
2.4710,9.86457E-03
2.4720,9.55786E-03
2.4730,9.26022E-03
2.4740,8.97141E-03
2.4750,8.69117E-03
2.4760,8.41926E-03
2.4770,8.15547E-03
2.4780,7.89955E-03
2.4790,7.65129E-03
2.4800,7.41047E-03
2.4810,7.17688E-03
2.4820,6.95033E-03
2.4830,6.73060E-03
2.4840,6.51751E-03
2.4850,6.31086E-03
2.4860,6.11048E-03
2.4870,5.91618E-03
2.4880,5.72779E-03
2.4890,5.54515E-03
2.4900,5.36807E-03
2.4910,5.19641E-03
2.4920,5.03001E-03
2.4930,4.86871E-03
2.4940,4.71238E-03
2.4950,4.56085E-03
2.4960,4.41399E-03
2.4970,4.27168E-03
2.4980,4.13376E-03
2.4990,4.00012E-03
2.5000,3.87063E-03
2.5010,3.74516E-03
2.5020,3.62360E-03
2.5030,3.50583E-03
2.5040,3.39174E-03
2.5050,3.28123E-03
2.5060,3.17417E-03
2.5070,3.07047E-03
2.5080,2.97004E-03
2.5090,2.87277E-03
2.5100,2.77856E-03
2.5110,2.68733E-03
2.5120,2.59898E-03
2.5130,2.51344E-03
2.5140,2.43061E-03
2.5150,2.35040E-03
2.5160,2.27276E-03
2.5170,2.19758E-03
2.5180,2.12480E-03
2.5190,2.05435E-03
2.5200,1.98616E-03
2.5210,1.92015E-03
2.5220,1.85626E-03
2.5230,1.79442E-03
2.5240,1.73457E-03
2.5250,1.67665E-03
2.5260,1.62060E-03
2.5270,1.56637E-03
2.5280,1.51388E-03
2.5290,1.46310E-03
2.5300,1.41397E-03
2.5310,1.36643E-03
2.5320,1.32044E-03
2.5330,1.27595E-03
2.5340,1.23291E-03
2.5350,1.19128E-03
2.5360,1.15101E-03
2.5370,1.11205E-03
2.5380,1.07438E-03
2.5390,1.03794E-03
2.5400,1.00270E-03
2.5410,9.68619E-04
2.5420,9.35662E-04
2.5430,9.03793E-04
2.5440,8.72978E-04
2.5450,8.43182E-04
2.5460,8.14373E-04
2.5470,7.86519E-04
2.5480,7.59591E-04
2.5490,7.33558E-04
2.5500,7.08392E-04
2.5510,6.84064E-04
2.5520,6.60548E-04
2.5530,6.37818E-04
2.5540,6.15848E-04
2.5550,5.94614E-04
2.5560,5.74092E-04
2.5570,5.54259E-04
2.5580,5.35092E-04
2.5590,5.16570E-04
2.5600,4.98671E-04
2.5610,4.81377E-04
2.5620,4.64666E-04
2.5630,4.48520E-04
2.5640,4.32920E-04
2.5650,4.17848E-04
2.5660,4.03288E-04
2.5670,3.89222E-04
2.5680,3.75634E-04
2.5690,3.62508E-04
2.5700,3.49829E-04
2.5710,3.37582E-04
2.5720,3.25754E-04
2.5730,3.14329E-04
2.5740,3.03295E-04
2.5750,2.92639E-04
2.5760,2.82348E-04
2.5770,2.72411E-04
2.5780,2.62814E-04
2.5790,2.53547E-04
2.5800,2.44600E-04
2.5810,2.35960E-04
2.5820,2.27619E-04
2.5830,2.19565E-04
2.5840,2.11790E-04
2.5850,2.04284E-04
2.5860,1.97037E-04
2.5870,1.90042E-04
2.5880,1.83289E-04
2.5890,1.76771E-04
2.5900,1.70479E-04
2.5910,1.64407E-04
2.5920,1.58546E-04
2.5930,1.52889E-04
2.5940,1.47429E-04
2.5950,1.42160E-04
2.5960,1.37075E-04
2.5970,1.32169E-04
2.5980,1.27434E-04
2.5990,1.22865E-04
2.6000,1.18456E-04
2.6010,1.14202E-04
2.6020,1.10098E-04
2.6030,1.06138E-04
2.6040,1.02318E-04
2.6050,9.86319E-05
2.6060,9.50761E-05
2.6070,9.16459E-05
2.6080,8.83369E-05
2.6090,8.51450E-05
2.6100,8.20660E-05
2.6110,7.90962E-05
2.6120,7.62317E-05
2.6130,7.34688E-05
2.6140,7.08042E-05
2.6150,6.82342E-05
2.6160,6.57557E-05
2.6170,6.33655E-05
2.6180,6.10605E-05
2.6190,5.88377E-05
2.6200,5.66943E-05
2.6210,5.46274E-05
2.6220,5.26345E-05
2.6230,5.07130E-05
2.6240,4.88602E-05
2.6250,4.70739E-05
2.6260,4.53517E-05
2.6270,4.36913E-05
2.6280,4.20906E-05
2.6290,4.05475E-05
2.6300,3.90599E-05
2.6310,3.76259E-05
2.6320,3.62436E-05
2.6330,3.49112E-05
2.6340,3.36269E-05
2.6350,3.23890E-05
2.6360,3.11959E-05
2.6370,3.00459E-05
2.6380,2.89376E-05
2.6390,2.78695E-05
2.6400,2.68401E-05
2.6410,2.58481E-05
2.6420,2.48922E-05
2.6430,2.39709E-05
2.6440,2.30833E-05
2.6450,2.22279E-05
2.6460,2.14037E-05
2.6470,2.06095E-05
2.6480,1.98443E-05
2.6490,1.91071E-05
2.6500,1.83968E-05
2.6510,1.77125E-05
2.6520,1.70532E-05
2.6530,1.64181E-05
2.6540,1.58062E-05
2.6550,1.52168E-05
2.6560,1.46490E-05
2.6570,1.41021E-05
2.6580,1.35752E-05
2.6590,1.30678E-05
2.6600,1.25790E-05
2.6610,1.21082E-05
2.6620,1.16547E-05
2.6630,1.12180E-05
2.6640,1.07974E-05
2.6650,1.03923E-05
2.6660,1.00022E-05
2.6670,9.62654E-06
2.6680,9.26476E-06
2.6690,8.91637E-06
2.6700,8.58089E-06
2.6710,8.25784E-06
2.6720,7.94678E-06
2.6730,7.64726E-06
2.6740,7.35887E-06
2.6750,7.08120E-06
2.6760,6.81385E-06
2.6770,6.55645E-06
2.6780,6.30864E-06
2.6790,6.07006E-06
2.6800,5.84038E-06
2.6810,5.61927E-06
2.6820,5.40641E-06
2.6830,5.20150E-06
2.6840,5.00425E-06
2.6850,4.81438E-06
2.6860,4.63161E-06
2.6870,4.45569E-06
2.6880,4.28636E-06
2.6890,4.12338E-06
2.6900,3.96651E-06
2.6910,3.81553E-06
2.6920,3.67022E-06
2.6930,3.53037E-06
2.6940,3.39578E-06
2.6950,3.26625E-06
2.6960,3.14160E-06
2.6970,3.02165E-06
2.6980,2.90621E-06
2.6990,2.79513E-06
2.7000,2.68824E-06
2.7010,2.58539E-06
2.7020,2.48642E-06
2.7030,2.39119E-06
2.7040,2.29957E-06
2.7050,2.21141E-06
2.7060,2.12659E-06
2.7070,2.04498E-06
2.7080,1.96646E-06
2.7090,1.89092E-06
2.7100,1.81825E-06
2.7110,1.74834E-06
2.7120,1.68108E-06
2.7130,1.61638E-06
2.7140,1.55414E-06
2.7150,1.49427E-06
2.7160,1.43668E-06
2.7170,1.38128E-06
2.7180,1.32799E-06
2.7190,1.27674E-06
2.7200,1.22743E-06
2.7210,1.18001E-06
2.7220,1.13441E-06
2.7230,1.09054E-06
2.7240,1.04835E-06
2.7250,1.00778E-06
2.7260,9.68753E-07
2.7270,9.31224E-07
2.7280,8.95132E-07
2.7290,8.60424E-07
2.7300,8.27047E-07
2.7310,7.94950E-07
2.7320,7.64085E-07
2.7330,7.34405E-07
2.7340,7.05866E-07
2.7350,6.78424E-07
2.7360,6.52037E-07
2.7370,6.26665E-07
2.7380,6.02270E-07
2.7390,5.78814E-07
2.7400,5.56263E-07
2.7410,5.34580E-07
2.7420,5.13734E-07
2.7430,4.93692E-07
2.7440,4.74424E-07
2.7450,4.55901E-07
2.7460,4.38093E-07
2.7470,4.20973E-07
2.7480,4.04516E-07
2.7490,3.88695E-07
2.7500,3.73487E-07
2.7510,3.58868E-07
2.7520,3.44815E-07
2.7530,3.31307E-07
2.7540,3.18323E-07
2.7550,3.05843E-07
2.7560,2.93848E-07
2.7570,2.82318E-07
2.7580,2.71236E-07
2.7590,2.60585E-07
2.7600,2.50348E-07
2.7610,2.40509E-07
2.7620,2.31054E-07
2.7630,2.21966E-07
2.7640,2.13233E-07
2.7650,2.04840E-07
2.7660,1.96774E-07
2.7670,1.89022E-07
2.7680,1.81574E-07
2.7690,1.74416E-07
2.7700,1.67537E-07
2.7710,1.60928E-07
2.7720,1.54576E-07
2.7730,1.48474E-07
2.7740,1.42609E-07
2.7750,1.36975E-07
2.7760,1.31561E-07
2.7770,1.26359E-07
2.7780,1.21361E-07
2.7790,1.16558E-07
2.7800,1.11945E-07
2.7810,1.07512E-07
2.7820,1.03253E-07
2.7830,9.91614E-08
2.7840,9.52305E-08
2.7850,9.14541E-08
2.7860,8.78262E-08
2.7870,8.43409E-08
2.7880,8.09928E-08
2.7890,7.77764E-08
2.7900,7.46867E-08
2.7910,7.17187E-08
2.7920,6.88676E-08
2.7930,6.61289E-08
2.7940,6.34982E-08
2.7950,6.09714E-08
2.7960,5.85442E-08
2.7970,5.62128E-08
2.7980,5.39736E-08
2.7990,5.18228E-08
2.8000,4.97570E-08
2.8010,4.77729E-08
2.8020,4.58673E-08
2.8030,4.40371E-08
2.8040,4.22793E-08
2.8050,4.05911E-08
2.8060,3.89698E-08
2.8070,3.74128E-08
2.8080,3.59175E-08
2.8090,3.44814E-08
2.8100,3.31024E-08
2.8110,3.17780E-08
2.8120,3.05063E-08
2.8130,2.92850E-08
2.8140,2.81123E-08
2.8150,2.69861E-08
2.8160,2.59048E-08
2.8170,2.48664E-08
2.8180,2.38694E-08
2.8190,2.29120E-08
2.8200,2.19927E-08
2.8210,2.11101E-08
2.8220,2.02626E-08
2.8230,1.94488E-08
2.8240,1.86676E-08
2.8250,1.79174E-08
2.8260,1.71972E-08
2.8270,1.65058E-08
2.8280,1.58419E-08
2.8290,1.52045E-08
2.8300,1.45927E-08
2.8310,1.40052E-08
2.8320,1.34412E-08
2.8330,1.28998E-08
2.8340,1.23801E-08
2.8350,1.18811E-08
2.8360,1.14021E-08
2.8370,1.09423E-08
2.8380,1.05009E-08
2.8390,1.00772E-08
2.8400,9.67042E-09
2.8410,9.27998E-09
2.8420,8.90520E-09
2.8430,8.54546E-09
2.8440,8.20015E-09
2.8450,7.86869E-09
2.8460,7.55055E-09
2.8470,7.24518E-09
2.8480,6.95208E-09
2.8490,6.67076E-09
2.8500,6.40075E-09
2.8510,6.14160E-09
2.8520,5.89287E-09
2.8530,5.65415E-09
2.8540,5.42503E-09
2.8550,5.20514E-09
2.8560,4.99411E-09
2.8570,4.79158E-09
2.8580,4.59720E-09
2.8590,4.41067E-09
2.8600,4.23165E-09
2.8610,4.05986E-09
2.8620,3.89499E-09
2.8630,3.73678E-09
2.8640,3.58495E-09
2.8650,3.43926E-09
2.8660,3.29945E-09
2.8670,3.16529E-09
2.8680,3.03655E-09
2.8690,2.91301E-09
2.8700,2.79447E-09
2.8710,2.68073E-09
2.8720,2.57158E-09
2.8730,2.46686E-09
2.8740,2.36637E-09
2.8750,2.26995E-09
2.8760,2.17744E-09
2.8770,2.08867E-09
2.8780,2.00351E-09
2.8790,1.92179E-09
2.8800,1.84339E-09
2.8810,1.76817E-09
2.8820,1.69600E-09
2.8830,1.62676E-09
2.8840,1.56033E-09
2.8850,1.49660E-09
2.8860,1.43545E-09
2.8870,1.37679E-09
2.8880,1.32051E-09
2.8890,1.26652E-09
2.8900,1.21473E-09
2.8910,1.16504E-09
2.8920,1.11737E-09
2.8930,1.07165E-09
2.8940,1.02778E-09
2.8950,9.85700E-10



==> anc/X_state_wvfncts/v42.csv <==
Level v=42

0.7330,8.13290E-10
0.7340,1.02589E-09
0.7350,1.29252E-09
0.7360,1.62650E-09
0.7370,2.04433E-09
0.7380,2.56645E-09
0.7390,3.21807E-09
0.7400,4.03034E-09
0.7410,5.04162E-09
0.7420,6.29915E-09
0.7430,7.86100E-09
0.7440,9.79846E-09
0.7450,1.21989E-08
0.7460,1.51695E-08
0.7470,1.88410E-08
0.7480,2.33735E-08
0.7490,2.89619E-08
0.7500,3.58440E-08
0.7510,4.43090E-08
0.7520,5.47084E-08
0.7530,6.74686E-08
0.7540,8.31066E-08
0.7550,1.02248E-07
0.7560,1.25650E-07
0.7570,1.54226E-07
0.7580,1.89077E-07
0.7590,2.31529E-07
0.7600,2.83179E-07
0.7610,3.45942E-07
0.7620,4.22117E-07
0.7630,5.14457E-07
0.7640,6.26258E-07
0.7650,7.61455E-07
0.7660,9.24747E-07
0.7670,1.12173E-06
0.7680,1.35907E-06
0.7690,1.64468E-06
0.7700,1.98796E-06
0.7710,2.40005E-06
0.7720,2.89415E-06
0.7730,3.48585E-06
0.7740,4.19355E-06
0.7750,5.03896E-06
0.7760,6.04765E-06
0.7770,7.24967E-06
0.7780,8.68031E-06
0.7790,1.03810E-05
0.7800,1.24001E-05
0.7810,1.47944E-05
0.7820,1.76300E-05
0.7830,2.09842E-05
0.7840,2.49469E-05
0.7850,2.96226E-05
0.7860,3.51327E-05
0.7870,4.16182E-05
0.7880,4.92421E-05
0.7890,5.81930E-05
0.7900,6.86888E-05
0.7910,8.09807E-05
0.7920,9.53577E-05
0.7930,1.12153E-04
0.7940,1.31747E-04
0.7950,1.54579E-04
0.7960,1.81149E-04
0.7970,2.12030E-04
0.7980,2.47876E-04
0.7990,2.89431E-04
0.8000,3.37544E-04
0.8010,3.93176E-04
0.8020,4.57421E-04
0.8030,5.31515E-04
0.8040,6.16857E-04
0.8050,7.15027E-04
0.8060,8.27803E-04
0.8070,9.57191E-04
0.8080,1.10544E-03
0.8090,1.27507E-03
0.8100,1.46892E-03
0.8110,1.69014E-03
0.8120,1.94226E-03
0.8130,2.22920E-03
0.8140,2.55534E-03
0.8150,2.92553E-03
0.8160,3.34513E-03
0.8170,3.82010E-03
0.8180,4.35699E-03
0.8190,4.96303E-03
0.8200,5.64617E-03
0.8210,6.41514E-03
0.8220,7.27950E-03
0.8230,8.24970E-03
0.8240,9.33713E-03
0.8250,1.05542E-02
0.8260,1.19144E-02
0.8270,1.34323E-02
0.8280,1.51237E-02
0.8290,1.70057E-02
0.8300,1.90965E-02
0.8310,2.14159E-02
0.8320,2.39848E-02
0.8330,2.68258E-02
0.8340,2.99628E-02
0.8350,3.34212E-02
0.8360,3.72279E-02
0.8370,4.14113E-02
0.8380,4.60011E-02
0.8390,5.10287E-02
0.8400,5.65266E-02
0.8410,6.25288E-02
0.8420,6.90703E-02
0.8430,7.61874E-02
0.8440,8.39171E-02
0.8450,9.22973E-02
0.8460,1.01367E-01
0.8470,1.11163E-01
0.8480,1.21726E-01
0.8490,1.33094E-01
0.8500,1.45304E-01
0.8510,1.58394E-01
0.8520,1.72398E-01
0.8530,1.87349E-01
0.8540,2.03279E-01
0.8550,2.20214E-01
0.8560,2.38180E-01
0.8570,2.57196E-01
0.8580,2.77277E-01
0.8590,2.98433E-01
0.8600,3.20665E-01
0.8610,3.43970E-01
0.8620,3.68337E-01
0.8630,3.93744E-01
0.8640,4.20161E-01
0.8650,4.47548E-01
0.8660,4.75855E-01
0.8670,5.05017E-01
0.8680,5.34961E-01
0.8690,5.65598E-01
0.8700,5.96828E-01
0.8710,6.28533E-01
0.8720,6.60586E-01
0.8730,6.92842E-01
0.8740,7.25142E-01
0.8750,7.57312E-01
0.8760,7.89165E-01
0.8770,8.20498E-01
0.8780,8.51095E-01
0.8790,8.80728E-01
0.8800,9.09156E-01
0.8810,9.36129E-01
0.8820,9.61384E-01
0.8830,9.84655E-01
0.8840,1.00567E+00
0.8850,1.02414E+00
0.8860,1.03980E+00
0.8870,1.05237E+00
0.8880,1.06157E+00
0.8890,1.06714E+00
0.8900,1.06882E+00
0.8910,1.06637E+00
0.8920,1.05958E+00
0.8930,1.04822E+00
0.8940,1.03213E+00
0.8950,1.01117E+00
0.8960,9.85198E-01
0.8970,9.54150E-01
0.8980,9.17982E-01
0.8990,8.76695E-01
0.9000,8.30335E-01
0.9010,7.79000E-01
0.9020,7.22837E-01
0.9030,6.62045E-01
0.9040,5.96879E-01
0.9050,5.27650E-01
0.9060,4.54723E-01
0.9070,3.78517E-01
0.9080,2.99509E-01
0.9090,2.18223E-01
0.9100,1.35237E-01
0.9110,5.11703E-02
0.9120,-3.33125E-02
0.9130,-1.17513E-01
0.9140,-2.00703E-01
0.9150,-2.82129E-01
0.9160,-3.61023E-01
0.9170,-4.36611E-01
0.9180,-5.08120E-01
0.9190,-5.74785E-01
0.9200,-6.35867E-01
0.9210,-6.90655E-01
0.9220,-7.38481E-01
0.9230,-7.78728E-01
0.9240,-8.10843E-01
0.9250,-8.34344E-01
0.9260,-8.48834E-01
0.9270,-8.54005E-01
0.9280,-8.49649E-01
0.9290,-8.35667E-01
0.9300,-8.12071E-01
0.9310,-7.78992E-01
0.9320,-7.36682E-01
0.9330,-6.85516E-01
0.9340,-6.25993E-01
0.9350,-5.58733E-01
0.9360,-4.84474E-01
0.9370,-4.04064E-01
0.9380,-3.18458E-01
0.9390,-2.28704E-01
0.9400,-1.35934E-01
0.9410,-4.13513E-02
0.9420,5.37882E-02
0.9430,1.48190E-01
0.9440,2.40539E-01
0.9450,3.29524E-01
0.9460,4.13851E-01
0.9470,4.92269E-01
0.9480,5.63589E-01
0.9490,6.26705E-01
0.9500,6.80611E-01
0.9510,7.24425E-01
0.9520,7.57399E-01
0.9530,7.78941E-01
0.9540,7.88625E-01
0.9550,7.86201E-01
0.9560,7.71606E-01
0.9570,7.44970E-01
0.9580,7.06612E-01
0.9590,6.57049E-01
0.9600,5.96984E-01
0.9610,5.27303E-01
0.9620,4.49062E-01
0.9630,3.63477E-01
0.9640,2.71901E-01
0.9650,1.75813E-01
0.9660,7.67841E-02
0.9670,-2.35366E-02
0.9680,-1.23456E-01
0.9690,-2.21261E-01
0.9700,-3.15255E-01
0.9710,-4.03779E-01
0.9720,-4.85250E-01
0.9730,-5.58188E-01
0.9740,-6.21246E-01
0.9750,-6.73237E-01
0.9760,-7.13157E-01
0.9770,-7.40211E-01
0.9780,-7.53831E-01
0.9790,-7.53687E-01
0.9800,-7.39703E-01
0.9810,-7.12059E-01
0.9820,-6.71193E-01
0.9830,-6.17796E-01
0.9840,-5.52806E-01
0.9850,-4.77389E-01
0.9860,-3.92922E-01
0.9870,-3.00971E-01
0.9880,-2.03260E-01
0.9890,-1.01642E-01
0.9900,1.93928E-03
0.9910,1.05481E-01
0.9920,2.06965E-01
0.9930,3.04397E-01
0.9940,3.95843E-01
0.9950,4.79473E-01
0.9960,5.53599E-01
0.9970,6.16707E-01
0.9980,6.67492E-01
0.9990,7.04888E-01
1.0000,7.28091E-01
1.0010,7.36577E-01
1.0020,7.30119E-01
1.0030,7.08794E-01
1.0040,6.72984E-01
1.0050,6.23370E-01
1.0060,5.60925E-01
1.0070,4.86894E-01
1.0080,4.02772E-01
1.0090,3.10272E-01
1.0100,2.11299E-01
1.0110,1.07901E-01
1.0120,2.23839E-03
1.0130,-1.03471E-01
1.0140,-2.06990E-01
1.0150,-3.06118E-01
1.0160,-3.98731E-01
1.0170,-4.82831E-01
1.0180,-5.56594E-01
1.0190,-6.18403E-01
1.0200,-6.66894E-01
1.0210,-7.00979E-01
1.0220,-7.19881E-01
1.0230,-7.23146E-01
1.0240,-7.10661E-01
1.0250,-6.82655E-01
1.0260,-6.39702E-01
1.0270,-5.82706E-01
1.0280,-5.12886E-01
1.0290,-4.31750E-01
1.0300,-3.41065E-01
1.0310,-2.42820E-01
1.0320,-1.39179E-01
1.0330,-3.24397E-02
1.0340,7.50233E-02
1.0350,1.80807E-01
1.0360,2.82536E-01
1.0370,3.77917E-01
1.0380,4.64789E-01
1.0390,5.41176E-01
1.0400,6.05330E-01
1.0410,6.55777E-01
1.0420,6.91346E-01
1.0430,7.11201E-01
1.0440,7.14862E-01
1.0450,7.02219E-01
1.0460,6.73532E-01
1.0470,6.29430E-01
1.0480,5.70899E-01
1.0490,4.99259E-01
1.0500,4.16139E-01
1.0510,3.23433E-01
1.0520,2.23267E-01
1.0530,1.17943E-01
1.0540,9.89057E-03
1.0550,-9.83903E-02
1.0560,-2.04388E-01
1.0570,-3.05635E-01
1.0580,-3.99770E-01
1.0590,-4.84591E-01
1.0600,-5.58105E-01
1.0610,-6.18581E-01
1.0620,-6.64587E-01
1.0630,-6.95029E-01
1.0640,-7.09173E-01
1.0650,-7.06667E-01
1.0660,-6.87550E-01
1.0670,-6.52253E-01
1.0680,-6.01589E-01
1.0690,-5.36735E-01
1.0700,-4.59207E-01
1.0710,-3.70825E-01
1.0720,-2.73667E-01
1.0730,-1.70027E-01
1.0740,-6.23547E-02
1.0750,4.67968E-02
1.0760,1.54836E-01
1.0770,2.59193E-01
1.0780,3.57382E-01
1.0790,4.47058E-01
1.0800,5.26076E-01
1.0810,5.92545E-01
1.0820,6.44866E-01
1.0830,6.81780E-01
1.0840,7.02393E-01
1.0850,7.06201E-01
1.0860,6.93102E-01
1.0870,6.63399E-01
1.0880,6.17794E-01
1.0890,5.57372E-01
1.0900,4.83574E-01
1.0910,3.98166E-01
1.0920,3.03193E-01
1.0930,2.00933E-01
1.0940,9.38416E-02
1.0950,-1.55068E-02
1.0960,-1.24482E-01
1.0970,-2.30460E-01
1.0980,-3.30888E-01
1.0990,-4.23344E-01
1.1000,-5.05598E-01
1.1010,-5.75665E-01
1.1020,-6.31851E-01
1.1030,-6.72798E-01
1.1040,-6.97516E-01
1.1050,-7.05404E-01
1.1060,-6.96270E-01
1.1070,-6.70330E-01
1.1080,-6.28210E-01
1.1090,-5.70924E-01
1.1100,-4.99854E-01
1.1110,-4.16715E-01
1.1120,-3.23514E-01
1.1130,-2.22501E-01
1.1140,-1.16114E-01
1.1150,-6.92453E-03
1.1160,1.02433E-01
1.1170,2.09316E-01
1.1180,3.11146E-01
1.1190,4.05462E-01
1.1200,4.89989E-01
1.1210,5.62685E-01
1.1220,6.21798E-01
1.1230,6.65901E-01
1.1240,6.93931E-01
1.1250,7.05215E-01
1.1260,6.99482E-01
1.1270,6.76873E-01
1.1280,6.37936E-01
1.1290,5.83614E-01
1.1300,5.15219E-01
1.1310,4.34404E-01
1.1320,3.43119E-01
1.1330,2.43565E-01
1.1340,1.38145E-01
1.1350,2.93971E-02
1.1360,-8.00585E-02
1.1370,-1.87587E-01
1.1380,-2.90603E-01
1.1390,-3.86628E-01
1.1400,-4.73358E-01
1.1410,-5.48709E-01
1.1420,-6.10877E-01
1.1430,-6.58372E-01
1.1440,-6.90060E-01
1.1450,-7.05188E-01
1.1460,-7.03400E-01
1.1470,-6.84744E-01
1.1480,-6.49677E-01
1.1490,-5.99046E-01
1.1500,-5.34071E-01
1.1510,-4.56313E-01
1.1520,-3.67639E-01
1.1530,-2.70174E-01
1.1540,-1.66253E-01
1.1550,-5.83615E-02
1.1560,5.09237E-02
1.1570,1.58994E-01
1.1580,2.63274E-01
1.1590,3.61280E-01
1.1600,4.50682E-01
1.1610,5.29358E-01
1.1620,5.95441E-01
1.1630,6.47371E-01
1.1640,6.83921E-01
1.1650,7.04234E-01
1.1660,7.07839E-01
1.1670,6.94661E-01
1.1680,6.65026E-01
1.1690,6.19645E-01
1.1700,5.59603E-01
1.1710,4.86332E-01
1.1720,4.01571E-01
1.1730,3.07330E-01
1.1740,2.05839E-01
1.1750,9.94967E-02
1.1760,-9.18968E-03
1.1770,-1.17660E-01
1.1780,-2.23364E-01
1.1790,-3.23821E-01
1.1800,-4.16675E-01
1.1810,-4.99757E-01
1.1820,-5.71126E-01
1.1830,-6.29122E-01
1.1840,-6.72398E-01
1.1850,-6.99957E-01
1.1860,-7.11169E-01
1.1870,-7.05785E-01
1.1880,-6.83948E-01
1.1890,-6.46180E-01
1.1900,-5.93374E-01
1.1910,-5.26773E-01
1.1920,-4.47936E-01
1.1930,-3.58705E-01
1.1940,-2.61157E-01
1.1950,-1.57561E-01
1.1960,-5.03182E-02
1.1970,5.80879E-02
1.1980,1.65153E-01
1.1990,2.68409E-01
1.2000,3.65479E-01
1.2010,4.54136E-01
1.2020,5.32348E-01
1.2030,5.98330E-01
1.2040,6.50580E-01
1.2050,6.87915E-01
1.2060,7.09495E-01
1.2070,7.14844E-01
1.2080,7.03856E-01
1.2090,6.76800E-01
1.2100,6.34311E-01
1.2110,5.77373E-01
1.2120,5.07299E-01
1.2130,4.25694E-01
1.2140,3.34426E-01
1.2150,2.35573E-01
1.2160,1.31384E-01
1.2170,2.42230E-02
1.2180,-8.34864E-02
1.2190,-1.89312E-01
1.2200,-2.90870E-01
1.2210,-3.85879E-01
1.2220,-4.72209E-01
1.2230,-5.47932E-01
1.2240,-6.11362E-01
1.2250,-6.61092E-01
1.2260,-6.96026E-01
1.2270,-7.15401E-01
1.2280,-7.18804E-01
1.2290,-7.06178E-01
1.2300,-6.77826E-01
1.2310,-6.34397E-01
1.2320,-5.76876E-01
1.2330,-5.06556E-01
1.2340,-4.25013E-01
1.2350,-3.34064E-01
1.2360,-2.35733E-01
1.2370,-1.32199E-01
1.2380,-2.57502E-02
1.2390,8.12657E-02
1.2400,1.86496E-01
1.2410,2.87632E-01
1.2420,3.82464E-01
1.2430,4.68923E-01
1.2440,5.45131E-01
1.2450,6.09438E-01
1.2460,6.60458E-01
1.2470,6.97099E-01
1.2480,7.18585E-01
1.2490,7.24471E-01
1.2500,7.14650E-01
1.2510,6.89359E-01
1.2520,6.49165E-01
1.2530,5.94958E-01
1.2540,5.27927E-01
1.2550,4.49533E-01
1.2560,3.61477E-01
1.2570,2.65664E-01
1.2580,1.64157E-01
1.2590,5.91374E-02
1.2600,-4.71461E-02
1.2610,-1.52424E-01
1.2620,-2.54457E-01
1.2630,-3.51078E-01
1.2640,-4.40245E-01
1.2650,-5.20079E-01
1.2660,-5.88903E-01
1.2670,-6.45281E-01
1.2680,-6.88041E-01
1.2690,-7.16305E-01
1.2700,-7.29500E-01
1.2710,-7.27374E-01
1.2720,-7.09994E-01
1.2730,-6.77750E-01
1.2740,-6.31338E-01
1.2750,-5.71750E-01
1.2760,-5.00250E-01
1.2770,-4.18343E-01
1.2780,-3.27748E-01
1.2790,-2.30357E-01
1.2800,-1.28198E-01
1.2810,-2.33880E-02
1.2820,8.19046E-02
1.2830,1.85511E-01
1.2840,2.85303E-01
1.2850,3.79240E-01
1.2860,4.65405E-01
1.2870,5.42050E-01
1.2880,6.07625E-01
1.2890,6.60811E-01
1.2900,7.00548E-01
1.2910,7.26051E-01
1.2920,7.36828E-01
1.2930,7.32684E-01
1.2940,7.13731E-01
1.2950,6.80375E-01
1.2960,6.33315E-01
1.2970,5.73519E-01
1.2980,5.02211E-01
1.2990,4.20840E-01
1.3000,3.31051E-01
1.3010,2.34651E-01
1.3020,1.33574E-01
1.3030,2.98390E-02
1.3040,-7.44894E-02
1.3050,-1.77342E-01
1.3060,-2.76685E-01
1.3070,-3.70564E-01
1.3080,-4.57137E-01
1.3090,-5.34712E-01
1.3100,-6.01784E-01
1.3110,-6.57054E-01
1.3120,-6.99463E-01
1.3130,-7.28205E-01
1.3140,-7.42745E-01
1.3150,-7.42826E-01
1.3160,-7.28472E-01
1.3170,-6.99989E-01
1.3180,-6.57954E-01
1.3190,-6.03204E-01
1.3200,-5.36819E-01
1.3210,-4.60098E-01
1.3220,-3.74535E-01
1.3230,-2.81788E-01
1.3240,-1.83645E-01
1.3250,-8.19922E-02
1.3260,2.12250E-02
1.3270,1.24039E-01
1.3280,2.24496E-01
1.3290,3.20696E-01
1.3300,4.10827E-01
1.3310,4.93195E-01
1.3320,5.66263E-01
1.3330,6.28673E-01
1.3340,6.79273E-01
1.3350,7.17137E-01
1.3360,7.41579E-01
1.3370,7.52170E-01
1.3380,7.48738E-01
1.3390,7.31375E-01
1.3400,7.00428E-01
1.3410,6.56499E-01
1.3420,6.00424E-01
1.3430,5.33263E-01
1.3440,4.56275E-01
1.3450,3.70894E-01
1.3460,2.78705E-01
1.3470,1.81409E-01
1.3480,8.07962E-02
1.3490,-2.12922E-02
1.3500,-1.22993E-01
1.3510,-2.22459E-01
1.3520,-3.17891E-01
1.3530,-4.07567E-01
1.3540,-4.89879E-01
1.3550,-5.63358E-01
1.3560,-6.26698E-01
1.3570,-6.78781E-01
1.3580,-7.18698E-01
1.3590,-7.45757E-01
1.3600,-7.59502E-01
1.3610,-7.59714E-01
1.3620,-7.46416E-01
1.3630,-7.19872E-01
1.3640,-6.80579E-01
1.3650,-6.29256E-01
1.3660,-5.66834E-01
1.3670,-4.94434E-01
1.3680,-4.13348E-01
1.3690,-3.25015E-01
1.3700,-2.30995E-01
1.3710,-1.32941E-01
1.3720,-3.25714E-02
1.3730,6.83656E-02
1.3740,1.68117E-01
1.3750,2.64958E-01
1.3760,3.57221E-01
1.3770,4.43326E-01
1.3780,5.21802E-01
1.3790,5.91319E-01
1.3800,6.50705E-01
1.3810,6.98964E-01
1.3820,7.35297E-01
1.3830,7.59111E-01
1.3840,7.70026E-01
1.3850,7.67887E-01
1.3860,7.52756E-01
1.3870,7.24916E-01
1.3880,6.84864E-01
1.3890,6.33299E-01
1.3900,5.71111E-01
1.3910,4.99363E-01
1.3920,4.19274E-01
1.3930,3.32198E-01
1.3940,2.39597E-01
1.3950,1.43019E-01
1.3960,4.40733E-02
1.3970,-5.56014E-02
1.3980,-1.54360E-01
1.3990,-2.50580E-01
1.4000,-3.42689E-01
1.4010,-4.29186E-01
1.4020,-5.08671E-01
1.4030,-5.79863E-01
1.4040,-6.41624E-01
1.4050,-6.92970E-01
1.4060,-7.33095E-01
1.4070,-7.61374E-01
1.4080,-7.77378E-01
1.4090,-7.80878E-01
1.4100,-7.71846E-01
1.4110,-7.50453E-01
1.4120,-7.17071E-01
1.4130,-6.72258E-01
1.4140,-6.16753E-01
1.4150,-5.51461E-01
1.4160,-4.77438E-01
1.4170,-3.95873E-01
1.4180,-3.08069E-01
1.4190,-2.15421E-01
1.4200,-1.19393E-01
1.4210,-2.14955E-02
1.4220,7.67380E-02
1.4230,1.73777E-01
1.4240,2.68115E-01
1.4250,3.58297E-01
1.4260,4.42936E-01
1.4270,5.20740E-01
1.4280,5.90527E-01
1.4290,6.51242E-01
1.4300,7.01978E-01
1.4310,7.41982E-01
1.4320,7.70668E-01
1.4330,7.87628E-01
1.4340,7.92630E-01
1.4350,7.85629E-01
1.4360,7.66757E-01
1.4370,7.36327E-01
1.4380,6.94826E-01
1.4390,6.42900E-01
1.4400,5.81353E-01
1.4410,5.11126E-01
1.4420,4.33286E-01
1.4430,3.49008E-01
1.4440,2.59556E-01
1.4450,1.66266E-01
1.4460,7.05218E-02
1.4470,-2.62603E-02
1.4480,-1.22658E-01
1.4490,-2.17259E-01
1.4500,-3.08687E-01
1.4510,-3.95617E-01
1.4520,-4.76795E-01
1.4530,-5.51059E-01
1.4540,-6.17351E-01
1.4550,-6.74733E-01
1.4560,-7.22401E-01
1.4570,-7.59694E-01
1.4580,-7.86103E-01
1.4590,-8.01276E-01
1.4600,-8.05026E-01
1.4610,-7.97326E-01
1.4620,-7.78314E-01
1.4630,-7.48287E-01
1.4640,-7.07695E-01
1.4650,-6.57136E-01
1.4660,-5.97346E-01
1.4670,-5.29184E-01
1.4680,-4.53623E-01
1.4690,-3.71737E-01
1.4700,-2.84679E-01
1.4710,-1.93671E-01
1.4720,-9.99814E-02
1.4730,-4.91074E-03
1.4740,9.02281E-02
1.4750,1.84128E-01
1.4760,2.75505E-01
1.4770,3.63116E-01
1.4780,4.45776E-01
1.4790,5.22372E-01
1.4800,5.91881E-01
1.4810,6.53380E-01
1.4820,7.06057E-01
1.4830,7.49226E-01
1.4840,7.82331E-01
1.4850,8.04952E-01
1.4860,8.16814E-01
1.4870,8.17786E-01
1.4880,8.07882E-01
1.4890,7.87260E-01
1.4900,7.56221E-01
1.4910,7.15199E-01
1.4920,6.64761E-01
1.4930,6.05593E-01
1.4940,5.38491E-01
1.4950,4.64353E-01
1.4960,3.84162E-01
1.4970,2.98976E-01
1.4980,2.09913E-01
1.4990,1.18134E-01
1.5000,2.48304E-02
1.5010,-6.87932E-02
1.5020,-1.61534E-01
1.5030,-2.52208E-01
1.5040,-3.39661E-01
1.5050,-4.22787E-01
1.5060,-5.00543E-01
1.5070,-5.71955E-01
1.5080,-6.36138E-01
1.5090,-6.92300E-01
1.5100,-7.39757E-01
1.5110,-7.77934E-01
1.5120,-8.06379E-01
1.5130,-8.24761E-01
1.5140,-8.32878E-01
1.5150,-8.30655E-01
1.5160,-8.18146E-01
1.5170,-7.95532E-01
1.5180,-7.63119E-01
1.5190,-7.21330E-01
1.5200,-6.70700E-01
1.5210,-6.11873E-01
1.5220,-5.45586E-01
1.5230,-4.72664E-01
1.5240,-3.94010E-01
1.5250,-3.10590E-01
1.5260,-2.23423E-01
1.5270,-1.33566E-01
1.5280,-4.21061E-02
1.5290,4.98583E-02
1.5300,1.41228E-01
1.5310,2.30917E-01
1.5320,3.17863E-01
1.5330,4.01046E-01
1.5340,4.79491E-01
1.5350,5.52287E-01
1.5360,6.18593E-01
1.5370,6.77650E-01
1.5380,7.28787E-01
1.5390,7.71427E-01
1.5400,8.05098E-01
1.5410,8.29433E-01
1.5420,8.44176E-01
1.5430,8.49181E-01
1.5440,8.44417E-01
1.5450,8.29965E-01
1.5460,8.06016E-01
1.5470,7.72868E-01
1.5480,7.30924E-01
1.5490,6.80682E-01
1.5500,6.22734E-01
1.5510,5.57756E-01
1.5520,4.86496E-01
1.5530,4.09773E-01
1.5540,3.28460E-01
1.5550,2.43478E-01
1.5560,1.55784E-01
1.5570,6.63581E-02
1.5580,-2.38031E-02
1.5590,-1.13702E-01
1.5600,-2.02348E-01
1.5610,-2.88771E-01
1.5620,-3.72030E-01
1.5630,-4.51223E-01
1.5640,-5.25498E-01
1.5650,-5.94062E-01
1.5660,-6.56186E-01
1.5670,-7.11217E-01
1.5680,-7.58581E-01
1.5690,-7.97790E-01
1.5700,-8.28445E-01
1.5710,-8.50242E-01
1.5720,-8.62974E-01
1.5730,-8.66529E-01
1.5740,-8.60896E-01
1.5750,-8.46159E-01
1.5760,-8.22500E-01
1.5770,-7.90191E-01
1.5780,-7.49595E-01
1.5790,-7.01160E-01
1.5800,-6.45413E-01
1.5810,-5.82953E-01
1.5820,-5.14448E-01
1.5830,-4.40623E-01
1.5840,-3.62253E-01
1.5850,-2.80157E-01
1.5860,-1.95189E-01
1.5870,-1.08224E-01
1.5880,-2.01547E-02
1.5890,6.81197E-02
1.5900,1.55704E-01
1.5910,2.41714E-01
1.5920,3.25288E-01
1.5930,4.05591E-01
1.5940,4.81829E-01
1.5950,5.53251E-01
1.5960,6.19157E-01
1.5970,6.78910E-01
1.5980,7.31934E-01
1.5990,7.77725E-01
1.6000,8.15851E-01
1.6010,8.45960E-01
1.6020,8.67780E-01
1.6030,8.81121E-01
1.6040,8.85878E-01
1.6050,8.82029E-01
1.6060,8.69636E-01
1.6070,8.48844E-01
1.6080,8.19876E-01
1.6090,7.83036E-01
1.6100,7.38697E-01
1.6110,6.87305E-01
1.6120,6.29370E-01
1.6130,5.65461E-01
1.6140,4.96199E-01
1.6150,4.22255E-01
1.6160,3.44336E-01
1.6170,2.63187E-01
1.6180,1.79575E-01
1.6190,9.42882E-02
1.6200,8.12371E-03
1.6210,-7.81165E-02
1.6220,-1.63635E-01
1.6230,-2.47645E-01
1.6240,-3.29379E-01
1.6250,-4.08095E-01
1.6260,-4.83082E-01
1.6270,-5.53667E-01
1.6280,-6.19223E-01
1.6290,-6.79171E-01
1.6300,-7.32985E-01
1.6310,-7.80199E-01
1.6320,-8.20408E-01
1.6330,-8.53274E-01
1.6340,-8.78525E-01
1.6350,-8.95957E-01
1.6360,-9.05441E-01
1.6370,-9.06915E-01
1.6380,-9.00390E-01
1.6390,-8.85947E-01
1.6400,-8.63736E-01
1.6410,-8.33974E-01
1.6420,-7.96943E-01
1.6430,-7.52987E-01
1.6440,-7.02507E-01
1.6450,-6.45958E-01
1.6460,-5.83845E-01
1.6470,-5.16719E-01
1.6480,-4.45168E-01
1.6490,-3.69817E-01
1.6500,-2.91319E-01
1.6510,-2.10348E-01
1.6520,-1.27597E-01
1.6530,-4.37702E-02
1.6540,4.04254E-02
1.6550,1.24282E-01
1.6560,2.07101E-01
1.6570,2.88194E-01
1.6580,3.66892E-01
1.6590,4.42552E-01
1.6600,5.14556E-01
1.6610,5.82323E-01
1.6620,6.45310E-01
1.6630,7.03015E-01
1.6640,7.54983E-01
1.6650,8.00809E-01
1.6660,8.40138E-01
1.6670,8.72674E-01
1.6680,8.98172E-01
1.6690,9.16451E-01
1.6700,9.27384E-01
1.6710,9.30908E-01
1.6720,9.27015E-01
1.6730,9.15759E-01
1.6740,8.97252E-01
1.6750,8.71661E-01
1.6760,8.39210E-01
1.6770,8.00173E-01
1.6780,7.54876E-01
1.6790,7.03691E-01
1.6800,6.47034E-01
1.6810,5.85361E-01
1.6820,5.19163E-01
1.6830,4.48965E-01
1.6840,3.75317E-01
1.6850,2.98795E-01
1.6860,2.19990E-01
1.6870,1.39511E-01
1.6880,5.79725E-02
1.6890,-2.40048E-02
1.6900,-1.05801E-01
1.6910,-1.86803E-01
1.6920,-2.66404E-01
1.6930,-3.44014E-01
1.6940,-4.19061E-01
1.6950,-4.90995E-01
1.6960,-5.59293E-01
1.6970,-6.23462E-01
1.6980,-6.83042E-01
1.6990,-7.37610E-01
1.7000,-7.86782E-01
1.7010,-8.30216E-01
1.7020,-8.67614E-01
1.7030,-8.98722E-01
1.7040,-9.23337E-01
1.7050,-9.41300E-01
1.7060,-9.52503E-01
1.7070,-9.56887E-01
1.7080,-9.54440E-01
1.7090,-9.45203E-01
1.7100,-9.29260E-01
1.7110,-9.06746E-01
1.7120,-8.77840E-01
1.7130,-8.42765E-01
1.7140,-8.01785E-01
1.7150,-7.55205E-01
1.7160,-7.03367E-01
1.7170,-6.46647E-01
1.7180,-5.85453E-01
1.7190,-5.20220E-01
1.7200,-4.51410E-01
1.7210,-3.79505E-01
1.7220,-3.05007E-01
1.7230,-2.28431E-01
1.7240,-1.50304E-01
1.7250,-7.11592E-02
1.7260,8.46613E-03
1.7270,8.80348E-02
1.7280,1.67014E-01
1.7290,2.44876E-01
1.7300,3.21107E-01
1.7310,3.95206E-01
1.7320,4.66689E-01
1.7330,5.35091E-01
1.7340,5.99973E-01
1.7350,6.60921E-01
1.7360,7.17549E-01
1.7370,7.69500E-01
1.7380,8.16454E-01
1.7390,8.58121E-01
1.7400,8.94249E-01
1.7410,9.24624E-01
1.7420,9.49070E-01
1.7430,9.67449E-01
1.7440,9.79663E-01
1.7450,9.85654E-01
1.7460,9.85406E-01
1.7470,9.78938E-01
1.7480,9.66313E-01
1.7490,9.47629E-01
1.7500,9.23022E-01
1.7510,8.92664E-01
1.7520,8.56764E-01
1.7530,8.15561E-01
1.7540,7.69326E-01
1.7550,7.18361E-01
1.7560,6.62992E-01
1.7570,6.03573E-01
1.7580,5.40478E-01
1.7590,4.74102E-01
1.7600,4.04859E-01
1.7610,3.33174E-01
1.7620,2.59486E-01
1.7630,1.84244E-01
1.7640,1.07901E-01
1.7650,3.09159E-02
1.7660,-4.62527E-02
1.7670,-1.23148E-01
1.7680,-1.99318E-01
1.7690,-2.74318E-01
1.7700,-3.47712E-01
1.7710,-4.19078E-01
1.7720,-4.88008E-01
1.7730,-5.54109E-01
1.7740,-6.17010E-01
1.7750,-6.76360E-01
1.7760,-7.31828E-01
1.7770,-7.83112E-01
1.7780,-8.29933E-01
1.7790,-8.72040E-01
1.7800,-9.09209E-01
1.7810,-9.41249E-01
1.7820,-9.67996E-01
1.7830,-9.89317E-01
1.7840,-1.00511E+00
1.7850,-1.01531E+00
1.7860,-1.01988E+00
1.7870,-1.01881E+00
1.7880,-1.01212E+00
1.7890,-9.99872E-01
1.7900,-9.82152E-01
1.7910,-9.59075E-01
1.7920,-9.30783E-01
1.7930,-8.97447E-01
1.7940,-8.59266E-01
1.7950,-8.16460E-01
1.7960,-7.69275E-01
1.7970,-7.17978E-01
1.7980,-6.62856E-01
1.7990,-6.04215E-01
1.8000,-5.42377E-01
1.8010,-4.77680E-01
1.8020,-4.10472E-01
1.8030,-3.41115E-01
1.8040,-2.69977E-01
1.8050,-1.97436E-01
1.8060,-1.23870E-01
1.8070,-4.96651E-02
1.8080,2.47960E-02
1.8090,9.91302E-02
1.8100,1.72958E-01
1.8110,2.45905E-01
1.8120,3.17603E-01
1.8130,3.87695E-01
1.8140,4.55833E-01
1.8150,5.21681E-01
1.8160,5.84918E-01
1.8170,6.45236E-01
1.8180,7.02346E-01
1.8190,7.55977E-01
1.8200,8.05876E-01
1.8210,8.51810E-01
1.8220,8.93568E-01
1.8230,9.30960E-01
1.8240,9.63819E-01
1.8250,9.92003E-01
1.8260,1.01539E+00
1.8270,1.03389E+00
1.8280,1.04742E+00
1.8290,1.05594E+00
1.8300,1.05943E+00
1.8310,1.05789E+00
1.8320,1.05134E+00
1.8330,1.03983E+00
1.8340,1.02343E+00
1.8350,1.00224E+00
1.8360,9.76369E-01
1.8370,9.45960E-01
1.8380,9.11168E-01
1.8390,8.72169E-01
1.8400,8.29156E-01
1.8410,7.82343E-01
1.8420,7.31955E-01
1.8430,6.78236E-01
1.8440,6.21440E-01
1.8450,5.61836E-01
1.8460,4.99702E-01
1.8470,4.35325E-01
1.8480,3.69002E-01
1.8490,3.01035E-01
1.8500,2.31731E-01
1.8510,1.61402E-01
1.8520,9.03624E-02
1.8530,1.89254E-02
1.8540,-5.25946E-02
1.8550,-1.23885E-01
1.8560,-1.94638E-01
1.8570,-2.64549E-01
1.8580,-3.33320E-01
1.8590,-4.00659E-01
1.8600,-4.66283E-01
1.8610,-5.29918E-01
1.8620,-5.91302E-01
1.8630,-6.50183E-01
1.8640,-7.06322E-01
1.8650,-7.59493E-01
1.8660,-8.09484E-01
1.8670,-8.56098E-01
1.8680,-8.99154E-01
1.8690,-9.38487E-01
1.8700,-9.73948E-01
1.8710,-1.00541E+00
1.8720,-1.03275E+00
1.8730,-1.05588E+00
1.8740,-1.07471E+00
1.8750,-1.08920E+00
1.8760,-1.09929E+00
1.8770,-1.10496E+00
1.8780,-1.10620E+00
1.8790,-1.10304E+00
1.8800,-1.09549E+00
1.8810,-1.08360E+00
1.8820,-1.06744E+00
1.8830,-1.04708E+00
1.8840,-1.02263E+00
1.8850,-9.94181E-01
1.8860,-9.61874E-01
1.8870,-9.25843E-01
1.8880,-8.86242E-01
1.8890,-8.43236E-01
1.8900,-7.97004E-01
1.8910,-7.47733E-01
1.8920,-6.95621E-01
1.8930,-6.40878E-01
1.8940,-5.83720E-01
1.8950,-5.24369E-01
1.8960,-4.63058E-01
1.8970,-4.00020E-01
1.8980,-3.35498E-01
1.8990,-2.69735E-01
1.9000,-2.02979E-01
1.9010,-1.35477E-01
1.9020,-6.74807E-02
1.9030,7.61811E-04
1.9040,6.90018E-02
1.9050,1.36993E-01
1.9060,2.04490E-01
1.9070,2.71255E-01
1.9080,3.37052E-01
1.9090,4.01649E-01
1.9100,4.64824E-01
1.9110,5.26358E-01
1.9120,5.86041E-01
1.9130,6.43671E-01
1.9140,6.99056E-01
1.9150,7.52012E-01
1.9160,8.02364E-01
1.9170,8.49950E-01
1.9180,8.94616E-01
1.9190,9.36221E-01
1.9200,9.74636E-01
1.9210,1.00974E+00
1.9220,1.04143E+00
1.9230,1.06962E+00
1.9240,1.09421E+00
1.9250,1.11515E+00
1.9260,1.13237E+00
1.9270,1.14584E+00
1.9280,1.15552E+00
1.9290,1.16140E+00
1.9300,1.16348E+00
1.9310,1.16176E+00
1.9320,1.15626E+00
1.9330,1.14701E+00
1.9340,1.13406E+00
1.9350,1.11747E+00
1.9360,1.09730E+00
1.9370,1.07363E+00
1.9380,1.04655E+00
1.9390,1.01616E+00
1.9400,9.82572E-01
1.9410,9.45895E-01
1.9420,9.06261E-01
1.9430,8.63804E-01
1.9440,8.18666E-01
1.9450,7.70999E-01
1.9460,7.20959E-01
1.9470,6.68708E-01
1.9480,6.14415E-01
1.9490,5.58252E-01
1.9500,5.00398E-01
1.9510,4.41034E-01
1.9520,3.80343E-01
1.9530,3.18513E-01
1.9540,2.55733E-01
1.9550,1.92193E-01
1.9560,1.28084E-01
1.9570,6.35975E-02
1.9580,-1.07602E-03
1.9590,-6.57465E-02
1.9600,-1.30226E-01
1.9610,-1.94327E-01
1.9620,-2.57867E-01
1.9630,-3.20664E-01
1.9640,-3.82542E-01
1.9650,-4.43326E-01
1.9660,-5.02850E-01
1.9670,-5.60948E-01
1.9680,-6.17463E-01
1.9690,-6.72241E-01
1.9700,-7.25136E-01
1.9710,-7.76008E-01
1.9720,-8.24723E-01
1.9730,-8.71155E-01
1.9740,-9.15185E-01
1.9750,-9.56702E-01
1.9760,-9.95601E-01
1.9770,-1.03179E+00
1.9780,-1.06517E+00
1.9790,-1.09568E+00
1.9800,-1.12323E+00
1.9810,-1.14777E+00
1.9820,-1.16925E+00
1.9830,-1.18761E+00
1.9840,-1.20283E+00
1.9850,-1.21487E+00
1.9860,-1.22372E+00
1.9870,-1.22936E+00
1.9880,-1.23179E+00
1.9890,-1.23102E+00
1.9900,-1.22707E+00
1.9910,-1.21996E+00
1.9920,-1.20971E+00
1.9930,-1.19637E+00
1.9940,-1.17998E+00
1.9950,-1.16060E+00
1.9960,-1.13829E+00
1.9970,-1.11311E+00
1.9980,-1.08514E+00
1.9990,-1.05447E+00
2.0000,-1.02117E+00
2.0010,-9.85348E-01
2.0020,-9.47095E-01
2.0030,-9.06516E-01
2.0040,-8.63721E-01
2.0050,-8.18822E-01
2.0060,-7.71937E-01
2.0070,-7.23188E-01
2.0080,-6.72699E-01
2.0090,-6.20599E-01
2.0100,-5.67018E-01
2.0110,-5.12091E-01
2.0120,-4.55953E-01
2.0130,-3.98740E-01
2.0140,-3.40592E-01
2.0150,-2.81649E-01
2.0160,-2.22050E-01
2.0170,-1.61937E-01
2.0180,-1.01451E-01
2.0190,-4.07316E-02
2.0200,2.00809E-02
2.0210,8.08479E-02
2.0220,1.41432E-01
2.0230,2.01697E-01
2.0240,2.61508E-01
2.0250,3.20736E-01
2.0260,3.79249E-01
2.0270,4.36922E-01
2.0280,4.93631E-01
2.0290,5.49255E-01
2.0300,6.03679E-01
2.0310,6.56790E-01
2.0320,7.08478E-01
2.0330,7.58638E-01
2.0340,8.07170E-01
2.0350,8.53978E-01
2.0360,8.98971E-01
2.0370,9.42062E-01
2.0380,9.83170E-01
2.0390,1.02222E+00
2.0400,1.05913E+00
2.0410,1.09385E+00
2.0420,1.12631E+00
2.0430,1.15646E+00
2.0440,1.18424E+00
2.0450,1.20961E+00
2.0460,1.23254E+00
2.0470,1.25298E+00
2.0480,1.27092E+00
2.0490,1.28632E+00
2.0500,1.29918E+00
2.0510,1.30947E+00
2.0520,1.31720E+00
2.0530,1.32236E+00
2.0540,1.32496E+00
2.0550,1.32499E+00
2.0560,1.32249E+00
2.0570,1.31747E+00
2.0580,1.30994E+00
2.0590,1.29995E+00
2.0600,1.28751E+00
2.0610,1.27267E+00
2.0620,1.25548E+00
2.0630,1.23596E+00
2.0640,1.21418E+00
2.0650,1.19018E+00
2.0660,1.16402E+00
2.0670,1.13577E+00
2.0680,1.10548E+00
2.0690,1.07321E+00
2.0700,1.03905E+00
2.0710,1.00305E+00
2.0720,9.65293E-01
2.0730,9.25855E-01
2.0740,8.84812E-01
2.0750,8.42246E-01
2.0760,7.98237E-01
2.0770,7.52868E-01
2.0780,7.06225E-01
2.0790,6.58393E-01
2.0800,6.09457E-01
2.0810,5.59507E-01
2.0820,5.08630E-01
2.0830,4.56915E-01
2.0840,4.04452E-01
2.0850,3.51329E-01
2.0860,2.97637E-01
2.0870,2.43466E-01
2.0880,1.88904E-01
2.0890,1.34042E-01
2.0900,7.89664E-02
2.0910,2.37667E-02
2.0920,-3.14703E-02
2.0930,-8.66583E-02
2.0940,-1.41712E-01
2.0950,-1.96548E-01
2.0960,-2.51082E-01
2.0970,-3.05234E-01
2.0980,-3.58923E-01
2.0990,-4.12072E-01
2.1000,-4.64604E-01
2.1010,-5.16443E-01
2.1020,-5.67517E-01
2.1030,-6.17756E-01
2.1040,-6.67090E-01
2.1050,-7.15452E-01
2.1060,-7.62779E-01
2.1070,-8.09008E-01
2.1080,-8.54080E-01
2.1090,-8.97936E-01
2.1100,-9.40522E-01
2.1110,-9.81786E-01
2.1120,-1.02168E+00
2.1130,-1.06015E+00
2.1140,-1.09716E+00
2.1150,-1.13266E+00
2.1160,-1.16661E+00
2.1170,-1.19898E+00
2.1180,-1.22974E+00
2.1190,-1.25885E+00
2.1200,-1.28629E+00
2.1210,-1.31202E+00
2.1220,-1.33603E+00
2.1230,-1.35829E+00
2.1240,-1.37880E+00
2.1250,-1.39752E+00
2.1260,-1.41445E+00
2.1270,-1.42959E+00
2.1280,-1.44292E+00
2.1290,-1.45443E+00
2.1300,-1.46413E+00
2.1310,-1.47202E+00
2.1320,-1.47809E+00
2.1330,-1.48236E+00
2.1340,-1.48482E+00
2.1350,-1.48549E+00
2.1360,-1.48439E+00
2.1370,-1.48151E+00
2.1380,-1.47689E+00
2.1390,-1.47053E+00
2.1400,-1.46246E+00
2.1410,-1.45269E+00
2.1420,-1.44125E+00
2.1430,-1.42817E+00
2.1440,-1.41347E+00
2.1450,-1.39718E+00
2.1460,-1.37933E+00
2.1470,-1.35994E+00
2.1480,-1.33906E+00
2.1490,-1.31672E+00
2.1500,-1.29294E+00
2.1510,-1.26778E+00
2.1520,-1.24125E+00
2.1530,-1.21341E+00
2.1540,-1.18429E+00
2.1550,-1.15394E+00
2.1560,-1.12238E+00
2.1570,-1.08967E+00
2.1580,-1.05585E+00
2.1590,-1.02095E+00
2.1600,-9.85028E-01
2.1610,-9.48121E-01
2.1620,-9.10275E-01
2.1630,-8.71534E-01
2.1640,-8.31943E-01
2.1650,-7.91547E-01
2.1660,-7.50392E-01
2.1670,-7.08522E-01
2.1680,-6.65983E-01
2.1690,-6.22821E-01
2.1700,-5.79079E-01
2.1710,-5.34805E-01
2.1720,-4.90041E-01
2.1730,-4.44834E-01
2.1740,-3.99227E-01
2.1750,-3.53264E-01
2.1760,-3.06989E-01
2.1770,-2.60446E-01
2.1780,-2.13676E-01
2.1790,-1.66722E-01
2.1800,-1.19626E-01
2.1810,-7.24294E-02
2.1820,-2.51716E-02
2.1830,2.21072E-02
2.1840,6.93679E-02
2.1850,1.16572E-01
2.1860,1.63682E-01
2.1870,2.10661E-01
2.1880,2.57473E-01
2.1890,3.04083E-01
2.1900,3.50455E-01
2.1910,3.96558E-01
2.1920,4.42358E-01
2.1930,4.87823E-01
2.1940,5.32923E-01
2.1950,5.77628E-01
2.1960,6.21908E-01
2.1970,6.65735E-01
2.1980,7.09084E-01
2.1990,7.51927E-01
2.2000,7.94239E-01
2.2010,8.35996E-01
2.2020,8.77176E-01
2.2030,9.17755E-01
2.2040,9.57713E-01
2.2050,9.97029E-01
2.2060,1.03568E+00
2.2070,1.07366E+00
2.2080,1.11094E+00
2.2090,1.14751E+00
2.2100,1.18335E+00
2.2110,1.21844E+00
2.2120,1.25278E+00
2.2130,1.28635E+00
2.2140,1.31915E+00
2.2150,1.35115E+00
2.2160,1.38235E+00
2.2170,1.41274E+00
2.2180,1.44231E+00
2.2190,1.47106E+00
2.2200,1.49897E+00
2.2210,1.52605E+00
2.2220,1.55229E+00
2.2230,1.57768E+00
2.2240,1.60223E+00
2.2250,1.62592E+00
2.2260,1.64876E+00
2.2270,1.67075E+00
2.2280,1.69189E+00
2.2290,1.71217E+00
2.2300,1.73161E+00
2.2310,1.75019E+00
2.2320,1.76793E+00
2.2330,1.78482E+00
2.2340,1.80087E+00
2.2350,1.81609E+00
2.2360,1.83048E+00
2.2370,1.84405E+00
2.2380,1.85679E+00
2.2390,1.86872E+00
2.2400,1.87985E+00
2.2410,1.89018E+00
2.2420,1.89973E+00
2.2430,1.90849E+00
2.2440,1.91647E+00
2.2450,1.92370E+00
2.2460,1.93017E+00
2.2470,1.93590E+00
2.2480,1.94089E+00
2.2490,1.94516E+00
2.2500,1.94872E+00
2.2510,1.95158E+00
2.2520,1.95375E+00
2.2530,1.95524E+00
2.2540,1.95606E+00
2.2550,1.95623E+00
2.2560,1.95576E+00
2.2570,1.95466E+00
2.2580,1.95295E+00
2.2590,1.95063E+00
2.2600,1.94771E+00
2.2610,1.94423E+00
2.2620,1.94017E+00
2.2630,1.93557E+00
2.2640,1.93042E+00
2.2650,1.92475E+00
2.2660,1.91857E+00
2.2670,1.91189E+00
2.2680,1.90473E+00
2.2690,1.89709E+00
2.2700,1.88900E+00
2.2710,1.88046E+00
2.2720,1.87149E+00
2.2730,1.86210E+00
2.2740,1.85231E+00
2.2750,1.84213E+00
2.2760,1.83157E+00
2.2770,1.82064E+00
2.2780,1.80936E+00
2.2790,1.79774E+00
2.2800,1.78580E+00
2.2810,1.77354E+00
2.2820,1.76098E+00
2.2830,1.74814E+00
2.2840,1.73501E+00
2.2850,1.72163E+00
2.2860,1.70799E+00
2.2870,1.69411E+00
2.2880,1.68001E+00
2.2890,1.66568E+00
2.2900,1.65115E+00
2.2910,1.63643E+00
2.2920,1.62153E+00
2.2930,1.60645E+00
2.2940,1.59122E+00
2.2950,1.57583E+00
2.2960,1.56030E+00
2.2970,1.54464E+00
2.2980,1.52887E+00
2.2990,1.51298E+00
2.3000,1.49700E+00
2.3010,1.48092E+00
2.3020,1.46476E+00
2.3030,1.44853E+00
2.3040,1.43223E+00
2.3050,1.41588E+00
2.3060,1.39949E+00
2.3070,1.38305E+00
2.3080,1.36659E+00
2.3090,1.35010E+00
2.3100,1.33360E+00
2.3110,1.31709E+00
2.3120,1.30058E+00
2.3130,1.28408E+00
2.3140,1.26759E+00
2.3150,1.25112E+00
2.3160,1.23468E+00
2.3170,1.21828E+00
2.3180,1.20191E+00
2.3190,1.18558E+00
2.3200,1.16931E+00
2.3210,1.15310E+00
2.3220,1.13694E+00
2.3230,1.12086E+00
2.3240,1.10484E+00
2.3250,1.08891E+00
2.3260,1.07305E+00
2.3270,1.05728E+00
2.3280,1.04160E+00
2.3290,1.02601E+00
2.3300,1.01052E+00
2.3310,9.95130E-01
2.3320,9.79847E-01
2.3330,9.64673E-01
2.3340,9.49610E-01
2.3350,9.34663E-01
2.3360,9.19833E-01
2.3370,9.05124E-01
2.3380,8.90538E-01
2.3390,8.76077E-01
2.3400,8.61745E-01
2.3410,8.47544E-01
2.3420,8.33475E-01
2.3430,8.19540E-01
2.3440,8.05741E-01
2.3450,7.92081E-01
2.3460,7.78560E-01
2.3470,7.65180E-01
2.3480,7.51942E-01
2.3490,7.38848E-01
2.3500,7.25899E-01
2.3510,7.13095E-01
2.3520,7.00438E-01
2.3530,6.87928E-01
2.3540,6.75567E-01
2.3550,6.63354E-01
2.3560,6.51290E-01
2.3570,6.39376E-01
2.3580,6.27611E-01
2.3590,6.15997E-01
2.3600,6.04533E-01
2.3610,5.93219E-01
2.3620,5.82056E-01
2.3630,5.71043E-01
2.3640,5.60180E-01
2.3650,5.49466E-01
2.3660,5.38903E-01
2.3670,5.28488E-01
2.3680,5.18223E-01
2.3690,5.08105E-01
2.3700,4.98135E-01
2.3710,4.88313E-01
2.3720,4.78637E-01
2.3730,4.69106E-01
2.3740,4.59721E-01
2.3750,4.50480E-01
2.3760,4.41382E-01
2.3770,4.32426E-01
2.3780,4.23612E-01
2.3790,4.14938E-01
2.3800,4.06404E-01
2.3810,3.98009E-01
2.3820,3.89750E-01
2.3830,3.81628E-01
2.3840,3.73641E-01
2.3850,3.65788E-01
2.3860,3.58068E-01
2.3870,3.50479E-01
2.3880,3.43020E-01
2.3890,3.35691E-01
2.3900,3.28489E-01
2.3910,3.21413E-01
2.3920,3.14462E-01
2.3930,3.07635E-01
2.3940,3.00930E-01
2.3950,2.94347E-01
2.3960,2.87882E-01
2.3970,2.81536E-01
2.3980,2.75307E-01
2.3990,2.69193E-01
2.4000,2.63193E-01
2.4010,2.57305E-01
2.4020,2.51529E-01
2.4030,2.45862E-01
2.4040,2.40303E-01
2.4050,2.34851E-01
2.4060,2.29504E-01
2.4070,2.24261E-01
2.4080,2.19121E-01
2.4090,2.14081E-01
2.4100,2.09141E-01
2.4110,2.04299E-01
2.4120,1.99554E-01
2.4130,1.94903E-01
2.4140,1.90347E-01
2.4150,1.85883E-01
2.4160,1.81509E-01
2.4170,1.77226E-01
2.4180,1.73030E-01
2.4190,1.68921E-01
2.4200,1.64898E-01
2.4210,1.60958E-01
2.4220,1.57101E-01
2.4230,1.53325E-01
2.4240,1.49629E-01
2.4250,1.46012E-01
2.4260,1.42472E-01
2.4270,1.39008E-01
2.4280,1.35618E-01
2.4290,1.32301E-01
2.4300,1.29057E-01
2.4310,1.25884E-01
2.4320,1.22779E-01
2.4330,1.19744E-01
2.4340,1.16775E-01
2.4350,1.13872E-01
2.4360,1.11033E-01
2.4370,1.08258E-01
2.4380,1.05545E-01
2.4390,1.02894E-01
2.4400,1.00302E-01
2.4410,9.77690E-02
2.4420,9.52936E-02
2.4430,9.28749E-02
2.4440,9.05116E-02
2.4450,8.82027E-02
2.4460,8.59472E-02
2.4470,8.37439E-02
2.4480,8.15919E-02
2.4490,7.94901E-02
2.4500,7.74376E-02
2.4510,7.54332E-02
2.4520,7.34762E-02
2.4530,7.15654E-02
2.4540,6.97001E-02
2.4550,6.78791E-02
2.4560,6.61016E-02
2.4570,6.43668E-02
2.4580,6.26736E-02
2.4590,6.10213E-02
2.4600,5.94090E-02
2.4610,5.78358E-02
2.4620,5.63008E-02
2.4630,5.48034E-02
2.4640,5.33426E-02
2.4650,5.19178E-02
2.4660,5.05280E-02
2.4670,4.91725E-02
2.4680,4.78507E-02
2.4690,4.65616E-02
2.4700,4.53047E-02
2.4710,4.40793E-02
2.4720,4.28845E-02
2.4730,4.17197E-02
2.4740,4.05843E-02
2.4750,3.94776E-02
2.4760,3.83989E-02
2.4770,3.73476E-02
2.4780,3.63231E-02
2.4790,3.53247E-02
2.4800,3.43519E-02
2.4810,3.34041E-02
2.4820,3.24806E-02
2.4830,3.15810E-02
2.4840,3.07047E-02
2.4850,2.98510E-02
2.4860,2.90196E-02
2.4870,2.82098E-02
2.4880,2.74212E-02
2.4890,2.66532E-02
2.4900,2.59053E-02
2.4910,2.51772E-02
2.4920,2.44682E-02
2.4930,2.37780E-02
2.4940,2.31061E-02
2.4950,2.24520E-02
2.4960,2.18153E-02
2.4970,2.11956E-02
2.4980,2.05924E-02
2.4990,2.00055E-02
2.5000,1.94342E-02
2.5010,1.88784E-02
2.5020,1.83375E-02
2.5030,1.78113E-02
2.5040,1.72993E-02
2.5050,1.68012E-02
2.5060,1.63167E-02
2.5070,1.58454E-02
2.5080,1.53869E-02
2.5090,1.49410E-02
2.5100,1.45073E-02
2.5110,1.40856E-02
2.5120,1.36754E-02
2.5130,1.32766E-02
2.5140,1.28888E-02
2.5150,1.25118E-02
2.5160,1.21452E-02
2.5170,1.17888E-02
2.5180,1.14423E-02
2.5190,1.11055E-02
2.5200,1.07782E-02
2.5210,1.04600E-02
2.5220,1.01507E-02
2.5230,9.85018E-03
2.5240,9.55810E-03
2.5250,9.27426E-03
2.5260,8.99845E-03
2.5270,8.73046E-03
2.5280,8.47008E-03
2.5290,8.21710E-03
2.5300,7.97133E-03
2.5310,7.73258E-03
2.5320,7.50065E-03
2.5330,7.27536E-03
2.5340,7.05654E-03
2.5350,6.84401E-03
2.5360,6.63760E-03
2.5370,6.43714E-03
2.5380,6.24247E-03
2.5390,6.05343E-03
2.5400,5.86987E-03
2.5410,5.69165E-03
2.5420,5.51860E-03
2.5430,5.35060E-03
2.5440,5.18749E-03
2.5450,5.02916E-03
2.5460,4.87546E-03
2.5470,4.72626E-03
2.5480,4.58144E-03
2.5490,4.44089E-03
2.5500,4.30447E-03
2.5510,4.17208E-03
2.5520,4.04360E-03
2.5530,3.91892E-03
2.5540,3.79793E-03
2.5550,3.68054E-03
2.5560,3.56664E-03
2.5570,3.45612E-03
2.5580,3.34890E-03
2.5590,3.24489E-03
2.5600,3.14398E-03
2.5610,3.04609E-03
2.5620,2.95114E-03
2.5630,2.85904E-03
2.5640,2.76972E-03
2.5650,2.68308E-03
2.5660,2.59905E-03
2.5670,2.51756E-03
2.5680,2.43854E-03
2.5690,2.36191E-03
2.5700,2.28760E-03
2.5710,2.21555E-03
2.5720,2.14569E-03
2.5730,2.07796E-03
2.5740,2.01230E-03
2.5750,1.94863E-03
2.5760,1.88692E-03
2.5770,1.82709E-03
2.5780,1.76910E-03
2.5790,1.71289E-03
2.5800,1.65840E-03
2.5810,1.60560E-03
2.5820,1.55442E-03
2.5830,1.50481E-03
2.5840,1.45675E-03
2.5850,1.41016E-03
2.5860,1.36502E-03
2.5870,1.32128E-03
2.5880,1.27890E-03
2.5890,1.23784E-03
2.5900,1.19805E-03
2.5910,1.15950E-03
2.5920,1.12216E-03
2.5930,1.08598E-03
2.5940,1.05093E-03
2.5950,1.01698E-03
2.5960,9.84098E-04
2.5970,9.52244E-04
2.5980,9.21392E-04
2.5990,8.91510E-04
2.6000,8.62569E-04
2.6010,8.34541E-04
2.6020,8.07397E-04
2.6030,7.81112E-04
2.6040,7.55657E-04
2.6050,7.31009E-04
2.6060,7.07143E-04
2.6070,6.84034E-04
2.6080,6.61660E-04
2.6090,6.39997E-04
2.6100,6.19024E-04
2.6110,5.98720E-04
2.6120,5.79064E-04
2.6130,5.60036E-04
2.6140,5.41617E-04
2.6150,5.23787E-04
2.6160,5.06529E-04
2.6170,4.89824E-04
2.6180,4.73657E-04
2.6190,4.58009E-04
2.6200,4.42865E-04
2.6210,4.28208E-04
2.6220,4.14025E-04
2.6230,4.00299E-04
2.6240,3.87017E-04
2.6250,3.74165E-04
2.6260,3.61729E-04
2.6270,3.49696E-04
2.6280,3.38053E-04
2.6290,3.26789E-04
2.6300,3.15891E-04
2.6310,3.05348E-04
2.6320,2.95148E-04
2.6330,2.85280E-04
2.6340,2.75735E-04
2.6350,2.66502E-04
2.6360,2.57570E-04
2.6370,2.48931E-04
2.6380,2.40575E-04
2.6390,2.32493E-04
2.6400,2.24676E-04
2.6410,2.17116E-04
2.6420,2.09805E-04
2.6430,2.02734E-04
2.6440,1.95897E-04
2.6450,1.89284E-04
2.6460,1.82890E-04
2.6470,1.76708E-04
2.6480,1.70729E-04
2.6490,1.64949E-04
2.6500,1.59360E-04
2.6510,1.53956E-04
2.6520,1.48732E-04
2.6530,1.43681E-04
2.6540,1.38798E-04
2.6550,1.34077E-04
2.6560,1.29514E-04
2.6570,1.25102E-04
2.6580,1.20838E-04
2.6590,1.16716E-04
2.6600,1.12732E-04
2.6610,1.08881E-04
2.6620,1.05159E-04
2.6630,1.01562E-04
2.6640,9.80851E-05
2.6650,9.47250E-05
2.6660,9.14777E-05
2.6670,8.83395E-05
2.6680,8.53068E-05
2.6690,8.23762E-05
2.6700,7.95444E-05
2.6710,7.68080E-05
2.6720,7.41639E-05
2.6730,7.16091E-05
2.6740,6.91406E-05
2.6750,6.67556E-05
2.6760,6.44514E-05
2.6770,6.22251E-05
2.6780,6.00744E-05
2.6790,5.79966E-05
2.6800,5.59893E-05
2.6810,5.40502E-05
2.6820,5.21771E-05
2.6830,5.03677E-05
2.6840,4.86199E-05
2.6850,4.69316E-05
2.6860,4.53010E-05
2.6870,4.37260E-05
2.6880,4.22047E-05
2.6890,4.07355E-05
2.6900,3.93165E-05
2.6910,3.79461E-05
2.6920,3.66226E-05
2.6930,3.53445E-05
2.6940,3.41102E-05
2.6950,3.29183E-05
2.6960,3.17673E-05
2.6970,3.06559E-05
2.6980,2.95827E-05
2.6990,2.85465E-05
2.7000,2.75460E-05
2.7010,2.65799E-05
2.7020,2.56472E-05
2.7030,2.47466E-05
2.7040,2.38772E-05
2.7050,2.30378E-05
2.7060,2.22274E-05
2.7070,2.14451E-05
2.7080,2.06899E-05
2.7090,1.99609E-05
2.7100,1.92571E-05
2.7110,1.85777E-05
2.7120,1.79220E-05
2.7130,1.72890E-05
2.7140,1.66781E-05
2.7150,1.60884E-05
2.7160,1.55192E-05
2.7170,1.49698E-05
2.7180,1.44396E-05
2.7190,1.39279E-05
2.7200,1.34341E-05
2.7210,1.29575E-05
2.7220,1.24976E-05
2.7230,1.20537E-05
2.7240,1.16254E-05
2.7250,1.12121E-05
2.7260,1.08132E-05
2.7270,1.04283E-05
2.7280,1.00570E-05
2.7290,9.69863E-06
2.7300,9.35288E-06
2.7310,9.01928E-06
2.7320,8.69741E-06
2.7330,8.38687E-06
2.7340,8.08725E-06
2.7350,7.79819E-06
2.7360,7.51932E-06
2.7370,7.25028E-06
2.7380,6.99073E-06
2.7390,6.74035E-06
2.7400,6.49881E-06
2.7410,6.26581E-06
2.7420,6.04105E-06
2.7430,5.82425E-06
2.7440,5.61512E-06
2.7450,5.41340E-06
2.7460,5.21883E-06
2.7470,5.03116E-06
2.7480,4.85015E-06
2.7490,4.67556E-06
2.7500,4.50718E-06
2.7510,4.34479E-06
2.7520,4.18817E-06
2.7530,4.03712E-06
2.7540,3.89145E-06
2.7550,3.75097E-06
2.7560,3.61550E-06
2.7570,3.48486E-06
2.7580,3.35888E-06
2.7590,3.23739E-06
2.7600,3.12025E-06
2.7610,3.00729E-06
2.7620,2.89837E-06
2.7630,2.79335E-06
2.7640,2.69208E-06
2.7650,2.59445E-06
2.7660,2.50031E-06
2.7670,2.40954E-06
2.7680,2.32203E-06
2.7690,2.23767E-06
2.7700,2.15633E-06
2.7710,2.07791E-06
2.7720,2.00231E-06
2.7730,1.92943E-06
2.7740,1.85917E-06
2.7750,1.79143E-06
2.7760,1.72614E-06
2.7770,1.66320E-06
2.7780,1.60253E-06
2.7790,1.54405E-06
2.7800,1.48768E-06
2.7810,1.43334E-06
2.7820,1.38096E-06
2.7830,1.33048E-06
2.7840,1.28182E-06
2.7850,1.23492E-06
2.7860,1.18972E-06
2.7870,1.14615E-06
2.7880,1.10417E-06
2.7890,1.06370E-06
2.7900,1.02470E-06
2.7910,9.87117E-07
2.7920,9.50896E-07
2.7930,9.15990E-07
2.7940,8.82351E-07
2.7950,8.49935E-07
2.7960,8.18697E-07
2.7970,7.88595E-07
2.7980,7.59589E-07
2.7990,7.31638E-07
2.8000,7.04705E-07
2.8010,6.78753E-07
2.8020,6.53747E-07
2.8030,6.29653E-07
2.8040,6.06438E-07
2.8050,5.84070E-07
2.8060,5.62519E-07
2.8070,5.41755E-07
2.8080,5.21750E-07
2.8090,5.02476E-07
2.8100,4.83907E-07
2.8110,4.66018E-07
2.8120,4.48783E-07
2.8130,4.32180E-07
2.8140,4.16185E-07
2.8150,4.00776E-07
2.8160,3.85932E-07
2.8170,3.71633E-07
2.8180,3.57858E-07
2.8190,3.44589E-07
2.8200,3.31807E-07
2.8210,3.19495E-07
2.8220,3.07636E-07
2.8230,2.96212E-07
2.8240,2.85209E-07
2.8250,2.74611E-07
2.8260,2.64403E-07
2.8270,2.54571E-07
2.8280,2.45101E-07
2.8290,2.35980E-07
2.8300,2.27196E-07
2.8310,2.18736E-07
2.8320,2.10587E-07
2.8330,2.02740E-07
2.8340,1.95183E-07
2.8350,1.87904E-07
2.8360,1.80895E-07
2.8370,1.74145E-07
2.8380,1.67644E-07
2.8390,1.61384E-07
2.8400,1.55356E-07
2.8410,1.49551E-07
2.8420,1.43961E-07
2.8430,1.38578E-07
2.8440,1.33395E-07
2.8450,1.28404E-07
2.8460,1.23598E-07
2.8470,1.18971E-07
2.8480,1.14515E-07
2.8490,1.10225E-07
2.8500,1.06094E-07
2.8510,1.02116E-07
2.8520,9.82869E-08
2.8530,9.45999E-08
2.8540,9.10500E-08
2.8550,8.76323E-08
2.8560,8.43418E-08
2.8570,8.11739E-08
2.8580,7.81240E-08
2.8590,7.51878E-08
2.8600,7.23610E-08
2.8610,6.96397E-08
2.8620,6.70199E-08
2.8630,6.44979E-08
2.8640,6.20701E-08
2.8650,5.97329E-08
2.8660,5.74830E-08
2.8670,5.53173E-08
2.8680,5.32325E-08
2.8690,5.12256E-08
2.8700,4.92939E-08
2.8710,4.74344E-08
2.8720,4.56446E-08
2.8730,4.39217E-08
2.8740,4.22635E-08
2.8750,4.06673E-08
2.8760,3.91310E-08
2.8770,3.76523E-08
2.8780,3.62290E-08
2.8790,3.48592E-08
2.8800,3.35408E-08
2.8810,3.22719E-08
2.8820,3.10506E-08
2.8830,2.98752E-08
2.8840,2.87440E-08
2.8850,2.76553E-08
2.8860,2.66075E-08
2.8870,2.55992E-08
2.8880,2.46288E-08
2.8890,2.36949E-08
2.8900,2.27962E-08
2.8910,2.19314E-08
2.8920,2.10991E-08
2.8930,2.02982E-08
2.8940,1.95274E-08
2.8950,1.87858E-08
2.8960,1.80721E-08
2.8970,1.73853E-08
2.8980,1.67245E-08
2.8990,1.60886E-08
2.9000,1.54767E-08
2.9010,1.48880E-08
2.9020,1.43215E-08
2.9030,1.37764E-08
2.9040,1.32519E-08
2.9050,1.27472E-08
2.9060,1.22617E-08
2.9070,1.17945E-08
2.9080,1.13450E-08
2.9090,1.09125E-08
2.9100,1.04964E-08
2.9110,1.00961E-08
2.9120,9.71089E-09
2.9130,9.34032E-09
2.9140,8.98380E-09
2.9150,8.64080E-09
2.9160,8.31082E-09
2.9170,7.99336E-09
2.9180,7.68795E-09
2.9190,7.39414E-09
2.9200,7.11148E-09
2.9210,6.83956E-09
2.9220,6.57798E-09
2.9230,6.32634E-09
2.9240,6.08427E-09
2.9250,5.85140E-09
2.9260,5.62739E-09
2.9270,5.41191E-09
2.9280,5.20462E-09
2.9290,5.00523E-09
2.9300,4.81344E-09
2.9310,4.62894E-09
2.9320,4.45148E-09
2.9330,4.28078E-09
2.9340,4.11659E-09
2.9350,3.95866E-09
2.9360,3.80675E-09
2.9370,3.66064E-09
2.9380,3.52010E-09
2.9390,3.38493E-09
2.9400,3.25492E-09
2.9410,3.12987E-09
2.9420,3.00960E-09
2.9430,2.89393E-09
2.9440,2.78267E-09
2.9450,2.67567E-09
2.9460,2.57277E-09
2.9470,2.47379E-09
2.9480,2.37861E-09
2.9490,2.28706E-09
2.9500,2.19902E-09
2.9510,2.11435E-09
2.9520,2.03292E-09
2.9530,1.95461E-09
2.9540,1.87930E-09
2.9550,1.80688E-09
2.9560,1.73723E-09
2.9570,1.67026E-09
2.9580,1.60585E-09
2.9590,1.54391E-09
2.9600,1.48435E-09
2.9610,1.42707E-09
2.9620,1.37200E-09
2.9630,1.31903E-09
2.9640,1.26811E-09
2.9650,1.21913E-09
2.9660,1.17204E-09
2.9670,1.12676E-09
2.9680,1.08322E-09
2.9690,1.04135E-09
2.9700,1.00109E-09
2.9710,9.62386E-10



==> anc/X_state_wvfncts/v43.csv <==
Level v=43

0.7330,-9.30170E-10
0.7340,-1.17273E-09
0.7350,-1.47678E-09
0.7360,-1.85743E-09
0.7370,-2.33340E-09
0.7380,-2.92785E-09
0.7390,-3.66934E-09
0.7400,-4.59313E-09
0.7410,-5.74263E-09
0.7420,-7.17127E-09
0.7430,-8.94465E-09
0.7440,-1.11433E-08
0.7450,-1.38659E-08
0.7460,-1.72331E-08
0.7470,-2.13926E-08
0.7480,-2.65246E-08
0.7490,-3.28486E-08
0.7500,-4.06321E-08
0.7510,-5.02003E-08
0.7520,-6.19481E-08
0.7530,-7.63544E-08
0.7540,-9.39996E-08
0.7550,-1.15585E-07
0.7560,-1.41960E-07
0.7570,-1.74146E-07
0.7580,-2.13376E-07
0.7590,-2.61134E-07
0.7600,-3.19204E-07
0.7610,-3.89725E-07
0.7620,-4.75263E-07
0.7630,-5.78890E-07
0.7640,-7.04276E-07
0.7650,-8.55808E-07
0.7660,-1.03871E-06
0.7670,-1.25921E-06
0.7680,-1.52472E-06
0.7690,-1.84402E-06
0.7700,-2.22754E-06
0.7710,-2.68764E-06
0.7720,-3.23894E-06
0.7730,-3.89869E-06
0.7740,-4.68727E-06
0.7750,-5.62866E-06
0.7760,-6.75110E-06
0.7770,-8.08776E-06
0.7780,-9.67756E-06
0.7790,-1.15661E-05
0.7800,-1.38067E-05
0.7810,-1.64618E-05
0.7820,-1.96041E-05
0.7830,-2.33184E-05
0.7840,-2.77033E-05
0.7850,-3.28735E-05
0.7860,-3.89619E-05
0.7870,-4.61228E-05
0.7880,-5.45344E-05
0.7890,-6.44027E-05
0.7900,-7.59655E-05
0.7910,-8.94967E-05
0.7920,-1.05311E-04
0.7930,-1.23771E-04
0.7940,-1.45291E-04
0.7950,-1.70347E-04
0.7960,-1.99482E-04
0.7970,-2.33318E-04
0.7980,-2.72561E-04
0.7990,-3.18019E-04
0.8000,-3.70606E-04
0.8010,-4.31362E-04
0.8020,-5.01464E-04
0.8030,-5.82246E-04
0.8040,-6.75212E-04
0.8050,-7.82059E-04
0.8060,-9.04699E-04
0.8070,-1.04528E-03
0.8080,-1.20621E-03
0.8090,-1.39019E-03
0.8100,-1.60024E-03
0.8110,-1.83973E-03
0.8120,-2.11242E-03
0.8130,-2.42249E-03
0.8140,-2.77458E-03
0.8150,-3.17384E-03
0.8160,-3.62596E-03
0.8170,-4.13724E-03
0.8180,-4.71460E-03
0.8190,-5.36568E-03
0.8200,-6.09885E-03
0.8210,-6.92330E-03
0.8220,-7.84905E-03
0.8230,-8.88707E-03
0.8240,-1.00493E-02
0.8250,-1.13487E-02
0.8260,-1.27992E-02
0.8270,-1.44162E-02
0.8280,-1.62160E-02
0.8290,-1.82163E-02
0.8300,-2.04361E-02
0.8310,-2.28955E-02
0.8320,-2.56164E-02
0.8330,-2.86219E-02
0.8340,-3.19364E-02
0.8350,-3.55859E-02
0.8360,-3.95979E-02
0.8370,-4.40012E-02
0.8380,-4.88261E-02
0.8390,-5.41040E-02
0.8400,-5.98678E-02
0.8410,-6.61516E-02
0.8420,-7.29904E-02
0.8430,-8.04203E-02
0.8440,-8.84778E-02
0.8450,-9.72004E-02
0.8460,-1.06626E-01
0.8470,-1.16791E-01
0.8480,-1.27734E-01
0.8490,-1.39491E-01
0.8500,-1.52099E-01
0.8510,-1.65590E-01
0.8520,-1.79999E-01
0.8530,-1.95355E-01
0.8540,-2.11685E-01
0.8550,-2.29012E-01
0.8560,-2.47357E-01
0.8570,-2.66735E-01
0.8580,-2.87153E-01
0.8590,-3.08617E-01
0.8600,-3.31122E-01
0.8610,-3.54657E-01
0.8620,-3.79203E-01
0.8630,-4.04730E-01
0.8640,-4.31200E-01
0.8650,-4.58565E-01
0.8660,-4.86763E-01
0.8670,-5.15723E-01
0.8680,-5.45359E-01
0.8690,-5.75573E-01
0.8700,-6.06254E-01
0.8710,-6.37277E-01
0.8720,-6.68502E-01
0.8730,-6.99774E-01
0.8740,-7.30926E-01
0.8750,-7.61776E-01
0.8760,-7.92127E-01
0.8770,-8.21770E-01
0.8780,-8.50482E-01
0.8790,-8.78031E-01
0.8800,-9.04173E-01
0.8810,-9.28653E-01
0.8820,-9.51212E-01
0.8830,-9.71583E-01
0.8840,-9.89497E-01
0.8850,-1.00468E+00
0.8860,-1.01687E+00
0.8870,-1.02579E+00
0.8880,-1.03119E+00
0.8890,-1.03282E+00
0.8900,-1.03045E+00
0.8910,-1.02385E+00
0.8920,-1.01284E+00
0.8930,-9.97226E-01
0.8940,-9.76880E-01
0.8950,-9.51683E-01
0.8960,-9.21558E-01
0.8970,-8.86465E-01
0.8980,-8.46406E-01
0.8990,-8.01428E-01
0.9000,-7.51626E-01
0.9010,-6.97143E-01
0.9020,-6.38175E-01
0.9030,-5.74971E-01
0.9040,-5.07833E-01
0.9050,-4.37120E-01
0.9060,-3.63240E-01
0.9070,-2.86656E-01
0.9080,-2.07883E-01
0.9090,-1.27482E-01
0.9100,-4.60579E-02
0.9110,3.57429E-02
0.9120,1.17240E-01
0.9130,1.97723E-01
0.9140,2.76460E-01
0.9150,3.52704E-01
0.9160,4.25701E-01
0.9170,4.94700E-01
0.9180,5.58960E-01
0.9190,6.17763E-01
0.9200,6.70419E-01
0.9210,7.16282E-01
0.9220,7.54757E-01
0.9230,7.85309E-01
0.9240,8.07475E-01
0.9250,8.20875E-01
0.9260,8.25215E-01
0.9270,8.20302E-01
0.9280,8.06047E-01
0.9290,7.82470E-01
0.9300,7.49707E-01
0.9310,7.08014E-01
0.9320,6.57764E-01
0.9330,5.99453E-01
0.9340,5.33694E-01
0.9350,4.61214E-01
0.9360,3.82848E-01
0.9370,2.99532E-01
0.9380,2.12295E-01
0.9390,1.22244E-01
0.9400,3.05527E-02
0.9410,-6.15511E-02
0.9420,-1.52806E-01
0.9430,-2.41933E-01
0.9440,-3.27655E-01
0.9450,-4.08717E-01
0.9460,-4.83907E-01
0.9470,-5.52074E-01
0.9480,-6.12153E-01
0.9490,-6.63176E-01
0.9500,-7.04299E-01
0.9510,-7.34812E-01
0.9520,-7.54158E-01
0.9530,-7.61945E-01
0.9540,-7.57953E-01
0.9550,-7.42147E-01
0.9560,-7.14678E-01
0.9570,-6.75888E-01
0.9580,-6.26305E-01
0.9590,-5.66644E-01
0.9600,-4.97793E-01
0.9610,-4.20807E-01
0.9620,-3.36892E-01
0.9630,-2.47388E-01
0.9640,-1.53750E-01
0.9650,-5.75246E-02
0.9660,3.96749E-02
0.9670,1.36194E-01
0.9680,2.30367E-01
0.9690,3.20545E-01
0.9700,4.05125E-01
0.9710,4.82583E-01
0.9720,5.51498E-01
0.9730,6.10587E-01
0.9740,6.58725E-01
0.9750,6.94973E-01
0.9760,7.18598E-01
0.9770,7.29091E-01
0.9780,7.26181E-01
0.9790,7.09841E-01
0.9800,6.80301E-01
0.9810,6.38037E-01
0.9820,5.83777E-01
0.9830,5.18482E-01
0.9840,4.43335E-01
0.9850,3.59722E-01
0.9860,2.69207E-01
0.9870,1.73501E-01
0.9880,7.44339E-02
0.9890,-2.60803E-02
0.9900,-1.26083E-01
0.9910,-2.23608E-01
0.9920,-3.16720E-01
0.9930,-4.03557E-01
0.9940,-4.82365E-01
0.9950,-5.51536E-01
0.9960,-6.09645E-01
0.9970,-6.55478E-01
0.9980,-6.88059E-01
0.9990,-7.06678E-01
1.0000,-7.10902E-01
1.0010,-7.00590E-01
1.0020,-6.75900E-01
1.0030,-6.37289E-01
1.0040,-5.85504E-01
1.0050,-5.21573E-01
1.0060,-4.46784E-01
1.0070,-3.62662E-01
1.0080,-2.70939E-01
1.0090,-1.73517E-01
1.0100,-7.24351E-02
1.0110,3.01799E-02
1.0120,1.32153E-01
1.0130,2.31308E-01
1.0140,3.25516E-01
1.0150,4.12742E-01
1.0160,4.91086E-01
1.0170,5.58833E-01
1.0180,6.14483E-01
1.0190,6.56794E-01
1.0200,6.84804E-01
1.0210,6.97862E-01
1.0220,6.95641E-01
1.0230,6.78146E-01
1.0240,6.45722E-01
1.0250,5.99045E-01
1.0260,5.39111E-01
1.0270,4.67216E-01
1.0280,3.84929E-01
1.0290,2.94059E-01
1.0300,1.96617E-01
1.0310,9.47710E-02
1.0320,-9.20260E-03
1.0330,-1.12968E-01
1.0340,-2.14185E-01
1.0350,-3.10558E-01
1.0360,-3.99896E-01
1.0370,-4.80154E-01
1.0380,-5.49490E-01
1.0390,-6.06301E-01
1.0400,-6.49266E-01
1.0410,-6.77375E-01
1.0420,-6.89958E-01
1.0430,-6.86698E-01
1.0440,-6.67641E-01
1.0450,-6.33199E-01
1.0460,-5.84142E-01
1.0470,-5.21579E-01
1.0480,-4.46938E-01
1.0490,-3.61930E-01
1.0500,-2.68513E-01
1.0510,-1.68850E-01
1.0520,-6.52521E-02
1.0530,3.98679E-02
1.0540,1.44056E-01
1.0550,2.44871E-01
1.0560,3.39946E-01
1.0570,4.27042E-01
1.0580,5.04101E-01
1.0590,5.69296E-01
1.0600,6.21075E-01
1.0610,6.58199E-01
1.0620,6.79773E-01
1.0630,6.85267E-01
1.0640,6.74531E-01
1.0650,6.47801E-01
1.0660,6.05692E-01
1.0670,5.49187E-01
1.0680,4.79615E-01
1.0690,3.98618E-01
1.0700,3.08114E-01
1.0710,2.10255E-01
1.0720,1.07372E-01
1.0730,1.92047E-03
1.0740,-1.03577E-01
1.0750,-2.06591E-01
1.0760,-3.04648E-01
1.0770,-3.95390E-01
1.0780,-4.76629E-01
1.0790,-5.46403E-01
1.0800,-6.03024E-01
1.0810,-6.45117E-01
1.0820,-6.71657E-01
1.0830,-6.81992E-01
1.0840,-6.75861E-01
1.0850,-6.53402E-01
1.0860,-6.15146E-01
1.0870,-5.62010E-01
1.0880,-4.95271E-01
1.0890,-4.16536E-01
1.0900,-3.27709E-01
1.0910,-2.30936E-01
1.0920,-1.28561E-01
1.0930,-2.30671E-02
1.0940,8.29870E-02
1.0950,1.87025E-01
1.0960,2.86519E-01
1.0970,3.79047E-01
1.0980,4.62358E-01
1.0990,5.34421E-01
1.1000,5.93481E-01
1.1010,6.38095E-01
1.1020,6.67174E-01
1.1030,6.80006E-01
1.1040,6.76274E-01
1.1050,6.56067E-01
1.1060,6.19875E-01
1.1070,5.68576E-01
1.1080,5.03419E-01
1.1090,4.25991E-01
1.1100,3.38178E-01
1.1110,2.42120E-01
1.1120,1.40159E-01
1.1130,3.47810E-02
1.1140,-7.14451E-02
1.1150,-1.75929E-01
1.1160,-2.76124E-01
1.1170,-3.69586E-01
1.1180,-4.54038E-01
1.1190,-5.27419E-01
1.1200,-5.87943E-01
1.1210,-6.34133E-01
1.1220,-6.64867E-01
1.1230,-6.79394E-01
1.1240,-6.77365E-01
1.1250,-6.58829E-01
1.1260,-6.24241E-01
1.1270,-5.74447E-01
1.1280,-5.10660E-01
1.1290,-4.34439E-01
1.1300,-3.47639E-01
1.1310,-2.52378E-01
1.1320,-1.50974E-01
1.1330,-4.58969E-02
1.1340,6.02966E-02
1.1350,1.65024E-01
1.1360,2.65740E-01
1.1370,3.59997E-01
1.1380,4.45508E-01
1.1390,5.20199E-01
1.1400,5.82260E-01
1.1410,6.30189E-01
1.1420,6.62828E-01
1.1430,6.79392E-01
1.1440,6.79485E-01
1.1450,6.63111E-01
1.1460,6.30675E-01
1.1470,5.82969E-01
1.1480,5.21153E-01
1.1490,4.46729E-01
1.1500,3.61504E-01
1.1510,2.67542E-01
1.1520,1.67116E-01
1.1530,6.26556E-02
1.1540,-4.33171E-02
1.1550,-1.48245E-01
1.1560,-2.49600E-01
1.1570,-3.44942E-01
1.1580,-4.31978E-01
1.1590,-5.08619E-01
1.1600,-5.73027E-01
1.1610,-6.23662E-01
1.1620,-6.59316E-01
1.1630,-6.79143E-01
1.1640,-6.82676E-01
1.1650,-6.69841E-01
1.1660,-6.40958E-01
1.1670,-5.96727E-01
1.1680,-5.38218E-01
1.1690,-4.66840E-01
1.1700,-3.84307E-01
1.1710,-2.92598E-01
1.1720,-1.93908E-01
1.1730,-9.05942E-02
1.1740,1.48778E-02
1.1750,1.19996E-01
1.1760,2.22260E-01
1.1770,3.19242E-01
1.1780,4.08643E-01
1.1790,4.88347E-01
1.1800,5.56472E-01
1.1810,6.11414E-01
1.1820,6.51884E-01
1.1830,6.76936E-01
1.1840,6.85991E-01
1.1850,6.78850E-01
1.1860,6.55695E-01
1.1870,6.17086E-01
1.1880,5.63946E-01
1.1890,4.97538E-01
1.1900,4.19434E-01
1.1910,3.31481E-01
1.1920,2.35750E-01
1.1930,1.34493E-01
1.1940,3.00860E-02
1.1950,-7.50253E-02
1.1960,-1.78383E-01
1.1970,-2.77577E-01
1.1980,-3.70295E-01
1.1990,-4.54385E-01
1.2000,-5.27897E-01
1.2010,-5.89132E-01
1.2020,-6.36680E-01
1.2030,-6.69451E-01
1.2040,-6.86700E-01
1.2050,-6.88045E-01
1.2060,-6.73471E-01
1.2070,-6.43331E-01
1.2080,-5.98338E-01
1.2090,-5.39545E-01
1.2100,-4.68323E-01
1.2110,-3.86322E-01
1.2120,-2.95441E-01
1.2130,-1.97776E-01
1.2140,-9.55737E-02
1.2150,8.81849E-03
1.2160,1.13009E-01
1.2170,2.14617E-01
1.2180,3.11326E-01
1.2190,4.00934E-01
1.2200,4.81411E-01
1.2210,5.50934E-01
1.2220,6.07938E-01
1.2230,6.51143E-01
1.2240,6.79585E-01
1.2250,6.92640E-01
1.2260,6.90029E-01
1.2270,6.71832E-01
1.2280,6.38477E-01
1.2290,5.90736E-01
1.2300,5.29700E-01
1.2310,4.56757E-01
1.2320,3.73561E-01
1.2330,2.81989E-01
1.2340,1.84103E-01
1.2350,8.20995E-02
1.2360,-2.17383E-02
1.2370,-1.25092E-01
1.2380,-2.25659E-01
1.2390,-3.21207E-01
1.2400,-4.09619E-01
1.2410,-4.88944E-01
1.2420,-5.57436E-01
1.2430,-6.13594E-01
1.2440,-6.56193E-01
1.2450,-6.84313E-01
1.2460,-6.97353E-01
1.2470,-6.95047E-01
1.2480,-6.77467E-01
1.2490,-6.45020E-01
1.2500,-5.98438E-01
1.2510,-5.38760E-01
1.2520,-4.67309E-01
1.2530,-3.85661E-01
1.2540,-2.95609E-01
1.2550,-1.99124E-01
1.2560,-9.83134E-02
1.2570,4.63108E-03
1.2580,1.07476E-01
1.2590,2.07996E-01
1.2600,3.04025E-01
1.2610,3.93497E-01
1.2620,4.74496E-01
1.2630,5.45294E-01
1.2640,6.04384E-01
1.2650,6.50520E-01
1.2660,6.82732E-01
1.2670,7.00354E-01
1.2680,7.03031E-01
1.2690,6.90732E-01
1.2700,6.63739E-01
1.2710,6.22649E-01
1.2720,5.68357E-01
1.2730,5.02031E-01
1.2740,4.25093E-01
1.2750,3.39184E-01
1.2760,2.46127E-01
1.2770,1.47893E-01
1.2780,4.65519E-02
1.2790,-5.57659E-02
1.2800,-1.56917E-01
1.2810,-2.54789E-01
1.2820,-3.47345E-01
1.2830,-4.32667E-01
1.2840,-5.08991E-01
1.2850,-5.74747E-01
1.2860,-6.28591E-01
1.2870,-6.69429E-01
1.2880,-6.96437E-01
1.2890,-7.09083E-01
1.2900,-7.07130E-01
1.2910,-6.90643E-01
1.2920,-6.59986E-01
1.2930,-6.15810E-01
1.2940,-5.59041E-01
1.2950,-4.90860E-01
1.2960,-4.12676E-01
1.2970,-3.26097E-01
1.2980,-2.32895E-01
1.2990,-1.34971E-01
1.3000,-3.43158E-02
1.3010,6.70335E-02
1.3020,1.67032E-01
1.3030,2.63668E-01
1.3040,3.55007E-01
1.3050,4.39225E-01
1.3060,5.14649E-01
1.3070,5.79786E-01
1.3080,6.33356E-01
1.3090,6.74312E-01
1.3100,7.01862E-01
1.3110,7.15484E-01
1.3120,7.14932E-01
1.3130,7.00244E-01
1.3140,6.71734E-01
1.3150,6.29989E-01
1.3160,5.75854E-01
1.3170,5.10415E-01
1.3180,4.34973E-01
1.3190,3.51024E-01
1.3200,2.60221E-01
1.3210,1.64346E-01
1.3220,6.52744E-02
1.3230,-3.50655E-02
1.3240,-1.34726E-01
1.3250,-2.31782E-01
1.3260,-3.24363E-01
1.3270,-4.10693E-01
1.3280,-4.89123E-01
1.3290,-5.58162E-01
1.3300,-6.16505E-01
1.3310,-6.63055E-01
1.3320,-6.96946E-01
1.3330,-7.17555E-01
1.3340,-7.24515E-01
1.3350,-7.17721E-01
1.3360,-6.97325E-01
1.3370,-6.63741E-01
1.3380,-6.17627E-01
1.3390,-5.59875E-01
1.3400,-4.91594E-01
1.3410,-4.14085E-01
1.3420,-3.28818E-01
1.3430,-2.37402E-01
1.3440,-1.41555E-01
1.3450,-4.30702E-02
1.3460,5.62154E-02
1.3470,1.54459E-01
1.3480,2.49842E-01
1.3490,3.40608E-01
1.3500,4.25091E-01
1.3510,5.01748E-01
1.3520,5.69185E-01
1.3530,6.26185E-01
1.3540,6.71722E-01
1.3550,7.04989E-01
1.3560,7.25403E-01
1.3570,7.32617E-01
1.3580,7.26526E-01
1.3590,7.07267E-01
1.3600,6.75214E-01
1.3610,6.30972E-01
1.3620,5.75361E-01
1.3630,5.09404E-01
1.3640,4.34306E-01
1.3650,3.51429E-01
1.3660,2.62270E-01
1.3670,1.68432E-01
1.3680,7.15953E-02
1.3690,-2.65138E-02
1.3700,-1.24153E-01
1.3710,-2.19597E-01
1.3720,-3.11163E-01
1.3730,-3.97247E-01
1.3740,-4.76345E-01
1.3750,-5.47084E-01
1.3760,-6.08242E-01
1.3770,-6.58770E-01
1.3780,-6.97807E-01
1.3790,-7.24699E-01
1.3800,-7.39003E-01
1.3810,-7.40498E-01
1.3820,-7.29183E-01
1.3830,-7.05282E-01
1.3840,-6.69232E-01
1.3850,-6.21677E-01
1.3860,-5.63459E-01
1.3870,-4.95595E-01
1.3880,-4.19266E-01
1.3890,-3.35790E-01
1.3900,-2.46601E-01
1.3910,-1.53227E-01
1.3920,-5.72572E-02
1.3930,3.96809E-02
1.3940,1.35951E-01
1.3950,2.29933E-01
1.3960,3.20055E-01
1.3970,4.04815E-01
1.3980,4.82807E-01
1.3990,5.52745E-01
1.4000,6.13481E-01
1.4010,6.64028E-01
1.4020,7.03569E-01
1.4030,7.31475E-01
1.4040,7.47310E-01
1.4050,7.50841E-01
1.4060,7.42035E-01
1.4070,7.21066E-01
1.4080,6.88302E-01
1.4090,6.44304E-01
1.4100,5.89814E-01
1.4110,5.25740E-01
1.4120,4.53143E-01
1.4130,3.73216E-01
1.4140,2.87265E-01
1.4150,1.96687E-01
1.4160,1.02949E-01
1.4170,7.56001E-03
1.4180,-8.79505E-02
1.4190,-1.82058E-01
1.4200,-2.73267E-01
1.4210,-3.60137E-01
1.4220,-4.41298E-01
1.4230,-5.15482E-01
1.4240,-5.81534E-01
1.4250,-6.38433E-01
1.4260,-6.85305E-01
1.4270,-7.21441E-01
1.4280,-7.46299E-01
1.4290,-7.59518E-01
1.4300,-7.60919E-01
1.4310,-7.50508E-01
1.4320,-7.28472E-01
1.4330,-6.95181E-01
1.4340,-6.51172E-01
1.4350,-5.97149E-01
1.4360,-5.33962E-01
1.4370,-4.62602E-01
1.4380,-3.84175E-01
1.4390,-2.99896E-01
1.4400,-2.11057E-01
1.4410,-1.19016E-01
1.4420,-2.51753E-02
1.4430,6.90465E-02
1.4440,1.62229E-01
1.4450,2.52975E-01
1.4460,3.39931E-01
1.4470,4.21805E-01
1.4480,4.97388E-01
1.4490,5.65571E-01
1.4500,6.25358E-01
1.4510,6.75886E-01
1.4520,7.16428E-01
1.4530,7.46412E-01
1.4540,7.65421E-01
1.4550,7.73204E-01
1.4560,7.69673E-01
1.4570,7.54907E-01
1.4580,7.29148E-01
1.4590,6.92796E-01
1.4600,6.46403E-01
1.4610,5.90665E-01
1.4620,5.26408E-01
1.4630,4.54577E-01
1.4640,3.76221E-01
1.4650,2.92478E-01
1.4660,2.04556E-01
1.4670,1.13720E-01
1.4680,2.12662E-02
1.4690,-7.14894E-02
1.4700,-1.63234E-01
1.4710,-2.52676E-01
1.4720,-3.38562E-01
1.4730,-4.19694E-01
1.4740,-4.94948E-01
1.4750,-5.63285E-01
1.4760,-6.23771E-01
1.4770,-6.75584E-01
1.4780,-7.18025E-01
1.4790,-7.50531E-01
1.4800,-7.72677E-01
1.4810,-7.84183E-01
1.4820,-7.84918E-01
1.4830,-7.74898E-01
1.4840,-7.54286E-01
1.4850,-7.23390E-01
1.4860,-6.82654E-01
1.4870,-6.32655E-01
1.4880,-5.74094E-01
1.4890,-5.07782E-01
1.4900,-4.34630E-01
1.4910,-3.55640E-01
1.4920,-2.71882E-01
1.4930,-1.84490E-01
1.4940,-9.46378E-02
1.4950,-3.52584E-03
1.4960,8.76334E-02
1.4970,1.77633E-01
1.4980,2.65288E-01
1.4990,3.49450E-01
1.5000,4.29022E-01
1.5010,5.02972E-01
1.5020,5.70348E-01
1.5030,6.30288E-01
1.5040,6.82031E-01
1.5050,7.24926E-01
1.5060,7.58440E-01
1.5070,7.82165E-01
1.5080,7.95818E-01
1.5090,7.99251E-01
1.5100,7.92444E-01
1.5110,7.75512E-01
1.5120,7.48694E-01
1.5130,7.12357E-01
1.5140,6.66987E-01
1.5150,6.13178E-01
1.5160,5.51633E-01
1.5170,4.83145E-01
1.5180,4.08591E-01
1.5190,3.28921E-01
1.5200,2.45142E-01
1.5210,1.58309E-01
1.5220,6.95085E-02
1.5230,-2.01542E-02
1.5240,-1.09568E-01
1.5250,-1.97632E-01
1.5260,-2.83265E-01
1.5270,-3.65423E-01
1.5280,-4.43111E-01
1.5290,-5.15391E-01
1.5300,-5.81398E-01
1.5310,-6.40345E-01
1.5320,-6.91538E-01
1.5330,-7.34377E-01
1.5340,-7.68369E-01
1.5350,-7.93128E-01
1.5360,-8.08380E-01
1.5370,-8.13968E-01
1.5380,-8.09851E-01
1.5390,-7.96102E-01
1.5400,-7.72909E-01
1.5410,-7.40572E-01
1.5420,-6.99495E-01
1.5430,-6.50186E-01
1.5440,-5.93243E-01
1.5450,-5.29355E-01
1.5460,-4.59284E-01
1.5470,-3.83864E-01
1.5480,-3.03984E-01
1.5490,-2.20582E-01
1.5500,-1.34630E-01
1.5510,-4.71261E-02
1.5520,4.09200E-02
1.5530,1.28497E-01
1.5540,2.14606E-01
1.5550,2.98267E-01
1.5560,3.78537E-01
1.5570,4.54512E-01
1.5580,5.25346E-01
1.5590,5.90252E-01
1.5600,6.48515E-01
1.5610,6.99500E-01
1.5620,7.42655E-01
1.5630,7.77518E-01
1.5640,8.03725E-01
1.5650,8.21006E-01
1.5660,8.29195E-01
1.5670,8.28225E-01
1.5680,8.18131E-01
1.5690,7.99050E-01
1.5700,7.71213E-01
1.5710,7.34949E-01
1.5720,6.90675E-01
1.5730,6.38895E-01
1.5740,5.80189E-01
1.5750,5.15212E-01
1.5760,4.44681E-01
1.5770,3.69368E-01
1.5780,2.90094E-01
1.5790,2.07719E-01
1.5800,1.23127E-01
1.5810,3.72264E-02
1.5820,-4.90697E-02
1.5830,-1.34847E-01
1.5840,-2.19203E-01
1.5850,-3.01253E-01
1.5860,-3.80144E-01
1.5870,-4.55059E-01
1.5880,-5.25226E-01
1.5890,-5.89930E-01
1.5900,-6.48514E-01
1.5910,-7.00389E-01
1.5920,-7.45038E-01
1.5930,-7.82021E-01
1.5940,-8.10981E-01
1.5950,-8.31643E-01
1.5960,-8.43820E-01
1.5970,-8.47411E-01
1.5980,-8.42404E-01
1.5990,-8.28873E-01
1.6000,-8.06978E-01
1.6010,-7.76963E-01
1.6020,-7.39153E-01
1.6030,-6.93946E-01
1.6040,-6.41816E-01
1.6050,-5.83299E-01
1.6060,-5.18995E-01
1.6070,-4.49556E-01
1.6080,-3.75681E-01
1.6090,-2.98110E-01
1.6100,-2.17614E-01
1.6110,-1.34989E-01
1.6120,-5.10461E-02
1.6130,3.33933E-02
1.6140,1.17509E-01
1.6150,2.00489E-01
1.6160,2.81535E-01
1.6170,3.59874E-01
1.6180,4.34762E-01
1.6190,5.05493E-01
1.6200,5.71405E-01
1.6210,6.31883E-01
1.6220,6.86370E-01
1.6230,7.34369E-01
1.6240,7.75445E-01
1.6250,8.09232E-01
1.6260,8.35434E-01
1.6270,8.53827E-01
1.6280,8.64263E-01
1.6290,8.66668E-01
1.6300,8.61041E-01
1.6310,8.47459E-01
1.6320,8.26070E-01
1.6330,7.97091E-01
1.6340,7.60810E-01
1.6350,7.17581E-01
1.6360,6.67815E-01
1.6370,6.11985E-01
1.6380,5.50613E-01
1.6390,4.84269E-01
1.6400,4.13566E-01
1.6410,3.39149E-01
1.6420,2.61696E-01
1.6430,1.81907E-01
1.6440,1.00499E-01
1.6450,1.81994E-02
1.6460,-6.42621E-02
1.6470,-1.46157E-01
1.6480,-2.26766E-01
1.6490,-3.05387E-01
1.6500,-3.81338E-01
1.6510,-4.53963E-01
1.6520,-5.22642E-01
1.6530,-5.86789E-01
1.6540,-6.45865E-01
1.6550,-6.99373E-01
1.6560,-7.46872E-01
1.6570,-7.87970E-01
1.6580,-8.22336E-01
1.6590,-8.49696E-01
1.6600,-8.69839E-01
1.6610,-8.82614E-01
1.6620,-8.87935E-01
1.6630,-8.85779E-01
1.6640,-8.76187E-01
1.6650,-8.59259E-01
1.6660,-8.35159E-01
1.6670,-8.04109E-01
1.6680,-7.66385E-01
1.6690,-7.22320E-01
1.6700,-6.72296E-01
1.6710,-6.16742E-01
1.6720,-5.56129E-01
1.6730,-4.90968E-01
1.6740,-4.21804E-01
1.6750,-3.49210E-01
1.6760,-2.73785E-01
1.6770,-1.96147E-01
1.6780,-1.16928E-01
1.6790,-3.67698E-02
1.6800,4.36837E-02
1.6810,1.23789E-01
1.6820,2.02908E-01
1.6830,2.80416E-01
1.6840,3.55705E-01
1.6850,4.28186E-01
1.6860,4.97297E-01
1.6870,5.62505E-01
1.6880,6.23313E-01
1.6890,6.79258E-01
1.6900,7.29920E-01
1.6910,7.74922E-01
1.6920,8.13932E-01
1.6930,8.46666E-01
1.6940,8.72893E-01
1.6950,8.92430E-01
1.6960,9.05148E-01
1.6970,9.10971E-01
1.6980,9.09873E-01
1.6990,9.01885E-01
1.7000,8.87086E-01
1.7010,8.65609E-01
1.7020,8.37635E-01
1.7030,8.03392E-01
1.7040,7.63155E-01
1.7050,7.17240E-01
1.7060,6.66005E-01
1.7070,6.09845E-01
1.7080,5.49189E-01
1.7090,4.84495E-01
1.7100,4.16251E-01
1.7110,3.44965E-01
1.7120,2.71165E-01
1.7130,1.95396E-01
1.7140,1.18212E-01
1.7150,4.01743E-02
1.7160,-3.81530E-02
1.7170,-1.16207E-01
1.7180,-1.93430E-01
1.7190,-2.69273E-01
1.7200,-3.43202E-01
1.7210,-4.14697E-01
1.7220,-4.83262E-01
1.7230,-5.48422E-01
1.7240,-6.09729E-01
1.7250,-6.66765E-01
1.7260,-7.19146E-01
1.7270,-7.66521E-01
1.7280,-8.08576E-01
1.7290,-8.45036E-01
1.7300,-8.75667E-01
1.7310,-9.00276E-01
1.7320,-9.18712E-01
1.7330,-9.30869E-01
1.7340,-9.36683E-01
1.7350,-9.36134E-01
1.7360,-9.29245E-01
1.7370,-9.16081E-01
1.7380,-8.96752E-01
1.7390,-8.71405E-01
1.7400,-8.40229E-01
1.7410,-8.03449E-01
1.7420,-7.61327E-01
1.7430,-7.14159E-01
1.7440,-6.62273E-01
1.7450,-6.06024E-01
1.7460,-5.45795E-01
1.7470,-4.81994E-01
1.7480,-4.15047E-01
1.7490,-3.45399E-01
1.7500,-2.73512E-01
1.7510,-1.99856E-01
1.7520,-1.24912E-01
1.7530,-4.91647E-02
1.7540,2.68975E-02
1.7550,1.02788E-01
1.7560,1.78025E-01
1.7570,2.52132E-01
1.7580,3.24646E-01
1.7590,3.95112E-01
1.7600,4.63096E-01
1.7610,5.28178E-01
1.7620,5.89963E-01
1.7630,6.48074E-01
1.7640,7.02164E-01
1.7650,7.51911E-01
1.7660,7.97021E-01
1.7670,8.37232E-01
1.7680,8.72313E-01
1.7690,9.02066E-01
1.7700,9.26326E-01
1.7710,9.44965E-01
1.7720,9.57887E-01
1.7730,9.65032E-01
1.7740,9.66376E-01
1.7750,9.61930E-01
1.7760,9.51738E-01
1.7770,9.35880E-01
1.7780,9.14467E-01
1.7790,8.87645E-01
1.7800,8.55588E-01
1.7810,8.18503E-01
1.7820,7.76621E-01
1.7830,7.30205E-01
1.7840,6.79538E-01
1.7850,6.24927E-01
1.7860,5.66702E-01
1.7870,5.05210E-01
1.7880,4.40815E-01
1.7890,3.73895E-01
1.7900,3.04840E-01
1.7910,2.34050E-01
1.7920,1.61932E-01
1.7930,8.88987E-02
1.7940,1.53641E-02
1.7950,-5.82571E-02
1.7960,-1.31552E-01
1.7970,-2.04114E-01
1.7980,-2.75540E-01
1.7990,-3.45439E-01
1.8000,-4.13429E-01
1.8010,-4.79142E-01
1.8020,-5.42226E-01
1.8030,-6.02342E-01
1.8040,-6.59174E-01
1.8050,-7.12423E-01
1.8060,-7.61812E-01
1.8070,-8.07087E-01
1.8080,-8.48018E-01
1.8090,-8.84400E-01
1.8100,-9.16054E-01
1.8110,-9.42825E-01
1.8120,-9.64589E-01
1.8130,-9.81246E-01
1.8140,-9.92725E-01
1.8150,-9.98983E-01
1.8160,-1.00001E+00
1.8170,-9.95803E-01
1.8180,-9.86415E-01
1.8190,-9.71908E-01
1.8200,-9.52374E-01
1.8210,-9.27930E-01
1.8220,-8.98718E-01
1.8230,-8.64904E-01
1.8240,-8.26675E-01
1.8250,-7.84241E-01
1.8260,-7.37831E-01
1.8270,-6.87692E-01
1.8280,-6.34090E-01
1.8290,-5.77306E-01
1.8300,-5.17633E-01
1.8310,-4.55380E-01
1.8320,-3.90864E-01
1.8330,-3.24412E-01
1.8340,-2.56359E-01
1.8350,-1.87044E-01
1.8360,-1.16813E-01
1.8370,-4.60106E-02
1.8380,2.50160E-02
1.8390,9.59214E-02
1.8400,1.66363E-01
1.8410,2.36003E-01
1.8420,3.04510E-01
1.8430,3.71559E-01
1.8440,4.36835E-01
1.8450,5.00035E-01
1.8460,5.60866E-01
1.8470,6.19048E-01
1.8480,6.74317E-01
1.8490,7.26424E-01
1.8500,7.75135E-01
1.8510,8.20236E-01
1.8520,8.61530E-01
1.8530,8.98839E-01
1.8540,9.32003E-01
1.8550,9.60886E-01
1.8560,9.85369E-01
1.8570,1.00536E+00
1.8580,1.02077E+00
1.8590,1.03156E+00
1.8600,1.03770E+00
1.8610,1.03916E+00
1.8620,1.03596E+00
1.8630,1.02814E+00
1.8640,1.01573E+00
1.8650,9.98821E-01
1.8660,9.77492E-01
1.8670,9.51855E-01
1.8680,9.22038E-01
1.8690,8.88186E-01
1.8700,8.50460E-01
1.8710,8.09039E-01
1.8720,7.64114E-01
1.8730,7.15892E-01
1.8740,6.64592E-01
1.8750,6.10443E-01
1.8760,5.53688E-01
1.8770,4.94578E-01
1.8780,4.33370E-01
1.8790,3.70331E-01
1.8800,3.05733E-01
1.8810,2.39853E-01
1.8820,1.72970E-01
1.8830,1.05366E-01
1.8840,3.73247E-02
1.8850,-3.08711E-02
1.8860,-9.89398E-02
1.8870,-1.66602E-01
1.8880,-2.33584E-01
1.8890,-2.99613E-01
1.8900,-3.64425E-01
1.8910,-4.27762E-01
1.8920,-4.89374E-01
1.8930,-5.49020E-01
1.8940,-6.06467E-01
1.8950,-6.61495E-01
1.8960,-7.13893E-01
1.8970,-7.63463E-01
1.8980,-8.10020E-01
1.8990,-8.53392E-01
1.9000,-8.93419E-01
1.9010,-9.29959E-01
1.9020,-9.62881E-01
1.9030,-9.92070E-01
1.9040,-1.01743E+00
1.9050,-1.03887E+00
1.9060,-1.05633E+00
1.9070,-1.06975E+00
1.9080,-1.07911E+00
1.9090,-1.08436E+00
1.9100,-1.08553E+00
1.9110,-1.08260E+00
1.9120,-1.07561E+00
1.9130,-1.06461E+00
1.9140,-1.04963E+00
1.9150,-1.03077E+00
1.9160,-1.00809E+00
1.9170,-9.81695E-01
1.9180,-9.51699E-01
1.9190,-9.18224E-01
1.9200,-8.81402E-01
1.9210,-8.41381E-01
1.9220,-7.98316E-01
1.9230,-7.52374E-01
1.9240,-7.03731E-01
1.9250,-6.52569E-01
1.9260,-5.99082E-01
1.9270,-5.43466E-01
1.9280,-4.85928E-01
1.9290,-4.26676E-01
1.9300,-3.65924E-01
1.9310,-3.03893E-01
1.9320,-2.40801E-01
1.9330,-1.76872E-01
1.9340,-1.12331E-01
1.9350,-4.74025E-02
1.9360,1.76892E-02
1.9370,8.27204E-02
1.9380,1.47470E-01
1.9390,2.11718E-01
1.9400,2.75249E-01
1.9410,3.37851E-01
1.9420,3.99318E-01
1.9430,4.59447E-01
1.9440,5.18043E-01
1.9450,5.74916E-01
1.9460,6.29884E-01
1.9470,6.82773E-01
1.9480,7.33416E-01
1.9490,7.81656E-01
1.9500,8.27343E-01
1.9510,8.70338E-01
1.9520,9.10512E-01
1.9530,9.47745E-01
1.9540,9.81928E-01
1.9550,1.01296E+00
1.9560,1.04076E+00
1.9570,1.06525E+00
1.9580,1.08635E+00
1.9590,1.10403E+00
1.9600,1.11822E+00
1.9610,1.12891E+00
1.9620,1.13607E+00
1.9630,1.13969E+00
1.9640,1.13977E+00
1.9650,1.13633E+00
1.9660,1.12939E+00
1.9670,1.11898E+00
1.9680,1.10515E+00
1.9690,1.08795E+00
1.9700,1.06745E+00
1.9710,1.04372E+00
1.9720,1.01684E+00
1.9730,9.86903E-01
1.9740,9.54015E-01
1.9750,9.18283E-01
1.9760,8.79821E-01
1.9770,8.38755E-01
1.9780,7.95215E-01
1.9790,7.49338E-01
1.9800,7.01266E-01
1.9810,6.51148E-01
1.9820,5.99137E-01
1.9830,5.45390E-01
1.9840,4.90070E-01
1.9850,4.33340E-01
1.9860,3.75369E-01
1.9870,3.16326E-01
1.9880,2.56383E-01
1.9890,1.95713E-01
1.9900,1.34491E-01
1.9910,7.28909E-02
1.9920,1.10860E-02
1.9930,-5.07500E-02
1.9940,-1.12445E-01
1.9950,-1.73828E-01
1.9960,-2.34731E-01
1.9970,-2.94989E-01
1.9980,-3.54438E-01
1.9990,-4.12919E-01
2.0000,-4.70277E-01
2.0010,-5.26360E-01
2.0020,-5.81021E-01
2.0030,-6.34119E-01
2.0040,-6.85518E-01
2.0050,-7.35085E-01
2.0060,-7.82697E-01
2.0070,-8.28235E-01
2.0080,-8.71585E-01
2.0090,-9.12643E-01
2.0100,-9.51310E-01
2.0110,-9.87493E-01
2.0120,-1.02111E+00
2.0130,-1.05208E+00
2.0140,-1.08033E+00
2.0150,-1.10581E+00
2.0160,-1.12845E+00
2.0170,-1.14822E+00
2.0180,-1.16507E+00
2.0190,-1.17897E+00
2.0200,-1.18990E+00
2.0210,-1.19784E+00
2.0220,-1.20278E+00
2.0230,-1.20472E+00
2.0240,-1.20368E+00
2.0250,-1.19966E+00
2.0260,-1.19269E+00
2.0270,-1.18279E+00
2.0280,-1.17001E+00
2.0290,-1.15438E+00
2.0300,-1.13596E+00
2.0310,-1.11479E+00
2.0320,-1.09095E+00
2.0330,-1.06450E+00
2.0340,-1.03551E+00
2.0350,-1.00407E+00
2.0360,-9.70260E-01
2.0370,-9.34166E-01
2.0380,-8.95886E-01
2.0390,-8.55517E-01
2.0400,-8.13163E-01
2.0410,-7.68931E-01
2.0420,-7.22929E-01
2.0430,-6.75273E-01
2.0440,-6.26076E-01
2.0450,-5.75459E-01
2.0460,-5.23542E-01
2.0470,-4.70448E-01
2.0480,-4.16300E-01
2.0490,-3.61226E-01
2.0500,-3.05350E-01
2.0510,-2.48801E-01
2.0520,-1.91706E-01
2.0530,-1.34191E-01
2.0540,-7.63843E-02
2.0550,-1.84123E-02
2.0560,3.95994E-02
2.0570,9.75264E-02
2.0580,1.55245E-01
2.0590,2.12635E-01
2.0600,2.69576E-01
2.0610,3.25951E-01
2.0620,3.81644E-01
2.0630,4.36543E-01
2.0640,4.90539E-01
2.0650,5.43524E-01
2.0660,5.95396E-01
2.0670,6.46054E-01
2.0680,6.95402E-01
2.0690,7.43345E-01
2.0700,7.89797E-01
2.0710,8.34670E-01
2.0720,8.77883E-01
2.0730,9.19361E-01
2.0740,9.59029E-01
2.0750,9.96820E-01
2.0760,1.03267E+00
2.0770,1.06652E+00
2.0780,1.09831E+00
2.0790,1.12799E+00
2.0800,1.15552E+00
2.0810,1.18085E+00
2.0820,1.20395E+00
2.0830,1.22478E+00
2.0840,1.24332E+00
2.0850,1.25953E+00
2.0860,1.27342E+00
2.0870,1.28495E+00
2.0880,1.29411E+00
2.0890,1.30092E+00
2.0900,1.30535E+00
2.0910,1.30742E+00
2.0920,1.30713E+00
2.0930,1.30450E+00
2.0940,1.29954E+00
2.0950,1.29228E+00
2.0960,1.28272E+00
2.0970,1.27091E+00
2.0980,1.25688E+00
2.0990,1.24065E+00
2.1000,1.22228E+00
2.1010,1.20179E+00
2.1020,1.17925E+00
2.1030,1.15469E+00
2.1040,1.12816E+00
2.1050,1.09973E+00
2.1060,1.06944E+00
2.1070,1.03737E+00
2.1080,1.00357E+00
2.1090,9.68098E-01
2.1100,9.31033E-01
2.1110,8.92440E-01
2.1120,8.52388E-01
2.1130,8.10952E-01
2.1140,7.68204E-01
2.1150,7.24220E-01
2.1160,6.79078E-01
2.1170,6.32855E-01
2.1180,5.85629E-01
2.1190,5.37482E-01
2.1200,4.88492E-01
2.1210,4.38742E-01
2.1220,3.88311E-01
2.1230,3.37282E-01
2.1240,2.85736E-01
2.1250,2.33754E-01
2.1260,1.81418E-01
2.1270,1.28808E-01
2.1280,7.60043E-02
2.1290,2.30876E-02
2.1300,-2.98635E-02
2.1310,-8.27706E-02
2.1320,-1.35556E-01
2.1330,-1.88144E-01
2.1340,-2.40460E-01
2.1350,-2.92428E-01
2.1360,-3.43978E-01
2.1370,-3.95037E-01
2.1380,-4.45536E-01
2.1390,-4.95408E-01
2.1400,-5.44585E-01
2.1410,-5.93003E-01
2.1420,-6.40601E-01
2.1430,-6.87316E-01
2.1440,-7.33091E-01
2.1450,-7.77868E-01
2.1460,-8.21592E-01
2.1470,-8.64212E-01
2.1480,-9.05677E-01
2.1490,-9.45938E-01
2.1500,-9.84951E-01
2.1510,-1.02267E+00
2.1520,-1.05905E+00
2.1530,-1.09407E+00
2.1540,-1.12767E+00
2.1550,-1.15982E+00
2.1560,-1.19050E+00
2.1570,-1.21968E+00
2.1580,-1.24732E+00
2.1590,-1.27340E+00
2.1600,-1.29790E+00
2.1610,-1.32079E+00
2.1620,-1.34207E+00
2.1630,-1.36172E+00
2.1640,-1.37971E+00
2.1650,-1.39605E+00
2.1660,-1.41072E+00
2.1670,-1.42371E+00
2.1680,-1.43502E+00
2.1690,-1.44465E+00
2.1700,-1.45260E+00
2.1710,-1.45887E+00
2.1720,-1.46346E+00
2.1730,-1.46638E+00
2.1740,-1.46764E+00
2.1750,-1.46725E+00
2.1760,-1.46522E+00
2.1770,-1.46156E+00
2.1780,-1.45628E+00
2.1790,-1.44941E+00
2.1800,-1.44096E+00
2.1810,-1.43096E+00
2.1820,-1.41942E+00
2.1830,-1.40636E+00
2.1840,-1.39182E+00
2.1850,-1.37581E+00
2.1860,-1.35837E+00
2.1870,-1.33952E+00
2.1880,-1.31930E+00
2.1890,-1.29772E+00
2.1900,-1.27483E+00
2.1910,-1.25066E+00
2.1920,-1.22523E+00
2.1930,-1.19860E+00
2.1940,-1.17078E+00
2.1950,-1.14181E+00
2.1960,-1.11174E+00
2.1970,-1.08060E+00
2.1980,-1.04843E+00
2.1990,-1.01526E+00
2.2000,-9.81132E-01
2.2010,-9.46092E-01
2.2020,-9.10174E-01
2.2030,-8.73419E-01
2.2040,-8.35867E-01
2.2050,-7.97558E-01
2.2060,-7.58533E-01
2.2070,-7.18832E-01
2.2080,-6.78495E-01
2.2090,-6.37563E-01
2.2100,-5.96076E-01
2.2110,-5.54074E-01
2.2120,-5.11599E-01
2.2130,-4.68689E-01
2.2140,-4.25384E-01
2.2150,-3.81724E-01
2.2160,-3.37748E-01
2.2170,-2.93494E-01
2.2180,-2.49002E-01
2.2190,-2.04308E-01
2.2200,-1.59451E-01
2.2210,-1.14467E-01
2.2220,-6.93928E-02
2.2230,-2.42646E-02
2.2240,2.08824E-02
2.2250,6.60134E-02
2.2260,1.11094E-01
2.2270,1.56092E-01
2.2280,2.00973E-01
2.2290,2.45705E-01
2.2300,2.90258E-01
2.2310,3.34599E-01
2.2320,3.78701E-01
2.2330,4.22532E-01
2.2340,4.66066E-01
2.2350,5.09273E-01
2.2360,5.52128E-01
2.2370,5.94604E-01
2.2380,6.36677E-01
2.2390,6.78321E-01
2.2400,7.19513E-01
2.2410,7.60230E-01
2.2420,8.00451E-01
2.2430,8.40155E-01
2.2440,8.79320E-01
2.2450,9.17929E-01
2.2460,9.55962E-01
2.2470,9.93401E-01
2.2480,1.03023E+00
2.2490,1.06643E+00
2.2500,1.10199E+00
2.2510,1.13690E+00
2.2520,1.17114E+00
2.2530,1.20469E+00
2.2540,1.23755E+00
2.2550,1.26971E+00
2.2560,1.30115E+00
2.2570,1.33186E+00
2.2580,1.36184E+00
2.2590,1.39108E+00
2.2600,1.41957E+00
2.2610,1.44731E+00
2.2620,1.47428E+00
2.2630,1.50049E+00
2.2640,1.52593E+00
2.2650,1.55059E+00
2.2660,1.57448E+00
2.2670,1.59758E+00
2.2680,1.61991E+00
2.2690,1.64145E+00
2.2700,1.66221E+00
2.2710,1.68219E+00
2.2720,1.70138E+00
2.2730,1.71980E+00
2.2740,1.73743E+00
2.2750,1.75429E+00
2.2760,1.77038E+00
2.2770,1.78570E+00
2.2780,1.80025E+00
2.2790,1.81404E+00
2.2800,1.82708E+00
2.2810,1.83936E+00
2.2820,1.85090E+00
2.2830,1.86170E+00
2.2840,1.87176E+00
2.2850,1.88110E+00
2.2860,1.88973E+00
2.2870,1.89764E+00
2.2880,1.90485E+00
2.2890,1.91137E+00
2.2900,1.91720E+00
2.2910,1.92236E+00
2.2920,1.92684E+00
2.2930,1.93068E+00
2.2940,1.93386E+00
2.2950,1.93640E+00
2.2960,1.93832E+00
2.2970,1.93962E+00
2.2980,1.94031E+00
2.2990,1.94041E+00
2.3000,1.93992E+00
2.3010,1.93885E+00
2.3020,1.93723E+00
2.3030,1.93505E+00
2.3040,1.93233E+00
2.3050,1.92908E+00
2.3060,1.92531E+00
2.3070,1.92104E+00
2.3080,1.91628E+00
2.3090,1.91103E+00
2.3100,1.90531E+00
2.3110,1.89913E+00
2.3120,1.89250E+00
2.3130,1.88544E+00
2.3140,1.87796E+00
2.3150,1.87006E+00
2.3160,1.86177E+00
2.3170,1.85308E+00
2.3180,1.84402E+00
2.3190,1.83460E+00
2.3200,1.82482E+00
2.3210,1.81470E+00
2.3220,1.80425E+00
2.3230,1.79348E+00
2.3240,1.78240E+00
2.3250,1.77103E+00
2.3260,1.75937E+00
2.3270,1.74744E+00
2.3280,1.73525E+00
2.3290,1.72280E+00
2.3300,1.71011E+00
2.3310,1.69720E+00
2.3320,1.68406E+00
2.3330,1.67071E+00
2.3340,1.65716E+00
2.3350,1.64342E+00
2.3360,1.62950E+00
2.3370,1.61542E+00
2.3380,1.60117E+00
2.3390,1.58677E+00
2.3400,1.57223E+00
2.3410,1.55756E+00
2.3420,1.54276E+00
2.3430,1.52785E+00
2.3440,1.51283E+00
2.3450,1.49772E+00
2.3460,1.48252E+00
2.3470,1.46724E+00
2.3480,1.45188E+00
2.3490,1.43646E+00
2.3500,1.42099E+00
2.3510,1.40546E+00
2.3520,1.38989E+00
2.3530,1.37429E+00
2.3540,1.35866E+00
2.3550,1.34301E+00
2.3560,1.32734E+00
2.3570,1.31167E+00
2.3580,1.29599E+00
2.3590,1.28032E+00
2.3600,1.26466E+00
2.3610,1.24902E+00
2.3620,1.23340E+00
2.3630,1.21780E+00
2.3640,1.20225E+00
2.3650,1.18673E+00
2.3660,1.17125E+00
2.3670,1.15582E+00
2.3680,1.14044E+00
2.3690,1.12513E+00
2.3700,1.10987E+00
2.3710,1.09468E+00
2.3720,1.07956E+00
2.3730,1.06452E+00
2.3740,1.04955E+00
2.3750,1.03467E+00
2.3760,1.01987E+00
2.3770,1.00516E+00
2.3780,9.90547E-01
2.3790,9.76025E-01
2.3800,9.61602E-01
2.3810,9.47280E-01
2.3820,9.33061E-01
2.3830,9.18949E-01
2.3840,9.04946E-01
2.3850,8.91054E-01
2.3860,8.77276E-01
2.3870,8.63613E-01
2.3880,8.50068E-01
2.3890,8.36642E-01
2.3900,8.23337E-01
2.3910,8.10155E-01
2.3920,7.97098E-01
2.3930,7.84166E-01
2.3940,7.71362E-01
2.3950,7.58685E-01
2.3960,7.46138E-01
2.3970,7.33722E-01
2.3980,7.21438E-01
2.3990,7.09285E-01
2.4000,6.97266E-01
2.4010,6.85380E-01
2.4020,6.73629E-01
2.4030,6.62013E-01
2.4040,6.50532E-01
2.4050,6.39187E-01
2.4060,6.27978E-01
2.4070,6.16905E-01
2.4080,6.05969E-01
2.4090,5.95169E-01
2.4100,5.84506E-01
2.4110,5.73978E-01
2.4120,5.63588E-01
2.4130,5.53333E-01
2.4140,5.43214E-01
2.4150,5.33231E-01
2.4160,5.23383E-01
2.4170,5.13670E-01
2.4180,5.04091E-01
2.4190,4.94647E-01
2.4200,4.85335E-01
2.4210,4.76157E-01
2.4220,4.67111E-01
2.4230,4.58196E-01
2.4240,4.49412E-01
2.4250,4.40758E-01
2.4260,4.32233E-01
2.4270,4.23837E-01
2.4280,4.15569E-01
2.4290,4.07427E-01
2.4300,3.99411E-01
2.4310,3.91520E-01
2.4320,3.83753E-01
2.4330,3.76109E-01
2.4340,3.68587E-01
2.4350,3.61186E-01
2.4360,3.53904E-01
2.4370,3.46742E-01
2.4380,3.39697E-01
2.4390,3.32769E-01
2.4400,3.25956E-01
2.4410,3.19257E-01
2.4420,3.12672E-01
2.4430,3.06198E-01
2.4440,2.99836E-01
2.4450,2.93582E-01
2.4460,2.87438E-01
2.4470,2.81400E-01
2.4480,2.75469E-01
2.4490,2.69642E-01
2.4500,2.63919E-01
2.4510,2.58297E-01
2.4520,2.52777E-01
2.4530,2.47357E-01
2.4540,2.42035E-01
2.4550,2.36811E-01
2.4560,2.31682E-01
2.4570,2.26649E-01
2.4580,2.21708E-01
2.4590,2.16860E-01
2.4600,2.12103E-01
2.4610,2.07436E-01
2.4620,2.02858E-01
2.4630,1.98366E-01
2.4640,1.93961E-01
2.4650,1.89640E-01
2.4660,1.85403E-01
2.4670,1.81248E-01
2.4680,1.77175E-01
2.4690,1.73181E-01
2.4700,1.69266E-01
2.4710,1.65428E-01
2.4720,1.61667E-01
2.4730,1.57981E-01
2.4740,1.54368E-01
2.4750,1.50829E-01
2.4760,1.47361E-01
2.4770,1.43964E-01
2.4780,1.40635E-01
2.4790,1.37375E-01
2.4800,1.34182E-01
2.4810,1.31055E-01
2.4820,1.27993E-01
2.4830,1.24995E-01
2.4840,1.22059E-01
2.4850,1.19185E-01
2.4860,1.16371E-01
2.4870,1.13617E-01
2.4880,1.10921E-01
2.4890,1.08283E-01
2.4900,1.05701E-01
2.4910,1.03174E-01
2.4920,1.00702E-01
2.4930,9.82830E-02
2.4940,9.59166E-02
2.4950,9.36016E-02
2.4960,9.13372E-02
2.4970,8.91224E-02
2.4980,8.69562E-02
2.4990,8.48378E-02
2.5000,8.27663E-02
2.5010,8.07408E-02
2.5020,7.87603E-02
2.5030,7.68241E-02
2.5040,7.49313E-02
2.5050,7.30810E-02
2.5060,7.12725E-02
2.5070,6.95048E-02
2.5080,6.77773E-02
2.5090,6.60891E-02
2.5100,6.44394E-02
2.5110,6.28275E-02
2.5120,6.12526E-02
2.5130,5.97139E-02
2.5140,5.82108E-02
2.5150,5.67425E-02
2.5160,5.53084E-02
2.5170,5.39076E-02
2.5180,5.25395E-02
2.5190,5.12035E-02
2.5200,4.98989E-02
2.5210,4.86250E-02
2.5220,4.73811E-02
2.5230,4.61668E-02
2.5240,4.49812E-02
2.5250,4.38239E-02
2.5260,4.26942E-02
2.5270,4.15915E-02
2.5280,4.05153E-02
2.5290,3.94650E-02
2.5300,3.84400E-02
2.5310,3.74397E-02
2.5320,3.64637E-02
2.5330,3.55114E-02
2.5340,3.45823E-02
2.5350,3.36759E-02
2.5360,3.27917E-02
2.5370,3.19291E-02
2.5380,3.10877E-02
2.5390,3.02671E-02
2.5400,2.94668E-02
2.5410,2.86862E-02
2.5420,2.79250E-02
2.5430,2.71828E-02
2.5440,2.64590E-02
2.5450,2.57534E-02
2.5460,2.50654E-02
2.5470,2.43946E-02
2.5480,2.37408E-02
2.5490,2.31034E-02
2.5500,2.24821E-02
2.5510,2.18765E-02
2.5520,2.12863E-02
2.5530,2.07111E-02
2.5540,2.01505E-02
2.5550,1.96043E-02
2.5560,1.90720E-02
2.5570,1.85533E-02
2.5580,1.80480E-02
2.5590,1.75557E-02
2.5600,1.70760E-02
2.5610,1.66088E-02
2.5620,1.61537E-02
2.5630,1.57103E-02
2.5640,1.52785E-02
2.5650,1.48579E-02
2.5660,1.44483E-02
2.5670,1.40494E-02
2.5680,1.36609E-02
2.5690,1.32826E-02
2.5700,1.29143E-02
2.5710,1.25557E-02
2.5720,1.22065E-02
2.5730,1.18665E-02
2.5740,1.15356E-02
2.5750,1.12134E-02
2.5760,1.08998E-02
2.5770,1.05945E-02
2.5780,1.02974E-02
2.5790,1.00082E-02
2.5800,9.72678E-03
2.5810,9.45286E-03
2.5820,9.18631E-03
2.5830,8.92692E-03
2.5840,8.67452E-03
2.5850,8.42893E-03
2.5860,8.18997E-03
2.5870,7.95749E-03
2.5880,7.73131E-03
2.5890,7.51127E-03
2.5900,7.29722E-03
2.5910,7.08901E-03
2.5920,6.88647E-03
2.5930,6.68947E-03
2.5940,6.49787E-03
2.5950,6.31152E-03
2.5960,6.13029E-03
2.5970,5.95404E-03
2.5980,5.78265E-03
2.5990,5.61599E-03
2.6000,5.45393E-03
2.6010,5.29636E-03
2.6020,5.14316E-03
2.6030,4.99421E-03
2.6040,4.84940E-03
2.6050,4.70862E-03
2.6060,4.57177E-03
2.6070,4.43874E-03
2.6080,4.30943E-03
2.6090,4.18374E-03
2.6100,4.06157E-03
2.6110,3.94284E-03
2.6120,3.82744E-03
2.6130,3.71530E-03
2.6140,3.60631E-03
2.6150,3.50041E-03
2.6160,3.39750E-03
2.6170,3.29750E-03
2.6180,3.20034E-03
2.6190,3.10594E-03
2.6200,3.01422E-03
2.6210,2.92512E-03
2.6220,2.83855E-03
2.6230,2.75446E-03
2.6240,2.67277E-03
2.6250,2.59342E-03
2.6260,2.51634E-03
2.6270,2.44147E-03
2.6280,2.36876E-03
2.6290,2.29813E-03
2.6300,2.22954E-03
2.6310,2.16293E-03
2.6320,2.09825E-03
2.6330,2.03543E-03
2.6340,1.97443E-03
2.6350,1.91520E-03
2.6360,1.85769E-03
2.6370,1.80185E-03
2.6380,1.74763E-03
2.6390,1.69500E-03
2.6400,1.64389E-03
2.6410,1.59428E-03
2.6420,1.54612E-03
2.6430,1.49937E-03
2.6440,1.45399E-03
2.6450,1.40994E-03
2.6460,1.36719E-03
2.6470,1.32569E-03
2.6480,1.28541E-03
2.6490,1.24632E-03
2.6500,1.20838E-03
2.6510,1.17157E-03
2.6520,1.13584E-03
2.6530,1.10117E-03
2.6540,1.06752E-03
2.6550,1.03488E-03
2.6560,1.00320E-03
2.6570,9.72468E-04
2.6580,9.42648E-04
2.6590,9.13717E-04
2.6600,8.85649E-04
2.6610,8.58419E-04
2.6620,8.32002E-04
2.6630,8.06376E-04
2.6640,7.81518E-04
2.6650,7.57405E-04
2.6660,7.34016E-04
2.6670,7.11329E-04
2.6680,6.89325E-04
2.6690,6.67983E-04
2.6700,6.47284E-04
2.6710,6.27210E-04
2.6720,6.07742E-04
2.6730,5.88862E-04
2.6740,5.70554E-04
2.6750,5.52800E-04
2.6760,5.35584E-04
2.6770,5.18891E-04
2.6780,5.02705E-04
2.6790,4.87011E-04
2.6800,4.71795E-04
2.6810,4.57042E-04
2.6820,4.42739E-04
2.6830,4.28873E-04
2.6840,4.15430E-04
2.6850,4.02398E-04
2.6860,3.89765E-04
2.6870,3.77519E-04
2.6880,3.65649E-04
2.6890,3.54143E-04
2.6900,3.42990E-04
2.6910,3.32181E-04
2.6920,3.21704E-04
2.6930,3.11549E-04
2.6940,3.01708E-04
2.6950,2.92170E-04
2.6960,2.82927E-04
2.6970,2.73970E-04
2.6980,2.65290E-04
2.6990,2.56879E-04
2.7000,2.48728E-04
2.7010,2.40830E-04
2.7020,2.33177E-04
2.7030,2.25763E-04
2.7040,2.18578E-04
2.7050,2.11618E-04
2.7060,2.04874E-04
2.7070,1.98340E-04
2.7080,1.92011E-04
2.7090,1.85879E-04
2.7100,1.79938E-04
2.7110,1.74184E-04
2.7120,1.68609E-04
2.7130,1.63209E-04
2.7140,1.57979E-04
2.7150,1.52913E-04
2.7160,1.48006E-04
2.7170,1.43253E-04
2.7180,1.38649E-04
2.7190,1.34191E-04
2.7200,1.29873E-04
2.7210,1.25691E-04
2.7220,1.21641E-04
2.7230,1.17719E-04
2.7240,1.13921E-04
2.7250,1.10243E-04
2.7260,1.06681E-04
2.7270,1.03233E-04
2.7280,9.98933E-05
2.7290,9.66599E-05
2.7300,9.35291E-05
2.7310,9.04978E-05
2.7320,8.75628E-05
2.7330,8.47213E-05
2.7340,8.19702E-05
2.7350,7.93068E-05
2.7360,7.67283E-05
2.7370,7.42321E-05
2.7380,7.18156E-05
2.7390,6.94763E-05
2.7400,6.72119E-05
2.7410,6.50199E-05
2.7420,6.28981E-05
2.7430,6.08443E-05
2.7440,5.88564E-05
2.7450,5.69322E-05
2.7460,5.50699E-05
2.7470,5.32674E-05
2.7480,5.15228E-05
2.7490,4.98345E-05
2.7500,4.82004E-05
2.7510,4.66191E-05
2.7520,4.50887E-05
2.7530,4.36077E-05
2.7540,4.21745E-05
2.7550,4.07876E-05
2.7560,3.94456E-05
2.7570,3.81470E-05
2.7580,3.68904E-05
2.7590,3.56745E-05
2.7600,3.44981E-05
2.7610,3.33598E-05
2.7620,3.22584E-05
2.7630,3.11928E-05
2.7640,3.01619E-05
2.7650,2.91644E-05
2.7660,2.81995E-05
2.7670,2.72659E-05
2.7680,2.63628E-05
2.7690,2.54891E-05
2.7700,2.46439E-05
2.7710,2.38263E-05
2.7720,2.30354E-05
2.7730,2.22703E-05
2.7740,2.15303E-05
2.7750,2.08145E-05
2.7760,2.01221E-05
2.7770,1.94524E-05
2.7780,1.88046E-05
2.7790,1.81781E-05
2.7800,1.75722E-05
2.7810,1.69861E-05
2.7820,1.64194E-05
2.7830,1.58712E-05
2.7840,1.53411E-05
2.7850,1.48284E-05
2.7860,1.43326E-05
2.7870,1.38531E-05
2.7880,1.33895E-05
2.7890,1.29411E-05
2.7900,1.25076E-05
2.7910,1.20884E-05
2.7920,1.16830E-05
2.7930,1.12910E-05
2.7940,1.09120E-05
2.7950,1.05455E-05
2.7960,1.01912E-05
2.7970,9.84861E-06
2.7980,9.51738E-06
2.7990,9.19714E-06
2.8000,8.88753E-06
2.8010,8.58820E-06
2.8020,8.29881E-06
2.8030,8.01905E-06
2.8040,7.74859E-06
2.8050,7.48713E-06
2.8060,7.23438E-06
2.8070,6.99004E-06
2.8080,6.75385E-06
2.8090,6.52554E-06
2.8100,6.30485E-06
2.8110,6.09152E-06
2.8120,5.88532E-06
2.8130,5.68601E-06
2.8140,5.49336E-06
2.8150,5.30716E-06
2.8160,5.12719E-06
2.8170,4.95324E-06
2.8180,4.78513E-06
2.8190,4.62264E-06
2.8200,4.46561E-06
2.8210,4.31385E-06
2.8220,4.16718E-06
2.8230,4.02543E-06
2.8240,3.88845E-06
2.8250,3.75607E-06
2.8260,3.62815E-06
2.8270,3.50453E-06
2.8280,3.38507E-06
2.8290,3.26964E-06
2.8300,3.15809E-06
2.8310,3.05031E-06
2.8320,2.94616E-06
2.8330,2.84552E-06
2.8340,2.74829E-06
2.8350,2.65433E-06
2.8360,2.56356E-06
2.8370,2.47585E-06
2.8380,2.39111E-06
2.8390,2.30923E-06
2.8400,2.23013E-06
2.8410,2.15371E-06
2.8420,2.07987E-06
2.8430,2.00854E-06
2.8440,1.93963E-06
2.8450,1.87305E-06
2.8460,1.80874E-06
2.8470,1.74661E-06
2.8480,1.68659E-06
2.8490,1.62861E-06
2.8500,1.57261E-06
2.8510,1.51850E-06
2.8520,1.46624E-06
2.8530,1.41576E-06
2.8540,1.36700E-06
2.8550,1.31990E-06
2.8560,1.27441E-06
2.8570,1.23046E-06
2.8580,1.18802E-06
2.8590,1.14703E-06
2.8600,1.10743E-06
2.8610,1.06919E-06
2.8620,1.03225E-06
2.8630,9.96582E-07
2.8640,9.62130E-07
2.8650,9.28857E-07
2.8660,8.96724E-07
2.8670,8.65690E-07
2.8680,8.35720E-07
2.8690,8.06778E-07
2.8700,7.78827E-07
2.8710,7.51836E-07
2.8720,7.25771E-07
2.8730,7.00600E-07
2.8740,6.76294E-07
2.8750,6.52823E-07
2.8760,6.30159E-07
2.8770,6.08274E-07
2.8780,5.87142E-07
2.8790,5.66737E-07
2.8800,5.47034E-07
2.8810,5.28010E-07
2.8820,5.09641E-07
2.8830,4.91906E-07
2.8840,4.74781E-07
2.8850,4.58248E-07
2.8860,4.42285E-07
2.8870,4.26872E-07
2.8880,4.11992E-07
2.8890,3.97626E-07
2.8900,3.83757E-07
2.8910,3.70366E-07
2.8920,3.57439E-07
2.8930,3.44959E-07
2.8940,3.32911E-07
2.8950,3.21280E-07
2.8960,3.10051E-07
2.8970,2.99212E-07
2.8980,2.88748E-07
2.8990,2.78647E-07
2.9000,2.68896E-07
2.9010,2.59484E-07
2.9020,2.50398E-07
2.9030,2.41627E-07
2.9040,2.33161E-07
2.9050,2.24989E-07
2.9060,2.17102E-07
2.9070,2.09488E-07
2.9080,2.02139E-07
2.9090,1.95046E-07
2.9100,1.88199E-07
2.9110,1.81591E-07
2.9120,1.75213E-07
2.9130,1.69058E-07
2.9140,1.63116E-07
2.9150,1.57382E-07
2.9160,1.51848E-07
2.9170,1.46507E-07
2.9180,1.41352E-07
2.9190,1.36377E-07
2.9200,1.31576E-07
2.9210,1.26942E-07
2.9220,1.22470E-07
2.9230,1.18155E-07
2.9240,1.13990E-07
2.9250,1.09972E-07
2.9260,1.06093E-07
2.9270,1.02351E-07
2.9280,9.87390E-08
2.9290,9.52539E-08
2.9300,9.18908E-08
2.9310,8.86456E-08
2.9320,8.55141E-08
2.9330,8.24924E-08
2.9340,7.95767E-08
2.9350,7.67632E-08
2.9360,7.40485E-08
2.9370,7.14291E-08
2.9380,6.89016E-08
2.9390,6.64629E-08
2.9400,6.41099E-08
2.9410,6.18396E-08
2.9420,5.96491E-08
2.9430,5.75356E-08
2.9440,5.54965E-08
2.9450,5.35291E-08
2.9460,5.16310E-08
2.9470,4.97997E-08
2.9480,4.80329E-08
2.9490,4.63283E-08
2.9500,4.46838E-08
2.9510,4.30972E-08
2.9520,4.15666E-08
2.9530,4.00900E-08
2.9540,3.86655E-08
2.9550,3.72912E-08
2.9560,3.59655E-08
2.9570,3.46865E-08
2.9580,3.34527E-08
2.9590,3.22625E-08
2.9600,3.11144E-08
2.9610,3.00069E-08
2.9620,2.89385E-08
2.9630,2.79079E-08
2.9640,2.69137E-08
2.9650,2.59548E-08
2.9660,2.50297E-08
2.9670,2.41375E-08
2.9680,2.32768E-08
2.9690,2.24466E-08
2.9700,2.16459E-08
2.9710,2.08735E-08
2.9720,2.01285E-08
2.9730,1.94099E-08
2.9740,1.87168E-08
2.9750,1.80483E-08
2.9760,1.74035E-08
2.9770,1.67816E-08
2.9780,1.61818E-08
2.9790,1.56033E-08
2.9800,1.50454E-08
2.9810,1.45073E-08
2.9820,1.39883E-08
2.9830,1.34877E-08
2.9840,1.30050E-08
2.9850,1.25394E-08
2.9860,1.20904E-08
2.9870,1.16574E-08
2.9880,1.12398E-08
2.9890,1.08371E-08
2.9900,1.04487E-08
2.9910,1.00741E-08
2.9920,9.71290E-09
2.9930,9.36456E-09
2.9940,9.02865E-09
2.9950,8.70471E-09
2.9960,8.39233E-09
2.9970,8.09109E-09
2.9980,7.80061E-09
2.9990,7.52049E-09
3.0000,7.25037E-09
3.0010,6.98990E-09
3.0020,6.73873E-09
3.0030,6.49654E-09
3.0040,6.26300E-09
3.0050,6.03781E-09
3.0060,5.82067E-09
3.0070,5.61130E-09
3.0080,5.40942E-09
3.0090,5.21476E-09
3.0100,5.02706E-09
3.0110,4.84608E-09
3.0120,4.67159E-09
3.0130,4.50334E-09
3.0140,4.34112E-09
3.0150,4.18471E-09
3.0160,4.03391E-09
3.0170,3.88851E-09
3.0180,3.74832E-09
3.0190,3.61316E-09
3.0200,3.48285E-09
3.0210,3.35721E-09
3.0220,3.23608E-09
3.0230,3.11930E-09
3.0240,3.00671E-09
3.0250,2.89817E-09
3.0260,2.79352E-09
3.0270,2.69263E-09
3.0280,2.59537E-09
3.0290,2.50160E-09
3.0300,2.41120E-09
3.0310,2.32405E-09
3.0320,2.24004E-09
3.0330,2.15905E-09
3.0340,2.08097E-09
3.0350,2.00570E-09
3.0360,1.93314E-09
3.0370,1.86319E-09
3.0380,1.79576E-09
3.0390,1.73076E-09
3.0400,1.66810E-09
3.0410,1.60770E-09
3.0420,1.54947E-09
3.0430,1.49334E-09
3.0440,1.43924E-09
3.0450,1.38709E-09
3.0460,1.33681E-09
3.0470,1.28835E-09
3.0480,1.24164E-09
3.0490,1.19662E-09
3.0500,1.15322E-09
3.0510,1.11138E-09
3.0520,1.07106E-09
3.0530,1.03219E-09
3.0540,9.94729E-10



==> anc/X_state_wvfncts/v44.csv <==
Level v=44

0.7320,8.35086E-10
0.7330,1.05362E-09
0.7340,1.32776E-09
0.7350,1.67120E-09
0.7360,2.10097E-09
0.7370,2.63809E-09
0.7380,3.30855E-09
0.7390,4.14446E-09
0.7400,5.18534E-09
0.7410,6.47990E-09
0.7420,8.08798E-09
0.7430,1.00831E-08
0.7440,1.25553E-08
0.7450,1.56151E-08
0.7460,1.93974E-08
0.7470,2.40672E-08
0.7480,2.98256E-08
0.7490,3.69178E-08
0.7500,4.56421E-08
0.7510,5.63610E-08
0.7520,6.95146E-08
0.7530,8.56359E-08
0.7540,1.05371E-07
0.7550,1.29500E-07
0.7560,1.58965E-07
0.7570,1.94902E-07
0.7580,2.38681E-07
0.7590,2.91945E-07
0.7600,3.56673E-07
0.7610,4.35235E-07
0.7620,5.30471E-07
0.7630,6.45779E-07
0.7640,7.85218E-07
0.7650,9.53632E-07
0.7660,1.15679E-06
0.7670,1.40157E-06
0.7680,1.69613E-06
0.7690,2.05015E-06
0.7700,2.47512E-06
0.7710,2.98464E-06
0.7720,3.59476E-06
0.7730,4.32446E-06
0.7740,5.19609E-06
0.7750,6.23597E-06
0.7760,7.47506E-06
0.7770,8.94968E-06
0.7780,1.07024E-05
0.7790,1.27832E-05
0.7800,1.52503E-05
0.7810,1.81717E-05
0.7820,2.16270E-05
0.7830,2.57085E-05
0.7840,3.05237E-05
0.7850,3.61973E-05
0.7860,4.28740E-05
0.7870,5.07213E-05
0.7880,5.99328E-05
0.7890,7.07320E-05
0.7900,8.33766E-05
0.7910,9.81630E-05
0.7920,1.15432E-04
0.7930,1.35575E-04
0.7940,1.59041E-04
0.7950,1.86341E-04
0.7960,2.18063E-04
0.7970,2.54875E-04
0.7980,2.97537E-04
0.7990,3.46917E-04
0.8000,4.03998E-04
0.8010,4.69895E-04
0.8020,5.45869E-04
0.8030,6.33347E-04
0.8040,7.33939E-04
0.8050,8.49457E-04
0.8060,9.81940E-04
0.8070,1.13368E-03
0.8080,1.30724E-03
0.8090,1.50549E-03
0.8100,1.73164E-03
0.8110,1.98926E-03
0.8120,2.28234E-03
0.8130,2.61531E-03
0.8140,2.99306E-03
0.8150,3.42104E-03
0.8160,3.90524E-03
0.8170,4.45228E-03
0.8180,5.06947E-03
0.8190,5.76479E-03
0.8200,6.54704E-03
0.8210,7.42582E-03
0.8220,8.41163E-03
0.8230,9.51588E-03
0.8240,1.07510E-02
0.8250,1.21305E-02
0.8260,1.36690E-02
0.8270,1.53821E-02
0.8280,1.72869E-02
0.8290,1.94017E-02
0.8300,2.17458E-02
0.8310,2.43403E-02
0.8320,2.72073E-02
0.8330,3.03705E-02
0.8340,3.38549E-02
0.8350,3.76871E-02
0.8360,4.18948E-02
0.8370,4.65072E-02
0.8380,5.15549E-02
0.8390,5.70696E-02
0.8400,6.30843E-02
0.8410,6.96330E-02
0.8420,7.67505E-02
0.8430,8.44725E-02
0.8440,9.28353E-02
0.8450,1.01875E-01
0.8460,1.11629E-01
0.8470,1.22134E-01
0.8480,1.33424E-01
0.8490,1.45536E-01
0.8500,1.58502E-01
0.8510,1.72355E-01
0.8520,1.87125E-01
0.8530,2.02837E-01
0.8540,2.19517E-01
0.8550,2.37182E-01
0.8560,2.55849E-01
0.8570,2.75528E-01
0.8580,2.96221E-01
0.8590,3.17927E-01
0.8600,3.40636E-01
0.8610,3.64329E-01
0.8620,3.88980E-01
0.8630,4.14552E-01
0.8640,4.40999E-01
0.8650,4.68263E-01
0.8660,4.96275E-01
0.8670,5.24954E-01
0.8680,5.54205E-01
0.8690,5.83923E-01
0.8700,6.13985E-01
0.8710,6.44258E-01
0.8720,6.74593E-01
0.8730,7.04827E-01
0.8740,7.34785E-01
0.8750,7.64277E-01
0.8760,7.93100E-01
0.8770,8.21040E-01
0.8780,8.47869E-01
0.8790,8.73352E-01
0.8800,8.97241E-01
0.8810,9.19286E-01
0.8820,9.39225E-01
0.8830,9.56798E-01
0.8840,9.71739E-01
0.8850,9.83787E-01
0.8860,9.92683E-01
0.8870,9.98173E-01
0.8880,1.00002E+00
0.8890,9.97984E-01
0.8900,9.91861E-01
0.8910,9.81455E-01
0.8920,9.66597E-01
0.8930,9.47143E-01
0.8940,9.22981E-01
0.8950,8.94034E-01
0.8960,8.60260E-01
0.8970,8.21659E-01
0.8980,7.78275E-01
0.8990,7.30196E-01
0.9000,6.77561E-01
0.9010,6.20558E-01
0.9020,5.59426E-01
0.9030,4.94458E-01
0.9040,4.25999E-01
0.9050,3.54447E-01
0.9060,2.80249E-01
0.9070,2.03905E-01
0.9080,1.25959E-01
0.9090,4.69997E-02
0.9100,-3.23455E-02
0.9110,-1.11415E-01
0.9120,-1.89517E-01
0.9130,-2.65941E-01
0.9140,-3.39958E-01
0.9150,-4.10836E-01
0.9160,-4.77843E-01
0.9170,-5.40256E-01
0.9180,-5.97377E-01
0.9190,-6.48533E-01
0.9200,-6.93094E-01
0.9210,-7.30480E-01
0.9220,-7.60171E-01
0.9230,-7.81715E-01
0.9240,-7.94740E-01
0.9250,-7.98962E-01
0.9260,-7.94191E-01
0.9270,-7.80341E-01
0.9280,-7.57431E-01
0.9290,-7.25596E-01
0.9300,-6.85083E-01
0.9310,-6.36259E-01
0.9320,-5.79607E-01
0.9330,-5.15723E-01
0.9340,-4.45319E-01
0.9350,-3.69209E-01
0.9360,-2.88307E-01
0.9370,-2.03615E-01
0.9380,-1.16212E-01
0.9390,-2.72451E-02
0.9400,6.20916E-02
0.9410,1.50568E-01
0.9420,2.36939E-01
0.9430,3.19959E-01
0.9440,3.98406E-01
0.9450,4.71101E-01
0.9460,5.36924E-01
0.9470,5.94837E-01
0.9480,6.43905E-01
0.9490,6.83306E-01
0.9500,7.12356E-01
0.9510,7.30519E-01
0.9520,7.37420E-01
0.9530,7.32856E-01
0.9540,7.16802E-01
0.9550,6.89418E-01
0.9560,6.51049E-01
0.9570,6.02224E-01
0.9580,5.43650E-01
0.9590,4.76208E-01
0.9600,4.00939E-01
0.9610,3.19030E-01
0.9620,2.31798E-01
0.9630,1.40671E-01
0.9640,4.71626E-02
0.9650,-4.71484E-02
0.9660,-1.40647E-01
0.9670,-2.31709E-01
0.9680,-3.18731E-01
0.9690,-4.00155E-01
0.9700,-4.74503E-01
0.9710,-5.40406E-01
0.9720,-5.96625E-01
0.9730,-6.42082E-01
0.9740,-6.75882E-01
0.9750,-6.97335E-01
0.9760,-7.05970E-01
0.9770,-7.01548E-01
0.9780,-6.84074E-01
0.9790,-6.53801E-01
0.9800,-6.11225E-01
0.9810,-5.57084E-01
0.9820,-4.92346E-01
0.9830,-4.18194E-01
0.9840,-3.36004E-01
0.9850,-2.47324E-01
0.9860,-1.53845E-01
0.9870,-5.73655E-02
0.9880,4.02362E-02
0.9890,1.37044E-01
0.9900,2.31141E-01
0.9910,3.20646E-01
0.9920,4.03754E-01
0.9930,4.78773E-01
0.9940,5.44162E-01
0.9950,5.98561E-01
0.9960,6.40823E-01
0.9970,6.70041E-01
0.9980,6.85566E-01
0.9990,6.87028E-01
1.0000,6.74345E-01
1.0010,6.47725E-01
1.0020,6.07671E-01
1.0030,5.54967E-01
1.0040,4.90670E-01
1.0050,4.16086E-01
1.0060,3.32749E-01
1.0070,2.42389E-01
1.0080,1.46895E-01
1.0090,4.82805E-02
1.0100,-5.13628E-02
1.0110,-1.49906E-01
1.0120,-2.45230E-01
1.0130,-3.35273E-01
1.0140,-4.18073E-01
1.0150,-4.91814E-01
1.0160,-5.54864E-01
1.0170,-6.05819E-01
1.0180,-6.43527E-01
1.0190,-6.67123E-01
1.0200,-6.76049E-01
1.0210,-6.70065E-01
1.0220,-6.49263E-01
1.0230,-6.14063E-01
1.0240,-5.65211E-01
1.0250,-5.03758E-01
1.0260,-4.31047E-01
1.0270,-3.48678E-01
1.0280,-2.58477E-01
1.0290,-1.62457E-01
1.0300,-6.27701E-02
1.0310,3.83358E-02
1.0320,1.38572E-01
1.0330,2.35657E-01
1.0340,3.27374E-01
1.0350,4.11618E-01
1.0360,4.86445E-01
1.0370,5.50122E-01
1.0380,6.01164E-01
1.0390,6.38372E-01
1.0400,6.60861E-01
1.0410,6.68085E-01
1.0420,6.59848E-01
1.0430,6.36315E-01
1.0440,5.98004E-01
1.0450,5.45782E-01
1.0460,4.80843E-01
1.0470,4.04681E-01
1.0480,3.19059E-01
1.0490,2.25966E-01
1.0500,1.27575E-01
1.0510,2.61875E-02
1.0520,-7.58153E-02
1.0530,-1.76031E-01
1.0540,-2.72094E-01
1.0550,-3.61728E-01
1.0560,-4.42804E-01
1.0570,-5.13388E-01
1.0580,-5.71794E-01
1.0590,-6.16617E-01
1.0600,-6.46774E-01
1.0610,-6.61528E-01
1.0620,-6.60507E-01
1.0630,-6.43718E-01
1.0640,-6.11542E-01
1.0650,-5.64730E-01
1.0660,-5.04388E-01
1.0670,-4.31948E-01
1.0680,-3.49134E-01
1.0690,-2.57928E-01
1.0700,-1.60514E-01
1.0710,-5.92327E-02
1.0720,4.34764E-02
1.0730,1.45135E-01
1.0740,2.43286E-01
1.0750,3.35552E-01
1.0760,4.19694E-01
1.0770,4.93664E-01
1.0780,5.55662E-01
1.0790,6.04173E-01
1.0800,6.38007E-01
1.0810,6.56330E-01
1.0820,6.58686E-01
1.0830,6.45005E-01
1.0840,6.15610E-01
1.0850,5.71207E-01
1.0860,5.12869E-01
1.0870,4.42013E-01
1.0880,3.60360E-01
1.0890,2.69901E-01
1.0900,1.72843E-01
1.0910,7.15562E-02
1.0920,-3.14816E-02
1.0930,-1.33748E-01
1.0940,-2.32738E-01
1.0950,-3.26024E-01
1.0960,-4.11315E-01
1.0970,-4.86517E-01
1.0980,-5.49782E-01
1.0990,-5.99552E-01
1.1000,-6.34602E-01
1.1010,-6.54066E-01
1.1020,-6.57462E-01
1.1030,-6.44704E-01
1.1040,-6.16101E-01
1.1050,-5.72353E-01
1.1060,-5.14533E-01
1.1070,-4.44061E-01
1.1080,-3.62668E-01
1.1090,-2.72356E-01
1.1100,-1.75344E-01
1.1110,-7.40192E-02
1.1120,2.91268E-02
1.1130,1.31556E-01
1.1140,2.30749E-01
1.1150,3.24265E-01
1.1160,4.09804E-01
1.1170,4.85261E-01
1.1180,5.48781E-01
1.1190,5.98800E-01
1.1200,6.34089E-01
1.1210,6.53782E-01
1.1220,6.57394E-01
1.1230,6.44839E-01
1.1240,6.16427E-01
1.1250,5.72858E-01
1.1260,5.15207E-01
1.1270,4.44891E-01
1.1280,3.63642E-01
1.1290,2.73457E-01
1.1300,1.76554E-01
1.1310,7.53150E-02
1.1320,-2.77737E-02
1.1330,-1.30181E-01
1.1340,-2.29393E-01
1.1350,-3.22976E-01
1.1360,-4.08637E-01
1.1370,-4.84277E-01
1.1380,-5.48045E-01
1.1390,-5.98382E-01
1.1400,-6.34059E-01
1.1410,-6.54208E-01
1.1420,-6.58341E-01
1.1430,-6.46362E-01
1.1440,-6.18572E-01
1.1450,-5.75655E-01
1.1460,-5.18668E-01
1.1470,-4.49008E-01
1.1480,-3.68383E-01
1.1490,-2.78764E-01
1.1500,-1.82344E-01
1.1510,-8.14773E-02
1.1520,2.13761E-02
1.1530,1.23709E-01
1.1540,2.23030E-01
1.1550,3.16922E-01
1.1560,4.03106E-01
1.1570,4.79489E-01
1.1580,5.44222E-01
1.1590,5.95739E-01
1.1600,6.32798E-01
1.1610,6.54507E-01
1.1620,6.60351E-01
1.1630,6.50197E-01
1.1640,6.24302E-01
1.1650,5.83301E-01
1.1660,5.28196E-01
1.1670,4.60328E-01
1.1680,3.81345E-01
1.1690,2.93159E-01
1.1700,1.97905E-01
1.1710,9.78807E-02
1.1720,-4.50024E-03
1.1730,-1.06773E-01
1.1740,-2.06479E-01
1.1750,-3.01225E-01
1.1760,-3.88740E-01
1.1770,-4.66931E-01
1.1780,-5.33930E-01
1.1790,-5.88142E-01
1.1800,-6.28280E-01
1.1810,-6.53395E-01
1.1820,-6.62901E-01
1.1830,-6.56583E-01
1.1840,-6.34605E-01
1.1850,-5.97504E-01
1.1860,-5.46177E-01
1.1870,-4.81857E-01
1.1880,-4.06085E-01
1.1890,-3.20669E-01
1.1900,-2.27645E-01
1.1910,-1.29224E-01
1.1920,-2.77436E-02
1.1930,7.43940E-02
1.1940,1.74774E-01
1.1950,2.71026E-01
1.1960,3.60885E-01
1.1970,4.42239E-01
1.1980,5.13179E-01
1.1990,5.72049E-01
1.2000,6.17475E-01
1.2010,6.48405E-01
1.2020,6.64129E-01
1.2030,6.64293E-01
1.2040,6.48909E-01
1.2050,6.18353E-01
1.2060,5.73354E-01
1.2070,5.14978E-01
1.2080,4.44598E-01
1.2090,3.63867E-01
1.2100,2.74673E-01
1.2110,1.79098E-01
1.2120,7.93657E-02
1.2130,-2.22068E-02
1.2140,-1.23266E-01
1.2150,-2.21473E-01
1.2160,-3.14565E-01
1.2170,-4.00397E-01
1.2180,-4.77000E-01
1.2190,-5.42621E-01
1.2200,-5.95762E-01
1.2210,-6.35217E-01
1.2220,-6.60098E-01
1.2230,-6.69850E-01
1.2240,-6.64270E-01
1.2250,-6.43501E-01
1.2260,-6.08038E-01
1.2270,-5.58706E-01
1.2280,-4.96647E-01
1.2290,-4.23287E-01
1.2300,-3.40307E-01
1.2310,-2.49604E-01
1.2320,-1.53242E-01
1.2330,-5.34106E-02
1.2340,4.76291E-02
1.2350,1.47594E-01
1.2360,2.44230E-01
1.2370,3.35366E-01
1.2380,4.18959E-01
1.2390,4.93139E-01
1.2400,5.56256E-01
1.2410,6.06910E-01
1.2420,6.43984E-01
1.2430,6.66666E-01
1.2440,6.74472E-01
1.2450,6.67245E-01
1.2460,6.45169E-01
1.2470,6.08753E-01
1.2480,5.58825E-01
1.2490,4.96511E-01
1.2500,4.23208E-01
1.2510,3.40550E-01
1.2520,2.50375E-01
1.2530,1.54681E-01
1.2540,5.55825E-02
1.2550,-4.47382E-02
1.2560,-1.44078E-01
1.2570,-2.40260E-01
1.2580,-3.31186E-01
1.2590,-4.14875E-01
1.2600,-4.89514E-01
1.2610,-5.53488E-01
1.2620,-6.05422E-01
1.2630,-6.44205E-01
1.2640,-6.69017E-01
1.2650,-6.79341E-01
1.2660,-6.74976E-01
1.2670,-6.56037E-01
1.2680,-6.22956E-01
1.2690,-5.76466E-01
1.2700,-5.17587E-01
1.2710,-4.47601E-01
1.2720,-3.68025E-01
1.2730,-2.80577E-01
1.2740,-1.87136E-01
1.2750,-8.97035E-02
1.2760,9.63898E-03
1.2770,1.08777E-01
1.2780,2.05607E-01
1.2790,2.98082E-01
1.2800,3.84251E-01
1.2810,4.62306E-01
1.2820,5.30614E-01
1.2830,5.87752E-01
1.2840,6.32538E-01
1.2850,6.64053E-01
1.2860,6.81658E-01
1.2870,6.85008E-01
1.2880,6.74057E-01
1.2890,6.49056E-01
1.2900,6.10550E-01
1.2910,5.59361E-01
1.2920,4.96571E-01
1.2930,4.23501E-01
1.2940,3.41677E-01
1.2950,2.52803E-01
1.2960,1.58721E-01
1.2970,6.13755E-02
1.2980,-3.72308E-02
1.2990,-1.35075E-01
1.3000,-2.30156E-01
1.3010,-3.20538E-01
1.3020,-4.04386E-01
1.3030,-4.80006E-01
1.3040,-5.45875E-01
1.3050,-6.00674E-01
1.3060,-6.43315E-01
1.3070,-6.72956E-01
1.3080,-6.89022E-01
1.3090,-6.91214E-01
1.3100,-6.79512E-01
1.3110,-6.54175E-01
1.3120,-6.15736E-01
1.3130,-5.64986E-01
1.3140,-5.02960E-01
1.3150,-4.30913E-01
1.3160,-3.50297E-01
1.3170,-2.62727E-01
1.3180,-1.69950E-01
1.3190,-7.38118E-02
1.3200,2.37846E-02
1.3210,1.20913E-01
1.3220,2.15663E-01
1.3230,3.06179E-01
1.3240,3.90695E-01
1.3250,4.67568E-01
1.3260,5.35310E-01
1.3270,5.92619E-01
1.3280,6.38398E-01
1.3290,6.71780E-01
1.3300,6.92139E-01
1.3310,6.99107E-01
1.3320,6.92573E-01
1.3330,6.72689E-01
1.3340,6.39861E-01
1.3350,5.94744E-01
1.3360,5.38226E-01
1.3370,4.71410E-01
1.3380,3.95591E-01
1.3390,3.12231E-01
1.3400,2.22929E-01
1.3410,1.29394E-01
1.3420,3.34057E-02
1.3430,-6.32152E-02
1.3440,-1.58643E-01
1.3450,-2.51082E-01
1.3460,-3.38798E-01
1.3470,-4.20153E-01
1.3480,-4.93636E-01
1.3490,-5.57887E-01
1.3500,-6.11724E-01
1.3510,-6.54165E-01
1.3520,-6.84440E-01
1.3530,-7.02014E-01
1.3540,-7.06583E-01
1.3550,-6.98089E-01
1.3560,-6.76713E-01
1.3570,-6.42876E-01
1.3580,-5.97221E-01
1.3590,-5.40611E-01
1.3600,-4.74102E-01
1.3610,-3.98930E-01
1.3620,-3.16483E-01
1.3630,-2.28274E-01
1.3640,-1.35919E-01
1.3650,-4.10984E-02
1.3660,5.44660E-02
1.3670,1.49047E-01
1.3680,2.40943E-01
1.3690,3.28507E-01
1.3700,4.10174E-01
1.3710,4.84493E-01
1.3720,5.50152E-01
1.3730,6.05996E-01
1.3740,6.51050E-01
1.3750,6.84535E-01
1.3760,7.05880E-01
1.3770,7.14734E-01
1.3780,7.10964E-01
1.3790,6.94663E-01
1.3800,6.66143E-01
1.3810,6.25930E-01
1.3820,5.74752E-01
1.3830,5.13526E-01
1.3840,4.43341E-01
1.3850,3.65437E-01
1.3860,2.81184E-01
1.3870,1.92055E-01
1.3880,9.96035E-02
1.3890,5.43156E-03
1.3900,-8.88345E-02
1.3910,-1.81574E-01
1.3920,-2.71199E-01
1.3930,-3.56181E-01
1.3940,-4.35079E-01
1.3950,-5.06560E-01
1.3960,-5.69424E-01
1.3970,-6.22623E-01
1.3980,-6.65275E-01
1.3990,-6.96682E-01
1.4000,-7.16338E-01
1.4010,-7.23939E-01
1.4020,-7.19381E-01
1.4030,-7.02768E-01
1.4040,-6.74403E-01
1.4050,-6.34786E-01
1.4060,-5.84600E-01
1.4070,-5.24701E-01
1.4080,-4.56104E-01
1.4090,-3.79963E-01
1.4100,-2.97550E-01
1.4110,-2.10237E-01
1.4120,-1.19469E-01
1.4130,-2.67414E-02
1.4140,6.64241E-02
1.4150,1.58506E-01
1.4160,2.48007E-01
1.4170,3.33478E-01
1.4180,4.13543E-01
1.4190,4.86918E-01
1.4200,5.52434E-01
1.4210,6.09054E-01
1.4220,6.55886E-01
1.4230,6.92204E-01
1.4240,7.17449E-01
1.4250,7.31243E-01
1.4260,7.33392E-01
1.4270,7.23890E-01
1.4280,7.02912E-01
1.4290,6.70817E-01
1.4300,6.28137E-01
1.4310,5.75567E-01
1.4320,5.13956E-01
1.4330,4.44290E-01
1.4340,3.67676E-01
1.4350,2.85327E-01
1.4360,1.98537E-01
1.4370,1.08663E-01
1.4380,1.71048E-02
1.4390,-7.47179E-02
1.4400,-1.65389E-01
1.4410,-2.53516E-01
1.4420,-3.37753E-01
1.4430,-4.16818E-01
1.4440,-4.89516E-01
1.4450,-5.54753E-01
1.4460,-6.11555E-01
1.4470,-6.59079E-01
1.4480,-6.96629E-01
1.4490,-7.23660E-01
1.4500,-7.39790E-01
1.4510,-7.44802E-01
1.4520,-7.38647E-01
1.4530,-7.21444E-01
1.4540,-6.93474E-01
1.4550,-6.55180E-01
1.4560,-6.07155E-01
1.4570,-5.50133E-01
1.4580,-4.84978E-01
1.4590,-4.12672E-01
1.4600,-3.34293E-01
1.4610,-2.51008E-01
1.4620,-1.64047E-01
1.4630,-7.46886E-02
1.4640,1.57583E-02
1.4650,1.05977E-01
1.4660,1.94659E-01
1.4670,2.80525E-01
1.4680,3.62342E-01
1.4690,4.38942E-01
1.4700,5.09237E-01
1.4710,5.72235E-01
1.4720,6.27052E-01
1.4730,6.72927E-01
1.4740,7.09227E-01
1.4750,7.35461E-01
1.4760,7.51281E-01
1.4770,7.56490E-01
1.4780,7.51038E-01
1.4790,7.35028E-01
1.4800,7.08711E-01
1.4810,6.72478E-01
1.4820,6.26861E-01
1.4830,5.72516E-01
1.4840,5.10219E-01
1.4850,4.40853E-01
1.4860,3.65393E-01
1.4870,2.84895E-01
1.4880,2.00478E-01
1.4890,1.13309E-01
1.4900,2.45895E-02
1.4910,-6.44665E-02
1.4920,-1.52645E-01
1.4930,-2.38750E-01
1.4940,-3.21619E-01
1.4950,-4.00140E-01
1.4960,-4.73263E-01
1.4970,-5.40020E-01
1.4980,-5.99528E-01
1.4990,-6.51009E-01
1.5000,-6.93795E-01
1.5010,-7.27337E-01
1.5020,-7.51212E-01
1.5030,-7.65128E-01
1.5040,-7.68924E-01
1.5050,-7.62575E-01
1.5060,-7.46190E-01
1.5070,-7.20009E-01
1.5080,-6.84399E-01
1.5090,-6.39849E-01
1.5100,-5.86960E-01
1.5110,-5.26442E-01
1.5120,-4.59097E-01
1.5130,-3.85814E-01
1.5140,-3.07552E-01
1.5150,-2.25333E-01
1.5160,-1.40220E-01
1.5170,-5.33109E-02
1.5180,3.42794E-02
1.5190,1.21433E-01
1.5200,2.07045E-01
1.5210,2.90031E-01
1.5220,3.69351E-01
1.5230,4.44011E-01
1.5240,5.13086E-01
1.5250,5.75721E-01
1.5260,6.31149E-01
1.5270,6.78696E-01
1.5280,7.17789E-01
1.5290,7.47963E-01
1.5300,7.68869E-01
1.5310,7.80269E-01
1.5320,7.82049E-01
1.5330,7.74210E-01
1.5340,7.56872E-01
1.5350,7.30273E-01
1.5360,6.94759E-01
1.5370,6.50787E-01
1.5380,5.98912E-01
1.5390,5.39781E-01
1.5400,4.74129E-01
1.5410,4.02762E-01
1.5420,3.26554E-01
1.5430,2.46430E-01
1.5440,1.63358E-01
1.5450,7.83374E-02
1.5460,-7.61572E-03
1.5470,-9.34788E-02
1.5480,-1.78236E-01
1.5490,-2.60889E-01
1.5500,-3.40471E-01
1.5510,-4.16053E-01
1.5520,-4.86763E-01
1.5530,-5.51784E-01
1.5540,-6.10376E-01
1.5550,-6.61872E-01
1.5560,-7.05695E-01
1.5570,-7.41357E-01
1.5580,-7.68468E-01
1.5590,-7.86739E-01
1.5600,-7.95983E-01
1.5610,-7.96118E-01
1.5620,-7.87166E-01
1.5630,-7.69252E-01
1.5640,-7.42603E-01
1.5650,-7.07545E-01
1.5660,-6.64494E-01
1.5670,-6.13958E-01
1.5680,-5.56523E-01
1.5690,-4.92851E-01
1.5700,-4.23670E-01
1.5710,-3.49766E-01
1.5720,-2.71973E-01
1.5730,-1.91165E-01
1.5740,-1.08241E-01
1.5750,-2.41236E-02
1.5760,6.02598E-02
1.5770,1.43982E-01
1.5780,2.26130E-01
1.5790,3.05811E-01
1.5800,3.82163E-01
1.5810,4.54368E-01
1.5820,5.21654E-01
1.5830,5.83308E-01
1.5840,6.38682E-01
1.5850,6.87198E-01
1.5860,7.28355E-01
1.5870,7.61732E-01
1.5880,7.86995E-01
1.5890,8.03897E-01
1.5900,8.12283E-01
1.5910,8.12086E-01
1.5920,8.03332E-01
1.5930,7.86136E-01
1.5940,7.60701E-01
1.5950,7.27314E-01
1.5960,6.86347E-01
1.5970,6.38245E-01
1.5980,5.83526E-01
1.5990,5.22774E-01
1.6000,4.56631E-01
1.6010,3.85794E-01
1.6020,3.11000E-01
1.6030,2.33026E-01
1.6040,1.52675E-01
1.6050,7.07704E-02
1.6060,-1.18518E-02
1.6070,-9.43545E-02
1.6080,-1.75906E-01
1.6090,-2.55688E-01
1.6100,-3.32907E-01
1.6110,-4.06795E-01
1.6120,-4.76627E-01
1.6130,-5.41717E-01
1.6140,-6.01434E-01
1.6150,-6.55201E-01
1.6160,-7.02506E-01
1.6170,-7.42899E-01
1.6180,-7.76005E-01
1.6190,-8.01519E-01
1.6200,-8.19214E-01
1.6210,-8.28940E-01
1.6220,-8.30623E-01
1.6230,-8.24271E-01
1.6240,-8.09967E-01
1.6250,-7.87871E-01
1.6260,-7.58216E-01
1.6270,-7.21308E-01
1.6280,-6.77518E-01
1.6290,-6.27283E-01
1.6300,-5.71097E-01
1.6310,-5.09508E-01
1.6320,-4.43113E-01
1.6330,-3.72549E-01
1.6340,-2.98490E-01
1.6350,-2.21638E-01
1.6360,-1.42719E-01
1.6370,-6.24726E-02
1.6380,1.83541E-02
1.6390,9.90113E-02
1.6400,1.78756E-01
1.6410,2.56856E-01
1.6420,3.32602E-01
1.6430,4.05306E-01
1.6440,4.74314E-01
1.6450,5.39009E-01
1.6460,5.98817E-01
1.6470,6.53211E-01
1.6480,7.01715E-01
1.6490,7.43909E-01
1.6500,7.79435E-01
1.6510,8.07991E-01
1.6520,8.29345E-01
1.6530,8.43326E-01
1.6540,8.49832E-01
1.6550,8.48825E-01
1.6560,8.40337E-01
1.6570,8.24462E-01
1.6580,8.01361E-01
1.6590,7.71257E-01
1.6600,7.34431E-01
1.6610,6.91223E-01
1.6620,6.42025E-01
1.6630,5.87279E-01
1.6640,5.27473E-01
1.6650,4.63135E-01
1.6660,3.94829E-01
1.6670,3.23150E-01
1.6680,2.48717E-01
1.6690,1.72172E-01
1.6700,9.41681E-02
1.6710,1.53685E-02
1.6720,-6.35608E-02
1.6730,-1.41957E-01
1.6740,-2.19164E-01
1.6750,-2.94542E-01
1.6760,-3.67468E-01
1.6770,-4.37343E-01
1.6780,-5.03598E-01
1.6790,-5.65696E-01
1.6800,-6.23137E-01
1.6810,-6.75465E-01
1.6820,-7.22264E-01
1.6830,-7.63170E-01
1.6840,-7.97865E-01
1.6850,-8.26086E-01
1.6860,-8.47624E-01
1.6870,-8.62323E-01
1.6880,-8.70085E-01
1.6890,-8.70869E-01
1.6900,-8.64686E-01
1.6910,-8.51607E-01
1.6920,-8.31756E-01
1.6930,-8.05309E-01
1.6940,-7.72494E-01
1.6950,-7.33589E-01
1.6960,-6.88917E-01
1.6970,-6.38844E-01
1.6980,-5.83778E-01
1.6990,-5.24162E-01
1.7000,-4.60473E-01
1.7010,-3.93215E-01
1.7020,-3.22919E-01
1.7030,-2.50134E-01
1.7040,-1.75429E-01
1.7050,-9.93789E-02
1.7060,-2.25699E-02
1.7070,5.44113E-02
1.7080,1.30980E-01
1.7090,2.06557E-01
1.7100,2.80575E-01
1.7110,3.52481E-01
1.7120,4.21742E-01
1.7130,4.87848E-01
1.7140,5.50314E-01
1.7150,6.08686E-01
1.7160,6.62543E-01
1.7170,7.11500E-01
1.7180,7.55211E-01
1.7190,7.93368E-01
1.7200,8.25709E-01
1.7210,8.52015E-01
1.7220,8.72110E-01
1.7230,8.85869E-01
1.7240,8.93208E-01
1.7250,8.94095E-01
1.7260,8.88541E-01
1.7270,8.76606E-01
1.7280,8.58394E-01
1.7290,8.34054E-01
1.7300,8.03776E-01
1.7310,7.67793E-01
1.7320,7.26377E-01
1.7330,6.79836E-01
1.7340,6.28513E-01
1.7350,5.72781E-01
1.7360,5.13044E-01
1.7370,4.49729E-01
1.7380,3.83289E-01
1.7390,3.14191E-01
1.7400,2.42923E-01
1.7410,1.69980E-01
1.7420,9.58704E-02
1.7430,2.11036E-02
1.7440,-5.38076E-02
1.7450,-1.28353E-01
1.7460,-2.02027E-01
1.7470,-2.74335E-01
1.7480,-3.44792E-01
1.7490,-4.12931E-01
1.7500,-4.78301E-01
1.7510,-5.40473E-01
1.7520,-5.99044E-01
1.7530,-6.53634E-01
1.7540,-7.03895E-01
1.7550,-7.49506E-01
1.7560,-7.90183E-01
1.7570,-8.25673E-01
1.7580,-8.55758E-01
1.7590,-8.80261E-01
1.7600,-8.99037E-01
1.7610,-9.11983E-01
1.7620,-9.19032E-01
1.7630,-9.20158E-01
1.7640,-9.15371E-01
1.7650,-9.04719E-01
1.7660,-8.88290E-01
1.7670,-8.66204E-01
1.7680,-8.38620E-01
1.7690,-8.05729E-01
1.7700,-7.67754E-01
1.7710,-7.24951E-01
1.7720,-6.77602E-01
1.7730,-6.26017E-01
1.7740,-5.70532E-01
1.7750,-5.11501E-01
1.7760,-4.49303E-01
1.7770,-3.84330E-01
1.7780,-3.16992E-01
1.7790,-2.47708E-01
1.7800,-1.76909E-01
1.7810,-1.05031E-01
1.7820,-3.25146E-02
1.7830,4.01993E-02
1.7840,1.12671E-01
1.7850,1.84464E-01
1.7860,2.55149E-01
1.7870,3.24308E-01
1.7880,3.91532E-01
1.7890,4.56428E-01
1.7900,5.18617E-01
1.7910,5.77742E-01
1.7920,6.33462E-01
1.7930,6.85461E-01
1.7940,7.33447E-01
1.7950,7.77152E-01
1.7960,8.16335E-01
1.7970,8.50783E-01
1.7980,8.80311E-01
1.7990,9.04766E-01
1.8000,9.24021E-01
1.8010,9.37984E-01
1.8020,9.46591E-01
1.8030,9.49810E-01
1.8040,9.47640E-01
1.8050,9.40110E-01
1.8060,9.27279E-01
1.8070,9.09237E-01
1.8080,8.86100E-01
1.8090,8.58015E-01
1.8100,8.25153E-01
1.8110,7.87711E-01
1.8120,7.45912E-01
1.8130,6.99999E-01
1.8140,6.50238E-01
1.8150,5.96914E-01
1.8160,5.40330E-01
1.8170,4.80804E-01
1.8180,4.18668E-01
1.8190,3.54266E-01
1.8200,2.87955E-01
1.8210,2.20095E-01
1.8220,1.51055E-01
1.8230,8.12087E-02
1.8240,1.09296E-02
1.8250,-5.94077E-02
1.8260,-1.29431E-01
1.8270,-1.98772E-01
1.8280,-2.67068E-01
1.8290,-3.33965E-01
1.8300,-3.99119E-01
1.8310,-4.62194E-01
1.8320,-5.22872E-01
1.8330,-5.80845E-01
1.8340,-6.35824E-01
1.8350,-6.87536E-01
1.8360,-7.35726E-01
1.8370,-7.80159E-01
1.8380,-8.20622E-01
1.8390,-8.56923E-01
1.8400,-8.88890E-01
1.8410,-9.16378E-01
1.8420,-9.39262E-01
1.8430,-9.57442E-01
1.8440,-9.70845E-01
1.8450,-9.79417E-01
1.8460,-9.83133E-01
1.8470,-9.81990E-01
1.8480,-9.76009E-01
1.8490,-9.65235E-01
1.8500,-9.49738E-01
1.8510,-9.29607E-01
1.8520,-9.04956E-01
1.8530,-8.75920E-01
1.8540,-8.42652E-01
1.8550,-8.05327E-01
1.8560,-7.64138E-01
1.8570,-7.19294E-01
1.8580,-6.71020E-01
1.8590,-6.19558E-01
1.8600,-5.65162E-01
1.8610,-5.08097E-01
1.8620,-4.48643E-01
1.8630,-3.87084E-01
1.8640,-3.23716E-01
1.8650,-2.58840E-01
1.8660,-1.92763E-01
1.8670,-1.25793E-01
1.8680,-5.82429E-02
1.8690,9.57503E-03
1.8700,7.73493E-02
1.8710,1.44771E-01
1.8720,2.11533E-01
1.8730,2.77337E-01
1.8740,3.41887E-01
1.8750,4.04897E-01
1.8760,4.66089E-01
1.8770,5.25195E-01
1.8780,5.81960E-01
1.8790,6.36137E-01
1.8800,6.87497E-01
1.8810,7.35822E-01
1.8820,7.80909E-01
1.8830,8.22571E-01
1.8840,8.60639E-01
1.8850,8.94957E-01
1.8860,9.25391E-01
1.8870,9.51822E-01
1.8880,9.74148E-01
1.8890,9.92288E-01
1.8900,1.00618E+00
1.8910,1.01578E+00
1.8920,1.02105E+00
1.8930,1.02200E+00
1.8940,1.01863E+00
1.8950,1.01097E+00
1.8960,9.99072E-01
1.8970,9.82994E-01
1.8980,9.62820E-01
1.8990,9.38647E-01
1.9000,9.10589E-01
1.9010,8.78775E-01
1.9020,8.43349E-01
1.9030,8.04467E-01
1.9040,7.62302E-01
1.9050,7.17035E-01
1.9060,6.68860E-01
1.9070,6.17983E-01
1.9080,5.64617E-01
1.9090,5.08985E-01
1.9100,4.51318E-01
1.9110,3.91851E-01
1.9120,3.30829E-01
1.9130,2.68496E-01
1.9140,2.05104E-01
1.9150,1.40906E-01
1.9160,7.61559E-02
1.9170,1.11082E-02
1.9180,-5.39830E-02
1.9190,-1.18865E-01
1.9200,-1.83288E-01
1.9210,-2.47005E-01
1.9220,-3.09774E-01
1.9230,-3.71359E-01
1.9240,-4.31529E-01
1.9250,-4.90060E-01
1.9260,-5.46737E-01
1.9270,-6.01351E-01
1.9280,-6.53705E-01
1.9290,-7.03610E-01
1.9300,-7.50888E-01
1.9310,-7.95373E-01
1.9320,-8.36910E-01
1.9330,-8.75354E-01
1.9340,-9.10575E-01
1.9350,-9.42455E-01
1.9360,-9.70888E-01
1.9370,-9.95783E-01
1.9380,-1.01706E+00
1.9390,-1.03466E+00
1.9400,-1.04852E+00
1.9410,-1.05862E+00
1.9420,-1.06492E+00
1.9430,-1.06742E+00
1.9440,-1.06613E+00
1.9450,-1.06105E+00
1.9460,-1.05223E+00
1.9470,-1.03969E+00
1.9480,-1.02351E+00
1.9490,-1.00375E+00
1.9500,-9.80491E-01
1.9510,-9.53825E-01
1.9520,-9.23857E-01
1.9530,-8.90701E-01
1.9540,-8.54482E-01
1.9550,-8.15334E-01
1.9560,-7.73402E-01
1.9570,-7.28838E-01
1.9580,-6.81801E-01
1.9590,-6.32459E-01
1.9600,-5.80986E-01
1.9610,-5.27563E-01
1.9620,-4.72373E-01
1.9630,-4.15608E-01
1.9640,-3.57462E-01
1.9650,-2.98132E-01
1.9660,-2.37817E-01
1.9670,-1.76719E-01
1.9680,-1.15042E-01
1.9690,-5.29890E-02
1.9700,9.23685E-03
1.9710,7.14328E-02
1.9720,1.33398E-01
1.9730,1.94933E-01
1.9740,2.55842E-01
1.9750,3.15931E-01
1.9760,3.75013E-01
1.9770,4.32901E-01
1.9780,4.89418E-01
1.9790,5.44388E-01
1.9800,5.97644E-01
1.9810,6.49025E-01
1.9820,6.98376E-01
1.9830,7.45551E-01
1.9840,7.90410E-01
1.9850,8.32821E-01
1.9860,8.72664E-01
1.9870,9.09823E-01
1.9880,9.44194E-01
1.9890,9.75682E-01
1.9900,1.00420E+00
1.9910,1.02967E+00
1.9920,1.05203E+00
1.9930,1.07122E+00
1.9940,1.08719E+00
1.9950,1.09992E+00
1.9960,1.10936E+00
1.9970,1.11550E+00
1.9980,1.11834E+00
1.9990,1.11788E+00
2.0000,1.11413E+00
2.0010,1.10712E+00
2.0020,1.09687E+00
2.0030,1.08342E+00
2.0040,1.06684E+00
2.0050,1.04717E+00
2.0060,1.02449E+00
2.0070,9.98858E-01
2.0080,9.70373E-01
2.0090,9.39122E-01
2.0100,9.05203E-01
2.0110,8.68721E-01
2.0120,8.29789E-01
2.0130,7.88523E-01
2.0140,7.45049E-01
2.0150,6.99496E-01
2.0160,6.51997E-01
2.0170,6.02690E-01
2.0180,5.51720E-01
2.0190,4.99231E-01
2.0200,4.45373E-01
2.0210,3.90299E-01
2.0220,3.34162E-01
2.0230,2.77119E-01
2.0240,2.19327E-01
2.0250,1.60944E-01
2.0260,1.02130E-01
2.0270,4.30424E-02
2.0280,-1.61595E-02
2.0290,-7.53187E-02
2.0300,-1.34279E-01
2.0310,-1.92886E-01
2.0320,-2.50987E-01
2.0330,-3.08433E-01
2.0340,-3.65077E-01
2.0350,-4.20774E-01
2.0360,-4.75385E-01
2.0370,-5.28774E-01
2.0380,-5.80809E-01
2.0390,-6.31362E-01
2.0400,-6.80311E-01
2.0410,-7.27538E-01
2.0420,-7.72932E-01
2.0430,-8.16385E-01
2.0440,-8.57798E-01
2.0450,-8.97075E-01
2.0460,-9.34128E-01
2.0470,-9.68875E-01
2.0480,-1.00124E+00
2.0490,-1.03115E+00
2.0500,-1.05856E+00
2.0510,-1.08339E+00
2.0520,-1.10560E+00
2.0530,-1.12516E+00
2.0540,-1.14202E+00
2.0550,-1.15616E+00
2.0560,-1.16755E+00
2.0570,-1.17619E+00
2.0580,-1.18205E+00
2.0590,-1.18515E+00
2.0600,-1.18548E+00
2.0610,-1.18306E+00
2.0620,-1.17791E+00
2.0630,-1.17005E+00
2.0640,-1.15951E+00
2.0650,-1.14632E+00
2.0660,-1.13053E+00
2.0670,-1.11219E+00
2.0680,-1.09135E+00
2.0690,-1.06806E+00
2.0700,-1.04239E+00
2.0710,-1.01441E+00
2.0720,-9.84190E-01
2.0730,-9.51807E-01
2.0740,-9.17340E-01
2.0750,-8.80875E-01
2.0760,-8.42499E-01
2.0770,-8.02305E-01
2.0780,-7.60387E-01
2.0790,-7.16842E-01
2.0800,-6.71770E-01
2.0810,-6.25272E-01
2.0820,-5.77454E-01
2.0830,-5.28421E-01
2.0840,-4.78282E-01
2.0850,-4.27146E-01
2.0860,-3.75123E-01
2.0870,-3.22324E-01
2.0880,-2.68862E-01
2.0890,-2.14849E-01
2.0900,-1.60397E-01
2.0910,-1.05620E-01
2.0920,-5.06283E-02
2.0930,4.46497E-03
2.0940,5.95494E-02
2.0950,1.14515E-01
2.0960,1.69253E-01
2.0970,2.23656E-01
2.0980,2.77618E-01
2.0990,3.31036E-01
2.1000,3.83807E-01
2.1010,4.35831E-01
2.1020,4.87011E-01
2.1030,5.37251E-01
2.1040,5.86460E-01
2.1050,6.34548E-01
2.1060,6.81428E-01
2.1070,7.27017E-01
2.1080,7.71234E-01
2.1090,8.14002E-01
2.1100,8.55248E-01
2.1110,8.94902E-01
2.1120,9.32896E-01
2.1130,9.69169E-01
2.1140,1.00366E+00
2.1150,1.03632E+00
2.1160,1.06709E+00
2.1170,1.09593E+00
2.1180,1.12279E+00
2.1190,1.14763E+00
2.1200,1.17043E+00
2.1210,1.19114E+00
2.1220,1.20974E+00
2.1230,1.22622E+00
2.1240,1.24054E+00
2.1250,1.25270E+00
2.1260,1.26268E+00
2.1270,1.27048E+00
2.1280,1.27610E+00
2.1290,1.27953E+00
2.1300,1.28078E+00
2.1310,1.27986E+00
2.1320,1.27679E+00
2.1330,1.27156E+00
2.1340,1.26422E+00
2.1350,1.25477E+00
2.1360,1.24324E+00
2.1370,1.22967E+00
2.1380,1.21409E+00
2.1390,1.19653E+00
2.1400,1.17702E+00
2.1410,1.15562E+00
2.1420,1.13236E+00
2.1430,1.10729E+00
2.1440,1.08047E+00
2.1450,1.05193E+00
2.1460,1.02174E+00
2.1470,9.89952E-01
2.1480,9.56621E-01
2.1490,9.21808E-01
2.1500,8.85574E-01
2.1510,8.47983E-01
2.1520,8.09097E-01
2.1530,7.68985E-01
2.1540,7.27711E-01
2.1550,6.85345E-01
2.1560,6.41955E-01
2.1570,5.97611E-01
2.1580,5.52384E-01
2.1590,5.06345E-01
2.1600,4.59566E-01
2.1610,4.12118E-01
2.1620,3.64073E-01
2.1630,3.15505E-01
2.1640,2.66486E-01
2.1650,2.17087E-01
2.1660,1.67380E-01
2.1670,1.17438E-01
2.1680,6.73319E-02
2.1690,1.71316E-02
2.1700,-3.30925E-02
2.1710,-8.32711E-02
2.1720,-1.33336E-01
2.1730,-1.83219E-01
2.1740,-2.32854E-01
2.1750,-2.82176E-01
2.1760,-3.31119E-01
2.1770,-3.79622E-01
2.1780,-4.27623E-01
2.1790,-4.75061E-01
2.1800,-5.21877E-01
2.1810,-5.68014E-01
2.1820,-6.13416E-01
2.1830,-6.58029E-01
2.1840,-7.01801E-01
2.1850,-7.44681E-01
2.1860,-7.86619E-01
2.1870,-8.27569E-01
2.1880,-8.67485E-01
2.1890,-9.06325E-01
2.1900,-9.44045E-01
2.1910,-9.80607E-01
2.1920,-1.01597E+00
2.1930,-1.05011E+00
2.1940,-1.08298E+00
2.1950,-1.11455E+00
2.1960,-1.14479E+00
2.1970,-1.17368E+00
2.1980,-1.20119E+00
2.1990,-1.22730E+00
2.2000,-1.25198E+00
2.2010,-1.27522E+00
2.2020,-1.29699E+00
2.2030,-1.31728E+00
2.2040,-1.33608E+00
2.2050,-1.35338E+00
2.2060,-1.36916E+00
2.2070,-1.38342E+00
2.2080,-1.39616E+00
2.2090,-1.40736E+00
2.2100,-1.41702E+00
2.2110,-1.42515E+00
2.2120,-1.43175E+00
2.2130,-1.43681E+00
2.2140,-1.44035E+00
2.2150,-1.44237E+00
2.2160,-1.44288E+00
2.2170,-1.44188E+00
2.2180,-1.43939E+00
2.2190,-1.43543E+00
2.2200,-1.42999E+00
2.2210,-1.42311E+00
2.2220,-1.41479E+00
2.2230,-1.40506E+00
2.2240,-1.39393E+00
2.2250,-1.38143E+00
2.2260,-1.36757E+00
2.2270,-1.35238E+00
2.2280,-1.33589E+00
2.2290,-1.31811E+00
2.2300,-1.29908E+00
2.2310,-1.27882E+00
2.2320,-1.25735E+00
2.2330,-1.23471E+00
2.2340,-1.21093E+00
2.2350,-1.18604E+00
2.2360,-1.16006E+00
2.2370,-1.13303E+00
2.2380,-1.10498E+00
2.2390,-1.07595E+00
2.2400,-1.04596E+00
2.2410,-1.01505E+00
2.2420,-9.83254E-01
2.2430,-9.50604E-01
2.2440,-9.17137E-01
2.2450,-8.82886E-01
2.2460,-8.47887E-01
2.2470,-8.12175E-01
2.2480,-7.75784E-01
2.2490,-7.38751E-01
2.2500,-7.01111E-01
2.2510,-6.62899E-01
2.2520,-6.24150E-01
2.2530,-5.84901E-01
2.2540,-5.45185E-01
2.2550,-5.05039E-01
2.2560,-4.64496E-01
2.2570,-4.23593E-01
2.2580,-3.82362E-01
2.2590,-3.40839E-01
2.2600,-2.99058E-01
2.2610,-2.57051E-01
2.2620,-2.14852E-01
2.2630,-1.72495E-01
2.2640,-1.30010E-01
2.2650,-8.74312E-02
2.2660,-4.47890E-02
2.2670,-2.11467E-03
2.2680,4.05612E-02
2.2690,8.32086E-02
2.2700,1.25798E-01
2.2710,1.68300E-01
2.2720,2.10688E-01
2.2730,2.52932E-01
2.2740,2.95006E-01
2.2750,3.36883E-01
2.2760,3.78537E-01
2.2770,4.19944E-01
2.2780,4.61078E-01
2.2790,5.01915E-01
2.2800,5.42433E-01
2.2810,5.82608E-01
2.2820,6.22418E-01
2.2830,6.61843E-01
2.2840,7.00862E-01
2.2850,7.39454E-01
2.2860,7.77602E-01
2.2870,8.15286E-01
2.2880,8.52488E-01
2.2890,8.89192E-01
2.2900,9.25381E-01
2.2910,9.61040E-01
2.2920,9.96153E-01
2.2930,1.03071E+00
2.2940,1.06469E+00
2.2950,1.09808E+00
2.2960,1.13088E+00
2.2970,1.16307E+00
2.2980,1.19463E+00
2.2990,1.22557E+00
2.3000,1.25587E+00
2.3010,1.28551E+00
2.3020,1.31451E+00
2.3030,1.34283E+00
2.3040,1.37049E+00
2.3050,1.39747E+00
2.3060,1.42376E+00
2.3070,1.44937E+00
2.3080,1.47429E+00
2.3090,1.49851E+00
2.3100,1.52202E+00
2.3110,1.54484E+00
2.3120,1.56696E+00
2.3130,1.58836E+00
2.3140,1.60906E+00
2.3150,1.62906E+00
2.3160,1.64834E+00
2.3170,1.66692E+00
2.3180,1.68479E+00
2.3190,1.70196E+00
2.3200,1.71843E+00
2.3210,1.73419E+00
2.3220,1.74926E+00
2.3230,1.76363E+00
2.3240,1.77731E+00
2.3250,1.79031E+00
2.3260,1.80262E+00
2.3270,1.81425E+00
2.3280,1.82521E+00
2.3290,1.83551E+00
2.3300,1.84514E+00
2.3310,1.85411E+00
2.3320,1.86244E+00
2.3330,1.87012E+00
2.3340,1.87717E+00
2.3350,1.88359E+00
2.3360,1.88939E+00
2.3370,1.89457E+00
2.3380,1.89915E+00
2.3390,1.90313E+00
2.3400,1.90653E+00
2.3410,1.90934E+00
2.3420,1.91158E+00
2.3430,1.91325E+00
2.3440,1.91437E+00
2.3450,1.91495E+00
2.3460,1.91499E+00
2.3470,1.91451E+00
2.3480,1.91351E+00
2.3490,1.91200E+00
2.3500,1.90999E+00
2.3510,1.90750E+00
2.3520,1.90453E+00
2.3530,1.90109E+00
2.3540,1.89719E+00
2.3550,1.89285E+00
2.3560,1.88807E+00
2.3570,1.88286E+00
2.3580,1.87724E+00
2.3590,1.87121E+00
2.3600,1.86478E+00
2.3610,1.85796E+00
2.3620,1.85077E+00
2.3630,1.84321E+00
2.3640,1.83530E+00
2.3650,1.82704E+00
2.3660,1.81845E+00
2.3670,1.80953E+00
2.3680,1.80029E+00
2.3690,1.79075E+00
2.3700,1.78091E+00
2.3710,1.77079E+00
2.3720,1.76039E+00
2.3730,1.74972E+00
2.3740,1.73880E+00
2.3750,1.72763E+00
2.3760,1.71622E+00
2.3770,1.70458E+00
2.3780,1.69273E+00
2.3790,1.68066E+00
2.3800,1.66839E+00
2.3810,1.65593E+00
2.3820,1.64329E+00
2.3830,1.63047E+00
2.3840,1.61748E+00
2.3850,1.60434E+00
2.3860,1.59105E+00
2.3870,1.57762E+00
2.3880,1.56405E+00
2.3890,1.55036E+00
2.3900,1.53655E+00
2.3910,1.52263E+00
2.3920,1.50861E+00
2.3930,1.49449E+00
2.3940,1.48029E+00
2.3950,1.46601E+00
2.3960,1.45166E+00
2.3970,1.43723E+00
2.3980,1.42275E+00
2.3990,1.40822E+00
2.4000,1.39364E+00
2.4010,1.37902E+00
2.4020,1.36437E+00
2.4030,1.34969E+00
2.4040,1.33499E+00
2.4050,1.32027E+00
2.4060,1.30554E+00
2.4070,1.29081E+00
2.4080,1.27608E+00
2.4090,1.26136E+00
2.4100,1.24664E+00
2.4110,1.23194E+00
2.4120,1.21727E+00
2.4130,1.20261E+00
2.4140,1.18799E+00
2.4150,1.17341E+00
2.4160,1.15886E+00
2.4170,1.14436E+00
2.4180,1.12990E+00
2.4190,1.11549E+00
2.4200,1.10114E+00
2.4210,1.08685E+00
2.4220,1.07262E+00
2.4230,1.05845E+00
2.4240,1.04436E+00
2.4250,1.03033E+00
2.4260,1.01638E+00
2.4270,1.00251E+00
2.4280,9.88723E-01
2.4290,9.75017E-01
2.4300,9.61397E-01
2.4310,9.47865E-01
2.4320,9.34425E-01
2.4330,9.21078E-01
2.4340,9.07827E-01
2.4350,8.94673E-01
2.4360,8.81619E-01
2.4370,8.68667E-01
2.4380,8.55817E-01
2.4390,8.43073E-01
2.4400,8.30436E-01
2.4410,8.17906E-01
2.4420,8.05486E-01
2.4430,7.93177E-01
2.4440,7.80980E-01
2.4450,7.68897E-01
2.4460,7.56928E-01
2.4470,7.45074E-01
2.4480,7.33336E-01
2.4490,7.21716E-01
2.4500,7.10213E-01
2.4510,6.98829E-01
2.4520,6.87565E-01
2.4530,6.76420E-01
2.4540,6.65395E-01
2.4550,6.54491E-01
2.4560,6.43708E-01
2.4570,6.33047E-01
2.4580,6.22507E-01
2.4590,6.12089E-01
2.4600,6.01793E-01
2.4610,5.91618E-01
2.4620,5.81566E-01
2.4630,5.71636E-01
2.4640,5.61828E-01
2.4650,5.52141E-01
2.4660,5.42576E-01
2.4670,5.33132E-01
2.4680,5.23809E-01
2.4690,5.14607E-01
2.4700,5.05525E-01
2.4710,4.96564E-01
2.4720,4.87722E-01
2.4730,4.78999E-01
2.4740,4.70394E-01
2.4750,4.61907E-01
2.4760,4.53538E-01
2.4770,4.45286E-01
2.4780,4.37150E-01
2.4790,4.29129E-01
2.4800,4.21224E-01
2.4810,4.13432E-01
2.4820,4.05754E-01
2.4830,3.98188E-01
2.4840,3.90734E-01
2.4850,3.83391E-01
2.4860,3.76158E-01
2.4870,3.69035E-01
2.4880,3.62020E-01
2.4890,3.55112E-01
2.4900,3.48311E-01
2.4910,3.41616E-01
2.4920,3.35026E-01
2.4930,3.28539E-01
2.4940,3.22155E-01
2.4950,3.15873E-01
2.4960,3.09692E-01
2.4970,3.03611E-01
2.4980,2.97629E-01
2.4990,2.91744E-01
2.5000,2.85956E-01
2.5010,2.80265E-01
2.5020,2.74668E-01
2.5030,2.69164E-01
2.5040,2.63753E-01
2.5050,2.58434E-01
2.5060,2.53206E-01
2.5070,2.48067E-01
2.5080,2.43016E-01
2.5090,2.38053E-01
2.5100,2.33176E-01
2.5110,2.28385E-01
2.5120,2.23677E-01
2.5130,2.19053E-01
2.5140,2.14511E-01
2.5150,2.10050E-01
2.5160,2.05669E-01
2.5170,2.01366E-01
2.5180,1.97142E-01
2.5190,1.92994E-01
2.5200,1.88922E-01
2.5210,1.84924E-01
2.5220,1.81001E-01
2.5230,1.77150E-01
2.5240,1.73370E-01
2.5250,1.69661E-01
2.5260,1.66022E-01
2.5270,1.62451E-01
2.5280,1.58947E-01
2.5290,1.55510E-01
2.5300,1.52139E-01
2.5310,1.48832E-01
2.5320,1.45588E-01
2.5330,1.42407E-01
2.5340,1.39288E-01
2.5350,1.36229E-01
2.5360,1.33230E-01
2.5370,1.30290E-01
2.5380,1.27408E-01
2.5390,1.24582E-01
2.5400,1.21813E-01
2.5410,1.19098E-01
2.5420,1.16438E-01
2.5430,1.13831E-01
2.5440,1.11276E-01
2.5450,1.08773E-01
2.5460,1.06320E-01
2.5470,1.03917E-01
2.5480,1.01563E-01
2.5490,9.92575E-02
2.5500,9.69990E-02
2.5510,9.47870E-02
2.5520,9.26205E-02
2.5530,9.04990E-02
2.5540,8.84215E-02
2.5550,8.63873E-02
2.5560,8.43955E-02
2.5570,8.24456E-02
2.5580,8.05366E-02
2.5590,7.86680E-02
2.5600,7.68388E-02
2.5610,7.50485E-02
2.5620,7.32962E-02
2.5630,7.15814E-02
2.5640,6.99032E-02
2.5650,6.82611E-02
2.5660,6.66543E-02
2.5670,6.50823E-02
2.5680,6.35442E-02
2.5690,6.20396E-02
2.5700,6.05677E-02
2.5710,5.91279E-02
2.5720,5.77197E-02
2.5730,5.63423E-02
2.5740,5.49953E-02
2.5750,5.36779E-02
2.5760,5.23898E-02
2.5770,5.11301E-02
2.5780,4.98985E-02
2.5790,4.86944E-02
2.5800,4.75171E-02
2.5810,4.63662E-02
2.5820,4.52412E-02
2.5830,4.41415E-02
2.5840,4.30666E-02
2.5850,4.20161E-02
2.5860,4.09893E-02
2.5870,3.99859E-02
2.5880,3.90054E-02
2.5890,3.80472E-02
2.5900,3.71110E-02
2.5910,3.61963E-02
2.5920,3.53026E-02
2.5930,3.44295E-02
2.5940,3.35766E-02
2.5950,3.27434E-02
2.5960,3.19296E-02
2.5970,3.11346E-02
2.5980,3.03582E-02
2.5990,2.96000E-02
2.6000,2.88595E-02
2.6010,2.81363E-02
2.6020,2.74302E-02
2.6030,2.67407E-02
2.6040,2.60675E-02
2.6050,2.54102E-02
2.6060,2.47684E-02
2.6070,2.41420E-02
2.6080,2.35304E-02
2.6090,2.29334E-02
2.6100,2.23507E-02
2.6110,2.17819E-02
2.6120,2.12268E-02
2.6130,2.06850E-02
2.6140,2.01563E-02
2.6150,1.96403E-02
2.6160,1.91368E-02
2.6170,1.86455E-02
2.6180,1.81661E-02
2.6190,1.76984E-02
2.6200,1.72420E-02
2.6210,1.67968E-02
2.6220,1.63625E-02
2.6230,1.59388E-02
2.6240,1.55255E-02
2.6250,1.51224E-02
2.6260,1.47292E-02
2.6270,1.43457E-02
2.6280,1.39717E-02
2.6290,1.36069E-02
2.6300,1.32512E-02
2.6310,1.29043E-02
2.6320,1.25661E-02
2.6330,1.22362E-02
2.6340,1.19146E-02
2.6350,1.16011E-02
2.6360,1.12954E-02
2.6370,1.09974E-02
2.6380,1.07069E-02
2.6390,1.04236E-02
2.6400,1.01476E-02
2.6410,9.87845E-03
2.6420,9.61615E-03
2.6430,9.36050E-03
2.6440,9.11133E-03
2.6450,8.86850E-03
2.6460,8.63185E-03
2.6470,8.40123E-03
2.6480,8.17650E-03
2.6490,7.95752E-03
2.6500,7.74415E-03
2.6510,7.53625E-03
2.6520,7.33369E-03
2.6530,7.13634E-03
2.6540,6.94407E-03
2.6550,6.75677E-03
2.6560,6.57431E-03
2.6570,6.39656E-03
2.6580,6.22343E-03
2.6590,6.05479E-03
2.6600,5.89053E-03
2.6610,5.73054E-03
2.6620,5.57473E-03
2.6630,5.42298E-03
2.6640,5.27520E-03
2.6650,5.13129E-03
2.6660,4.99115E-03
2.6670,4.85468E-03
2.6680,4.72181E-03
2.6690,4.59242E-03
2.6700,4.46645E-03
2.6710,4.34381E-03
2.6720,4.22440E-03
2.6730,4.10815E-03
2.6740,3.99498E-03
2.6750,3.88481E-03
2.6760,3.77757E-03
2.6770,3.67318E-03
2.6780,3.57157E-03
2.6790,3.47267E-03
2.6800,3.37641E-03
2.6810,3.28273E-03
2.6820,3.19155E-03
2.6830,3.10281E-03
2.6840,3.01645E-03
2.6850,2.93241E-03
2.6860,2.85064E-03
2.6870,2.77106E-03
2.6880,2.69363E-03
2.6890,2.61829E-03
2.6900,2.54499E-03
2.6910,2.47367E-03
2.6920,2.40428E-03
2.6930,2.33677E-03
2.6940,2.27110E-03
2.6950,2.20721E-03
2.6960,2.14506E-03
2.6970,2.08461E-03
2.6980,2.02580E-03
2.6990,1.96860E-03
2.7000,1.91296E-03
2.7010,1.85884E-03
2.7020,1.80621E-03
2.7030,1.75502E-03
2.7040,1.70524E-03
2.7050,1.65682E-03
2.7060,1.60974E-03
2.7070,1.56395E-03
2.7080,1.51943E-03
2.7090,1.47614E-03
2.7100,1.43404E-03
2.7110,1.39311E-03
2.7120,1.35331E-03
2.7130,1.31462E-03
2.7140,1.27699E-03
2.7150,1.24042E-03
2.7160,1.20486E-03
2.7170,1.17029E-03
2.7180,1.13669E-03
2.7190,1.10402E-03
2.7200,1.07226E-03
2.7210,1.04140E-03
2.7220,1.01139E-03
2.7230,9.82227E-04
2.7240,9.53881E-04
2.7250,9.26331E-04
2.7260,8.99554E-04
2.7270,8.73530E-04
2.7280,8.48239E-04
2.7290,8.23661E-04
2.7300,7.99775E-04
2.7310,7.76564E-04
2.7320,7.54008E-04
2.7330,7.32091E-04
2.7340,7.10794E-04
2.7350,6.90100E-04
2.7360,6.69993E-04
2.7370,6.50457E-04
2.7380,6.31476E-04
2.7390,6.13035E-04
2.7400,5.95119E-04
2.7410,5.77713E-04
2.7420,5.60803E-04
2.7430,5.44376E-04
2.7440,5.28419E-04
2.7450,5.12917E-04
2.7460,4.97859E-04
2.7470,4.83233E-04
2.7480,4.69026E-04
2.7490,4.55226E-04
2.7500,4.41823E-04
2.7510,4.28805E-04
2.7520,4.16161E-04
2.7530,4.03882E-04
2.7540,3.91956E-04
2.7550,3.80374E-04
2.7560,3.69127E-04
2.7570,3.58204E-04
2.7580,3.47597E-04
2.7590,3.37297E-04
2.7600,3.27295E-04
2.7610,3.17584E-04
2.7620,3.08154E-04
2.7630,2.98997E-04
2.7640,2.90107E-04
2.7650,2.81475E-04
2.7660,2.73095E-04
2.7670,2.64958E-04
2.7680,2.57059E-04
2.7690,2.49390E-04
2.7700,2.41944E-04
2.7710,2.34717E-04
2.7720,2.27700E-04
2.7730,2.20889E-04
2.7740,2.14278E-04
2.7750,2.07860E-04
2.7760,2.01630E-04
2.7770,1.95583E-04
2.7780,1.89714E-04
2.7790,1.84017E-04
2.7800,1.78488E-04
2.7810,1.73122E-04
2.7820,1.67913E-04
2.7830,1.62859E-04
2.7840,1.57953E-04
2.7850,1.53192E-04
2.7860,1.48572E-04
2.7870,1.44088E-04
2.7880,1.39737E-04
2.7890,1.35515E-04
2.7900,1.31418E-04
2.7910,1.27443E-04
2.7920,1.23585E-04
2.7930,1.19842E-04
2.7940,1.16210E-04
2.7950,1.12686E-04
2.7960,1.09267E-04
2.7970,1.05950E-04
2.7980,1.02731E-04
2.7990,9.96089E-05
2.8000,9.65796E-05
2.8010,9.36407E-05
2.8020,9.07896E-05
2.8030,8.80237E-05
2.8040,8.53406E-05
2.8050,8.27377E-05
2.8060,8.02129E-05
2.8070,7.77637E-05
2.8080,7.53880E-05
2.8090,7.30835E-05
2.8100,7.08483E-05
2.8110,6.86802E-05
2.8120,6.65774E-05
2.8130,6.45378E-05
2.8140,6.25596E-05
2.8150,6.06410E-05
2.8160,5.87802E-05
2.8170,5.69756E-05
2.8180,5.52254E-05
2.8190,5.35281E-05
2.8200,5.18821E-05
2.8210,5.02858E-05
2.8220,4.87379E-05
2.8230,4.72368E-05
2.8240,4.57812E-05
2.8250,4.43697E-05
2.8260,4.30010E-05
2.8270,4.16739E-05
2.8280,4.03870E-05
2.8290,3.91393E-05
2.8300,3.79295E-05
2.8310,3.67565E-05
2.8320,3.56192E-05
2.8330,3.45165E-05
2.8340,3.34475E-05
2.8350,3.24110E-05
2.8360,3.14061E-05
2.8370,3.04320E-05
2.8380,2.94876E-05
2.8390,2.85720E-05
2.8400,2.76844E-05
2.8410,2.68240E-05
2.8420,2.59899E-05
2.8430,2.51814E-05
2.8440,2.43977E-05
2.8450,2.36380E-05
2.8460,2.29015E-05
2.8470,2.21877E-05
2.8480,2.14959E-05
2.8490,2.08252E-05
2.8500,2.01752E-05
2.8510,1.95452E-05
2.8520,1.89346E-05
2.8530,1.83428E-05
2.8540,1.77692E-05
2.8550,1.72133E-05
2.8560,1.66746E-05
2.8570,1.61524E-05
2.8580,1.56464E-05
2.8590,1.51561E-05
2.8600,1.46808E-05
2.8610,1.42203E-05
2.8620,1.37740E-05
2.8630,1.33416E-05
2.8640,1.29225E-05
2.8650,1.25164E-05
2.8660,1.21229E-05
2.8670,1.17416E-05
2.8680,1.13722E-05
2.8690,1.10142E-05
2.8700,1.06673E-05
2.8710,1.03313E-05
2.8720,1.00056E-05
2.8730,9.69012E-06
2.8740,9.38443E-06
2.8750,9.08827E-06
2.8760,8.80133E-06
2.8770,8.52333E-06
2.8780,8.25400E-06
2.8790,7.99308E-06
2.8800,7.74030E-06
2.8810,7.49541E-06
2.8820,7.25817E-06
2.8830,7.02835E-06
2.8840,6.80572E-06
2.8850,6.59005E-06
2.8860,6.38113E-06
2.8870,6.17876E-06
2.8880,5.98272E-06
2.8890,5.79283E-06
2.8900,5.60889E-06
2.8910,5.43072E-06
2.8920,5.25815E-06
2.8930,5.09099E-06
2.8940,4.92909E-06
2.8950,4.77227E-06
2.8960,4.62038E-06
2.8970,4.47327E-06
2.8980,4.33079E-06
2.8990,4.19280E-06
2.9000,4.05915E-06
2.9010,3.92971E-06
2.9020,3.80436E-06
2.9030,3.68295E-06
2.9040,3.56538E-06
2.9050,3.45152E-06
2.9060,3.34125E-06
2.9070,3.23447E-06
2.9080,3.13106E-06
2.9090,3.03092E-06
2.9100,2.93395E-06
2.9110,2.84005E-06
2.9120,2.74912E-06
2.9130,2.66106E-06
2.9140,2.57580E-06
2.9150,2.49324E-06
2.9160,2.41330E-06
2.9170,2.33590E-06
2.9180,2.26095E-06
2.9190,2.18838E-06
2.9200,2.11811E-06
2.9210,2.05008E-06
2.9220,1.98421E-06
2.9230,1.92043E-06
2.9240,1.85868E-06
2.9250,1.79890E-06
2.9260,1.74102E-06
2.9270,1.68498E-06
2.9280,1.63073E-06
2.9290,1.57821E-06
2.9300,1.52736E-06
2.9310,1.47814E-06
2.9320,1.43048E-06
2.9330,1.38435E-06
2.9340,1.33969E-06
2.9350,1.29645E-06
2.9360,1.25460E-06
2.9370,1.21408E-06
2.9380,1.17486E-06
2.9390,1.13690E-06
2.9400,1.10015E-06
2.9410,1.06457E-06
2.9420,1.03014E-06
2.9430,9.96809E-07
2.9440,9.64546E-07
2.9450,9.33318E-07
2.9460,9.03090E-07
2.9470,8.73833E-07
2.9480,8.45515E-07
2.9490,8.18106E-07
2.9500,7.91577E-07
2.9510,7.65900E-07
2.9520,7.41049E-07
2.9530,7.16996E-07
2.9540,6.93717E-07
2.9550,6.71187E-07
2.9560,6.49383E-07
2.9570,6.28280E-07
2.9580,6.07857E-07
2.9590,5.88091E-07
2.9600,5.68963E-07
2.9610,5.50451E-07
2.9620,5.32537E-07
2.9630,5.15200E-07
2.9640,4.98423E-07
2.9650,4.82187E-07
2.9660,4.66476E-07
2.9670,4.51272E-07
2.9680,4.36559E-07
2.9690,4.22322E-07
2.9700,4.08546E-07
2.9710,3.95215E-07
2.9720,3.82315E-07
2.9730,3.69833E-07
2.9740,3.57755E-07
2.9750,3.46068E-07
2.9760,3.34759E-07
2.9770,3.23817E-07
2.9780,3.13230E-07
2.9790,3.02986E-07
2.9800,2.93075E-07
2.9810,2.83485E-07
2.9820,2.74206E-07
2.9830,2.65228E-07
2.9840,2.56542E-07
2.9850,2.48139E-07
2.9860,2.40008E-07
2.9870,2.32142E-07
2.9880,2.24531E-07
2.9890,2.17168E-07
2.9900,2.10045E-07
2.9910,2.03153E-07
2.9920,1.96486E-07
2.9930,1.90036E-07
2.9940,1.83796E-07
2.9950,1.77759E-07
2.9960,1.71919E-07
2.9970,1.66269E-07
2.9980,1.60804E-07
2.9990,1.55517E-07
3.0000,1.50402E-07
3.0010,1.45455E-07
3.0020,1.40669E-07
3.0030,1.36039E-07
3.0040,1.31561E-07
3.0050,1.27229E-07
3.0060,1.23038E-07
3.0070,1.18985E-07
3.0080,1.15064E-07
3.0090,1.11271E-07
3.0100,1.07602E-07
3.0110,1.04054E-07
3.0120,1.00622E-07
3.0130,9.73019E-08
3.0140,9.40908E-08
3.0150,9.09849E-08
3.0160,8.79808E-08
3.0170,8.50752E-08
3.0180,8.22649E-08
3.0190,7.95467E-08
3.0200,7.69178E-08
3.0210,7.43752E-08
3.0220,7.19160E-08
3.0230,6.95376E-08
3.0240,6.72373E-08
3.0250,6.50126E-08
3.0260,6.28609E-08
3.0270,6.07801E-08
3.0280,5.87676E-08
3.0290,5.68213E-08
3.0300,5.49391E-08
3.0310,5.31188E-08
3.0320,5.13584E-08
3.0330,4.96560E-08
3.0340,4.80096E-08
3.0350,4.64175E-08
3.0360,4.48778E-08
3.0370,4.33889E-08
3.0380,4.19490E-08
3.0390,4.05566E-08
3.0400,3.92102E-08
3.0410,3.79081E-08
3.0420,3.66490E-08
3.0430,3.54315E-08
3.0440,3.42542E-08
3.0450,3.31157E-08
3.0460,3.20149E-08
3.0470,3.09504E-08
3.0480,2.99211E-08
3.0490,2.89258E-08
3.0500,2.79634E-08
3.0510,2.70328E-08
3.0520,2.61331E-08
3.0530,2.52630E-08
3.0540,2.44218E-08
3.0550,2.36084E-08
3.0560,2.28220E-08
3.0570,2.20616E-08
3.0580,2.13263E-08
3.0590,2.06155E-08
3.0600,1.99282E-08
3.0610,1.92636E-08
3.0620,1.86211E-08
3.0630,1.79999E-08
3.0640,1.73993E-08
3.0650,1.68187E-08
3.0660,1.62573E-08
3.0670,1.57145E-08
3.0680,1.51897E-08
3.0690,1.46824E-08
3.0700,1.41919E-08
3.0710,1.37177E-08
3.0720,1.32593E-08
3.0730,1.28161E-08
3.0740,1.23876E-08
3.0750,1.19734E-08
3.0760,1.15730E-08
3.0770,1.11858E-08
3.0780,1.08116E-08
3.0790,1.04498E-08
3.0800,1.01000E-08
3.0810,9.76191E-09
3.0820,9.43506E-09
3.0830,9.11909E-09
3.0840,8.81364E-09
3.0850,8.51837E-09
3.0860,8.23295E-09
3.0870,7.95703E-09
3.0880,7.69031E-09
3.0890,7.43249E-09
3.0900,7.18326E-09
3.0910,6.94235E-09
3.0920,6.70948E-09
3.0930,6.48437E-09
3.0940,6.26678E-09
3.0950,6.05646E-09
3.0960,5.85315E-09
3.0970,5.65664E-09
3.0980,5.46669E-09
3.0990,5.28309E-09
3.1000,5.10562E-09
3.1010,4.93409E-09
3.1020,4.76829E-09
3.1030,4.60803E-09
3.1040,4.45313E-09
3.1050,4.30341E-09
3.1060,4.15871E-09
3.1070,4.01884E-09
3.1080,3.88366E-09
3.1090,3.75300E-09
3.1100,3.62671E-09
3.1110,3.50466E-09
3.1120,3.38669E-09
3.1130,3.27267E-09
3.1140,3.16248E-09
3.1150,3.05597E-09
3.1160,2.95304E-09
3.1170,2.85356E-09
3.1180,2.75741E-09
3.1190,2.66449E-09
3.1200,2.57468E-09
3.1210,2.48789E-09
3.1220,2.40401E-09
3.1230,2.32295E-09
3.1240,2.24460E-09
3.1250,2.16889E-09
3.1260,2.09572E-09
3.1270,2.02500E-09
3.1280,1.95666E-09
3.1290,1.89062E-09
3.1300,1.82680E-09
3.1310,1.76512E-09
3.1320,1.70551E-09
3.1330,1.64791E-09
3.1340,1.59225E-09
3.1350,1.53845E-09
3.1360,1.48647E-09
3.1370,1.43624E-09
3.1380,1.38769E-09
3.1390,1.34078E-09
3.1400,1.29545E-09
3.1410,1.25164E-09
3.1420,1.20931E-09
3.1430,1.16841E-09
3.1440,1.12888E-09
3.1450,1.09069E-09
3.1460,1.05378E-09
3.1470,1.01811E-09
3.1480,9.83650E-10



==> anc/X_state_wvfncts/v45.csv <==
Level v=45

0.7320,-9.27610E-10
0.7330,-1.16985E-09
0.7340,-1.47357E-09
0.7350,-1.85392E-09
0.7360,-2.32963E-09
0.7370,-2.92391E-09
0.7380,-3.66537E-09
0.7390,-4.58935E-09
0.7400,-5.73937E-09
0.7410,-7.16898E-09
0.7420,-8.94396E-09
0.7430,-1.11451E-08
0.7440,-1.38713E-08
0.7450,-1.72437E-08
0.7460,-2.14105E-08
0.7470,-2.65524E-08
0.7480,-3.28899E-08
0.7490,-4.06914E-08
0.7500,-5.02834E-08
0.7510,-6.20625E-08
0.7520,-7.65096E-08
0.7530,-9.42074E-08
0.7540,-1.15861E-07
0.7550,-1.42322E-07
0.7560,-1.74618E-07
0.7570,-2.13988E-07
0.7580,-2.61922E-07
0.7590,-3.20212E-07
0.7600,-3.91009E-07
0.7610,-4.76891E-07
0.7620,-5.80945E-07
0.7630,-7.06860E-07
0.7640,-8.59043E-07
0.7650,-1.04275E-06
0.7660,-1.26423E-06
0.7670,-1.53093E-06
0.7680,-1.85169E-06
0.7690,-2.23699E-06
0.7700,-2.69925E-06
0.7710,-3.25314E-06
0.7720,-3.91602E-06
0.7730,-4.70835E-06
0.7740,-5.65425E-06
0.7750,-6.78207E-06
0.7760,-8.12513E-06
0.7770,-9.72254E-06
0.7780,-1.16201E-05
0.7790,-1.38714E-05
0.7800,-1.65390E-05
0.7810,-1.96960E-05
0.7820,-2.34275E-05
0.7830,-2.78325E-05
0.7840,-3.30261E-05
0.7850,-3.91417E-05
0.7860,-4.63340E-05
0.7870,-5.47817E-05
0.7880,-6.46915E-05
0.7890,-7.63018E-05
0.7900,-8.98870E-05
0.7910,-1.05763E-04
0.7920,-1.24292E-04
0.7930,-1.45890E-04
0.7940,-1.71032E-04
0.7950,-2.00264E-04
0.7960,-2.34206E-04
0.7970,-2.73567E-04
0.7980,-3.19151E-04
0.7990,-3.71875E-04
0.8000,-4.32777E-04
0.8010,-5.03034E-04
0.8020,-5.83975E-04
0.8030,-6.77103E-04
0.8040,-7.84111E-04
0.8050,-9.06905E-04
0.8060,-1.04762E-03
0.8070,-1.20867E-03
0.8080,-1.39273E-03
0.8090,-1.60281E-03
0.8100,-1.84226E-03
0.8110,-2.11482E-03
0.8120,-2.42465E-03
0.8130,-2.77634E-03
0.8140,-3.17500E-03
0.8150,-3.62629E-03
0.8160,-4.13642E-03
0.8170,-4.71228E-03
0.8180,-5.36139E-03
0.8190,-6.09204E-03
0.8200,-6.91330E-03
0.8210,-7.83507E-03
0.8220,-8.86815E-03
0.8230,-1.00243E-02
0.8240,-1.13162E-02
0.8250,-1.27578E-02
0.8260,-1.43639E-02
0.8270,-1.61506E-02
0.8280,-1.81353E-02
0.8290,-2.03364E-02
0.8300,-2.27739E-02
0.8310,-2.54688E-02
0.8320,-2.84436E-02
0.8330,-3.17222E-02
0.8340,-3.53299E-02
0.8350,-3.92932E-02
0.8360,-4.36399E-02
0.8370,-4.83992E-02
0.8380,-5.36016E-02
0.8390,-5.92785E-02
0.8400,-6.54625E-02
0.8410,-7.21872E-02
0.8420,-7.94867E-02
0.8430,-8.73960E-02
0.8440,-9.59503E-02
0.8450,-1.05185E-01
0.8460,-1.15135E-01
0.8470,-1.25835E-01
0.8480,-1.37319E-01
0.8490,-1.49621E-01
0.8500,-1.62770E-01
0.8510,-1.76797E-01
0.8520,-1.91727E-01
0.8530,-2.07584E-01
0.8540,-2.24388E-01
0.8550,-2.42153E-01
0.8560,-2.60892E-01
0.8570,-2.80608E-01
0.8580,-3.01300E-01
0.8590,-3.22961E-01
0.8600,-3.45573E-01
0.8610,-3.69113E-01
0.8620,-3.93548E-01
0.8630,-4.18834E-01
0.8640,-4.44918E-01
0.8650,-4.71735E-01
0.8660,-4.99208E-01
0.8670,-5.27250E-01
0.8680,-5.55759E-01
0.8690,-5.84621E-01
0.8700,-6.13708E-01
0.8710,-6.42880E-01
0.8720,-6.71981E-01
0.8730,-7.00845E-01
0.8740,-7.29290E-01
0.8750,-7.57123E-01
0.8760,-7.84137E-01
0.8770,-8.10117E-01
0.8780,-8.34836E-01
0.8790,-8.58057E-01
0.8800,-8.79537E-01
0.8810,-8.99027E-01
0.8820,-9.16275E-01
0.8830,-9.31025E-01
0.8840,-9.43025E-01
0.8850,-9.52023E-01
0.8860,-9.57775E-01
0.8870,-9.60046E-01
0.8880,-9.58611E-01
0.8890,-9.53264E-01
0.8900,-9.43815E-01
0.8910,-9.30097E-01
0.8920,-9.11969E-01
0.8930,-8.89318E-01
0.8940,-8.62065E-01
0.8950,-8.30165E-01
0.8960,-7.93613E-01
0.8970,-7.52445E-01
0.8980,-7.06743E-01
0.8990,-6.56633E-01
0.9000,-6.02291E-01
0.9010,-5.43943E-01
0.9020,-4.81865E-01
0.9030,-4.16384E-01
0.9040,-3.47878E-01
0.9050,-2.76775E-01
0.9060,-2.03551E-01
0.9070,-1.28726E-01
0.9080,-5.28646E-02
0.9090,2.34317E-02
0.9100,9.95271E-02
0.9110,1.74758E-01
0.9120,2.48438E-01
0.9130,3.19868E-01
0.9140,3.88338E-01
0.9150,4.53144E-01
0.9160,5.13586E-01
0.9170,5.68987E-01
0.9180,6.18697E-01
0.9190,6.62104E-01
0.9200,6.98642E-01
0.9210,7.27804E-01
0.9220,7.49151E-01
0.9230,7.62315E-01
0.9240,7.67016E-01
0.9250,7.63064E-01
0.9260,7.50368E-01
0.9270,7.28939E-01
0.9280,6.98898E-01
0.9290,6.60478E-01
0.9300,6.14025E-01
0.9310,5.59997E-01
0.9320,4.98964E-01
0.9330,4.31605E-01
0.9340,3.58701E-01
0.9350,2.81127E-01
0.9360,1.99848E-01
0.9370,1.15900E-01
0.9380,3.03881E-02
0.9390,-5.55380E-02
0.9400,-1.40692E-01
0.9410,-2.23872E-01
0.9420,-3.03875E-01
0.9430,-3.79520E-01
0.9440,-4.49664E-01
0.9450,-5.13224E-01
0.9460,-5.69192E-01
0.9470,-6.16660E-01
0.9480,-6.54831E-01
0.9490,-6.83037E-01
0.9500,-7.00758E-01
0.9510,-7.07625E-01
0.9520,-7.03438E-01
0.9530,-6.88171E-01
0.9540,-6.61974E-01
0.9550,-6.25178E-01
0.9560,-5.78292E-01
0.9570,-5.22001E-01
0.9580,-4.57153E-01
0.9590,-3.84755E-01
0.9600,-3.05955E-01
0.9610,-2.22025E-01
0.9620,-1.34346E-01
0.9630,-4.43831E-02
0.9640,4.63393E-02
0.9650,1.36260E-01
0.9660,2.23809E-01
0.9670,3.07436E-01
0.9680,3.85639E-01
0.9690,4.56991E-01
0.9700,5.20171E-01
0.9710,5.73985E-01
0.9720,6.17396E-01
0.9730,6.49545E-01
0.9740,6.69770E-01
0.9750,6.77621E-01
0.9760,6.72878E-01
0.9770,6.55553E-01
0.9780,6.25898E-01
0.9790,5.84404E-01
0.9800,5.31793E-01
0.9810,4.69013E-01
0.9820,3.97215E-01
0.9830,3.17740E-01
0.9840,2.32094E-01
0.9850,1.41918E-01
0.9860,4.89595E-02
0.9870,-4.49626E-02
0.9880,-1.37993E-01
0.9890,-2.28277E-01
0.9900,-3.13999E-01
0.9910,-3.93420E-01
0.9920,-4.64911E-01
0.9930,-5.26995E-01
0.9940,-5.78370E-01
0.9950,-6.17946E-01
0.9960,-6.44866E-01
0.9970,-6.58527E-01
0.9980,-6.58596E-01
0.9990,-6.45022E-01
1.0000,-6.18035E-01
1.0010,-5.78149E-01
1.0020,-5.26154E-01
1.0030,-4.63098E-01
1.0040,-3.90273E-01
1.0050,-3.09188E-01
1.0060,-2.21535E-01
1.0070,-1.29161E-01
1.0080,-3.40254E-02
1.0090,6.18390E-02
1.0100,1.56371E-01
1.0110,2.47524E-01
1.0120,3.33313E-01
1.0130,4.11856E-01
1.0140,4.81417E-01
1.0150,5.40447E-01
1.0160,5.87621E-01
1.0170,6.21864E-01
1.0180,6.42383E-01
1.0190,6.48685E-01
1.0200,6.40588E-01
1.0210,6.18233E-01
1.0220,5.82080E-01
1.0230,5.32900E-01
1.0240,4.71763E-01
1.0250,4.00013E-01
1.0260,3.19241E-01
1.0270,2.31251E-01
1.0280,1.38021E-01
1.0290,4.16543E-02
1.0300,-5.56598E-02
1.0310,-1.51702E-01
1.0320,-2.44273E-01
1.0330,-3.31241E-01
1.0340,-4.10596E-01
1.0350,-4.80494E-01
1.0360,-5.39302E-01
1.0370,-5.85639E-01
1.0380,-6.18404E-01
1.0390,-6.36812E-01
1.0400,-6.40408E-01
1.0410,-6.29080E-01
1.0420,-6.03065E-01
1.0430,-5.62946E-01
1.0440,-5.09640E-01
1.0450,-4.44374E-01
1.0460,-3.68662E-01
1.0470,-2.84271E-01
1.0480,-1.93176E-01
1.0490,-9.75193E-02
1.0500,4.44046E-04
1.0510,9.83963E-02
1.0520,1.94013E-01
1.0530,2.85019E-01
1.0540,3.69243E-01
1.0550,4.44666E-01
1.0560,5.09479E-01
1.0570,5.62117E-01
1.0580,6.01305E-01
1.0590,6.26086E-01
1.0600,6.35848E-01
1.0610,6.30338E-01
1.0620,6.09668E-01
1.0630,5.74318E-01
1.0640,5.25123E-01
1.0650,4.63254E-01
1.0660,3.90190E-01
1.0670,3.07688E-01
1.0680,2.17734E-01
1.0690,1.22501E-01
1.0700,2.42953E-02
1.0710,-7.45003E-02
1.0720,-1.71483E-01
1.0730,-2.64291E-01
1.0740,-3.50657E-01
1.0750,-4.28468E-01
1.0760,-4.95818E-01
1.0770,-5.51052E-01
1.0780,-5.92808E-01
1.0790,-6.20054E-01
1.0800,-6.32111E-01
1.0810,-6.28671E-01
1.0820,-6.09808E-01
1.0830,-5.75974E-01
1.0840,-5.27990E-01
1.0850,-4.67026E-01
1.0860,-3.94573E-01
1.0870,-3.12409E-01
1.0880,-2.22550E-01
1.0890,-1.27207E-01
1.0900,-2.87280E-02
1.0910,7.04596E-02
1.0920,1.67908E-01
1.0930,2.61210E-01
1.0940,3.48059E-01
1.0950,4.26306E-01
1.0960,4.94013E-01
1.0970,5.49502E-01
1.0980,5.91395E-01
1.0990,6.18651E-01
1.1000,6.30592E-01
1.1010,6.26916E-01
1.1020,6.07711E-01
1.1030,5.73450E-01
1.1040,5.24978E-01
1.1050,4.63494E-01
1.1060,3.90519E-01
1.1070,3.07863E-01
1.1080,2.17572E-01
1.1090,1.21885E-01
1.1100,2.31752E-02
1.1110,-7.61093E-02
1.1120,-1.73506E-01
1.1130,-2.66599E-01
1.1140,-3.53078E-01
1.1150,-4.30799E-01
1.1160,-4.97834E-01
1.1170,-5.52519E-01
1.1180,-5.93499E-01
1.1190,-6.19758E-01
1.1200,-6.30644E-01
1.1210,-6.25890E-01
1.1220,-6.05613E-01
1.1230,-5.70318E-01
1.1240,-5.20882E-01
1.1250,-4.58533E-01
1.1260,-3.84817E-01
1.1270,-3.01563E-01
1.1280,-2.10837E-01
1.1290,-1.14886E-01
1.1300,-1.60902E-02
1.1310,8.31046E-02
1.1320,1.80242E-01
1.1330,2.72917E-01
1.1340,3.58839E-01
1.1350,4.35882E-01
1.1360,5.02144E-01
1.1370,5.55989E-01
1.1380,5.96091E-01
1.1390,6.21462E-01
1.1400,6.31481E-01
1.1410,6.25905E-01
1.1420,6.04878E-01
1.1430,5.68924E-01
1.1440,5.18937E-01
1.1450,4.56153E-01
1.1460,3.82127E-01
1.1470,2.98686E-01
1.1480,2.07889E-01
1.1490,1.11975E-01
1.1500,1.33057E-02
1.1510,-8.56911E-02
1.1520,-1.82582E-01
1.1530,-2.74987E-01
1.1540,-3.60640E-01
1.1550,-4.37442E-01
1.1560,-5.03513E-01
1.1570,-5.57241E-01
1.1580,-5.97315E-01
1.1590,-6.22761E-01
1.1600,-6.32966E-01
1.1610,-6.27688E-01
1.1620,-6.07065E-01
1.1630,-5.71612E-01
1.1640,-5.22203E-01
1.1650,-4.60052E-01
1.1660,-3.86683E-01
1.1670,-3.03892E-01
1.1680,-2.13700E-01
1.1690,-1.18307E-01
1.1700,-2.00369E-02
1.1710,7.87202E-02
1.1720,1.75566E-01
1.1730,2.68152E-01
1.1740,3.54236E-01
1.1750,4.31738E-01
1.1760,4.98788E-01
1.1770,5.53771E-01
1.1780,5.95368E-01
1.1790,6.22584E-01
1.1800,6.34775E-01
1.1810,6.31659E-01
1.1820,6.13322E-01
1.1830,5.80220E-01
1.1840,5.33160E-01
1.1850,4.73286E-01
1.1860,4.02046E-01
1.1870,3.21160E-01
1.1880,2.32575E-01
1.1890,1.38419E-01
1.1900,4.09499E-02
1.1910,-5.74981E-02
1.1920,-1.54573E-01
1.1930,-2.47960E-01
1.1940,-3.35435E-01
1.1950,-4.14921E-01
1.1960,-4.84533E-01
1.1970,-5.42627E-01
1.1980,-5.87832E-01
1.1990,-6.19090E-01
1.2000,-6.35673E-01
1.2010,-6.37202E-01
1.2020,-6.23657E-01
1.2030,-5.95373E-01
1.2040,-5.53032E-01
1.2050,-4.97647E-01
1.2060,-4.30537E-01
1.2070,-3.53294E-01
1.2080,-2.67743E-01
1.2090,-1.75904E-01
1.2100,-7.99377E-02
1.2110,1.79028E-02
1.2120,1.15325E-01
1.2130,2.10050E-01
1.2140,2.99869E-01
1.2150,3.82691E-01
1.2160,4.56593E-01
1.2170,5.19865E-01
1.2180,5.71047E-01
1.2190,6.08964E-01
1.2200,6.32752E-01
1.2210,6.41874E-01
1.2220,6.36138E-01
1.2230,6.15692E-01
1.2240,5.81027E-01
1.2250,5.32958E-01
1.2260,4.72610E-01
1.2270,4.01385E-01
1.2280,3.20934E-01
1.2290,2.33115E-01
1.2300,1.39950E-01
1.2310,4.35799E-02
1.2320,-5.37875E-02
1.2330,-1.49927E-01
1.2340,-2.42645E-01
1.2350,-3.29836E-01
1.2360,-4.09520E-01
1.2370,-4.79897E-01
1.2380,-5.39381E-01
1.2390,-5.86638E-01
1.2400,-6.20613E-01
1.2410,-6.40556E-01
1.2420,-6.46034E-01
1.2430,-6.36944E-01
1.2440,-6.13508E-01
1.2450,-5.76275E-01
1.2460,-5.26097E-01
1.2470,-4.64119E-01
1.2480,-3.91744E-01
1.2490,-3.10606E-01
1.2500,-2.22530E-01
1.2510,-1.29489E-01
1.2520,-3.35625E-02
1.2530,6.31108E-02
1.2540,1.58383E-01
1.2550,2.50142E-01
1.2560,3.36361E-01
1.2570,4.15140E-01
1.2580,4.84751E-01
1.2590,5.43671E-01
1.2600,5.90618E-01
1.2610,6.24577E-01
1.2620,6.44822E-01
1.2630,6.50928E-01
1.2640,6.42784E-01
1.2650,6.20588E-01
1.2660,5.84846E-01
1.2670,5.36357E-01
1.2680,4.76195E-01
1.2690,4.05686E-01
1.2700,3.26375E-01
1.2710,2.39993E-01
1.2720,1.48421E-01
1.2730,5.36420E-02
1.2740,-4.22937E-02
1.2750,-1.37319E-01
1.2760,-2.29394E-01
1.2770,-3.16547E-01
1.2780,-3.96917E-01
1.2790,-4.68797E-01
1.2800,-5.30664E-01
1.2810,-5.81216E-01
1.2820,-6.19395E-01
1.2830,-6.44408E-01
1.2840,-6.55747E-01
1.2850,-6.53193E-01
1.2860,-6.36822E-01
1.2870,-6.07004E-01
1.2880,-5.64389E-01
1.2890,-5.09895E-01
1.2900,-4.44686E-01
1.2910,-3.70148E-01
1.2920,-2.87858E-01
1.2930,-1.99549E-01
1.2940,-1.07074E-01
1.2950,-1.23678E-02
1.2960,8.25963E-02
1.2970,1.75846E-01
1.2980,2.65450E-01
1.2990,3.49561E-01
1.3000,4.26450E-01
1.3010,4.94545E-01
1.3020,5.52456E-01
1.3030,5.99013E-01
1.3040,6.33279E-01
1.3050,6.54573E-01
1.3060,6.62483E-01
1.3070,6.56870E-01
1.3080,6.37872E-01
1.3090,6.05899E-01
1.3100,5.61623E-01
1.3110,5.05963E-01
1.3120,4.40065E-01
1.3130,3.65278E-01
1.3140,2.83126E-01
1.3150,1.95275E-01
1.3160,1.03500E-01
1.3170,9.64883E-03
1.3180,-8.43960E-02
1.3190,-1.76755E-01
1.3200,-2.65589E-01
1.3210,-3.49134E-01
1.3220,-4.25741E-01
1.3230,-4.93902E-01
1.3240,-5.52282E-01
1.3250,-5.99744E-01
1.3260,-6.35372E-01
1.3270,-6.58486E-01
1.3280,-6.68653E-01
1.3290,-6.65698E-01
1.3300,-6.49703E-01
1.3310,-6.21003E-01
1.3320,-5.80184E-01
1.3330,-5.28061E-01
1.3340,-4.65669E-01
1.3350,-3.94238E-01
1.3360,-3.15169E-01
1.3370,-2.30005E-01
1.3380,-1.40401E-01
1.3390,-4.80909E-02
1.3400,4.51443E-02
1.3410,1.37514E-01
1.3420,2.27249E-01
1.3430,3.12639E-01
1.3440,3.92062E-01
1.3450,4.64017E-01
1.3460,5.27148E-01
1.3470,5.80275E-01
1.3480,6.22410E-01
1.3490,6.52776E-01
1.3500,6.70824E-01
1.3510,6.76236E-01
1.3520,6.68934E-01
1.3530,6.49081E-01
1.3540,6.17071E-01
1.3550,5.73526E-01
1.3560,5.19281E-01
1.3570,4.55365E-01
1.3580,3.82987E-01
1.3590,3.03504E-01
1.3600,2.18402E-01
1.3610,1.29263E-01
1.3620,3.77407E-02
1.3630,-5.44772E-02
1.3640,-1.45695E-01
1.3650,-2.34242E-01
1.3660,-3.18503E-01
1.3670,-3.96949E-01
1.3680,-4.68160E-01
1.3690,-5.30856E-01
1.3700,-5.83914E-01
1.3710,-6.26394E-01
1.3720,-6.57547E-01
1.3730,-6.76834E-01
1.3740,-6.83931E-01
1.3750,-6.78735E-01
1.3760,-6.61363E-01
1.3770,-6.32151E-01
1.3780,-5.91645E-01
1.3790,-5.40590E-01
1.3800,-4.79914E-01
1.3810,-4.10716E-01
1.3820,-3.34238E-01
1.3830,-2.51849E-01
1.3840,-1.65014E-01
1.3850,-7.52717E-02
1.3860,1.57941E-02
1.3870,1.06583E-01
1.3880,1.95507E-01
1.3890,2.81016E-01
1.3900,3.61627E-01
1.3910,4.35947E-01
1.3920,5.02698E-01
1.3930,5.60741E-01
1.3940,6.09090E-01
1.3950,6.46930E-01
1.3960,6.73633E-01
1.3970,6.88763E-01
1.3980,6.92085E-01
1.3990,6.83567E-01
1.4000,6.63380E-01
1.4010,6.31891E-01
1.4020,5.89661E-01
1.4030,5.37428E-01
1.4040,4.76098E-01
1.4050,4.06727E-01
1.4060,3.30500E-01
1.4070,2.48714E-01
1.4080,1.62754E-01
1.4090,7.40680E-02
1.4100,-1.58559E-02
1.4110,-1.05516E-01
1.4120,-1.93421E-01
1.4130,-2.78116E-01
1.4140,-3.58205E-01
1.4150,-4.32374E-01
1.4160,-4.99414E-01
1.4170,-5.58235E-01
1.4180,-6.07892E-01
1.4190,-6.47590E-01
1.4200,-6.76703E-01
1.4210,-6.94779E-01
1.4220,-7.01548E-01
1.4230,-6.96926E-01
1.4240,-6.81013E-01
1.4250,-6.54091E-01
1.4260,-6.16619E-01
1.4270,-5.69223E-01
1.4280,-5.12687E-01
1.4290,-4.47938E-01
1.4300,-3.76028E-01
1.4310,-2.98120E-01
1.4320,-2.15468E-01
1.4330,-1.29395E-01
1.4340,-4.12712E-02
1.4350,4.75051E-02
1.4360,1.35533E-01
1.4370,2.21429E-01
1.4380,3.03850E-01
1.4390,3.81512E-01
1.4400,4.53214E-01
1.4410,5.17851E-01
1.4420,5.74435E-01
1.4430,6.22104E-01
1.4440,6.60142E-01
1.4450,6.87984E-01
1.4460,7.05223E-01
1.4470,7.11619E-01
1.4480,7.07100E-01
1.4490,6.91758E-01
1.4500,6.65854E-01
1.4510,6.29807E-01
1.4520,5.84187E-01
1.4530,5.29709E-01
1.4540,4.67218E-01
1.4550,3.97675E-01
1.4560,3.22144E-01
1.4570,2.41773E-01
1.4580,1.57778E-01
1.4590,7.14230E-02
1.4600,-1.59974E-02
1.4610,-1.03180E-01
1.4620,-1.88832E-01
1.4630,-2.71687E-01
1.4640,-3.50527E-01
1.4650,-4.24200E-01
1.4660,-4.91635E-01
1.4670,-5.51856E-01
1.4680,-6.03998E-01
1.4690,-6.47320E-01
1.4700,-6.81210E-01
1.4710,-7.05199E-01
1.4720,-7.18962E-01
1.4730,-7.22323E-01
1.4740,-7.15260E-01
1.4750,-6.97898E-01
1.4760,-6.70510E-01
1.4770,-6.33514E-01
1.4780,-5.87461E-01
1.4790,-5.33029E-01
1.4800,-4.71012E-01
1.4810,-4.02309E-01
1.4820,-3.27909E-01
1.4830,-2.48876E-01
1.4840,-1.66335E-01
1.4850,-8.14550E-02
1.4860,4.56811E-03
1.4870,9.05277E-02
1.4880,1.75224E-01
1.4890,2.57481E-01
1.4900,3.36161E-01
1.4910,4.10183E-01
1.4920,4.78534E-01
1.4930,5.40285E-01
1.4940,5.94602E-01
1.4950,6.40758E-01
1.4960,6.78140E-01
1.4970,7.06259E-01
1.4980,7.24753E-01
1.4990,7.33395E-01
1.5000,7.32091E-01
1.5010,7.20882E-01
1.5020,6.99944E-01
1.5030,6.69583E-01
1.5040,6.30228E-01
1.5050,5.82429E-01
1.5060,5.26846E-01
1.5070,4.64237E-01
1.5080,3.95454E-01
1.5090,3.21424E-01
1.5100,2.43138E-01
1.5110,1.61643E-01
1.5120,7.80172E-02
1.5130,-6.63367E-03
1.5140,-9.11980E-02
1.5150,-1.74570E-01
1.5160,-2.55667E-01
1.5170,-3.33437E-01
1.5180,-4.06880E-01
1.5190,-4.75056E-01
1.5200,-5.37097E-01
1.5210,-5.92219E-01
1.5220,-6.39731E-01
1.5230,-6.79043E-01
1.5240,-7.09671E-01
1.5250,-7.31248E-01
1.5260,-7.43520E-01
1.5270,-7.46355E-01
1.5280,-7.39740E-01
1.5290,-7.23782E-01
1.5300,-6.98707E-01
1.5310,-6.64850E-01
1.5320,-6.22659E-01
1.5330,-5.72682E-01
1.5340,-5.15561E-01
1.5350,-4.52026E-01
1.5360,-3.82880E-01
1.5370,-3.08994E-01
1.5380,-2.31291E-01
1.5390,-1.50740E-01
1.5400,-6.83352E-02
1.5410,1.49071E-02
1.5420,9.79676E-02
1.5430,1.79834E-01
1.5440,2.59513E-01
1.5450,3.36044E-01
1.5460,4.08508E-01
1.5470,4.76041E-01
1.5480,5.37842E-01
1.5490,5.93183E-01
1.5500,6.41418E-01
1.5510,6.81987E-01
1.5520,7.14428E-01
1.5530,7.38374E-01
1.5540,7.53564E-01
1.5550,7.59840E-01
1.5560,7.57150E-01
1.5570,7.45549E-01
1.5580,7.25196E-01
1.5590,6.96352E-01
1.5600,6.59375E-01
1.5610,6.14716E-01
1.5620,5.62915E-01
1.5630,5.04590E-01
1.5640,4.40431E-01
1.5650,3.71194E-01
1.5660,2.97688E-01
1.5670,2.20767E-01
1.5680,1.41320E-01
1.5690,6.02603E-02
1.5700,-2.14861E-02
1.5710,-1.02989E-01
1.5720,-1.83326E-01
1.5730,-2.61593E-01
1.5740,-3.36914E-01
1.5750,-4.08451E-01
1.5760,-4.75410E-01
1.5770,-5.37057E-01
1.5780,-5.92718E-01
1.5790,-6.41790E-01
1.5800,-6.83745E-01
1.5810,-7.18138E-01
1.5820,-7.44610E-01
1.5830,-7.62891E-01
1.5840,-7.72801E-01
1.5850,-7.74254E-01
1.5860,-7.67256E-01
1.5870,-7.51905E-01
1.5880,-7.28392E-01
1.5890,-6.96990E-01
1.5900,-6.58062E-01
1.5910,-6.12045E-01
1.5920,-5.59453E-01
1.5930,-5.00867E-01
1.5940,-4.36929E-01
1.5950,-3.68334E-01
1.5960,-2.95824E-01
1.5970,-2.20178E-01
1.5980,-1.42204E-01
1.5990,-6.27300E-02
1.6000,1.74037E-02
1.6010,9.73553E-02
1.6020,1.76289E-01
1.6030,2.53384E-01
1.6040,3.27844E-01
1.6050,3.98903E-01
1.6060,4.65835E-01
1.6070,5.27960E-01
1.6080,5.84653E-01
1.6090,6.35345E-01
1.6100,6.79534E-01
1.6110,7.16788E-01
1.6120,7.46744E-01
1.6130,7.69119E-01
1.6140,7.83708E-01
1.6150,7.90383E-01
1.6160,7.89098E-01
1.6170,7.79890E-01
1.6180,7.62870E-01
1.6190,7.38231E-01
1.6200,7.06239E-01
1.6210,6.67231E-01
1.6220,6.21613E-01
1.6230,5.69853E-01
1.6240,5.12480E-01
1.6250,4.50070E-01
1.6260,3.83250E-01
1.6270,3.12685E-01
1.6280,2.39073E-01
1.6290,1.63137E-01
1.6300,8.56196E-02
1.6310,7.27437E-03
1.6320,-7.11413E-02
1.6330,-1.48874E-01
1.6340,-2.25179E-01
1.6350,-2.99333E-01
1.6360,-3.70633E-01
1.6370,-4.38410E-01
1.6380,-5.02031E-01
1.6390,-5.60907E-01
1.6400,-6.14494E-01
1.6410,-6.62304E-01
1.6420,-7.03904E-01
1.6430,-7.38923E-01
1.6440,-7.67052E-01
1.6450,-7.88049E-01
1.6460,-8.01738E-01
1.6470,-8.08013E-01
1.6480,-8.06837E-01
1.6490,-7.98241E-01
1.6500,-7.82325E-01
1.6510,-7.59254E-01
1.6520,-7.29258E-01
1.6530,-6.92630E-01
1.6540,-6.49719E-01
1.6550,-6.00932E-01
1.6560,-5.46725E-01
1.6570,-4.87600E-01
1.6580,-4.24101E-01
1.6590,-3.56808E-01
1.6600,-2.86333E-01
1.6610,-2.13310E-01
1.6620,-1.38395E-01
1.6630,-6.22556E-02
1.6640,1.44335E-02
1.6650,9.09960E-02
1.6660,1.66760E-01
1.6670,2.41067E-01
1.6680,3.13270E-01
1.6690,3.82748E-01
1.6700,4.48907E-01
1.6710,5.11182E-01
1.6720,5.69048E-01
1.6730,6.22018E-01
1.6740,6.69652E-01
1.6750,7.11558E-01
1.6760,7.47394E-01
1.6770,7.76871E-01
1.6780,7.99758E-01
1.6790,8.15879E-01
1.6800,8.25117E-01
1.6810,8.27413E-01
1.6820,8.22768E-01
1.6830,8.11240E-01
1.6840,7.92943E-01
1.6850,7.68050E-01
1.6860,7.36786E-01
1.6870,6.99426E-01
1.6880,6.56295E-01
1.6890,6.07766E-01
1.6900,5.54250E-01
1.6910,4.96201E-01
1.6920,4.34103E-01
1.6930,3.68474E-01
1.6940,2.99855E-01
1.6950,2.28810E-01
1.6960,1.55920E-01
1.6970,8.17752E-02
1.6980,6.97413E-03
1.6990,-6.78830E-02
1.7000,-1.42199E-01
1.7010,-2.15384E-01
1.7020,-2.86862E-01
1.7030,-3.56070E-01
1.7040,-4.22471E-01
1.7050,-4.85550E-01
1.7060,-5.44821E-01
1.7070,-5.99831E-01
1.7080,-6.50165E-01
1.7090,-6.95443E-01
1.7100,-7.35329E-01
1.7110,-7.69529E-01
1.7120,-7.97797E-01
1.7130,-8.19930E-01
1.7140,-8.35779E-01
1.7150,-8.45238E-01
1.7160,-8.48254E-01
1.7170,-8.44822E-01
1.7180,-8.34986E-01
1.7190,-8.18840E-01
1.7200,-7.96523E-01
1.7210,-7.68220E-01
1.7220,-7.34160E-01
1.7230,-6.94614E-01
1.7240,-6.49893E-01
1.7250,-6.00343E-01
1.7260,-5.46345E-01
1.7270,-4.88312E-01
1.7280,-4.26681E-01
1.7290,-3.61917E-01
1.7300,-2.94502E-01
1.7310,-2.24936E-01
1.7320,-1.53731E-01
1.7330,-8.14108E-02
1.7340,-8.50055E-03
1.7350,6.44713E-02
1.7360,1.36979E-01
1.7370,2.08504E-01
1.7380,2.78538E-01
1.7390,3.46584E-01
1.7400,4.12164E-01
1.7410,4.74821E-01
1.7420,5.34119E-01
1.7430,5.89650E-01
1.7440,6.41034E-01
1.7450,6.87924E-01
1.7460,7.30004E-01
1.7470,7.66995E-01
1.7480,7.98655E-01
1.7490,8.24780E-01
1.7500,8.45205E-01
1.7510,8.59807E-01
1.7520,8.68502E-01
1.7530,8.71247E-01
1.7540,8.68043E-01
1.7550,8.58927E-01
1.7560,8.43979E-01
1.7570,8.23318E-01
1.7580,7.97099E-01
1.7590,7.65516E-01
1.7600,7.28796E-01
1.7610,6.87200E-01
1.7620,6.41020E-01
1.7630,5.90576E-01
1.7640,5.36216E-01
1.7650,4.78311E-01
1.7660,4.17253E-01
1.7670,3.53452E-01
1.7680,2.87334E-01
1.7690,2.19340E-01
1.7700,1.49916E-01
1.7710,7.95184E-02
1.7720,8.60568E-03
1.7730,-6.23628E-02
1.7740,-1.32930E-01
1.7750,-2.02645E-01
1.7760,-2.71063E-01
1.7770,-3.37752E-01
1.7780,-4.02293E-01
1.7790,-4.64284E-01
1.7800,-5.23339E-01
1.7810,-5.79096E-01
1.7820,-6.31214E-01
1.7830,-6.79378E-01
1.7840,-7.23298E-01
1.7850,-7.62714E-01
1.7860,-7.97394E-01
1.7870,-8.27138E-01
1.7880,-8.51778E-01
1.7890,-8.71176E-01
1.7900,-8.85231E-01
1.7910,-8.93871E-01
1.7920,-8.97062E-01
1.7930,-8.94799E-01
1.7940,-8.87113E-01
1.7950,-8.74067E-01
1.7960,-8.55755E-01
1.7970,-8.32305E-01
1.7980,-8.03870E-01
1.7990,-7.70637E-01
1.8000,-7.32818E-01
1.8010,-6.90650E-01
1.8020,-6.44398E-01
1.8030,-5.94345E-01
1.8040,-5.40797E-01
1.8050,-4.84080E-01
1.8060,-4.24534E-01
1.8070,-3.62514E-01
1.8080,-2.98389E-01
1.8090,-2.32537E-01
1.8100,-1.65341E-01
1.8110,-9.71941E-02
1.8120,-2.84892E-02
1.8130,4.03788E-02
1.8140,1.09017E-01
1.8150,1.77035E-01
1.8160,2.44051E-01
1.8170,3.09687E-01
1.8180,3.73580E-01
1.8190,4.35375E-01
1.8200,4.94733E-01
1.8210,5.51330E-01
1.8220,6.04860E-01
1.8230,6.55036E-01
1.8240,7.01590E-01
1.8250,7.44276E-01
1.8260,7.82873E-01
1.8270,8.17181E-01
1.8280,8.47026E-01
1.8290,8.72259E-01
1.8300,8.92758E-01
1.8310,9.08427E-01
1.8320,9.19195E-01
1.8330,9.25021E-01
1.8340,9.25887E-01
1.8350,9.21806E-01
1.8360,9.12814E-01
1.8370,8.98974E-01
1.8380,8.80374E-01
1.8390,8.57127E-01
1.8400,8.29370E-01
1.8410,7.97264E-01
1.8420,7.60988E-01
1.8430,7.20745E-01
1.8440,6.76758E-01
1.8450,6.29264E-01
1.8460,5.78521E-01
1.8470,5.24800E-01
1.8480,4.68385E-01
1.8490,4.09575E-01
1.8500,3.48676E-01
1.8510,2.86004E-01
1.8520,2.21882E-01
1.8530,1.56640E-01
1.8540,9.06084E-02
1.8550,2.41220E-02
1.8560,-4.24853E-02
1.8570,-1.08881E-01
1.8580,-1.74735E-01
1.8590,-2.39723E-01
1.8600,-3.03527E-01
1.8610,-3.65837E-01
1.8620,-4.26350E-01
1.8630,-4.84777E-01
1.8640,-5.40838E-01
1.8650,-5.94270E-01
1.8660,-6.44821E-01
1.8670,-6.92256E-01
1.8680,-7.36357E-01
1.8690,-7.76922E-01
1.8700,-8.13769E-01
1.8710,-8.46733E-01
1.8720,-8.75670E-01
1.8730,-9.00456E-01
1.8740,-9.20988E-01
1.8750,-9.37181E-01
1.8760,-9.48974E-01
1.8770,-9.56326E-01
1.8780,-9.59216E-01
1.8790,-9.57646E-01
1.8800,-9.51638E-01
1.8810,-9.41232E-01
1.8820,-9.26491E-01
1.8830,-9.07498E-01
1.8840,-8.84352E-01
1.8850,-8.57172E-01
1.8860,-8.26095E-01
1.8870,-7.91275E-01
1.8880,-7.52881E-01
1.8890,-7.11097E-01
1.8900,-6.66121E-01
1.8910,-6.18166E-01
1.8920,-5.67454E-01
1.8930,-5.14220E-01
1.8940,-4.58709E-01
1.8950,-4.01172E-01
1.8960,-3.41869E-01
1.8970,-2.81066E-01
1.8980,-2.19034E-01
1.8990,-1.56048E-01
1.9000,-9.23833E-02
1.9010,-2.83186E-02
1.9020,3.58685E-02
1.9030,9.99014E-02
1.9040,1.63506E-01
1.9050,2.26412E-01
1.9060,2.88354E-01
1.9070,3.49072E-01
1.9080,4.08312E-01
1.9090,4.65830E-01
1.9100,5.21390E-01
1.9110,5.74765E-01
1.9120,6.25739E-01
1.9130,6.74109E-01
1.9140,7.19681E-01
1.9150,7.62276E-01
1.9160,8.01728E-01
1.9170,8.37887E-01
1.9180,8.70613E-01
1.9190,8.99785E-01
1.9200,9.25296E-01
1.9210,9.47055E-01
1.9220,9.64984E-01
1.9230,9.79026E-01
1.9240,9.89135E-01
1.9250,9.95285E-01
1.9260,9.97463E-01
1.9270,9.95674E-01
1.9280,9.89939E-01
1.9290,9.80292E-01
1.9300,9.66784E-01
1.9310,9.49480E-01
1.9320,9.28462E-01
1.9330,9.03823E-01
1.9340,8.75670E-01
1.9350,8.44124E-01
1.9360,8.09318E-01
1.9370,7.71396E-01
1.9380,7.30514E-01
1.9390,6.86838E-01
1.9400,6.40543E-01
1.9410,5.91814E-01
1.9420,5.40844E-01
1.9430,4.87832E-01
1.9440,4.32983E-01
1.9450,3.76510E-01
1.9460,3.18630E-01
1.9470,2.59562E-01
1.9480,1.99529E-01
1.9490,1.38758E-01
1.9500,7.74740E-02
1.9510,1.59050E-02
1.9520,-4.57223E-02
1.9530,-1.07183E-01
1.9540,-1.68253E-01
1.9550,-2.28712E-01
1.9560,-2.88343E-01
1.9570,-3.46933E-01
1.9580,-4.04276E-01
1.9590,-4.60169E-01
1.9600,-5.14417E-01
1.9610,-5.66832E-01
1.9620,-6.17235E-01
1.9630,-6.65452E-01
1.9640,-7.11321E-01
1.9650,-7.54688E-01
1.9660,-7.95408E-01
1.9670,-8.33349E-01
1.9680,-8.68386E-01
1.9690,-9.00406E-01
1.9700,-9.29310E-01
1.9710,-9.55006E-01
1.9720,-9.77416E-01
1.9730,-9.96475E-01
1.9740,-1.01213E+00
1.9750,-1.02433E+00
1.9760,-1.03306E+00
1.9770,-1.03828E+00
1.9780,-1.04000E+00
1.9790,-1.03823E+00
1.9800,-1.03297E+00
1.9810,-1.02425E+00
1.9820,-1.01213E+00
1.9830,-9.96638E-01
1.9840,-9.77848E-01
1.9850,-9.55831E-01
1.9860,-9.30668E-01
1.9870,-9.02453E-01
1.9880,-8.71287E-01
1.9890,-8.37281E-01
1.9900,-8.00555E-01
1.9910,-7.61236E-01
1.9920,-7.19459E-01
1.9930,-6.75368E-01
1.9940,-6.29109E-01
1.9950,-5.80839E-01
1.9960,-5.30718E-01
1.9970,-4.78911E-01
1.9980,-4.25587E-01
1.9990,-3.70919E-01
2.0000,-3.15084E-01
2.0010,-2.58261E-01
2.0020,-2.00630E-01
2.0030,-1.42374E-01
2.0040,-8.36753E-02
2.0050,-2.47176E-02
2.0060,3.43164E-02
2.0070,9.32450E-02
2.0080,1.51888E-01
2.0090,2.10066E-01
2.0100,2.67605E-01
2.0110,3.24332E-01
2.0120,3.80077E-01
2.0130,4.34676E-01
2.0140,4.87968E-01
2.0150,5.39798E-01
2.0160,5.90015E-01
2.0170,6.38477E-01
2.0180,6.85045E-01
2.0190,7.29587E-01
2.0200,7.71979E-01
2.0210,8.12104E-01
2.0220,8.49852E-01
2.0230,8.85121E-01
2.0240,9.17816E-01
2.0250,9.47853E-01
2.0260,9.75153E-01
2.0270,9.99647E-01
2.0280,1.02128E+00
2.0290,1.03998E+00
2.0300,1.05573E+00
2.0310,1.06849E+00
2.0320,1.07822E+00
2.0330,1.08491E+00
2.0340,1.08856E+00
2.0350,1.08917E+00
2.0360,1.08674E+00
2.0370,1.08129E+00
2.0380,1.07285E+00
2.0390,1.06146E+00
2.0400,1.04714E+00
2.0410,1.02997E+00
2.0420,1.00998E+00
2.0430,9.87258E-01
2.0440,9.61861E-01
2.0450,9.33871E-01
2.0460,9.03375E-01
2.0470,8.70462E-01
2.0480,8.35232E-01
2.0490,7.97785E-01
2.0500,7.58230E-01
2.0510,7.16680E-01
2.0520,6.73251E-01
2.0530,6.28064E-01
2.0540,5.81243E-01
2.0550,5.32918E-01
2.0560,4.83217E-01
2.0570,4.32276E-01
2.0580,3.80228E-01
2.0590,3.27212E-01
2.0600,2.73365E-01
2.0610,2.18828E-01
2.0620,1.63739E-01
2.0630,1.08241E-01
2.0640,5.24719E-02
2.0650,-3.42744E-03
2.0660,-5.93184E-02
2.0670,-1.15063E-01
2.0680,-1.70526E-01
2.0690,-2.25572E-01
2.0700,-2.80069E-01
2.0710,-3.33887E-01
2.0720,-3.86899E-01
2.0730,-4.38982E-01
2.0740,-4.90014E-01
2.0750,-5.39878E-01
2.0760,-5.88461E-01
2.0770,-6.35652E-01
2.0780,-6.81347E-01
2.0790,-7.25445E-01
2.0800,-7.67848E-01
2.0810,-8.08465E-01
2.0820,-8.47209E-01
2.0830,-8.83997E-01
2.0840,-9.18752E-01
2.0850,-9.51404E-01
2.0860,-9.81885E-01
2.0870,-1.01014E+00
2.0880,-1.03610E+00
2.0890,-1.05973E+00
2.0900,-1.08098E+00
2.0910,-1.09981E+00
2.0920,-1.11619E+00
2.0930,-1.13009E+00
2.0940,-1.14149E+00
2.0950,-1.15038E+00
2.0960,-1.15675E+00
2.0970,-1.16059E+00
2.0980,-1.16190E+00
2.0990,-1.16070E+00
2.1000,-1.15699E+00
2.1010,-1.15079E+00
2.1020,-1.14212E+00
2.1030,-1.13102E+00
2.1040,-1.11752E+00
2.1050,-1.10164E+00
2.1060,-1.08345E+00
2.1070,-1.06298E+00
2.1080,-1.04028E+00
2.1090,-1.01542E+00
2.1100,-9.88448E-01
2.1110,-9.59434E-01
2.1120,-9.28445E-01
2.1130,-8.95551E-01
2.1140,-8.60828E-01
2.1150,-8.24355E-01
2.1160,-7.86211E-01
2.1170,-7.46481E-01
2.1180,-7.05251E-01
2.1190,-6.62611E-01
2.1200,-6.18651E-01
2.1210,-5.73463E-01
2.1220,-5.27143E-01
2.1230,-4.79785E-01
2.1240,-4.31488E-01
2.1250,-3.82350E-01
2.1260,-3.32468E-01
2.1270,-2.81944E-01
2.1280,-2.30877E-01
2.1290,-1.79367E-01
2.1300,-1.27515E-01
2.1310,-7.54205E-02
2.1320,-2.31831E-02
2.1330,2.90981E-02
2.1340,8.13248E-02
2.1350,1.33400E-01
2.1360,1.85227E-01
2.1370,2.36711E-01
2.1380,2.87758E-01
2.1390,3.38278E-01
2.1400,3.88180E-01
2.1410,4.37376E-01
2.1420,4.85780E-01
2.1430,5.33308E-01
2.1440,5.79880E-01
2.1450,6.25415E-01
2.1460,6.69838E-01
2.1470,7.13076E-01
2.1480,7.55057E-01
2.1490,7.95713E-01
2.1500,8.34979E-01
2.1510,8.72794E-01
2.1520,9.09098E-01
2.1530,9.43837E-01
2.1540,9.76957E-01
2.1550,1.00841E+00
2.1560,1.03815E+00
2.1570,1.06613E+00
2.1580,1.09232E+00
2.1590,1.11668E+00
2.1600,1.13918E+00
2.1610,1.15979E+00
2.1620,1.17848E+00
2.1630,1.19523E+00
2.1640,1.21003E+00
2.1650,1.22286E+00
2.1660,1.23370E+00
2.1670,1.24256E+00
2.1680,1.24942E+00
2.1690,1.25428E+00
2.1700,1.25715E+00
2.1710,1.25804E+00
2.1720,1.25694E+00
2.1730,1.25387E+00
2.1740,1.24884E+00
2.1750,1.24188E+00
2.1760,1.23300E+00
2.1770,1.22222E+00
2.1780,1.20958E+00
2.1790,1.19509E+00
2.1800,1.17880E+00
2.1810,1.16073E+00
2.1820,1.14092E+00
2.1830,1.11941E+00
2.1840,1.09623E+00
2.1850,1.07144E+00
2.1860,1.04507E+00
2.1870,1.01718E+00
2.1880,9.87806E-01
2.1890,9.57003E-01
2.1900,9.24822E-01
2.1910,8.91316E-01
2.1920,8.56540E-01
2.1930,8.20550E-01
2.1940,7.83402E-01
2.1950,7.45155E-01
2.1960,7.05868E-01
2.1970,6.65601E-01
2.1980,6.24414E-01
2.1990,5.82370E-01
2.2000,5.39529E-01
2.2010,4.95954E-01
2.2020,4.51709E-01
2.2030,4.06856E-01
2.2040,3.61458E-01
2.2050,3.15579E-01
2.2060,2.69282E-01
2.2070,2.22631E-01
2.2080,1.75688E-01
2.2090,1.28516E-01
2.2100,8.11770E-02
2.2110,3.37337E-02
2.2120,-1.37530E-02
2.2130,-6.12221E-02
2.2140,-1.08614E-01
2.2150,-1.55868E-01
2.2160,-2.02928E-01
2.2170,-2.49734E-01
2.2180,-2.96231E-01
2.2190,-3.42362E-01
2.2200,-3.88074E-01
2.2210,-4.33313E-01
2.2220,-4.78026E-01
2.2230,-5.22163E-01
2.2240,-5.65674E-01
2.2250,-6.08511E-01
2.2260,-6.50627E-01
2.2270,-6.91975E-01
2.2280,-7.32514E-01
2.2290,-7.72198E-01
2.2300,-8.10989E-01
2.2310,-8.48845E-01
2.2320,-8.85730E-01
2.2330,-9.21607E-01
2.2340,-9.56441E-01
2.2350,-9.90199E-01
2.2360,-1.02285E+00
2.2370,-1.05436E+00
2.2380,-1.08471E+00
2.2390,-1.11387E+00
2.2400,-1.14181E+00
2.2410,-1.16851E+00
2.2420,-1.19395E+00
2.2430,-1.21811E+00
2.2440,-1.24097E+00
2.2450,-1.26252E+00
2.2460,-1.28274E+00
2.2470,-1.30162E+00
2.2480,-1.31914E+00
2.2490,-1.33530E+00
2.2500,-1.35008E+00
2.2510,-1.36349E+00
2.2520,-1.37552E+00
2.2530,-1.38615E+00
2.2540,-1.39540E+00
2.2550,-1.40327E+00
2.2560,-1.40974E+00
2.2570,-1.41483E+00
2.2580,-1.41853E+00
2.2590,-1.42086E+00
2.2600,-1.42182E+00
2.2610,-1.42142E+00
2.2620,-1.41966E+00
2.2630,-1.41656E+00
2.2640,-1.41213E+00
2.2650,-1.40639E+00
2.2660,-1.39934E+00
2.2670,-1.39100E+00
2.2680,-1.38139E+00
2.2690,-1.37052E+00
2.2700,-1.35841E+00
2.2710,-1.34509E+00
2.2720,-1.33057E+00
2.2730,-1.31488E+00
2.2740,-1.29802E+00
2.2750,-1.28004E+00
2.2760,-1.26095E+00
2.2770,-1.24077E+00
2.2780,-1.21953E+00
2.2790,-1.19726E+00
2.2800,-1.17397E+00
2.2810,-1.14971E+00
2.2820,-1.12449E+00
2.2830,-1.09834E+00
2.2840,-1.07129E+00
2.2850,-1.04338E+00
2.2860,-1.01461E+00
2.2870,-9.85040E-01
2.2880,-9.54681E-01
2.2890,-9.23568E-01
2.2900,-8.91731E-01
2.2910,-8.59199E-01
2.2920,-8.26004E-01
2.2930,-7.92174E-01
2.2940,-7.57742E-01
2.2950,-7.22737E-01
2.2960,-6.87190E-01
2.2970,-6.51131E-01
2.2980,-6.14591E-01
2.2990,-5.77601E-01
2.3000,-5.40191E-01
2.3010,-5.02390E-01
2.3020,-4.64230E-01
2.3030,-4.25740E-01
2.3040,-3.86949E-01
2.3050,-3.47888E-01
2.3060,-3.08586E-01
2.3070,-2.69070E-01
2.3080,-2.29371E-01
2.3090,-1.89517E-01
2.3100,-1.49535E-01
2.3110,-1.09453E-01
2.3120,-6.92994E-02
2.3130,-2.90999E-02
2.3140,1.11186E-02
2.3150,5.13299E-02
2.3160,9.15084E-02
2.3170,1.31629E-01
2.3180,1.71667E-01
2.3190,2.11597E-01
2.3200,2.51397E-01
2.3210,2.91043E-01
2.3220,3.30512E-01
2.3230,3.69782E-01
2.3240,4.08832E-01
2.3250,4.47639E-01
2.3260,4.86184E-01
2.3270,5.24446E-01
2.3280,5.62406E-01
2.3290,6.00045E-01
2.3300,6.37344E-01
2.3310,6.74286E-01
2.3320,7.10853E-01
2.3330,7.47029E-01
2.3340,7.82798E-01
2.3350,8.18144E-01
2.3360,8.53052E-01
2.3370,8.87508E-01
2.3380,9.21498E-01
2.3390,9.55009E-01
2.3400,9.88028E-01
2.3410,1.02054E+00
2.3420,1.05254E+00
2.3430,1.08402E+00
2.3440,1.11496E+00
2.3450,1.14535E+00
2.3460,1.17518E+00
2.3470,1.20445E+00
2.3480,1.23315E+00
2.3490,1.26127E+00
2.3500,1.28880E+00
2.3510,1.31574E+00
2.3520,1.34208E+00
2.3530,1.36782E+00
2.3540,1.39294E+00
2.3550,1.41745E+00
2.3560,1.44134E+00
2.3570,1.46461E+00
2.3580,1.48725E+00
2.3590,1.50927E+00
2.3600,1.53065E+00
2.3610,1.55141E+00
2.3620,1.57153E+00
2.3630,1.59102E+00
2.3640,1.60988E+00
2.3650,1.62810E+00
2.3660,1.64568E+00
2.3670,1.66264E+00
2.3680,1.67896E+00
2.3690,1.69466E+00
2.3700,1.70972E+00
2.3710,1.72416E+00
2.3720,1.73798E+00
2.3730,1.75118E+00
2.3740,1.76376E+00
2.3750,1.77572E+00
2.3760,1.78708E+00
2.3770,1.79784E+00
2.3780,1.80799E+00
2.3790,1.81754E+00
2.3800,1.82651E+00
2.3810,1.83489E+00
2.3820,1.84269E+00
2.3830,1.84992E+00
2.3840,1.85657E+00
2.3850,1.86267E+00
2.3860,1.86821E+00
2.3870,1.87320E+00
2.3880,1.87764E+00
2.3890,1.88155E+00
2.3900,1.88494E+00
2.3910,1.88780E+00
2.3920,1.89015E+00
2.3930,1.89199E+00
2.3940,1.89333E+00
2.3950,1.89418E+00
2.3960,1.89455E+00
2.3970,1.89444E+00
2.3980,1.89387E+00
2.3990,1.89283E+00
2.4000,1.89135E+00
2.4010,1.88942E+00
2.4020,1.88706E+00
2.4030,1.88427E+00
2.4040,1.88107E+00
2.4050,1.87746E+00
2.4060,1.87345E+00
2.4070,1.86904E+00
2.4080,1.86426E+00
2.4090,1.85910E+00
2.4100,1.85357E+00
2.4110,1.84769E+00
2.4120,1.84146E+00
2.4130,1.83490E+00
2.4140,1.82800E+00
2.4150,1.82077E+00
2.4160,1.81324E+00
2.4170,1.80540E+00
2.4180,1.79726E+00
2.4190,1.78884E+00
2.4200,1.78014E+00
2.4210,1.77117E+00
2.4220,1.76193E+00
2.4230,1.75244E+00
2.4240,1.74270E+00
2.4250,1.73273E+00
2.4260,1.72253E+00
2.4270,1.71210E+00
2.4280,1.70146E+00
2.4290,1.69062E+00
2.4300,1.67958E+00
2.4310,1.66835E+00
2.4320,1.65693E+00
2.4330,1.64535E+00
2.4340,1.63359E+00
2.4350,1.62168E+00
2.4360,1.60961E+00
2.4370,1.59740E+00
2.4380,1.58505E+00
2.4390,1.57257E+00
2.4400,1.55996E+00
2.4410,1.54724E+00
2.4420,1.53441E+00
2.4430,1.52147E+00
2.4440,1.50843E+00
2.4450,1.49531E+00
2.4460,1.48210E+00
2.4470,1.46881E+00
2.4480,1.45545E+00
2.4490,1.44202E+00
2.4500,1.42854E+00
2.4510,1.41499E+00
2.4520,1.40140E+00
2.4530,1.38777E+00
2.4540,1.37410E+00
2.4550,1.36039E+00
2.4560,1.34666E+00
2.4570,1.33290E+00
2.4580,1.31913E+00
2.4590,1.30534E+00
2.4600,1.29154E+00
2.4610,1.27775E+00
2.4620,1.26395E+00
2.4630,1.25016E+00
2.4640,1.23637E+00
2.4650,1.22261E+00
2.4660,1.20886E+00
2.4670,1.19513E+00
2.4680,1.18143E+00
2.4690,1.16776E+00
2.4700,1.15412E+00
2.4710,1.14051E+00
2.4720,1.12695E+00
2.4730,1.11344E+00
2.4740,1.09996E+00
2.4750,1.08654E+00
2.4760,1.07318E+00
2.4770,1.05986E+00
2.4780,1.04661E+00
2.4790,1.03342E+00
2.4800,1.02029E+00
2.4810,1.00723E+00
2.4820,9.94244E-01
2.4830,9.81325E-01
2.4840,9.68480E-01
2.4850,9.55712E-01
2.4860,9.43021E-01
2.4870,9.30412E-01
2.4880,9.17884E-01
2.4890,9.05440E-01
2.4900,8.93083E-01
2.4910,8.80813E-01
2.4920,8.68632E-01
2.4930,8.56542E-01
2.4940,8.44545E-01
2.4950,8.32641E-01
2.4960,8.20831E-01
2.4970,8.09118E-01
2.4980,7.97503E-01
2.4990,7.85986E-01
2.5000,7.74568E-01
2.5010,7.63251E-01
2.5020,7.52035E-01
2.5030,7.40921E-01
2.5040,7.29910E-01
2.5050,7.19003E-01
2.5060,7.08200E-01
2.5070,6.97502E-01
2.5080,6.86910E-01
2.5090,6.76423E-01
2.5100,6.66043E-01
2.5110,6.55770E-01
2.5120,6.45603E-01
2.5130,6.35544E-01
2.5140,6.25593E-01
2.5150,6.15749E-01
2.5160,6.06014E-01
2.5170,5.96386E-01
2.5180,5.86866E-01
2.5190,5.77455E-01
2.5200,5.68151E-01
2.5210,5.58955E-01
2.5220,5.49867E-01
2.5230,5.40887E-01
2.5240,5.32014E-01
2.5250,5.23249E-01
2.5260,5.14590E-01
2.5270,5.06038E-01
2.5280,4.97592E-01
2.5290,4.89253E-01
2.5300,4.81019E-01
2.5310,4.72890E-01
2.5320,4.64866E-01
2.5330,4.56946E-01
2.5340,4.49130E-01
2.5350,4.41417E-01
2.5360,4.33808E-01
2.5370,4.26300E-01
2.5380,4.18894E-01
2.5390,4.11588E-01
2.5400,4.04384E-01
2.5410,3.97278E-01
2.5420,3.90272E-01
2.5430,3.83365E-01
2.5440,3.76554E-01
2.5450,3.69841E-01
2.5460,3.63224E-01
2.5470,3.56703E-01
2.5480,3.50276E-01
2.5490,3.43944E-01
2.5500,3.37704E-01
2.5510,3.31557E-01
2.5520,3.25501E-01
2.5530,3.19537E-01
2.5540,3.13662E-01
2.5550,3.07876E-01
2.5560,3.02179E-01
2.5570,2.96569E-01
2.5580,2.91045E-01
2.5590,2.85608E-01
2.5600,2.80255E-01
2.5610,2.74986E-01
2.5620,2.69801E-01
2.5630,2.64697E-01
2.5640,2.59675E-01
2.5650,2.54734E-01
2.5660,2.49872E-01
2.5670,2.45089E-01
2.5680,2.40383E-01
2.5690,2.35755E-01
2.5700,2.31203E-01
2.5710,2.26726E-01
2.5720,2.22323E-01
2.5730,2.17993E-01
2.5740,2.13736E-01
2.5750,2.09551E-01
2.5760,2.05436E-01
2.5770,2.01391E-01
2.5780,1.97415E-01
2.5790,1.93508E-01
2.5800,1.89667E-01
2.5810,1.85893E-01
2.5820,1.82184E-01
2.5830,1.78540E-01
2.5840,1.74959E-01
2.5850,1.71441E-01
2.5860,1.67986E-01
2.5870,1.64591E-01
2.5880,1.61257E-01
2.5890,1.57982E-01
2.5900,1.54766E-01
2.5910,1.51608E-01
2.5920,1.48507E-01
2.5930,1.45461E-01
2.5940,1.42472E-01
2.5950,1.39536E-01
2.5960,1.36655E-01
2.5970,1.33826E-01
2.5980,1.31050E-01
2.5990,1.28325E-01
2.6000,1.25650E-01
2.6010,1.23025E-01
2.6020,1.20450E-01
2.6030,1.17922E-01
2.6040,1.15443E-01
2.6050,1.13010E-01
2.6060,1.10623E-01
2.6070,1.08281E-01
2.6080,1.05985E-01
2.6090,1.03732E-01
2.6100,1.01522E-01
2.6110,9.93547E-02
2.6120,9.72294E-02
2.6130,9.51452E-02
2.6140,9.31014E-02
2.6150,9.10975E-02
2.6160,8.91328E-02
2.6170,8.72065E-02
2.6180,8.53181E-02
2.6190,8.34669E-02
2.6200,8.16523E-02
2.6210,7.98736E-02
2.6220,7.81304E-02
2.6230,7.64218E-02
2.6240,7.47474E-02
2.6250,7.31066E-02
2.6260,7.14987E-02
2.6270,6.99233E-02
2.6280,6.83797E-02
2.6290,6.68673E-02
2.6300,6.53857E-02
2.6310,6.39342E-02
2.6320,6.25124E-02
2.6330,6.11196E-02
2.6340,5.97555E-02
2.6350,5.84194E-02
2.6360,5.71109E-02
2.6370,5.58294E-02
2.6380,5.45744E-02
2.6390,5.33456E-02
2.6400,5.21423E-02
2.6410,5.09642E-02
2.6420,4.98107E-02
2.6430,4.86814E-02
2.6440,4.75759E-02
2.6450,4.64936E-02
2.6460,4.54342E-02
2.6470,4.43972E-02
2.6480,4.33822E-02
2.6490,4.23888E-02
2.6500,4.14166E-02
2.6510,4.04652E-02
2.6520,3.95341E-02
2.6530,3.86230E-02
2.6540,3.77314E-02
2.6550,3.68591E-02
2.6560,3.60056E-02
2.6570,3.51706E-02
2.6580,3.43537E-02
2.6590,3.35545E-02
2.6600,3.27728E-02
2.6610,3.20080E-02
2.6620,3.12600E-02
2.6630,3.05284E-02
2.6640,2.98129E-02
2.6650,2.91131E-02
2.6660,2.84287E-02
2.6670,2.77594E-02
2.6680,2.71049E-02
2.6690,2.64649E-02
2.6700,2.58391E-02
2.6710,2.52273E-02
2.6720,2.46291E-02
2.6730,2.40442E-02
2.6740,2.34725E-02
2.6750,2.29135E-02
2.6760,2.23672E-02
2.6770,2.18331E-02
2.6780,2.13110E-02
2.6790,2.08007E-02
2.6800,2.03020E-02
2.6810,1.98146E-02
2.6820,1.93382E-02
2.6830,1.88727E-02
2.6840,1.84178E-02
2.6850,1.79732E-02
2.6860,1.75388E-02
2.6870,1.71144E-02
2.6880,1.66997E-02
2.6890,1.62945E-02
2.6900,1.58986E-02
2.6910,1.55119E-02
2.6920,1.51341E-02
2.6930,1.47651E-02
2.6940,1.44045E-02
2.6950,1.40524E-02
2.6960,1.37084E-02
2.6970,1.33725E-02
2.6980,1.30443E-02
2.6990,1.27239E-02
2.7000,1.24109E-02
2.7010,1.21053E-02
2.7020,1.18068E-02
2.7030,1.15153E-02
2.7040,1.12307E-02
2.7050,1.09528E-02
2.7060,1.06815E-02
2.7070,1.04166E-02
2.7080,1.01579E-02
2.7090,9.90541E-03
2.7100,9.65888E-03
2.7110,9.41822E-03
2.7120,9.18328E-03
2.7130,8.95395E-03
2.7140,8.73010E-03
2.7150,8.51159E-03
2.7160,8.29832E-03
2.7170,8.09016E-03
2.7180,7.88701E-03
2.7190,7.68873E-03
2.7200,7.49523E-03
2.7210,7.30640E-03
2.7220,7.12213E-03
2.7230,6.94231E-03
2.7240,6.76684E-03
2.7250,6.59563E-03
2.7260,6.42858E-03
2.7270,6.26558E-03
2.7280,6.10655E-03
2.7290,5.95140E-03
2.7300,5.80004E-03
2.7310,5.65237E-03
2.7320,5.50831E-03
2.7330,5.36779E-03
2.7340,5.23071E-03
2.7350,5.09699E-03
2.7360,4.96657E-03
2.7370,4.83936E-03
2.7380,4.71528E-03
2.7390,4.59426E-03
2.7400,4.47623E-03
2.7410,4.36113E-03
2.7420,4.24887E-03
2.7430,4.13940E-03
2.7440,4.03265E-03
2.7450,3.92855E-03
2.7460,3.82704E-03
2.7470,3.72807E-03
2.7480,3.63156E-03
2.7490,3.53746E-03
2.7500,3.44571E-03
2.7510,3.35626E-03
2.7520,3.26905E-03
2.7530,3.18403E-03
2.7540,3.10115E-03
2.7550,3.02035E-03
2.7560,2.94158E-03
2.7570,2.86480E-03
2.7580,2.78996E-03
2.7590,2.71701E-03
2.7600,2.64590E-03
2.7610,2.57659E-03
2.7620,2.50904E-03
2.7630,2.44320E-03
2.7640,2.37904E-03
2.7650,2.31650E-03
2.7660,2.25556E-03
2.7670,2.19617E-03
2.7680,2.13829E-03
2.7690,2.08189E-03
2.7700,2.02693E-03
2.7710,1.97338E-03
2.7720,1.92120E-03
2.7730,1.87036E-03
2.7740,1.82082E-03
2.7750,1.77255E-03
2.7760,1.72553E-03
2.7770,1.67971E-03
2.7780,1.63508E-03
2.7790,1.59159E-03
2.7800,1.54923E-03
2.7810,1.50797E-03
2.7820,1.46777E-03
2.7830,1.42861E-03
2.7840,1.39046E-03
2.7850,1.35331E-03
2.7860,1.31712E-03
2.7870,1.28187E-03
2.7880,1.24754E-03
2.7890,1.21410E-03
2.7900,1.18153E-03
2.7910,1.14981E-03
2.7920,1.11892E-03
2.7930,1.08884E-03
2.7940,1.05954E-03
2.7950,1.03101E-03
2.7960,1.00323E-03
2.7970,9.76179E-04
2.7980,9.49836E-04
2.7990,9.24185E-04
2.8000,8.99209E-04
2.8010,8.74890E-04
2.8020,8.51211E-04
2.8030,8.28157E-04
2.8040,8.05711E-04
2.8050,7.83858E-04
2.8060,7.62582E-04
2.8070,7.41870E-04
2.8080,7.21705E-04
2.8090,7.02075E-04
2.8100,6.82966E-04
2.8110,6.64364E-04
2.8120,6.46256E-04
2.8130,6.28629E-04
2.8140,6.11472E-04
2.8150,5.94771E-04
2.8160,5.78516E-04
2.8170,5.62694E-04
2.8180,5.47294E-04
2.8190,5.32306E-04
2.8200,5.17719E-04
2.8210,5.03522E-04
2.8220,4.89705E-04
2.8230,4.76259E-04
2.8240,4.63173E-04
2.8250,4.50438E-04
2.8260,4.38046E-04
2.8270,4.25987E-04
2.8280,4.14252E-04
2.8290,4.02833E-04
2.8300,3.91722E-04
2.8310,3.80910E-04
2.8320,3.70391E-04
2.8330,3.60155E-04
2.8340,3.50196E-04
2.8350,3.40506E-04
2.8360,3.31079E-04
2.8370,3.21907E-04
2.8380,3.12984E-04
2.8390,3.04302E-04
2.8400,2.95857E-04
2.8410,2.87640E-04
2.8420,2.79648E-04
2.8430,2.71872E-04
2.8440,2.64308E-04
2.8450,2.56951E-04
2.8460,2.49793E-04
2.8470,2.42832E-04
2.8480,2.36060E-04
2.8490,2.29473E-04
2.8500,2.23066E-04
2.8510,2.16835E-04
2.8520,2.10774E-04
2.8530,2.04879E-04
2.8540,1.99146E-04
2.8550,1.93570E-04
2.8560,1.88147E-04
2.8570,1.82873E-04
2.8580,1.77744E-04
2.8590,1.72756E-04
2.8600,1.67905E-04
2.8610,1.63188E-04
2.8620,1.58601E-04
2.8630,1.54140E-04
2.8640,1.49803E-04
2.8650,1.45585E-04
2.8660,1.41484E-04
2.8670,1.37496E-04
2.8680,1.33618E-04
2.8690,1.29848E-04
2.8700,1.26182E-04
2.8710,1.22618E-04
2.8720,1.19153E-04
2.8730,1.15783E-04
2.8740,1.12508E-04
2.8750,1.09323E-04
2.8760,1.06227E-04
2.8770,1.03217E-04
2.8780,1.00291E-04
2.8790,9.74463E-05
2.8800,9.46809E-05
2.8810,9.19926E-05
2.8820,8.93793E-05
2.8830,8.68390E-05
2.8840,8.43696E-05
2.8850,8.19693E-05
2.8860,7.96361E-05
2.8870,7.73682E-05
2.8880,7.51637E-05
2.8890,7.30211E-05
2.8900,7.09385E-05
2.8910,6.89143E-05
2.8920,6.69469E-05
2.8930,6.50348E-05
2.8940,6.31764E-05
2.8950,6.13702E-05
2.8960,5.96148E-05
2.8970,5.79088E-05
2.8980,5.62509E-05
2.8990,5.46397E-05
2.9000,5.30738E-05
2.9010,5.15522E-05
2.9020,5.00735E-05
2.9030,4.86365E-05
2.9040,4.72402E-05
2.9050,4.58833E-05
2.9060,4.45647E-05
2.9070,4.32835E-05
2.9080,4.20386E-05
2.9090,4.08289E-05
2.9100,3.96535E-05
2.9110,3.85114E-05
2.9120,3.74017E-05
2.9130,3.63235E-05
2.9140,3.52760E-05
2.9150,3.42582E-05
2.9160,3.32693E-05
2.9170,3.23085E-05
2.9180,3.13751E-05
2.9190,3.04683E-05
2.9200,2.95873E-05
2.9210,2.87314E-05
2.9220,2.78999E-05
2.9230,2.70922E-05
2.9240,2.63074E-05
2.9250,2.55451E-05
2.9260,2.48046E-05
2.9270,2.40852E-05
2.9280,2.33865E-05
2.9290,2.27077E-05
2.9300,2.20483E-05
2.9310,2.14078E-05
2.9320,2.07857E-05
2.9330,2.01814E-05
2.9340,1.95944E-05
2.9350,1.90243E-05
2.9360,1.84705E-05
2.9370,1.79326E-05
2.9380,1.74102E-05
2.9390,1.69028E-05
2.9400,1.64100E-05
2.9410,1.59314E-05
2.9420,1.54666E-05
2.9430,1.50151E-05
2.9440,1.45767E-05
2.9450,1.41508E-05
2.9460,1.37373E-05
2.9470,1.33357E-05
2.9480,1.29457E-05
2.9490,1.25669E-05
2.9500,1.21991E-05
2.9510,1.18419E-05
2.9520,1.14951E-05
2.9530,1.11583E-05
2.9540,1.08312E-05
2.9550,1.05136E-05
2.9560,1.02052E-05
2.9570,9.90570E-06
2.9580,9.61491E-06
2.9590,9.33255E-06
2.9600,9.05839E-06
2.9610,8.79218E-06
2.9620,8.53370E-06
2.9630,8.28273E-06
2.9640,8.03905E-06
2.9650,7.80246E-06
2.9660,7.57275E-06
2.9670,7.34972E-06
2.9680,7.13318E-06
2.9690,6.92295E-06
2.9700,6.71884E-06
2.9710,6.52069E-06
2.9720,6.32830E-06
2.9730,6.14153E-06
2.9740,5.96021E-06
2.9750,5.78419E-06
2.9760,5.61330E-06
2.9770,5.44740E-06
2.9780,5.28636E-06
2.9790,5.13002E-06
2.9800,4.97825E-06
2.9810,4.83092E-06
2.9820,4.68791E-06
2.9830,4.54908E-06
2.9840,4.41432E-06
2.9850,4.28351E-06
2.9860,4.15654E-06
2.9870,4.03328E-06
2.9880,3.91365E-06
2.9890,3.79752E-06
2.9900,3.68480E-06
2.9910,3.57540E-06
2.9920,3.46920E-06
2.9930,3.36613E-06
2.9940,3.26609E-06
2.9950,3.16899E-06
2.9960,3.07475E-06
2.9970,2.98328E-06
2.9980,2.89451E-06
2.9990,2.80835E-06
3.0000,2.72473E-06
3.0010,2.64357E-06
3.0020,2.56480E-06
3.0030,2.48836E-06
3.0040,2.41418E-06
3.0050,2.34218E-06
3.0060,2.27231E-06
3.0070,2.20451E-06
3.0080,2.13871E-06
3.0090,2.07485E-06
3.0100,2.01288E-06
3.0110,1.95274E-06
3.0120,1.89439E-06
3.0130,1.83776E-06
3.0140,1.78280E-06
3.0150,1.72948E-06
3.0160,1.67773E-06
3.0170,1.62752E-06
3.0180,1.57880E-06
3.0190,1.53152E-06
3.0200,1.48564E-06
3.0210,1.44113E-06
3.0220,1.39793E-06
3.0230,1.35602E-06
3.0240,1.31536E-06
3.0250,1.27590E-06
3.0260,1.23762E-06
3.0270,1.20047E-06
3.0280,1.16443E-06
3.0290,1.12946E-06
3.0300,1.09553E-06
3.0310,1.06262E-06
3.0320,1.03068E-06
3.0330,9.99694E-07
3.0340,9.69631E-07
3.0350,9.40464E-07
3.0360,9.12168E-07
3.0370,8.84715E-07
3.0380,8.58081E-07
3.0390,8.32242E-07
3.0400,8.07175E-07
3.0410,7.82856E-07
3.0420,7.59263E-07
3.0430,7.36376E-07
3.0440,7.14173E-07
3.0450,6.92633E-07
3.0460,6.71738E-07
3.0470,6.51468E-07
3.0480,6.31804E-07
3.0490,6.12729E-07
3.0500,5.94226E-07
3.0510,5.76276E-07
3.0520,5.58864E-07
3.0530,5.41974E-07
3.0540,5.25591E-07
3.0550,5.09698E-07
3.0560,4.94283E-07
3.0570,4.79330E-07
3.0580,4.64825E-07
3.0590,4.50756E-07
3.0600,4.37110E-07
3.0610,4.23873E-07
3.0620,4.11034E-07
3.0630,3.98581E-07
3.0640,3.86503E-07
3.0650,3.74787E-07
3.0660,3.63424E-07
3.0670,3.52403E-07
3.0680,3.41713E-07
3.0690,3.31346E-07
3.0700,3.21290E-07
3.0710,3.11537E-07
3.0720,3.02078E-07
3.0730,2.92905E-07
3.0740,2.84007E-07
3.0750,2.75378E-07
3.0760,2.67009E-07
3.0770,2.58893E-07
3.0780,2.51022E-07
3.0790,2.43388E-07
3.0800,2.35984E-07
3.0810,2.28805E-07
3.0820,2.21842E-07
3.0830,2.15089E-07
3.0840,2.08541E-07
3.0850,2.02190E-07
3.0860,1.96031E-07
3.0870,1.90059E-07
3.0880,1.84268E-07
3.0890,1.78651E-07
3.0900,1.73205E-07
3.0910,1.67923E-07
3.0920,1.62802E-07
3.0930,1.57835E-07
3.0940,1.53019E-07
3.0950,1.48349E-07
3.0960,1.43821E-07
3.0970,1.39430E-07
3.0980,1.35172E-07
3.0990,1.31043E-07
3.1000,1.27039E-07
3.1010,1.23157E-07
3.1020,1.19393E-07
3.1030,1.15743E-07
3.1040,1.12204E-07
3.1050,1.08773E-07
3.1060,1.05445E-07
3.1070,1.02219E-07
3.1080,9.90909E-08
3.1090,9.60579E-08
3.1100,9.31171E-08
3.1110,9.02658E-08
3.1120,8.75012E-08
3.1130,8.48207E-08
3.1140,8.22219E-08
3.1150,7.97022E-08
3.1160,7.72592E-08
3.1170,7.48906E-08
3.1180,7.25942E-08
3.1190,7.03677E-08
3.1200,6.82092E-08
3.1210,6.61164E-08
3.1220,6.40874E-08
3.1230,6.21204E-08
3.1240,6.02133E-08
3.1250,5.83644E-08
3.1260,5.65720E-08
3.1270,5.48343E-08
3.1280,5.31496E-08
3.1290,5.15164E-08
3.1300,4.99331E-08
3.1310,4.83981E-08
3.1320,4.69101E-08
3.1330,4.54675E-08
3.1340,4.40691E-08
3.1350,4.27134E-08
3.1360,4.13991E-08
3.1370,4.01251E-08
3.1380,3.88901E-08
3.1390,3.76928E-08
3.1400,3.65322E-08
3.1410,3.54071E-08
3.1420,3.43165E-08
3.1430,3.32593E-08
3.1440,3.22345E-08
3.1450,3.12411E-08
3.1460,3.02781E-08
3.1470,2.93446E-08
3.1480,2.84398E-08
3.1490,2.75627E-08
3.1500,2.67125E-08
3.1510,2.58884E-08
3.1520,2.50896E-08
3.1530,2.43152E-08
3.1540,2.35647E-08
3.1550,2.28372E-08
3.1560,2.21320E-08
3.1570,2.14485E-08
3.1580,2.07860E-08
3.1590,2.01439E-08
3.1600,1.95215E-08
3.1610,1.89182E-08
3.1620,1.83335E-08
3.1630,1.77667E-08
3.1640,1.72174E-08
3.1650,1.66849E-08
3.1660,1.61689E-08
3.1670,1.56687E-08
3.1680,1.51839E-08
3.1690,1.47141E-08
3.1700,1.42587E-08
3.1710,1.38173E-08
3.1720,1.33895E-08
3.1730,1.29749E-08
3.1740,1.25731E-08
3.1750,1.21837E-08
3.1760,1.18062E-08
3.1770,1.14404E-08
3.1780,1.10859E-08
3.1790,1.07423E-08
3.1800,1.04093E-08
3.1810,1.00866E-08
3.1820,9.77384E-09
3.1830,9.47073E-09
3.1840,9.17697E-09
3.1850,8.89228E-09
3.1860,8.61638E-09
3.1870,8.34900E-09
3.1880,8.08987E-09
3.1890,7.83876E-09
3.1900,7.59540E-09
3.1910,7.35956E-09
3.1920,7.13101E-09
3.1930,6.90952E-09
3.1940,6.69488E-09
3.1950,6.48688E-09
3.1960,6.28531E-09
3.1970,6.08998E-09
3.1980,5.90069E-09
3.1990,5.71726E-09
3.2000,5.53950E-09
3.2010,5.36724E-09
3.2020,5.20032E-09
3.2030,5.03857E-09
3.2040,4.88182E-09
3.2050,4.72993E-09
3.2060,4.58275E-09
3.2070,4.44012E-09
3.2080,4.30191E-09
3.2090,4.16799E-09
3.2100,4.03822E-09
3.2110,3.91247E-09
3.2120,3.79062E-09
3.2130,3.67255E-09
3.2140,3.55814E-09
3.2150,3.44728E-09
3.2160,3.33986E-09
3.2170,3.23577E-09
3.2180,3.13492E-09
3.2190,3.03719E-09
3.2200,2.94250E-09
3.2210,2.85075E-09
3.2220,2.76184E-09
3.2230,2.67570E-09
3.2240,2.59223E-09
3.2250,2.51136E-09
3.2260,2.43300E-09
3.2270,2.35707E-09
3.2280,2.28351E-09
3.2290,2.21223E-09
3.2300,2.14317E-09
3.2310,2.07625E-09
3.2320,2.01142E-09
3.2330,1.94860E-09
3.2340,1.88774E-09
3.2350,1.82877E-09
3.2360,1.77163E-09
3.2370,1.71627E-09
3.2380,1.66264E-09
3.2390,1.61068E-09
3.2400,1.56033E-09
3.2410,1.51155E-09
3.2420,1.46429E-09
3.2430,1.41850E-09
3.2440,1.37414E-09
3.2450,1.33116E-09
3.2460,1.28952E-09
3.2470,1.24918E-09
3.2480,1.21009E-09
3.2490,1.17223E-09
3.2500,1.13554E-09
3.2510,1.10000E-09
3.2520,1.06556E-09
3.2530,1.03220E-09
3.2540,9.99886E-10



==> anc/X_state_wvfncts/v46.csv <==
Level v=46

0.7310,8.05889E-10
0.7320,1.01716E-09
0.7330,1.28226E-09
0.7340,1.61451E-09
0.7350,2.03041E-09
0.7360,2.55036E-09
0.7370,3.19962E-09
0.7380,4.00933E-09
0.7390,5.01793E-09
0.7400,6.27271E-09
0.7410,7.83186E-09
0.7420,9.76682E-09
0.7430,1.21653E-08
0.7440,1.51345E-08
0.7450,1.88060E-08
0.7460,2.33401E-08
0.7470,2.89329E-08
0.7480,3.58228E-08
0.7490,4.43005E-08
0.7500,5.47191E-08
0.7510,6.75072E-08
0.7520,8.31844E-08
0.7530,1.02380E-07
0.7540,1.25855E-07
0.7550,1.54528E-07
0.7560,1.89507E-07
0.7570,2.32127E-07
0.7580,2.83993E-07
0.7590,3.47034E-07
0.7600,4.23563E-07
0.7610,5.16351E-07
0.7620,6.28716E-07
0.7630,7.64621E-07
0.7640,9.28793E-07
0.7650,1.12687E-06
0.7660,1.36556E-06
0.7670,1.65283E-06
0.7680,1.99815E-06
0.7690,2.41273E-06
0.7700,2.90985E-06
0.7710,3.50520E-06
0.7720,4.21732E-06
0.7730,5.06805E-06
0.7740,6.08310E-06
0.7750,7.29272E-06
0.7760,8.73239E-06
0.7770,1.04438E-05
0.7780,1.24755E-05
0.7790,1.48847E-05
0.7800,1.77378E-05
0.7810,2.11124E-05
0.7820,2.50987E-05
0.7830,2.98019E-05
0.7840,3.53437E-05
0.7850,4.18655E-05
0.7860,4.95309E-05
0.7870,5.85290E-05
0.7880,6.90780E-05
0.7890,8.14296E-05
0.7900,9.58734E-05
0.7910,1.12742E-04
0.7920,1.32418E-04
0.7930,1.55337E-04
0.7940,1.82002E-04
0.7950,2.12983E-04
0.7960,2.48933E-04
0.7970,2.90595E-04
0.7980,3.38813E-04
0.7990,3.94546E-04
0.8000,4.58880E-04
0.8010,5.33046E-04
0.8020,6.18433E-04
0.8030,7.16608E-04
0.8040,8.29336E-04
0.8050,9.58602E-04
0.8060,1.10663E-03
0.8070,1.27593E-03
0.8080,1.46927E-03
0.8090,1.68979E-03
0.8100,1.94095E-03
0.8110,2.22662E-03
0.8120,2.55110E-03
0.8130,2.91914E-03
0.8140,3.33603E-03
0.8150,3.80756E-03
0.8160,4.34017E-03
0.8170,4.94090E-03
0.8180,5.61751E-03
0.8190,6.37849E-03
0.8200,7.23312E-03
0.8210,8.19154E-03
0.8220,9.26477E-03
0.8230,1.04648E-02
0.8240,1.18046E-02
0.8250,1.32983E-02
0.8260,1.49609E-02
0.8270,1.68088E-02
0.8280,1.88596E-02
0.8290,2.11318E-02
0.8300,2.36456E-02
0.8310,2.64222E-02
0.8320,2.94843E-02
0.8330,3.28556E-02
0.8340,3.65615E-02
0.8350,4.06284E-02
0.8360,4.50841E-02
0.8370,4.99575E-02
0.8380,5.52787E-02
0.8390,6.10788E-02
0.8400,6.73898E-02
0.8410,7.42446E-02
0.8420,8.16765E-02
0.8430,8.97195E-02
0.8440,9.84075E-02
0.8450,1.07775E-01
0.8460,1.17854E-01
0.8470,1.28680E-01
0.8480,1.40282E-01
0.8490,1.52693E-01
0.8500,1.65940E-01
0.8510,1.80050E-01
0.8520,1.95046E-01
0.8530,2.10948E-01
0.8540,2.27772E-01
0.8550,2.45529E-01
0.8560,2.64226E-01
0.8570,2.83863E-01
0.8580,3.04433E-01
0.8590,3.25924E-01
0.8600,3.48314E-01
0.8610,3.71573E-01
0.8620,3.95662E-01
0.8630,4.20532E-01
0.8640,4.46123E-01
0.8650,4.72364E-01
0.8660,4.99173E-01
0.8670,5.26456E-01
0.8680,5.54106E-01
0.8690,5.82002E-01
0.8700,6.10012E-01
0.8710,6.37991E-01
0.8720,6.65779E-01
0.8730,6.93205E-01
0.8740,7.20085E-01
0.8750,7.46225E-01
0.8760,7.71416E-01
0.8770,7.95444E-01
0.8780,8.18082E-01
0.8790,8.39098E-01
0.8800,8.58252E-01
0.8810,8.75302E-01
0.8820,8.90003E-01
0.8830,9.02109E-01
0.8840,9.11379E-01
0.8850,9.17575E-01
0.8860,9.20469E-01
0.8870,9.19843E-01
0.8880,9.15493E-01
0.8890,9.07232E-01
0.8900,8.94896E-01
0.8910,8.78343E-01
0.8920,8.57459E-01
0.8930,8.32159E-01
0.8940,8.02396E-01
0.8950,7.68155E-01
0.8960,7.29465E-01
0.8970,6.86394E-01
0.8980,6.39057E-01
0.8990,5.87613E-01
0.9000,5.32271E-01
0.9010,4.73288E-01
0.9020,4.10971E-01
0.9030,3.45673E-01
0.9040,2.77799E-01
0.9050,2.07799E-01
0.9060,1.36168E-01
0.9070,6.34402E-02
0.9080,-9.80881E-03
0.9090,-8.29725E-02
0.9100,-1.55415E-01
0.9110,-2.26480E-01
0.9120,-2.95494E-01
0.9130,-3.61775E-01
0.9140,-4.24641E-01
0.9150,-4.83420E-01
0.9160,-5.37452E-01
0.9170,-5.86108E-01
0.9180,-6.28791E-01
0.9190,-6.64948E-01
0.9200,-6.94082E-01
0.9210,-7.15758E-01
0.9220,-7.29611E-01
0.9230,-7.35358E-01
0.9240,-7.32801E-01
0.9250,-7.21839E-01
0.9260,-7.02469E-01
0.9270,-6.74790E-01
0.9280,-6.39013E-01
0.9290,-5.95453E-01
0.9300,-5.44539E-01
0.9310,-4.86803E-01
0.9320,-4.22887E-01
0.9330,-3.53530E-01
0.9340,-2.79564E-01
0.9350,-2.01906E-01
0.9360,-1.21549E-01
0.9370,-3.95475E-02
0.9380,4.29941E-02
0.9390,1.24937E-01
0.9400,2.05122E-01
0.9410,2.82391E-01
0.9420,3.55601E-01
0.9430,4.23643E-01
0.9440,4.85466E-01
0.9450,5.40088E-01
0.9460,5.86620E-01
0.9470,6.24280E-01
0.9480,6.52411E-01
0.9490,6.70491E-01
0.9500,6.78151E-01
0.9510,6.75179E-01
0.9520,6.61533E-01
0.9530,6.37341E-01
0.9540,6.02907E-01
0.9550,5.58706E-01
0.9560,5.05382E-01
0.9570,4.43743E-01
0.9580,3.74747E-01
0.9590,2.99492E-01
0.9600,2.19196E-01
0.9610,1.35184E-01
0.9620,4.88650E-02
0.9630,-3.82932E-02
0.9640,-1.24786E-01
0.9650,-2.09098E-01
0.9660,-2.89733E-01
0.9670,-3.65237E-01
0.9680,-4.34229E-01
0.9690,-4.95425E-01
0.9700,-5.47667E-01
0.9710,-5.89946E-01
0.9720,-6.21421E-01
0.9730,-6.41443E-01
0.9740,-6.49568E-01
0.9750,-6.45571E-01
0.9760,-6.29453E-01
0.9770,-6.01446E-01
0.9780,-5.62014E-01
0.9790,-5.11845E-01
0.9800,-4.51843E-01
0.9810,-3.83115E-01
0.9820,-3.06949E-01
0.9830,-2.24793E-01
0.9840,-1.38228E-01
0.9850,-4.89407E-02
0.9860,4.13149E-02
0.9870,1.30747E-01
0.9880,2.17564E-01
0.9890,3.00011E-01
0.9900,3.76406E-01
0.9910,4.45176E-01
0.9920,5.04891E-01
0.9930,5.54293E-01
0.9940,5.92327E-01
0.9950,6.18166E-01
0.9960,6.31228E-01
0.9970,6.31192E-01
0.9980,6.18009E-01
0.9990,5.91907E-01
1.0000,5.53385E-01
1.0010,5.03209E-01
1.0020,4.42398E-01
1.0030,3.72204E-01
1.0040,2.94089E-01
1.0050,2.09693E-01
1.0060,1.20803E-01
1.0070,2.93174E-02
1.0080,-6.28000E-02
1.0090,-1.53557E-01
1.0100,-2.40978E-01
1.0110,-3.23147E-01
1.0120,-3.98252E-01
1.0130,-4.64624E-01
1.0140,-5.20777E-01
1.0150,-5.65440E-01
1.0160,-5.97591E-01
1.0170,-6.16479E-01
1.0180,-6.21646E-01
1.0190,-6.12936E-01
1.0200,-5.90506E-01
1.0210,-5.54822E-01
1.0220,-5.06649E-01
1.0230,-4.47043E-01
1.0240,-3.77322E-01
1.0250,-2.99041E-01
1.0260,-2.13959E-01
1.0270,-1.23999E-01
1.0280,-3.12067E-02
1.0290,6.23003E-02
1.0300,1.54376E-01
1.0310,2.42897E-01
1.0320,3.25813E-01
1.0330,4.01196E-01
1.0340,4.67282E-01
1.0350,5.22518E-01
1.0360,5.65595E-01
1.0370,5.95486E-01
1.0380,6.11465E-01
1.0390,6.13133E-01
1.0400,6.00423E-01
1.0410,5.73607E-01
1.0420,5.33292E-01
1.0430,4.80405E-01
1.0440,4.16172E-01
1.0450,3.42095E-01
1.0460,2.59912E-01
1.0470,1.71560E-01
1.0480,7.91312E-02
1.0490,-1.51813E-02
1.0500,-1.09131E-01
1.0510,-2.00474E-01
1.0520,-2.87022E-01
1.0530,-3.66695E-01
1.0540,-4.37572E-01
1.0550,-4.97939E-01
1.0560,-5.46329E-01
1.0570,-5.81562E-01
1.0580,-6.02769E-01
1.0590,-6.09420E-01
1.0600,-6.01338E-01
1.0610,-5.78697E-01
1.0620,-5.42031E-01
1.0630,-4.92210E-01
1.0640,-4.30431E-01
1.0650,-3.58182E-01
1.0660,-2.77210E-01
1.0670,-1.89480E-01
1.0680,-9.71255E-02
1.0690,-2.39821E-03
1.0700,9.23873E-02
1.0710,1.84910E-01
1.0720,2.72900E-01
1.0730,3.54194E-01
1.0740,4.26787E-01
1.0750,4.88889E-01
1.0760,5.38962E-01
1.0770,5.75763E-01
1.0780,5.98372E-01
1.0790,6.06223E-01
1.0800,5.99108E-01
1.0810,5.77194E-01
1.0820,5.41010E-01
1.0830,4.91441E-01
1.0840,4.29707E-01
1.0850,3.57327E-01
1.0860,2.76090E-01
1.0870,1.88006E-01
1.0880,9.52554E-02
1.0890,1.39932E-04
1.0900,-9.49788E-02
1.0910,-1.87736E-01
1.0920,-2.75825E-01
1.0930,-3.57050E-01
1.0940,-4.29387E-01
1.0950,-4.91032E-01
1.0960,-5.40443E-01
1.0970,-5.76385E-01
1.0980,-5.97958E-01
1.0990,-6.04619E-01
1.1000,-5.96197E-01
1.1010,-5.72898E-01
1.1020,-5.35300E-01
1.1030,-4.84338E-01
1.1040,-4.21283E-01
1.1050,-3.47706E-01
1.1060,-2.65443E-01
1.1070,-1.76549E-01
1.1080,-8.32438E-02
1.1090,1.21416E-02
1.1100,1.07224E-01
1.1110,1.99626E-01
1.1120,2.87038E-01
1.1130,3.67277E-01
1.1140,4.38335E-01
1.1150,4.98437E-01
1.1160,5.46081E-01
1.1170,5.80076E-01
1.1180,5.99572E-01
1.1190,6.04083E-01
1.1200,5.93496E-01
1.1210,5.68077E-01
1.1220,5.28463E-01
1.1230,4.75644E-01
1.1240,4.10942E-01
1.1250,3.35974E-01
1.1260,2.52614E-01
1.1270,1.62945E-01
1.1280,6.92080E-02
1.1290,-2.62572E-02
1.1300,-1.21067E-01
1.1310,-2.12856E-01
1.1320,-2.99334E-01
1.1330,-3.78346E-01
1.1340,-4.47923E-01
1.1350,-5.06333E-01
1.1360,-5.52124E-01
1.1370,-5.84158E-01
1.1380,-6.01641E-01
1.1390,-6.04143E-01
1.1400,-5.91607E-01
1.1410,-5.64348E-01
1.1420,-5.23052E-01
1.1430,-4.68749E-01
1.1440,-4.02795E-01
1.1450,-3.26833E-01
1.1460,-2.42753E-01
1.1470,-1.52647E-01
1.1480,-5.87523E-02
1.1490,3.65998E-02
1.1500,1.31045E-01
1.1510,2.22242E-01
1.1520,3.07935E-01
1.1530,3.86005E-01
1.1540,4.54523E-01
1.1550,5.11800E-01
1.1560,5.56427E-01
1.1570,5.87306E-01
1.1580,6.03685E-01
1.1590,6.05165E-01
1.1600,5.91721E-01
1.1610,5.63690E-01
1.1620,5.21774E-01
1.1630,4.67011E-01
1.1640,4.00758E-01
1.1650,3.24651E-01
1.1660,2.40566E-01
1.1670,1.50574E-01
1.1680,5.68856E-02
1.1690,-3.81977E-02
1.1700,-1.32345E-01
1.1710,-2.23252E-01
1.1720,-3.08696E-01
1.1730,-3.86591E-01
1.1740,-4.55039E-01
1.1750,-5.12377E-01
1.1760,-5.57213E-01
1.1770,-5.88464E-01
1.1780,-6.05379E-01
1.1790,-6.07557E-01
1.1800,-5.94958E-01
1.1810,-5.67898E-01
1.1820,-5.27048E-01
1.1830,-4.73409E-01
1.1840,-4.08293E-01
1.1850,-3.33286E-01
1.1860,-2.50213E-01
1.1870,-1.61089E-01
1.1880,-6.80720E-02
1.1890,2.65883E-02
1.1900,1.20608E-01
1.1910,2.11721E-01
1.1920,2.97738E-01
1.1930,3.76593E-01
1.1940,4.46399E-01
1.1950,5.05489E-01
1.1960,5.52453E-01
1.1970,5.86180E-01
1.1980,6.05874E-01
1.1990,6.11077E-01
1.2000,6.01680E-01
1.2010,5.77920E-01
1.2020,5.40379E-01
1.2030,4.89965E-01
1.2040,4.27890E-01
1.2050,3.55642E-01
1.2060,2.74948E-01
1.2070,1.87729E-01
1.2080,9.60614E-02
1.2090,2.11881E-03
1.2100,-9.18743E-02
1.2110,-1.83697E-01
1.2120,-2.71185E-01
1.2130,-3.52280E-01
1.2140,-4.25080E-01
1.2150,-4.87881E-01
1.2160,-5.39217E-01
1.2170,-5.77898E-01
1.2180,-6.03030E-01
1.2190,-6.14040E-01
1.2200,-6.10687E-01
1.2210,-5.93064E-01
1.2220,-5.61600E-01
1.2230,-5.17045E-01
1.2240,-4.60450E-01
1.2250,-3.93146E-01
1.2260,-3.16709E-01
1.2270,-2.32924E-01
1.2280,-1.43740E-01
1.2290,-5.12292E-02
1.2300,4.24666E-02
1.2310,1.35182E-01
1.2320,2.24781E-01
1.2330,3.09202E-01
1.2340,3.86511E-01
1.2350,4.54941E-01
1.2360,5.12931E-01
1.2370,5.59166E-01
1.2380,5.92603E-01
1.2390,6.12494E-01
1.2400,6.18403E-01
1.2410,6.10211E-01
1.2420,5.88126E-01
1.2430,5.52666E-01
1.2440,5.04655E-01
1.2450,4.45198E-01
1.2460,3.75657E-01
1.2470,2.97619E-01
1.2480,2.12857E-01
1.2490,1.23294E-01
1.2500,3.09523E-02
1.2510,-6.20859E-02
1.2520,-1.53730E-01
1.2530,-2.41925E-01
1.2540,-3.24702E-01
1.2550,-4.00215E-01
1.2560,-4.66788E-01
1.2570,-5.22948E-01
1.2580,-5.67459E-01
1.2590,-5.99348E-01
1.2600,-6.17925E-01
1.2610,-6.22796E-01
1.2620,-6.13874E-01
1.2630,-5.91377E-01
1.2640,-5.55820E-01
1.2650,-5.08007E-01
1.2660,-4.49010E-01
1.2670,-3.80141E-01
1.2680,-3.02927E-01
1.2690,-2.19074E-01
1.2700,-1.30425E-01
1.2710,-3.89265E-02
1.2720,5.34222E-02
1.2730,1.44608E-01
1.2740,2.32648E-01
1.2750,3.15637E-01
1.2760,3.91782E-01
1.2770,4.59446E-01
1.2780,5.17179E-01
1.2790,5.63751E-01
1.2800,5.98175E-01
1.2810,6.19732E-01
1.2820,6.27978E-01
1.2830,6.22757E-01
1.2840,6.04203E-01
1.2850,5.72734E-01
1.2860,5.29042E-01
1.2870,4.74078E-01
1.2880,4.09030E-01
1.2890,3.35295E-01
1.2900,2.54451E-01
1.2910,1.68220E-01
1.2920,7.84344E-02
1.2930,-1.30067E-02
1.2940,-1.04174E-01
1.2950,-1.93152E-01
1.2960,-2.78076E-01
1.2970,-3.57173E-01
1.2980,-4.28798E-01
1.2990,-4.91468E-01
1.3000,-5.43892E-01
1.3010,-5.84995E-01
1.3020,-6.13942E-01
1.3030,-6.30154E-01
1.3040,-6.33317E-01
1.3050,-6.23388E-01
1.3060,-6.00594E-01
1.3070,-5.65427E-01
1.3080,-5.18632E-01
1.3090,-4.61188E-01
1.3100,-3.94293E-01
1.3110,-3.19330E-01
1.3120,-2.37845E-01
1.3130,-1.51511E-01
1.3140,-6.20927E-02
1.3150,2.85875E-02
1.3160,1.18688E-01
1.3170,2.06387E-01
1.3180,2.89916E-01
1.3190,3.67597E-01
1.3200,4.37876E-01
1.3210,4.99353E-01
1.3220,5.50812E-01
1.3230,5.91239E-01
1.3240,6.19845E-01
1.3250,6.36081E-01
1.3260,6.39645E-01
1.3270,6.30489E-01
1.3280,6.08818E-01
1.3290,5.75084E-01
1.3300,5.29975E-01
1.3310,4.74403E-01
1.3320,4.09482E-01
1.3330,3.36506E-01
1.3340,2.56923E-01
1.3350,1.72303E-01
1.3360,8.43124E-02
1.3370,-5.32533E-03
1.3380,-9.48598E-02
1.3390,-1.82549E-01
1.3400,-2.66694E-01
1.3410,-3.45670E-01
1.3420,-4.17959E-01
1.3430,-4.82176E-01
1.3440,-5.37099E-01
1.3450,-5.81689E-01
1.3460,-6.15107E-01
1.3470,-6.36736E-01
1.3480,-6.46182E-01
1.3490,-6.43288E-01
1.3500,-6.28132E-01
1.3510,-6.01026E-01
1.3520,-5.62506E-01
1.3530,-5.13325E-01
1.3540,-4.54433E-01
1.3550,-3.86960E-01
1.3560,-3.12194E-01
1.3570,-2.31555E-01
1.3580,-1.46568E-01
1.3590,-5.88345E-02
1.3600,3.00000E-02
1.3610,1.18275E-01
1.3620,2.04347E-01
1.3630,2.86620E-01
1.3640,3.63573E-01
1.3650,4.33793E-01
1.3660,4.95994E-01
1.3670,5.49044E-01
1.3680,5.91983E-01
1.3690,6.24042E-01
1.3700,6.44654E-01
1.3710,6.53464E-01
1.3720,6.50335E-01
1.3730,6.35347E-01
1.3740,6.08795E-01
1.3750,5.71186E-01
1.3760,5.23222E-01
1.3770,4.65792E-01
1.3780,3.99951E-01
1.3790,3.26903E-01
1.3800,2.47976E-01
1.3810,1.64598E-01
1.3820,7.82709E-02
1.3830,-9.45563E-03
1.3840,-9.70140E-02
1.3850,-1.82846E-01
1.3860,-2.65429E-01
1.3870,-3.43307E-01
1.3880,-4.15111E-01
1.3890,-4.79584E-01
1.3900,-5.35607E-01
1.3910,-5.82210E-01
1.3920,-6.18596E-01
1.3930,-6.44148E-01
1.3940,-6.58441E-01
1.3950,-6.61251E-01
1.3960,-6.52551E-01
1.3970,-6.32516E-01
1.3980,-6.01518E-01
1.3990,-5.60116E-01
1.4000,-5.09045E-01
1.4010,-4.49206E-01
1.4020,-3.81645E-01
1.4030,-3.07539E-01
1.4040,-2.28168E-01
1.4050,-1.44899E-01
1.4060,-5.91608E-02
1.4070,2.75844E-02
1.4080,1.13862E-01
1.4090,1.98212E-01
1.4100,2.79213E-01
1.4110,3.55506E-01
1.4120,4.25819E-01
1.4130,4.88982E-01
1.4140,5.43955E-01
1.4150,5.89834E-01
1.4160,6.25875E-01
1.4170,6.51499E-01
1.4180,6.66303E-01
1.4190,6.70066E-01
1.4200,6.62749E-01
1.4210,6.44497E-01
1.4220,6.15634E-01
1.4230,5.76659E-01
1.4240,5.28232E-01
1.4250,4.71165E-01
1.4260,4.06409E-01
1.4270,3.35036E-01
1.4280,2.58220E-01
1.4290,1.77217E-01
1.4300,9.33473E-02
1.4310,7.97091E-03
1.4320,-7.75343E-02
1.4330,-1.61794E-01
1.4340,-2.43462E-01
1.4350,-3.21235E-01
1.4360,-3.93883E-01
1.4370,-4.60261E-01
1.4380,-5.19326E-01
1.4390,-5.70161E-01
1.4400,-6.11980E-01
1.4410,-6.44142E-01
1.4420,-6.66164E-01
1.4430,-6.77723E-01
1.4440,-6.78661E-01
1.4450,-6.68988E-01
1.4460,-6.48878E-01
1.4470,-6.18669E-01
1.4480,-5.78853E-01
1.4490,-5.30067E-01
1.4500,-4.73087E-01
1.4510,-4.08811E-01
1.4520,-3.38244E-01
1.4530,-2.62484E-01
1.4540,-1.82703E-01
1.4550,-1.00129E-01
1.4560,-1.60285E-02
1.4570,6.83164E-02
1.4580,1.51625E-01
1.4590,2.32638E-01
1.4600,3.10138E-01
1.4610,3.82964E-01
1.4620,4.50032E-01
1.4630,5.10349E-01
1.4640,5.63028E-01
1.4650,6.07300E-01
1.4660,6.42526E-01
1.4670,6.68201E-01
1.4680,6.83969E-01
1.4690,6.89618E-01
1.4700,6.85090E-01
1.4710,6.70473E-01
1.4720,6.46006E-01
1.4730,6.12072E-01
1.4740,5.69187E-01
1.4750,5.18000E-01
1.4760,4.59273E-01
1.4770,3.93877E-01
1.4780,3.22775E-01
1.4790,2.47008E-01
1.4800,1.67680E-01
1.4810,8.59393E-02
1.4820,2.96482E-03
1.4830,-8.00525E-02
1.4840,-1.61927E-01
1.4850,-2.41495E-01
1.4860,-3.17630E-01
1.4870,-3.89261E-01
1.4880,-4.55385E-01
1.4890,-5.15081E-01
1.4900,-5.67525E-01
1.4910,-6.11996E-01
1.4920,-6.47890E-01
1.4930,-6.74726E-01
1.4940,-6.92150E-01
1.4950,-6.99943E-01
1.4960,-6.98018E-01
1.4970,-6.86427E-01
1.4980,-6.65351E-01
1.4990,-6.35104E-01
1.5000,-5.96123E-01
1.5010,-5.48965E-01
1.5020,-4.94293E-01
1.5030,-4.32873E-01
1.5040,-3.65557E-01
1.5050,-2.93274E-01
1.5060,-2.17015E-01
1.5070,-1.37820E-01
1.5080,-5.67667E-02
1.5090,2.50514E-02
1.5100,1.06534E-01
1.5110,1.86589E-01
1.5120,2.64153E-01
1.5130,3.38196E-01
1.5140,4.07743E-01
1.5150,4.71882E-01
1.5160,5.29778E-01
1.5170,5.80681E-01
1.5180,6.23938E-01
1.5190,6.58999E-01
1.5200,6.85426E-01
1.5210,7.02893E-01
1.5220,7.11193E-01
1.5230,7.10243E-01
1.5240,7.00076E-01
1.5250,6.80846E-01
1.5260,6.52825E-01
1.5270,6.16393E-01
1.5280,5.72041E-01
1.5290,5.20355E-01
1.5300,4.62015E-01
1.5310,3.97781E-01
1.5320,3.28486E-01
1.5330,2.55020E-01
1.5340,1.78324E-01
1.5350,9.93759E-02
1.5360,1.91751E-02
1.5370,-6.12672E-02
1.5380,-1.40942E-01
1.5390,-2.18854E-01
1.5400,-2.94036E-01
1.5410,-3.65559E-01
1.5420,-4.32544E-01
1.5430,-4.94173E-01
1.5440,-5.49697E-01
1.5450,-5.98448E-01
1.5460,-6.39844E-01
1.5470,-6.73394E-01
1.5480,-6.98707E-01
1.5490,-7.15497E-01
1.5500,-7.23579E-01
1.5510,-7.22877E-01
1.5520,-7.13421E-01
1.5530,-6.95348E-01
1.5540,-6.68896E-01
1.5550,-6.34406E-01
1.5560,-5.92309E-01
1.5570,-5.43129E-01
1.5580,-4.87471E-01
1.5590,-4.26012E-01
1.5600,-3.59496E-01
1.5610,-2.88725E-01
1.5620,-2.14543E-01
1.5630,-1.37834E-01
1.5640,-5.95058E-02
1.5650,1.95205E-02
1.5660,9.83190E-02
1.5670,1.75971E-01
1.5680,2.51578E-01
1.5690,3.24266E-01
1.5700,3.93203E-01
1.5710,4.57601E-01
1.5720,5.16733E-01
1.5730,5.69931E-01
1.5740,6.16601E-01
1.5750,6.56228E-01
1.5760,6.88378E-01
1.5770,7.12704E-01
1.5780,7.28951E-01
1.5790,7.36956E-01
1.5800,7.36649E-01
1.5810,7.28056E-01
1.5820,7.11295E-01
1.5830,6.86573E-01
1.5840,6.54188E-01
1.5850,6.14520E-01
1.5860,5.68028E-01
1.5870,5.15245E-01
1.5880,4.56769E-01
1.5890,3.93261E-01
1.5900,3.25431E-01
1.5910,2.54034E-01
1.5920,1.79860E-01
1.5930,1.03724E-01
1.5940,2.64599E-02
1.5950,-5.10916E-02
1.5960,-1.28091E-01
1.5970,-2.03708E-01
1.5980,-2.77134E-01
1.5990,-3.47586E-01
1.6000,-4.14317E-01
1.6010,-4.76625E-01
1.6020,-5.33859E-01
1.6030,-5.85423E-01
1.6040,-6.30786E-01
1.6050,-6.69486E-01
1.6060,-7.01132E-01
1.6070,-7.25411E-01
1.6080,-7.42088E-01
1.6090,-7.51008E-01
1.6100,-7.52098E-01
1.6110,-7.45370E-01
1.6120,-7.30912E-01
1.6130,-7.08895E-01
1.6140,-6.79567E-01
1.6150,-6.43247E-01
1.6160,-6.00329E-01
1.6170,-5.51267E-01
1.6180,-4.96580E-01
1.6190,-4.36839E-01
1.6200,-3.72664E-01
1.6210,-3.04716E-01
1.6220,-2.33691E-01
1.6230,-1.60313E-01
1.6240,-8.53251E-02
1.6250,-9.48222E-03
1.6260,6.64557E-02
1.6270,1.41732E-01
1.6280,2.15601E-01
1.6290,2.87334E-01
1.6300,3.56228E-01
1.6310,4.21612E-01
1.6320,4.82853E-01
1.6330,5.39362E-01
1.6340,5.90599E-01
1.6350,6.36078E-01
1.6360,6.75374E-01
1.6370,7.08122E-01
1.6380,7.34023E-01
1.6390,7.52845E-01
1.6400,7.64427E-01
1.6410,7.68677E-01
1.6420,7.65574E-01
1.6430,7.55168E-01
1.6440,7.37577E-01
1.6450,7.12988E-01
1.6460,6.81653E-01
1.6470,6.43884E-01
1.6480,6.00056E-01
1.6490,5.50596E-01
1.6500,4.95982E-01
1.6510,4.36738E-01
1.6520,3.73427E-01
1.6530,3.06650E-01
1.6540,2.37033E-01
1.6550,1.65227E-01
1.6560,9.18987E-02
1.6570,1.77265E-02
1.6580,-5.66085E-02
1.6590,-1.30427E-01
1.6600,-2.03057E-01
1.6610,-2.73843E-01
1.6620,-3.42148E-01
1.6630,-4.07363E-01
1.6640,-4.68907E-01
1.6650,-5.26237E-01
1.6660,-5.78852E-01
1.6670,-6.26294E-01
1.6680,-6.68154E-01
1.6690,-7.04075E-01
1.6700,-7.33755E-01
1.6710,-7.56948E-01
1.6720,-7.73469E-01
1.6730,-7.83188E-01
1.6740,-7.86041E-01
1.6750,-7.82020E-01
1.6760,-7.71179E-01
1.6770,-7.53632E-01
1.6780,-7.29548E-01
1.6790,-6.99154E-01
1.6800,-6.62729E-01
1.6810,-6.20603E-01
1.6820,-5.73153E-01
1.6830,-5.20799E-01
1.6840,-4.64002E-01
1.6850,-4.03256E-01
1.6860,-3.39088E-01
1.6870,-2.72051E-01
1.6880,-2.02717E-01
1.6890,-1.31677E-01
1.6900,-5.95321E-02
1.6910,1.31118E-02
1.6920,8.56465E-02
1.6930,1.57469E-01
1.6940,2.27984E-01
1.6950,2.96612E-01
1.6960,3.62791E-01
1.6970,4.25984E-01
1.6980,4.85679E-01
1.6990,5.41398E-01
1.7000,5.92696E-01
1.7010,6.39168E-01
1.7020,6.80450E-01
1.7030,7.16222E-01
1.7040,7.46209E-01
1.7050,7.70186E-01
1.7060,7.87978E-01
1.7070,7.99458E-01
1.7080,8.04553E-01
1.7090,8.03240E-01
1.7100,7.95546E-01
1.7110,7.81550E-01
1.7120,7.61380E-01
1.7130,7.35212E-01
1.7140,7.03269E-01
1.7150,6.65816E-01
1.7160,6.23161E-01
1.7170,5.75652E-01
1.7180,5.23670E-01
1.7190,4.67630E-01
1.7200,4.07978E-01
1.7210,3.45182E-01
1.7220,2.79734E-01
1.7230,2.12142E-01
1.7240,1.42930E-01
1.7250,7.26277E-02
1.7260,1.77388E-03
1.7270,-6.90937E-02
1.7280,-1.39439E-01
1.7290,-2.08735E-01
1.7300,-2.76462E-01
1.7310,-3.42119E-01
1.7320,-4.05220E-01
1.7330,-4.65302E-01
1.7340,-5.21928E-01
1.7350,-5.74687E-01
1.7360,-6.23201E-01
1.7370,-6.67125E-01
1.7380,-7.06148E-01
1.7390,-7.39998E-01
1.7400,-7.68444E-01
1.7410,-7.91293E-01
1.7420,-8.08394E-01
1.7430,-8.19641E-01
1.7440,-8.24968E-01
1.7450,-8.24354E-01
1.7460,-8.17821E-01
1.7470,-8.05431E-01
1.7480,-7.87289E-01
1.7490,-7.63543E-01
1.7500,-7.34375E-01
1.7510,-7.00008E-01
1.7520,-6.60699E-01
1.7530,-6.16739E-01
1.7540,-5.68449E-01
1.7550,-5.16181E-01
1.7560,-4.60311E-01
1.7570,-4.01236E-01
1.7580,-3.39377E-01
1.7590,-2.75170E-01
1.7600,-2.09064E-01
1.7610,-1.41519E-01
1.7620,-7.30037E-02
1.7630,-3.98841E-03
1.7640,6.50543E-02
1.7650,1.33655E-01
1.7660,2.01349E-01
1.7670,2.67682E-01
1.7680,3.32211E-01
1.7690,3.94506E-01
1.7700,4.54157E-01
1.7710,5.10773E-01
1.7720,5.63984E-01
1.7730,6.13448E-01
1.7740,6.58847E-01
1.7750,6.99894E-01
1.7760,7.36330E-01
1.7770,7.67929E-01
1.7780,7.94499E-01
1.7790,8.15880E-01
1.7800,8.31949E-01
1.7810,8.42617E-01
1.7820,8.47829E-01
1.7830,8.47570E-01
1.7840,8.41855E-01
1.7850,8.30738E-01
1.7860,8.14306E-01
1.7870,7.92678E-01
1.7880,7.66008E-01
1.7890,7.34480E-01
1.7900,6.98306E-01
1.7910,6.57730E-01
1.7920,6.13018E-01
1.7930,5.64464E-01
1.7940,5.12381E-01
1.7950,4.57106E-01
1.7960,3.98989E-01
1.7970,3.38401E-01
1.7980,2.75723E-01
1.7990,2.11346E-01
1.8000,1.45671E-01
1.8010,7.91038E-02
1.8020,1.20537E-02
1.8030,-5.50700E-02
1.8040,-1.21860E-01
1.8050,-1.87912E-01
1.8060,-2.52831E-01
1.8070,-3.16230E-01
1.8080,-3.77732E-01
1.8090,-4.36976E-01
1.8100,-4.93614E-01
1.8110,-5.47319E-01
1.8120,-5.97780E-01
1.8130,-6.44709E-01
1.8140,-6.87839E-01
1.8150,-7.26930E-01
1.8160,-7.61763E-01
1.8170,-7.92148E-01
1.8180,-8.17921E-01
1.8190,-8.38947E-01
1.8200,-8.55117E-01
1.8210,-8.66353E-01
1.8220,-8.72605E-01
1.8230,-8.73852E-01
1.8240,-8.70101E-01
1.8250,-8.61389E-01
1.8260,-8.47781E-01
1.8270,-8.29367E-01
1.8280,-8.06267E-01
1.8290,-7.78624E-01
1.8300,-7.46607E-01
1.8310,-7.10409E-01
1.8320,-6.70244E-01
1.8330,-6.26348E-01
1.8340,-5.78975E-01
1.8350,-5.28398E-01
1.8360,-4.74906E-01
1.8370,-4.18801E-01
1.8380,-3.60400E-01
1.8390,-3.00028E-01
1.8400,-2.38020E-01
1.8410,-1.74719E-01
1.8420,-1.10470E-01
1.8430,-4.56253E-02
1.8440,1.94659E-02
1.8450,8.44527E-02
1.8460,1.48988E-01
1.8470,2.12727E-01
1.8480,2.75335E-01
1.8490,3.36483E-01
1.8500,3.95851E-01
1.8510,4.53132E-01
1.8520,5.08031E-01
1.8530,5.60268E-01
1.8540,6.09577E-01
1.8550,6.55711E-01
1.8560,6.98440E-01
1.8570,7.37552E-01
1.8580,7.72857E-01
1.8590,8.04186E-01
1.8600,8.31388E-01
1.8610,8.54338E-01
1.8620,8.72931E-01
1.8630,8.87087E-01
1.8640,8.96747E-01
1.8650,9.01875E-01
1.8660,9.02461E-01
1.8670,8.98515E-01
1.8680,8.90070E-01
1.8690,8.77183E-01
1.8700,8.59931E-01
1.8710,8.38414E-01
1.8720,8.12750E-01
1.8730,7.83079E-01
1.8740,7.49559E-01
1.8750,7.12366E-01
1.8760,6.71694E-01
1.8770,6.27751E-01
1.8780,5.80760E-01
1.8790,5.30958E-01
1.8800,4.78594E-01
1.8810,4.23929E-01
1.8820,3.67230E-01
1.8830,3.08776E-01
1.8840,2.48850E-01
1.8850,1.87742E-01
1.8860,1.25745E-01
1.8870,6.31542E-02
1.8880,2.65767E-04
1.8890,-6.26240E-02
1.8900,-1.25221E-01
1.8910,-1.87234E-01
1.8920,-2.48378E-01
1.8930,-3.08370E-01
1.8940,-3.66938E-01
1.8950,-4.23816E-01
1.8960,-4.78750E-01
1.8970,-5.31492E-01
1.8980,-5.81810E-01
1.8990,-6.29481E-01
1.9000,-6.74300E-01
1.9010,-7.16071E-01
1.9020,-7.54615E-01
1.9030,-7.89771E-01
1.9040,-8.21391E-01
1.9050,-8.49345E-01
1.9060,-8.73519E-01
1.9070,-8.93820E-01
1.9080,-9.10168E-01
1.9090,-9.22505E-01
1.9100,-9.30788E-01
1.9110,-9.34994E-01
1.9120,-9.35117E-01
1.9130,-9.31170E-01
1.9140,-9.23182E-01
1.9150,-9.11201E-01
1.9160,-8.95290E-01
1.9170,-8.75531E-01
1.9180,-8.52019E-01
1.9190,-8.24868E-01
1.9200,-7.94204E-01
1.9210,-7.60168E-01
1.9220,-7.22914E-01
1.9230,-6.82611E-01
1.9240,-6.39437E-01
1.9250,-5.93581E-01
1.9260,-5.45245E-01
1.9270,-4.94636E-01
1.9280,-4.41973E-01
1.9290,-3.87479E-01
1.9300,-3.31386E-01
1.9310,-2.73930E-01
1.9320,-2.15349E-01
1.9330,-1.55887E-01
1.9340,-9.57900E-02
1.9350,-3.53033E-02
1.9360,2.53265E-02
1.9370,8.58542E-02
1.9380,1.46036E-01
1.9390,2.05632E-01
1.9400,2.64405E-01
1.9410,3.22124E-01
1.9420,3.78561E-01
1.9430,4.33498E-01
1.9440,4.86721E-01
1.9450,5.38026E-01
1.9460,5.87218E-01
1.9470,6.34110E-01
1.9480,6.78526E-01
1.9490,7.20301E-01
1.9500,7.59281E-01
1.9510,7.95323E-01
1.9520,8.28299E-01
1.9530,8.58089E-01
1.9540,8.84590E-01
1.9550,9.07710E-01
1.9560,9.27372E-01
1.9570,9.43512E-01
1.9580,9.56078E-01
1.9590,9.65035E-01
1.9600,9.70359E-01
1.9610,9.72042E-01
1.9620,9.70089E-01
1.9630,9.64517E-01
1.9640,9.55359E-01
1.9650,9.42658E-01
1.9660,9.26474E-01
1.9670,9.06875E-01
1.9680,8.83945E-01
1.9690,8.57776E-01
1.9700,8.28476E-01
1.9710,7.96159E-01
1.9720,7.60952E-01
1.9730,7.22991E-01
1.9740,6.82421E-01
1.9750,6.39397E-01
1.9760,5.94079E-01
1.9770,5.46637E-01
1.9780,4.97247E-01
1.9790,4.46089E-01
1.9800,3.93350E-01
1.9810,3.39221E-01
1.9820,2.83898E-01
1.9830,2.27577E-01
1.9840,1.70460E-01
1.9850,1.12747E-01
1.9860,5.46425E-02
1.9870,-3.65222E-03
1.9880,-6.19344E-02
1.9890,-1.20003E-01
1.9900,-1.77659E-01
1.9910,-2.34706E-01
1.9920,-2.90951E-01
1.9930,-3.46205E-01
1.9940,-4.00283E-01
1.9950,-4.53005E-01
1.9960,-5.04197E-01
1.9970,-5.53692E-01
1.9980,-6.01329E-01
1.9990,-6.46953E-01
2.0000,-6.90420E-01
2.0010,-7.31590E-01
2.0020,-7.70334E-01
2.0030,-8.06531E-01
2.0040,-8.40070E-01
2.0050,-8.70850E-01
2.0060,-8.98776E-01
2.0070,-9.23767E-01
2.0080,-9.45751E-01
2.0090,-9.64666E-01
2.0100,-9.80458E-01
2.0110,-9.93089E-01
2.0120,-1.00253E+00
2.0130,-1.00875E+00
2.0140,-1.01175E+00
2.0150,-1.01152E+00
2.0160,-1.00808E+00
2.0170,-1.00146E+00
2.0180,-9.91666E-01
2.0190,-9.78755E-01
2.0200,-9.62775E-01
2.0210,-9.43784E-01
2.0220,-9.21852E-01
2.0230,-8.97056E-01
2.0240,-8.69482E-01
2.0250,-8.39225E-01
2.0260,-8.06384E-01
2.0270,-7.71071E-01
2.0280,-7.33400E-01
2.0290,-6.93495E-01
2.0300,-6.51484E-01
2.0310,-6.07501E-01
2.0320,-5.61685E-01
2.0330,-5.14180E-01
2.0340,-4.65134E-01
2.0350,-4.14699E-01
2.0360,-3.63029E-01
2.0370,-3.10283E-01
2.0380,-2.56619E-01
2.0390,-2.02199E-01
2.0400,-1.47186E-01
2.0410,-9.17416E-02
2.0420,-3.60298E-02
2.0430,1.97867E-02
2.0440,7.55461E-02
2.0450,1.31088E-01
2.0460,1.86252E-01
2.0470,2.40884E-01
2.0480,2.94829E-01
2.0490,3.47935E-01
2.0500,4.00056E-01
2.0510,4.51049E-01
2.0520,5.00773E-01
2.0530,5.49096E-01
2.0540,5.95887E-01
2.0550,6.41021E-01
2.0560,6.84381E-01
2.0570,7.25853E-01
2.0580,7.65330E-01
2.0590,8.02713E-01
2.0600,8.37907E-01
2.0610,8.70825E-01
2.0620,9.01386E-01
2.0630,9.29518E-01
2.0640,9.55154E-01
2.0650,9.78235E-01
2.0660,9.98710E-01
2.0670,1.01653E+00
2.0680,1.03167E+00
2.0690,1.04409E+00
2.0700,1.05377E+00
2.0710,1.06070E+00
2.0720,1.06486E+00
2.0730,1.06626E+00
2.0740,1.06491E+00
2.0750,1.06082E+00
2.0760,1.05401E+00
2.0770,1.04451E+00
2.0780,1.03235E+00
2.0790,1.01758E+00
2.0800,1.00023E+00
2.0810,9.80370E-01
2.0820,9.58051E-01
2.0830,9.33338E-01
2.0840,9.06303E-01
2.0850,8.77020E-01
2.0860,8.45570E-01
2.0870,8.12038E-01
2.0880,7.76515E-01
2.0890,7.39093E-01
2.0900,6.99872E-01
2.0910,6.58952E-01
2.0920,6.16439E-01
2.0930,5.72441E-01
2.0940,5.27069E-01
2.0950,4.80436E-01
2.0960,4.32658E-01
2.0970,3.83853E-01
2.0980,3.34139E-01
2.0990,2.83638E-01
2.1000,2.32470E-01
2.1010,1.80758E-01
2.1020,1.28625E-01
2.1030,7.61926E-02
2.1040,2.35838E-02
2.1050,-2.90794E-02
2.1060,-8.16759E-02
2.1070,-1.34085E-01
2.1080,-1.86189E-01
2.1090,-2.37870E-01
2.1100,-2.89011E-01
2.1110,-3.39501E-01
2.1120,-3.89227E-01
2.1130,-4.38081E-01
2.1140,-4.85958E-01
2.1150,-5.32753E-01
2.1160,-5.78369E-01
2.1170,-6.22709E-01
2.1180,-6.65679E-01
2.1190,-7.07192E-01
2.1200,-7.47161E-01
2.1210,-7.85508E-01
2.1220,-8.22153E-01
2.1230,-8.57026E-01
2.1240,-8.90057E-01
2.1250,-9.21184E-01
2.1260,-9.50348E-01
2.1270,-9.77494E-01
2.1280,-1.00257E+00
2.1290,-1.02554E+00
2.1300,-1.04635E+00
2.1310,-1.06498E+00
2.1320,-1.08139E+00
2.1330,-1.09556E+00
2.1340,-1.10746E+00
2.1350,-1.11709E+00
2.1360,-1.12443E+00
2.1370,-1.12947E+00
2.1380,-1.13221E+00
2.1390,-1.13267E+00
2.1400,-1.13084E+00
2.1410,-1.12674E+00
2.1420,-1.12038E+00
2.1430,-1.11179E+00
2.1440,-1.10100E+00
2.1450,-1.08803E+00
2.1460,-1.07292E+00
2.1470,-1.05571E+00
2.1480,-1.03643E+00
2.1490,-1.01514E+00
2.1500,-9.91890E-01
2.1510,-9.66723E-01
2.1520,-9.39699E-01
2.1530,-9.10879E-01
2.1540,-8.80323E-01
2.1550,-8.48099E-01
2.1560,-8.14272E-01
2.1570,-7.78915E-01
2.1580,-7.42098E-01
2.1590,-7.03897E-01
2.1600,-6.64390E-01
2.1610,-6.23653E-01
2.1620,-5.81768E-01
2.1630,-5.38816E-01
2.1640,-4.94880E-01
2.1650,-4.50045E-01
2.1660,-4.04394E-01
2.1670,-3.58015E-01
2.1680,-3.10993E-01
2.1690,-2.63415E-01
2.1700,-2.15368E-01
2.1710,-1.66939E-01
2.1720,-1.18216E-01
2.1730,-6.92848E-02
2.1740,-2.02326E-02
2.1750,2.88549E-02
2.1760,7.78924E-02
2.1770,1.26796E-01
2.1780,1.75481E-01
2.1790,2.23866E-01
2.1800,2.71870E-01
2.1810,3.19412E-01
2.1820,3.66415E-01
2.1830,4.12803E-01
2.1840,4.58499E-01
2.1850,5.03432E-01
2.1860,5.47529E-01
2.1870,5.90722E-01
2.1880,6.32944E-01
2.1890,6.74131E-01
2.1900,7.14218E-01
2.1910,7.53148E-01
2.1920,7.90861E-01
2.1930,8.27304E-01
2.1940,8.62422E-01
2.1950,8.96168E-01
2.1960,9.28492E-01
2.1970,9.59351E-01
2.1980,9.88703E-01
2.1990,1.01651E+00
2.2000,1.04273E+00
2.2010,1.06734E+00
2.2020,1.09030E+00
2.2030,1.11159E+00
2.2040,1.13118E+00
2.2050,1.14905E+00
2.2060,1.16518E+00
2.2070,1.17956E+00
2.2080,1.19216E+00
2.2090,1.20299E+00
2.2100,1.21203E+00
2.2110,1.21928E+00
2.2120,1.22473E+00
2.2130,1.22839E+00
2.2140,1.23026E+00
2.2150,1.23035E+00
2.2160,1.22866E+00
2.2170,1.22521E+00
2.2180,1.22000E+00
2.2190,1.21306E+00
2.2200,1.20440E+00
2.2210,1.19404E+00
2.2220,1.18201E+00
2.2230,1.16833E+00
2.2240,1.15303E+00
2.2250,1.13613E+00
2.2260,1.11768E+00
2.2270,1.09769E+00
2.2280,1.07621E+00
2.2290,1.05327E+00
2.2300,1.02891E+00
2.2310,1.00317E+00
2.2320,9.76094E-01
2.2330,9.47721E-01
2.2340,9.18095E-01
2.2350,8.87262E-01
2.2360,8.55269E-01
2.2370,8.22163E-01
2.2380,7.87992E-01
2.2390,7.52806E-01
2.2400,7.16656E-01
2.2410,6.79591E-01
2.2420,6.41665E-01
2.2430,6.02928E-01
2.2440,5.63435E-01
2.2450,5.23237E-01
2.2460,4.82390E-01
2.2470,4.40946E-01
2.2480,3.98960E-01
2.2490,3.56486E-01
2.2500,3.13578E-01
2.2510,2.70290E-01
2.2520,2.26677E-01
2.2530,1.82792E-01
2.2540,1.38689E-01
2.2550,9.44222E-02
2.2560,5.00439E-02
2.2570,5.60674E-03
2.2580,-3.88370E-02
2.2590,-8.32357E-02
2.2600,-1.27538E-01
2.2610,-1.71695E-01
2.2620,-2.15655E-01
2.2630,-2.59371E-01
2.2640,-3.02794E-01
2.2650,-3.45877E-01
2.2660,-3.88574E-01
2.2670,-4.30839E-01
2.2680,-4.72628E-01
2.2690,-5.13899E-01
2.2700,-5.54608E-01
2.2710,-5.94715E-01
2.2720,-6.34179E-01
2.2730,-6.72962E-01
2.2740,-7.11027E-01
2.2750,-7.48336E-01
2.2760,-7.84855E-01
2.2770,-8.20550E-01
2.2780,-8.55388E-01
2.2790,-8.89338E-01
2.2800,-9.22370E-01
2.2810,-9.54456E-01
2.2820,-9.85567E-01
2.2830,-1.01568E+00
2.2840,-1.04476E+00
2.2850,-1.07280E+00
2.2860,-1.09977E+00
2.2870,-1.12565E+00
2.2880,-1.15042E+00
2.2890,-1.17406E+00
2.2900,-1.19656E+00
2.2910,-1.21790E+00
2.2920,-1.23807E+00
2.2930,-1.25706E+00
2.2940,-1.27485E+00
2.2950,-1.29143E+00
2.2960,-1.30680E+00
2.2970,-1.32095E+00
2.2980,-1.33387E+00
2.2990,-1.34556E+00
2.3000,-1.35602E+00
2.3010,-1.36525E+00
2.3020,-1.37323E+00
2.3030,-1.37998E+00
2.3040,-1.38549E+00
2.3050,-1.38978E+00
2.3060,-1.39283E+00
2.3070,-1.39466E+00
2.3080,-1.39528E+00
2.3090,-1.39468E+00
2.3100,-1.39288E+00
2.3110,-1.38989E+00
2.3120,-1.38572E+00
2.3130,-1.38037E+00
2.3140,-1.37387E+00
2.3150,-1.36622E+00
2.3160,-1.35744E+00
2.3170,-1.34753E+00
2.3180,-1.33653E+00
2.3190,-1.32444E+00
2.3200,-1.31127E+00
2.3210,-1.29706E+00
2.3220,-1.28181E+00
2.3230,-1.26554E+00
2.3240,-1.24828E+00
2.3250,-1.23005E+00
2.3260,-1.21086E+00
2.3270,-1.19073E+00
2.3280,-1.16970E+00
2.3290,-1.14777E+00
2.3300,-1.12498E+00
2.3310,-1.10134E+00
2.3320,-1.07688E+00
2.3330,-1.05163E+00
2.3340,-1.02560E+00
2.3350,-9.98823E-01
2.3360,-9.71322E-01
2.3370,-9.43122E-01
2.3380,-9.14248E-01
2.3390,-8.84725E-01
2.3400,-8.54579E-01
2.3410,-8.23835E-01
2.3420,-7.92519E-01
2.3430,-7.60656E-01
2.3440,-7.28272E-01
2.3450,-6.95394E-01
2.3460,-6.62046E-01
2.3470,-6.28255E-01
2.3480,-5.94046E-01
2.3490,-5.59444E-01
2.3500,-5.24477E-01
2.3510,-4.89168E-01
2.3520,-4.53544E-01
2.3530,-4.17629E-01
2.3540,-3.81448E-01
2.3550,-3.45027E-01
2.3560,-3.08390E-01
2.3570,-2.71561E-01
2.3580,-2.34565E-01
2.3590,-1.97425E-01
2.3600,-1.60166E-01
2.3610,-1.22810E-01
2.3620,-8.53802E-02
2.3630,-4.79001E-02
2.3640,-1.03918E-02
2.3650,2.71225E-02
2.3660,6.46213E-02
2.3670,1.02083E-01
2.3680,1.39486E-01
2.3690,1.76811E-01
2.3700,2.14037E-01
2.3710,2.51144E-01
2.3720,2.88112E-01
2.3730,3.24924E-01
2.3740,3.61559E-01
2.3750,3.98000E-01
2.3760,4.34228E-01
2.3770,4.70228E-01
2.3780,5.05981E-01
2.3790,5.41472E-01
2.3800,5.76684E-01
2.3810,6.11601E-01
2.3820,6.46209E-01
2.3830,6.80494E-01
2.3840,7.14440E-01
2.3850,7.48034E-01
2.3860,7.81263E-01
2.3870,8.14115E-01
2.3880,8.46576E-01
2.3890,8.78635E-01
2.3900,9.10280E-01
2.3910,9.41501E-01
2.3920,9.72287E-01
2.3930,1.00263E+00
2.3940,1.03252E+00
2.3950,1.06194E+00
2.3960,1.09089E+00
2.3970,1.11936E+00
2.3980,1.14734E+00
2.3990,1.17483E+00
2.4000,1.20181E+00
2.4010,1.22829E+00
2.4020,1.25425E+00
2.4030,1.27968E+00
2.4040,1.30460E+00
2.4050,1.32898E+00
2.4060,1.35283E+00
2.4070,1.37614E+00
2.4080,1.39890E+00
2.4090,1.42112E+00
2.4100,1.44279E+00
2.4110,1.46391E+00
2.4120,1.48448E+00
2.4130,1.50449E+00
2.4140,1.52394E+00
2.4150,1.54284E+00
2.4160,1.56118E+00
2.4170,1.57896E+00
2.4180,1.59618E+00
2.4190,1.61284E+00
2.4200,1.62895E+00
2.4210,1.64450E+00
2.4220,1.65949E+00
2.4230,1.67393E+00
2.4240,1.68782E+00
2.4250,1.70115E+00
2.4260,1.71394E+00
2.4270,1.72619E+00
2.4280,1.73789E+00
2.4290,1.74905E+00
2.4300,1.75967E+00
2.4310,1.76977E+00
2.4320,1.77933E+00
2.4330,1.78837E+00
2.4340,1.79689E+00
2.4350,1.80489E+00
2.4360,1.81238E+00
2.4370,1.81936E+00
2.4380,1.82584E+00
2.4390,1.83182E+00
2.4400,1.83731E+00
2.4410,1.84231E+00
2.4420,1.84684E+00
2.4430,1.85088E+00
2.4440,1.85446E+00
2.4450,1.85758E+00
2.4460,1.86024E+00
2.4470,1.86244E+00
2.4480,1.86420E+00
2.4490,1.86552E+00
2.4500,1.86641E+00
2.4510,1.86688E+00
2.4520,1.86692E+00
2.4530,1.86656E+00
2.4540,1.86579E+00
2.4550,1.86462E+00
2.4560,1.86305E+00
2.4570,1.86111E+00
2.4580,1.85878E+00
2.4590,1.85609E+00
2.4600,1.85303E+00
2.4610,1.84961E+00
2.4620,1.84585E+00
2.4630,1.84174E+00
2.4640,1.83730E+00
2.4650,1.83253E+00
2.4660,1.82744E+00
2.4670,1.82204E+00
2.4680,1.81633E+00
2.4690,1.81033E+00
2.4700,1.80403E+00
2.4710,1.79744E+00
2.4720,1.79058E+00
2.4730,1.78345E+00
2.4740,1.77606E+00
2.4750,1.76841E+00
2.4760,1.76051E+00
2.4770,1.75237E+00
2.4780,1.74399E+00
2.4790,1.73538E+00
2.4800,1.72656E+00
2.4810,1.71752E+00
2.4820,1.70827E+00
2.4830,1.69882E+00
2.4840,1.68918E+00
2.4850,1.67935E+00
2.4860,1.66934E+00
2.4870,1.65916E+00
2.4880,1.64880E+00
2.4890,1.63829E+00
2.4900,1.62762E+00
2.4910,1.61680E+00
2.4920,1.60584E+00
2.4930,1.59474E+00
2.4940,1.58351E+00
2.4950,1.57216E+00
2.4960,1.56068E+00
2.4970,1.54910E+00
2.4980,1.53740E+00
2.4990,1.52561E+00
2.5000,1.51371E+00
2.5010,1.50173E+00
2.5020,1.48966E+00
2.5030,1.47751E+00
2.5040,1.46529E+00
2.5050,1.45300E+00
2.5060,1.44064E+00
2.5070,1.42822E+00
2.5080,1.41575E+00
2.5090,1.40323E+00
2.5100,1.39066E+00
2.5110,1.37805E+00
2.5120,1.36540E+00
2.5130,1.35272E+00
2.5140,1.34002E+00
2.5150,1.32729E+00
2.5160,1.31454E+00
2.5170,1.30178E+00
2.5180,1.28901E+00
2.5190,1.27622E+00
2.5200,1.26344E+00
2.5210,1.25066E+00
2.5220,1.23788E+00
2.5230,1.22510E+00
2.5240,1.21234E+00
2.5250,1.19959E+00
2.5260,1.18686E+00
2.5270,1.17415E+00
2.5280,1.16147E+00
2.5290,1.14881E+00
2.5300,1.13618E+00
2.5310,1.12359E+00
2.5320,1.11103E+00
2.5330,1.09851E+00
2.5340,1.08603E+00
2.5350,1.07360E+00
2.5360,1.06121E+00
2.5370,1.04887E+00
2.5380,1.03658E+00
2.5390,1.02434E+00
2.5400,1.01216E+00
2.5410,1.00003E+00
2.5420,9.87971E-01
2.5430,9.75969E-01
2.5440,9.64030E-01
2.5450,9.52157E-01
2.5460,9.40351E-01
2.5470,9.28614E-01
2.5480,9.16947E-01
2.5490,9.05352E-01
2.5500,8.93831E-01
2.5510,8.82384E-01
2.5520,8.71015E-01
2.5530,8.59722E-01
2.5540,8.48509E-01
2.5550,8.37376E-01
2.5560,8.26324E-01
2.5570,8.15354E-01
2.5580,8.04468E-01
2.5590,7.93667E-01
2.5600,7.82950E-01
2.5610,7.72320E-01
2.5620,7.61777E-01
2.5630,7.51321E-01
2.5640,7.40954E-01
2.5650,7.30677E-01
2.5660,7.20488E-01
2.5670,7.10391E-01
2.5680,7.00384E-01
2.5690,6.90468E-01
2.5700,6.80644E-01
2.5710,6.70913E-01
2.5720,6.61274E-01
2.5730,6.51727E-01
2.5740,6.42274E-01
2.5750,6.32914E-01
2.5760,6.23648E-01
2.5770,6.14476E-01
2.5780,6.05397E-01
2.5790,5.96412E-01
2.5800,5.87521E-01
2.5810,5.78724E-01
2.5820,5.70021E-01
2.5830,5.61413E-01
2.5840,5.52897E-01
2.5850,5.44476E-01
2.5860,5.36149E-01
2.5870,5.27914E-01
2.5880,5.19774E-01
2.5890,5.11726E-01
2.5900,5.03771E-01
2.5910,4.95908E-01
2.5920,4.88138E-01
2.5930,4.80460E-01
2.5940,4.72874E-01
2.5950,4.65379E-01
2.5960,4.57975E-01
2.5970,4.50661E-01
2.5980,4.43438E-01
2.5990,4.36304E-01
2.6000,4.29259E-01
2.6010,4.22303E-01
2.6020,4.15436E-01
2.6030,4.08656E-01
2.6040,4.01964E-01
2.6050,3.95358E-01
2.6060,3.88839E-01
2.6070,3.82405E-01
2.6080,3.76057E-01
2.6090,3.69793E-01
2.6100,3.63613E-01
2.6110,3.57516E-01
2.6120,3.51502E-01
2.6130,3.45570E-01
2.6140,3.39719E-01
2.6150,3.33950E-01
2.6160,3.28260E-01
2.6170,3.22650E-01
2.6180,3.17119E-01
2.6190,3.11666E-01
2.6200,3.06290E-01
2.6210,3.00992E-01
2.6220,2.95769E-01
2.6230,2.90622E-01
2.6240,2.85550E-01
2.6250,2.80551E-01
2.6260,2.75626E-01
2.6270,2.70774E-01
2.6280,2.65993E-01
2.6290,2.61284E-01
2.6300,2.56645E-01
2.6310,2.52076E-01
2.6320,2.47576E-01
2.6330,2.43144E-01
2.6340,2.38780E-01
2.6350,2.34483E-01
2.6360,2.30251E-01
2.6370,2.26086E-01
2.6380,2.21984E-01
2.6390,2.17947E-01
2.6400,2.13973E-01
2.6410,2.10061E-01
2.6420,2.06212E-01
2.6430,2.02423E-01
2.6440,1.98694E-01
2.6450,1.95026E-01
2.6460,1.91416E-01
2.6470,1.87864E-01
2.6480,1.84369E-01
2.6490,1.80932E-01
2.6500,1.77550E-01
2.6510,1.74224E-01
2.6520,1.70953E-01
2.6530,1.67735E-01
2.6540,1.64571E-01
2.6550,1.61459E-01
2.6560,1.58399E-01
2.6570,1.55390E-01
2.6580,1.52432E-01
2.6590,1.49523E-01
2.6600,1.46664E-01
2.6610,1.43853E-01
2.6620,1.41091E-01
2.6630,1.38375E-01
2.6640,1.35706E-01
2.6650,1.33082E-01
2.6660,1.30504E-01
2.6670,1.27971E-01
2.6680,1.25481E-01
2.6690,1.23035E-01
2.6700,1.20632E-01
2.6710,1.18271E-01
2.6720,1.15951E-01
2.6730,1.13672E-01
2.6740,1.11433E-01
2.6750,1.09235E-01
2.6760,1.07075E-01
2.6770,1.04954E-01
2.6780,1.02871E-01
2.6790,1.00825E-01
2.6800,9.88156E-02
2.6810,9.68429E-02
2.6820,9.49058E-02
2.6830,9.30039E-02
2.6840,9.11366E-02
2.6850,8.93034E-02
2.6860,8.75038E-02
2.6870,8.57371E-02
2.6880,8.40030E-02
2.6890,8.23008E-02
2.6900,8.06302E-02
2.6910,7.89905E-02
2.6920,7.73813E-02
2.6930,7.58021E-02
2.6940,7.42524E-02
2.6950,7.27318E-02
2.6960,7.12397E-02
2.6970,6.97756E-02
2.6980,6.83393E-02
2.6990,6.69300E-02
2.7000,6.55476E-02
2.7010,6.41914E-02
2.7020,6.28610E-02
2.7030,6.15561E-02
2.7040,6.02761E-02
2.7050,5.90207E-02
2.7060,5.77894E-02
2.7070,5.65819E-02
2.7080,5.53977E-02
2.7090,5.42364E-02
2.7100,5.30977E-02
2.7110,5.19811E-02
2.7120,5.08863E-02
2.7130,4.98129E-02
2.7140,4.87605E-02
2.7150,4.77287E-02
2.7160,4.67172E-02
2.7170,4.57257E-02
2.7180,4.47537E-02
2.7190,4.38009E-02
2.7200,4.28671E-02
2.7210,4.19518E-02
2.7220,4.10547E-02
2.7230,4.01755E-02
2.7240,3.93139E-02
2.7250,3.84695E-02
2.7260,3.76421E-02
2.7270,3.68313E-02
2.7280,3.60369E-02
2.7290,3.52585E-02
2.7300,3.44958E-02
2.7310,3.37486E-02
2.7320,3.30165E-02
2.7330,3.22994E-02
2.7340,3.15968E-02
2.7350,3.09086E-02
2.7360,3.02345E-02
2.7370,2.95742E-02
2.7380,2.89274E-02
2.7390,2.82939E-02
2.7400,2.76735E-02
2.7410,2.70659E-02
2.7420,2.64708E-02
2.7430,2.58881E-02
2.7440,2.53174E-02
2.7450,2.47586E-02
2.7460,2.42115E-02
2.7470,2.36757E-02
2.7480,2.31512E-02
2.7490,2.26376E-02
2.7500,2.21348E-02
2.7510,2.16425E-02
2.7520,2.11606E-02
2.7530,2.06888E-02
2.7540,2.02270E-02
2.7550,1.97749E-02
2.7560,1.93324E-02
2.7570,1.88993E-02
2.7580,1.84754E-02
2.7590,1.80605E-02
2.7600,1.76544E-02
2.7610,1.72570E-02
2.7620,1.68681E-02
2.7630,1.64875E-02
2.7640,1.61151E-02
2.7650,1.57506E-02
2.7660,1.53940E-02
2.7670,1.50451E-02
2.7680,1.47036E-02
2.7690,1.43696E-02
2.7700,1.40428E-02
2.7710,1.37230E-02
2.7720,1.34102E-02
2.7730,1.31042E-02
2.7740,1.28048E-02
2.7750,1.25119E-02
2.7760,1.22255E-02
2.7770,1.19453E-02
2.7780,1.16712E-02
2.7790,1.14031E-02
2.7800,1.11409E-02
2.7810,1.08844E-02
2.7820,1.06336E-02
2.7830,1.03883E-02
2.7840,1.01485E-02
2.7850,9.91388E-03
2.7860,9.68449E-03
2.7870,9.46017E-03
2.7880,9.24082E-03
2.7890,9.02634E-03
2.7900,8.81662E-03
2.7910,8.61158E-03
2.7920,8.41110E-03
2.7930,8.21509E-03
2.7940,8.02346E-03
2.7950,7.83612E-03
2.7960,7.65297E-03
2.7970,7.47392E-03
2.7980,7.29890E-03
2.7990,7.12781E-03
2.8000,6.96057E-03
2.8010,6.79709E-03
2.8020,6.63731E-03
2.8030,6.48113E-03
2.8040,6.32848E-03
2.8050,6.17929E-03
2.8060,6.03348E-03
2.8070,5.89098E-03
2.8080,5.75172E-03
2.8090,5.61562E-03
2.8100,5.48262E-03
2.8110,5.35266E-03
2.8120,5.22566E-03
2.8130,5.10156E-03
2.8140,4.98030E-03
2.8150,4.86182E-03
2.8160,4.74605E-03
2.8170,4.63294E-03
2.8180,4.52243E-03
2.8190,4.41446E-03
2.8200,4.30897E-03
2.8210,4.20592E-03
2.8220,4.10525E-03
2.8230,4.00690E-03
2.8240,3.91083E-03
2.8250,3.81698E-03
2.8260,3.72530E-03
2.8270,3.63575E-03
2.8280,3.54828E-03
2.8290,3.46285E-03
2.8300,3.37940E-03
2.8310,3.29789E-03
2.8320,3.21829E-03
2.8330,3.14054E-03
2.8340,3.06462E-03
2.8350,2.99046E-03
2.8360,2.91804E-03
2.8370,2.84732E-03
2.8380,2.77826E-03
2.8390,2.71082E-03
2.8400,2.64497E-03
2.8410,2.58066E-03
2.8420,2.51787E-03
2.8430,2.45656E-03
2.8440,2.39670E-03
2.8450,2.33825E-03
2.8460,2.28118E-03
2.8470,2.22546E-03
2.8480,2.17107E-03
2.8490,2.11796E-03
2.8500,2.06611E-03
2.8510,2.01549E-03
2.8520,1.96608E-03
2.8530,1.91784E-03
2.8540,1.87075E-03
2.8550,1.82478E-03
2.8560,1.77991E-03
2.8570,1.73611E-03
2.8580,1.69336E-03
2.8590,1.65163E-03
2.8600,1.61090E-03
2.8610,1.57115E-03
2.8620,1.53235E-03
2.8630,1.49448E-03
2.8640,1.45752E-03
2.8650,1.42145E-03
2.8660,1.38625E-03
2.8670,1.35189E-03
2.8680,1.31836E-03
2.8690,1.28565E-03
2.8700,1.25372E-03
2.8710,1.22256E-03
2.8720,1.19216E-03
2.8730,1.16250E-03
2.8740,1.13355E-03
2.8750,1.10530E-03
2.8760,1.07774E-03
2.8770,1.05085E-03
2.8780,1.02462E-03
2.8790,9.99017E-04
2.8800,9.74042E-04
2.8810,9.49675E-04
2.8820,9.25902E-04
2.8830,9.02709E-04
2.8840,8.80083E-04
2.8850,8.58010E-04
2.8860,8.36477E-04
2.8870,8.15470E-04
2.8880,7.94979E-04
2.8890,7.74990E-04
2.8900,7.55491E-04
2.8910,7.36471E-04
2.8920,7.17918E-04
2.8930,6.99821E-04
2.8940,6.82170E-04
2.8950,6.64954E-04
2.8960,6.48162E-04
2.8970,6.31784E-04
2.8980,6.15810E-04
2.8990,6.00230E-04
2.9000,5.85036E-04
2.9010,5.70218E-04
2.9020,5.55766E-04
2.9030,5.41672E-04
2.9040,5.27928E-04
2.9050,5.14525E-04
2.9060,5.01454E-04
2.9070,4.88708E-04
2.9080,4.76278E-04
2.9090,4.64158E-04
2.9100,4.52340E-04
2.9110,4.40816E-04
2.9120,4.29579E-04
2.9130,4.18622E-04
2.9140,4.07939E-04
2.9150,3.97523E-04
2.9160,3.87367E-04
2.9170,3.77465E-04
2.9180,3.67810E-04
2.9190,3.58398E-04
2.9200,3.49221E-04
2.9210,3.40275E-04
2.9220,3.31553E-04
2.9230,3.23050E-04
2.9240,3.14760E-04
2.9250,3.06679E-04
2.9260,2.98801E-04
2.9270,2.91122E-04
2.9280,2.83635E-04
2.9290,2.76338E-04
2.9300,2.69225E-04
2.9310,2.62291E-04
2.9320,2.55532E-04
2.9330,2.48944E-04
2.9340,2.42522E-04
2.9350,2.36263E-04
2.9360,2.30162E-04
2.9370,2.24216E-04
2.9380,2.18421E-04
2.9390,2.12772E-04
2.9400,2.07267E-04
2.9410,2.01901E-04
2.9420,1.96672E-04
2.9430,1.91576E-04
2.9440,1.86609E-04
2.9450,1.81769E-04
2.9460,1.77052E-04
2.9470,1.72455E-04
2.9480,1.67976E-04
2.9490,1.63610E-04
2.9500,1.59356E-04
2.9510,1.55211E-04
2.9520,1.51171E-04
2.9530,1.47235E-04
2.9540,1.43399E-04
2.9550,1.39662E-04
2.9560,1.36020E-04
2.9570,1.32472E-04
2.9580,1.29015E-04
2.9590,1.25646E-04
2.9600,1.22364E-04
2.9610,1.19166E-04
2.9620,1.16050E-04
2.9630,1.13014E-04
2.9640,1.10056E-04
2.9650,1.07175E-04
2.9660,1.04367E-04
2.9670,1.01632E-04
2.9680,9.89677E-05
2.9690,9.63718E-05
2.9700,9.38429E-05
2.9710,9.13793E-05
2.9720,8.89793E-05
2.9730,8.66413E-05
2.9740,8.43638E-05
2.9750,8.21451E-05
2.9760,7.99839E-05
2.9770,7.78787E-05
2.9780,7.58279E-05
2.9790,7.38304E-05
2.9800,7.18846E-05
2.9810,6.99893E-05
2.9820,6.81432E-05
2.9830,6.63450E-05
2.9840,6.45936E-05
2.9850,6.28877E-05
2.9860,6.12262E-05
2.9870,5.96079E-05
2.9880,5.80317E-05
2.9890,5.64966E-05
2.9900,5.50014E-05
2.9910,5.35453E-05
2.9920,5.21271E-05
2.9930,5.07460E-05
2.9940,4.94009E-05
2.9950,4.80909E-05
2.9960,4.68152E-05
2.9970,4.55728E-05
2.9980,4.43629E-05
2.9990,4.31847E-05
3.0000,4.20373E-05
3.0010,4.09199E-05
3.0020,3.98319E-05
3.0030,3.87723E-05
3.0040,3.77406E-05
3.0050,3.67359E-05
3.0060,3.57576E-05
3.0070,3.48050E-05
3.0080,3.38774E-05
3.0090,3.29742E-05
3.0100,3.20948E-05
3.0110,3.12385E-05
3.0120,3.04047E-05
3.0130,2.95929E-05
3.0140,2.88025E-05
3.0150,2.80328E-05
3.0160,2.72835E-05
3.0170,2.65540E-05
3.0180,2.58437E-05
3.0190,2.51521E-05
3.0200,2.44788E-05
3.0210,2.38234E-05
3.0220,2.31852E-05
3.0230,2.25639E-05
3.0240,2.19590E-05
3.0250,2.13702E-05
3.0260,2.07969E-05
3.0270,2.02388E-05
3.0280,1.96955E-05
3.0290,1.91666E-05
3.0300,1.86518E-05
3.0310,1.81506E-05
3.0320,1.76626E-05
3.0330,1.71877E-05
3.0340,1.67254E-05
3.0350,1.62753E-05
3.0360,1.58372E-05
3.0370,1.54108E-05
3.0380,1.49957E-05
3.0390,1.45916E-05
3.0400,1.41983E-05
3.0410,1.38155E-05
3.0420,1.34429E-05
3.0430,1.30802E-05
3.0440,1.27272E-05
3.0450,1.23836E-05
3.0460,1.20491E-05
3.0470,1.17236E-05
3.0480,1.14068E-05
3.0490,1.10984E-05
3.0500,1.07983E-05
3.0510,1.05062E-05
3.0520,1.02220E-05
3.0530,9.94529E-06
3.0540,9.67602E-06
3.0550,9.41396E-06
3.0560,9.15892E-06
3.0570,8.91071E-06
3.0580,8.66915E-06
3.0590,8.43407E-06
3.0600,8.20529E-06
3.0610,7.98265E-06
3.0620,7.76599E-06
3.0630,7.55514E-06
3.0640,7.34996E-06
3.0650,7.15029E-06
3.0660,6.95598E-06
3.0670,6.76690E-06
3.0680,6.58290E-06
3.0690,6.40386E-06
3.0700,6.22963E-06
3.0710,6.06009E-06
3.0720,5.89512E-06
3.0730,5.73460E-06
3.0740,5.57840E-06
3.0750,5.42641E-06
3.0760,5.27851E-06
3.0770,5.13461E-06
3.0780,4.99459E-06
3.0790,4.85836E-06
3.0800,4.72580E-06
3.0810,4.59682E-06
3.0820,4.47132E-06
3.0830,4.34922E-06
3.0840,4.23042E-06
3.0850,4.11483E-06
3.0860,4.00237E-06
3.0870,3.89295E-06
3.0880,3.78650E-06
3.0890,3.68292E-06
3.0900,3.58216E-06
3.0910,3.48412E-06
3.0920,3.38874E-06
3.0930,3.29595E-06
3.0940,3.20567E-06
3.0950,3.11785E-06
3.0960,3.03240E-06
3.0970,2.94928E-06
3.0980,2.86842E-06
3.0990,2.78975E-06
3.1000,2.71321E-06
3.1010,2.63876E-06
3.1020,2.56633E-06
3.1030,2.49588E-06
3.1040,2.42734E-06
3.1050,2.36066E-06
3.1060,2.29580E-06
3.1070,2.23270E-06
3.1080,2.17133E-06
3.1090,2.11162E-06
3.1100,2.05355E-06
3.1110,1.99705E-06
3.1120,1.94210E-06
3.1130,1.88865E-06
3.1140,1.83665E-06
3.1150,1.78607E-06
3.1160,1.73688E-06
3.1170,1.68902E-06
3.1180,1.64248E-06
3.1190,1.59720E-06
3.1200,1.55317E-06
3.1210,1.51033E-06
3.1220,1.46867E-06
3.1230,1.42815E-06
3.1240,1.38874E-06
3.1250,1.35040E-06
3.1260,1.31312E-06
3.1270,1.27685E-06
3.1280,1.24158E-06
3.1290,1.20728E-06
3.1300,1.17391E-06
3.1310,1.14146E-06
3.1320,1.10990E-06
3.1330,1.07921E-06
3.1340,1.04935E-06
3.1350,1.02032E-06
3.1360,9.92083E-07
3.1370,9.64621E-07
3.1380,9.37914E-07
3.1390,9.11940E-07
3.1400,8.86680E-07
3.1410,8.62114E-07
3.1420,8.38224E-07
3.1430,8.14990E-07
3.1440,7.92395E-07
3.1450,7.70422E-07
3.1460,7.49054E-07
3.1470,7.28274E-07
3.1480,7.08066E-07
3.1490,6.88414E-07
3.1500,6.69304E-07
3.1510,6.50720E-07
3.1520,6.32648E-07
3.1530,6.15075E-07
3.1540,5.97986E-07
3.1550,5.81368E-07
3.1560,5.65209E-07
3.1570,5.49495E-07
3.1580,5.34216E-07
3.1590,5.19358E-07
3.1600,5.04910E-07
3.1610,4.90861E-07
3.1620,4.77201E-07
3.1630,4.63918E-07
3.1640,4.51002E-07
3.1650,4.38443E-07
3.1660,4.26231E-07
3.1670,4.14357E-07
3.1680,4.02812E-07
3.1690,3.91585E-07
3.1700,3.80670E-07
3.1710,3.70057E-07
3.1720,3.59738E-07
3.1730,3.49704E-07
3.1740,3.39948E-07
3.1750,3.30463E-07
3.1760,3.21241E-07
3.1770,3.12274E-07
3.1780,3.03556E-07
3.1790,2.95079E-07
3.1800,2.86838E-07
3.1810,2.78825E-07
3.1820,2.71035E-07
3.1830,2.63461E-07
3.1840,2.56097E-07
3.1850,2.48938E-07
3.1860,2.41977E-07
3.1870,2.35210E-07
3.1880,2.28631E-07
3.1890,2.22235E-07
3.1900,2.16016E-07
3.1910,2.09971E-07
3.1920,2.04093E-07
3.1930,1.98379E-07
3.1940,1.92824E-07
3.1950,1.87424E-07
3.1960,1.82174E-07
3.1970,1.77070E-07
3.1980,1.72108E-07
3.1990,1.67284E-07
3.2000,1.62595E-07
3.2010,1.58036E-07
3.2020,1.53605E-07
3.2030,1.49297E-07
3.2040,1.45109E-07
3.2050,1.41037E-07
3.2060,1.37080E-07
3.2070,1.33232E-07
3.2080,1.29492E-07
3.2090,1.25857E-07
3.2100,1.22323E-07
3.2110,1.18887E-07
3.2120,1.15548E-07
3.2130,1.12301E-07
3.2140,1.09146E-07
3.2150,1.06078E-07
3.2160,1.03096E-07
3.2170,1.00198E-07
3.2180,9.73806E-08
3.2190,9.46419E-08
3.2200,9.19799E-08
3.2210,8.93923E-08
3.2220,8.68771E-08
3.2230,8.44322E-08
3.2240,8.20558E-08
3.2250,7.97459E-08
3.2260,7.75006E-08
3.2270,7.53183E-08
3.2280,7.31970E-08
3.2290,7.11351E-08
3.2300,6.91311E-08
3.2310,6.71831E-08
3.2320,6.52898E-08
3.2330,6.34495E-08
3.2340,6.16608E-08
3.2350,5.99223E-08
3.2360,5.82326E-08
3.2370,5.65902E-08
3.2380,5.49939E-08
3.2390,5.34424E-08
3.2400,5.19344E-08
3.2410,5.04688E-08
3.2420,4.90443E-08
3.2430,4.76598E-08
3.2440,4.63142E-08
3.2450,4.50064E-08
3.2460,4.37353E-08
3.2470,4.25000E-08
3.2480,4.12993E-08
3.2490,4.01325E-08
3.2500,3.89984E-08
3.2510,3.78962E-08
3.2520,3.68250E-08
3.2530,3.57839E-08
3.2540,3.47721E-08
3.2550,3.37888E-08
3.2560,3.28331E-08
3.2570,3.19044E-08
3.2580,3.10018E-08
3.2590,3.01246E-08
3.2600,2.92721E-08
3.2610,2.84436E-08
3.2620,2.76384E-08
3.2630,2.68559E-08
3.2640,2.60955E-08
3.2650,2.53565E-08
3.2660,2.46384E-08
3.2670,2.39404E-08
3.2680,2.32622E-08
3.2690,2.26031E-08
3.2700,2.19625E-08
3.2710,2.13401E-08
3.2720,2.07352E-08
3.2730,2.01473E-08
3.2740,1.95761E-08
3.2750,1.90210E-08
3.2760,1.84815E-08
3.2770,1.79573E-08
3.2780,1.74479E-08
3.2790,1.69528E-08
3.2800,1.64718E-08
3.2810,1.60043E-08
3.2820,1.55501E-08
3.2830,1.51086E-08
3.2840,1.46797E-08
3.2850,1.42629E-08
3.2860,1.38579E-08
3.2870,1.34643E-08
3.2880,1.30818E-08
3.2890,1.27102E-08
3.2900,1.23491E-08
3.2910,1.19981E-08
3.2920,1.16572E-08
3.2930,1.13258E-08
3.2940,1.10039E-08
3.2950,1.06910E-08
3.2960,1.03871E-08
3.2970,1.00917E-08
3.2980,9.80468E-09
3.2990,9.52580E-09
3.3000,9.25482E-09
3.3010,8.99151E-09
3.3020,8.73567E-09
3.3030,8.48707E-09
3.3040,8.24552E-09
3.3050,8.01082E-09
3.3060,7.78277E-09
3.3070,7.56119E-09
3.3080,7.34589E-09
3.3090,7.13670E-09
3.3100,6.93344E-09
3.3110,6.73595E-09
3.3120,6.54406E-09
3.3130,6.35761E-09
3.3140,6.17646E-09
3.3150,6.00044E-09
3.3160,5.82943E-09
3.3170,5.66327E-09
3.3180,5.50183E-09
3.3190,5.34497E-09
3.3200,5.19256E-09
3.3210,5.04449E-09
3.3220,4.90062E-09
3.3230,4.76084E-09
3.3240,4.62504E-09
3.3250,4.49309E-09
3.3260,4.36489E-09
3.3270,4.24034E-09
3.3280,4.11932E-09
3.3290,4.00175E-09
3.3300,3.88752E-09
3.3310,3.77654E-09
3.3320,3.66872E-09
3.3330,3.56396E-09
3.3340,3.46219E-09
3.3350,3.36331E-09
3.3360,3.26724E-09
3.3370,3.17391E-09
3.3380,3.08324E-09
3.3390,2.99514E-09
3.3400,2.90956E-09
3.3410,2.82641E-09
3.3420,2.74563E-09
3.3430,2.66715E-09
3.3440,2.59090E-09
3.3450,2.51683E-09
3.3460,2.44487E-09
3.3470,2.37496E-09
3.3480,2.30704E-09
3.3490,2.24105E-09
3.3500,2.17695E-09
3.3510,2.11467E-09
3.3520,2.05418E-09
3.3530,1.99540E-09
3.3540,1.93830E-09
3.3550,1.88283E-09
3.3560,1.82894E-09
3.3570,1.77659E-09
3.3580,1.72574E-09
3.3590,1.67633E-09
3.3600,1.62833E-09
3.3610,1.58171E-09
3.3620,1.53641E-09
3.3630,1.49241E-09
3.3640,1.44966E-09
3.3650,1.40813E-09
3.3660,1.36779E-09
3.3670,1.32861E-09
3.3680,1.29054E-09
3.3690,1.25355E-09
3.3700,1.21763E-09
3.3710,1.18273E-09
3.3720,1.14883E-09
3.3730,1.11590E-09
3.3740,1.08390E-09
3.3750,1.05283E-09
3.3760,1.02264E-09
3.3770,9.93311E-10



==> anc/X_state_wvfncts/v47.csv <==
Level v=47

0.7310,-8.67239E-10
0.7320,-1.09419E-09
0.7330,-1.37886E-09
0.7340,-1.73549E-09
0.7350,-2.18174E-09
0.7360,-2.73942E-09
0.7370,-3.43550E-09
0.7380,-4.30328E-09
0.7390,-5.38377E-09
0.7400,-6.72745E-09
0.7410,-8.39638E-09
0.7420,-1.04668E-08
0.7430,-1.30320E-08
0.7440,-1.62065E-08
0.7450,-2.01300E-08
0.7460,-2.49735E-08
0.7470,-3.09453E-08
0.7480,-3.82992E-08
0.7490,-4.73439E-08
0.7500,-5.84545E-08
0.7510,-7.20862E-08
0.7520,-8.87905E-08
0.7530,-1.09235E-07
0.7540,-1.34226E-07
0.7550,-1.64738E-07
0.7560,-2.01943E-07
0.7570,-2.47256E-07
0.7580,-3.02374E-07
0.7590,-3.69337E-07
0.7600,-4.50591E-07
0.7610,-5.49065E-07
0.7620,-6.68259E-07
0.7630,-8.12356E-07
0.7640,-9.86345E-07
0.7650,-1.19617E-06
0.7660,-1.44889E-06
0.7670,-1.75291E-06
0.7680,-2.11819E-06
0.7690,-2.55652E-06
0.7700,-3.08186E-06
0.7710,-3.71071E-06
0.7720,-4.46252E-06
0.7730,-5.36022E-06
0.7740,-6.43079E-06
0.7750,-7.70592E-06
0.7760,-9.22282E-06
0.7770,-1.10250E-05
0.7780,-1.31636E-05
0.7790,-1.56981E-05
0.7800,-1.86980E-05
0.7810,-2.22444E-05
0.7820,-2.64315E-05
0.7830,-3.13689E-05
0.7840,-3.71836E-05
0.7850,-4.40228E-05
0.7860,-5.20569E-05
0.7870,-6.14825E-05
0.7880,-7.25268E-05
0.7890,-8.54509E-05
0.7900,-1.00556E-04
0.7910,-1.18186E-04
0.7920,-1.38739E-04
0.7930,-1.62666E-04
0.7940,-1.90487E-04
0.7950,-2.22793E-04
0.7960,-2.60258E-04
0.7970,-3.03649E-04
0.7980,-3.53837E-04
0.7990,-4.11813E-04
0.8000,-4.78695E-04
0.8010,-5.55749E-04
0.8020,-6.44406E-04
0.8030,-7.46277E-04
0.8040,-8.63173E-04
0.8050,-9.97133E-04
0.8060,-1.15044E-03
0.8070,-1.32565E-03
0.8080,-1.52562E-03
0.8090,-1.75353E-03
0.8100,-2.01294E-03
0.8110,-2.30780E-03
0.8120,-2.64248E-03
0.8130,-3.02182E-03
0.8140,-3.45120E-03
0.8150,-3.93652E-03
0.8160,-4.48429E-03
0.8170,-5.10167E-03
0.8180,-5.79652E-03
0.8190,-6.57741E-03
0.8200,-7.45374E-03
0.8210,-8.43572E-03
0.8220,-9.53448E-03
0.8230,-1.07621E-02
0.8240,-1.21316E-02
0.8250,-1.36570E-02
0.8260,-1.53537E-02
0.8270,-1.72379E-02
0.8280,-1.93270E-02
0.8290,-2.16398E-02
0.8300,-2.41962E-02
0.8310,-2.70173E-02
0.8320,-3.01256E-02
0.8330,-3.35448E-02
0.8340,-3.72996E-02
0.8350,-4.14163E-02
0.8360,-4.59222E-02
0.8370,-5.08455E-02
0.8380,-5.62158E-02
0.8390,-6.20634E-02
0.8400,-6.84195E-02
0.8410,-7.53157E-02
0.8420,-8.27843E-02
0.8430,-9.08579E-02
0.8440,-9.95691E-02
0.8450,-1.08950E-01
0.8460,-1.19032E-01
0.8470,-1.29847E-01
0.8480,-1.41424E-01
0.8490,-1.53791E-01
0.8500,-1.66974E-01
0.8510,-1.80996E-01
0.8520,-1.95877E-01
0.8530,-2.11634E-01
0.8540,-2.28280E-01
0.8550,-2.45821E-01
0.8560,-2.64261E-01
0.8570,-2.83595E-01
0.8580,-3.03813E-01
0.8590,-3.24896E-01
0.8600,-3.46820E-01
0.8610,-3.69549E-01
0.8620,-3.93039E-01
0.8630,-4.17237E-01
0.8640,-4.42078E-01
0.8650,-4.67487E-01
0.8660,-4.93378E-01
0.8670,-5.19651E-01
0.8680,-5.46196E-01
0.8690,-5.72890E-01
0.8700,-5.99597E-01
0.8710,-6.26169E-01
0.8720,-6.52445E-01
0.8730,-6.78254E-01
0.8740,-7.03412E-01
0.8750,-7.27724E-01
0.8760,-7.50987E-01
0.8770,-7.72986E-01
0.8780,-7.93501E-01
0.8790,-8.12305E-01
0.8800,-8.29166E-01
0.8810,-8.43852E-01
0.8820,-8.56126E-01
0.8830,-8.65757E-01
0.8840,-8.72516E-01
0.8850,-8.76182E-01
0.8860,-8.76543E-01
0.8870,-8.73400E-01
0.8880,-8.66570E-01
0.8890,-8.55889E-01
0.8900,-8.41215E-01
0.8910,-8.22432E-01
0.8920,-7.99451E-01
0.8930,-7.72216E-01
0.8940,-7.40704E-01
0.8950,-7.04932E-01
0.8960,-6.64955E-01
0.8970,-6.20870E-01
0.8980,-5.72818E-01
0.8990,-5.20987E-01
0.9000,-4.65609E-01
0.9010,-4.06967E-01
0.9020,-3.45386E-01
0.9030,-2.81242E-01
0.9040,-2.14954E-01
0.9050,-1.46984E-01
0.9060,-7.78351E-02
0.9070,-8.04732E-03
0.9080,6.18061E-02
0.9090,1.31124E-01
0.9100,1.99281E-01
0.9110,2.65638E-01
0.9120,3.29543E-01
0.9130,3.90344E-01
0.9140,4.47395E-01
0.9150,5.00061E-01
0.9160,5.47731E-01
0.9170,5.89828E-01
0.9180,6.25812E-01
0.9190,6.55193E-01
0.9200,6.77542E-01
0.9210,6.92492E-01
0.9220,6.99755E-01
0.9230,6.99123E-01
0.9240,6.90476E-01
0.9250,6.73790E-01
0.9260,6.49139E-01
0.9270,6.16698E-01
0.9280,5.76750E-01
0.9290,5.29678E-01
0.9300,4.75973E-01
0.9310,4.16224E-01
0.9320,3.51118E-01
0.9330,2.81434E-01
0.9340,2.08033E-01
0.9350,1.31850E-01
0.9360,5.38823E-02
0.9370,-2.48229E-02
0.9380,-1.03181E-01
0.9390,-1.80087E-01
0.9400,-2.54430E-01
0.9410,-3.25113E-01
0.9420,-3.91066E-01
0.9430,-4.51270E-01
0.9440,-5.04771E-01
0.9450,-5.50698E-01
0.9460,-5.88281E-01
0.9470,-6.16866E-01
0.9480,-6.35927E-01
0.9490,-6.45083E-01
0.9500,-6.44103E-01
0.9510,-6.32913E-01
0.9520,-6.11609E-01
0.9530,-5.80449E-01
0.9540,-5.39861E-01
0.9550,-4.90434E-01
0.9560,-4.32915E-01
0.9570,-3.68199E-01
0.9580,-2.97315E-01
0.9590,-2.21414E-01
0.9600,-1.41748E-01
0.9610,-5.96562E-02
0.9620,2.34636E-02
0.9630,1.06174E-01
0.9640,1.87024E-01
0.9650,2.64575E-01
0.9660,3.37428E-01
0.9670,4.04247E-01
0.9680,4.63789E-01
0.9690,5.14925E-01
0.9700,5.56666E-01
0.9710,5.88184E-01
0.9720,6.08830E-01
0.9730,6.18149E-01
0.9740,6.15898E-01
0.9750,6.02046E-01
0.9760,5.76787E-01
0.9770,5.40534E-01
0.9780,4.93921E-01
0.9790,4.37786E-01
0.9800,3.73166E-01
0.9810,3.01275E-01
0.9820,2.23483E-01
0.9830,1.41291E-01
0.9840,5.63055E-02
0.9850,-2.97986E-02
0.9860,-1.15306E-01
0.9870,-1.98498E-01
0.9880,-2.77686E-01
0.9890,-3.51249E-01
0.9900,-4.17666E-01
0.9910,-4.75551E-01
0.9920,-5.23680E-01
0.9930,-5.61023E-01
0.9940,-5.86764E-01
0.9950,-6.00323E-01
0.9960,-6.01370E-01
0.9970,-5.89835E-01
0.9980,-5.65914E-01
0.9990,-5.30064E-01
1.0000,-4.83001E-01
1.0010,-4.25683E-01
1.0020,-3.59295E-01
1.0030,-2.85226E-01
1.0040,-2.05036E-01
1.0050,-1.20434E-01
1.0060,-3.32297E-02
1.0070,5.46934E-02
1.0080,1.41426E-01
1.0090,2.25071E-01
1.0100,3.03789E-01
1.0110,3.75834E-01
1.0120,4.39599E-01
1.0130,4.93649E-01
1.0140,5.36755E-01
1.0150,5.67927E-01
1.0160,5.86434E-01
1.0170,5.91825E-01
1.0180,5.83942E-01
1.0190,5.62923E-01
1.0200,5.29206E-01
1.0210,4.83520E-01
1.0220,4.26867E-01
1.0230,3.60508E-01
1.0240,2.85929E-01
1.0250,2.04815E-01
1.0260,1.19009E-01
1.0270,3.04684E-02
1.0280,-5.87726E-02
1.0290,-1.46656E-01
1.0300,-2.31145E-01
1.0310,-3.10274E-01
1.0320,-3.82190E-01
1.0330,-4.45203E-01
1.0340,-4.97822E-01
1.0350,-5.38797E-01
1.0360,-5.67141E-01
1.0370,-5.82165E-01
1.0380,-5.83489E-01
1.0390,-5.71056E-01
1.0400,-5.45133E-01
1.0410,-5.06310E-01
1.0420,-4.55483E-01
1.0430,-3.93841E-01
1.0440,-3.22829E-01
1.0450,-2.44125E-01
1.0460,-1.59595E-01
1.0470,-7.12508E-02
1.0480,1.87995E-02
1.0490,1.08398E-01
1.0500,1.95393E-01
1.0510,2.77687E-01
1.0520,3.53292E-01
1.0530,4.20373E-01
1.0540,4.77299E-01
1.0550,5.22678E-01
1.0560,5.55396E-01
1.0570,5.74641E-01
1.0580,5.79929E-01
1.0590,5.71114E-01
1.0600,5.48392E-01
1.0610,5.12299E-01
1.0620,4.63701E-01
1.0630,4.03771E-01
1.0640,3.33961E-01
1.0650,2.55970E-01
1.0660,1.71702E-01
1.0670,8.32177E-02
1.0680,-7.31127E-03
1.0690,-9.76599E-02
1.0700,-1.85603E-01
1.0710,-2.68968E-01
1.0720,-3.45694E-01
1.0730,-4.13877E-01
1.0740,-4.71824E-01
1.0750,-5.18090E-01
1.0760,-5.51520E-01
1.0770,-5.71273E-01
1.0780,-5.76848E-01
1.0790,-5.68094E-01
1.0800,-5.45219E-01
1.0810,-5.08782E-01
1.0820,-4.59678E-01
1.0830,-3.99123E-01
1.0840,-3.28619E-01
1.0850,-2.49917E-01
1.0860,-1.64978E-01
1.0870,-7.59181E-02
1.0880,1.50387E-02
1.0890,1.05619E-01
1.0900,1.93557E-01
1.0910,2.76650E-01
1.0920,3.52815E-01
1.0930,4.20141E-01
1.0940,4.76935E-01
1.0950,5.21770E-01
1.0960,5.53517E-01
1.0970,5.71373E-01
1.0980,5.74887E-01
1.0990,5.63964E-01
1.1000,5.38876E-01
1.1010,5.00248E-01
1.1020,4.49049E-01
1.1030,3.86561E-01
1.1040,3.14355E-01
1.1050,2.34243E-01
1.1060,1.48240E-01
1.1070,5.85077E-02
1.1080,-3.26964E-02
1.1090,-1.23078E-01
1.1100,-2.10362E-01
1.1110,-2.92353E-01
1.1120,-3.66986E-01
1.1130,-4.32383E-01
1.1140,-4.86898E-01
1.1150,-5.29160E-01
1.1160,-5.58104E-01
1.1170,-5.73002E-01
1.1180,-5.73480E-01
1.1190,-5.59525E-01
1.1200,-5.31490E-01
1.1210,-4.90082E-01
1.1220,-4.36342E-01
1.1230,-3.71624E-01
1.1240,-2.97558E-01
1.1250,-2.16006E-01
1.1260,-1.29023E-01
1.1270,-3.87946E-02
1.1280,5.24090E-02
1.1290,1.42295E-01
1.1300,2.28605E-01
1.1310,3.09171E-01
1.1320,3.81970E-01
1.1330,4.45176E-01
1.1340,4.97204E-01
1.1350,5.36750E-01
1.1360,5.62826E-01
1.1370,5.74782E-01
1.1380,5.72322E-01
1.1390,5.55511E-01
1.1400,5.24777E-01
1.1410,4.80894E-01
1.1420,4.24966E-01
1.1430,3.58397E-01
1.1440,2.82858E-01
1.1450,2.00241E-01
1.1460,1.12617E-01
1.1470,2.21779E-02
1.1480,-6.88158E-02
1.1490,-1.58091E-01
1.1500,-2.43420E-01
1.1510,-3.22674E-01
1.1520,-3.93881E-01
1.1530,-4.55268E-01
1.1540,-5.05312E-01
1.1550,-5.42772E-01
1.1560,-5.66721E-01
1.1570,-5.76572E-01
1.1580,-5.72087E-01
1.1590,-5.53386E-01
1.1600,-5.20940E-01
1.1610,-4.75564E-01
1.1620,-4.18391E-01
1.1630,-3.50845E-01
1.1640,-2.74606E-01
1.1650,-1.91567E-01
1.1660,-1.03788E-01
1.1670,-1.34417E-02
1.1680,7.72368E-02
1.1690,1.66008E-01
1.1700,2.50683E-01
1.1710,3.29176E-01
1.1720,3.99556E-01
1.1730,4.60097E-01
1.1740,5.09316E-01
1.1750,5.46011E-01
1.1760,5.69290E-01
1.1770,5.78591E-01
1.1780,5.73696E-01
1.1790,5.54738E-01
1.1800,5.22190E-01
1.1810,4.76861E-01
1.1820,4.19870E-01
1.1830,3.52618E-01
1.1840,2.76756E-01
1.1850,1.94143E-01
1.1860,1.06797E-01
1.1870,1.68494E-02
1.1880,-7.35083E-02
1.1890,-1.62079E-01
1.1900,-2.46713E-01
1.1910,-3.25360E-01
1.1920,-3.96119E-01
1.1930,-4.57281E-01
1.1940,-5.07376E-01
1.1950,-5.45203E-01
1.1960,-5.69858E-01
1.1970,-5.80761E-01
1.1980,-5.77659E-01
1.1990,-5.60643E-01
1.2000,-5.30134E-01
1.2010,-4.86879E-01
1.2020,-4.31930E-01
1.2030,-3.66616E-01
1.2040,-2.92514E-01
1.2050,-2.11407E-01
1.2060,-1.25243E-01
1.2070,-3.60849E-02
1.2080,5.39349E-02
1.2090,1.42669E-01
1.2100,2.28004E-01
1.2110,3.07914E-01
1.2120,3.80504E-01
1.2130,4.44059E-01
1.2140,4.97079E-01
1.2150,5.38322E-01
1.2160,5.66822E-01
1.2170,5.81921E-01
1.2180,5.83277E-01
1.2190,5.70872E-01
1.2200,5.45015E-01
1.2210,5.06329E-01
1.2220,4.55739E-01
1.2230,3.94446E-01
1.2240,3.23900E-01
1.2250,2.45765E-01
1.2260,1.61879E-01
1.2270,7.42083E-02
1.2280,-1.51953E-02
1.2290,-1.04245E-01
1.2300,-1.90867E-01
1.2310,-2.73050E-01
1.2320,-3.48889E-01
1.2330,-4.16632E-01
1.2340,-4.74719E-01
1.2350,-5.21818E-01
1.2360,-5.56853E-01
1.2370,-5.79031E-01
1.2380,-5.87856E-01
1.2390,-5.83142E-01
1.2400,-5.65014E-01
1.2410,-5.33907E-01
1.2420,-4.90550E-01
1.2430,-4.35954E-01
1.2440,-3.71381E-01
1.2450,-2.98322E-01
1.2460,-2.18453E-01
1.2470,-1.33605E-01
1.2480,-4.57160E-02
1.2490,4.32129E-02
1.2500,1.31161E-01
1.2510,2.16137E-01
1.2520,2.96220E-01
1.2530,3.69607E-01
1.2540,4.34651E-01
1.2550,4.89897E-01
1.2560,5.34114E-01
1.2570,5.66325E-01
1.2580,5.85822E-01
1.2590,5.92188E-01
1.2600,5.85298E-01
1.2610,5.65326E-01
1.2620,5.32735E-01
1.2630,4.88272E-01
1.2640,4.32941E-01
1.2650,3.67989E-01
1.2660,2.94872E-01
1.2670,2.15221E-01
1.2680,1.30808E-01
1.2690,4.35048E-02
1.2700,-4.47583E-02
1.2710,-1.32036E-01
1.2720,-2.16411E-01
1.2730,-2.96035E-01
1.2740,-3.69169E-01
1.2750,-4.34222E-01
1.2760,-4.89786E-01
1.2770,-5.34662E-01
1.2780,-5.67889E-01
1.2790,-5.88762E-01
1.2800,-5.96848E-01
1.2810,-5.91991E-01
1.2820,-5.74317E-01
1.2830,-5.44227E-01
1.2840,-5.02392E-01
1.2850,-4.49731E-01
1.2860,-3.87395E-01
1.2870,-3.16738E-01
1.2880,-2.39288E-01
1.2890,-1.56715E-01
1.2900,-7.07922E-02
1.2910,1.66421E-02
1.2920,1.03722E-01
1.2930,1.88597E-01
1.2940,2.69468E-01
1.2950,3.44626E-01
1.2960,4.12492E-01
1.2970,4.71642E-01
1.2980,5.20845E-01
1.2990,5.59080E-01
1.3000,5.85562E-01
1.3010,5.99755E-01
1.3020,6.01382E-01
1.3030,5.90431E-01
1.3040,5.67151E-01
1.3050,5.32049E-01
1.3060,4.85875E-01
1.3070,4.29608E-01
1.3080,3.64430E-01
1.3090,2.91708E-01
1.3100,2.12957E-01
1.3110,1.29811E-01
1.3120,4.39916E-02
1.3130,-4.27328E-02
1.3140,-1.28581E-01
1.3150,-2.11795E-01
1.3160,-2.90677E-01
1.3170,-3.63626E-01
1.3180,-4.29164E-01
1.3190,-4.85971E-01
1.3200,-5.32909E-01
1.3210,-5.69043E-01
1.3220,-5.93662E-01
1.3230,-6.06287E-01
1.3240,-6.06687E-01
1.3250,-5.94874E-01
1.3260,-5.71107E-01
1.3270,-5.35884E-01
1.3280,-4.89932E-01
1.3290,-4.34188E-01
1.3300,-3.69781E-01
1.3310,-2.98009E-01
1.3320,-2.20313E-01
1.3330,-1.38244E-01
1.3340,-5.34369E-02
1.3350,3.24272E-02
1.3360,1.17652E-01
1.3370,2.00559E-01
1.3380,2.79524E-01
1.3390,3.53002E-01
1.3400,4.19565E-01
1.3410,4.77923E-01
1.3420,5.26952E-01
1.3430,5.65714E-01
1.3440,5.93473E-01
1.3450,6.09712E-01
1.3460,6.14137E-01
1.3470,6.06684E-01
1.3480,5.87518E-01
1.3490,5.57031E-01
1.3500,5.15831E-01
1.3510,4.64727E-01
1.3520,4.04718E-01
1.3530,3.36968E-01
1.3540,2.62785E-01
1.3550,1.83594E-01
1.3560,1.00911E-01
1.3570,1.63117E-02
1.3580,-6.85968E-02
1.3590,-1.52209E-01
1.3600,-2.32948E-01
1.3610,-3.09299E-01
1.3620,-3.79836E-01
1.3630,-4.43243E-01
1.3640,-4.98349E-01
1.3650,-5.44138E-01
1.3660,-5.79775E-01
1.3670,-6.04613E-01
1.3680,-6.18214E-01
1.3690,-6.20345E-01
1.3700,-6.10991E-01
1.3710,-5.90345E-01
1.3720,-5.58811E-01
1.3730,-5.16990E-01
1.3740,-4.65670E-01
1.3750,-4.05812E-01
1.3760,-3.38527E-01
1.3770,-2.65058E-01
1.3780,-1.86758E-01
1.3790,-1.05060E-01
1.3800,-2.14535E-02
1.3810,6.25421E-02
1.3820,1.45407E-01
1.3830,2.25648E-01
1.3840,3.01826E-01
1.3850,3.72578E-01
1.3860,4.36647E-01
1.3870,4.92898E-01
1.3880,5.40344E-01
1.3890,5.78154E-01
1.3900,6.05676E-01
1.3910,6.22443E-01
1.3920,6.28178E-01
1.3930,6.22802E-01
1.3940,6.06434E-01
1.3950,5.79384E-01
1.3960,5.42149E-01
1.3970,4.95404E-01
1.3980,4.39986E-01
1.3990,3.76881E-01
1.4000,3.07206E-01
1.4010,2.32185E-01
1.4020,1.53134E-01
1.4030,7.14288E-02
1.4040,-1.15115E-02
1.4050,-9.42538E-02
1.4060,-1.75374E-01
1.4070,-2.53482E-01
1.4080,-3.27245E-01
1.4090,-3.95410E-01
1.4100,-4.56825E-01
1.4110,-5.10460E-01
1.4120,-5.55417E-01
1.4130,-5.90955E-01
1.4140,-6.16490E-01
1.4150,-6.31613E-01
1.4160,-6.36092E-01
1.4170,-6.29874E-01
1.4180,-6.13086E-01
1.4190,-5.86033E-01
1.4200,-5.49188E-01
1.4210,-5.03186E-01
1.4220,-4.48814E-01
1.4230,-3.86991E-01
1.4240,-3.18758E-01
1.4250,-2.45257E-01
1.4260,-1.67711E-01
1.4270,-8.74044E-02
1.4280,-5.66240E-03
1.4290,7.61728E-02
1.4300,1.56763E-01
1.4310,2.34798E-01
1.4320,3.09011E-01
1.4330,3.78207E-01
1.4340,4.41276E-01
1.4350,4.97211E-01
1.4360,5.45127E-01
1.4370,5.84269E-01
1.4380,6.14029E-01
1.4390,6.33950E-01
1.4400,6.43737E-01
1.4410,6.43256E-01
1.4420,6.32537E-01
1.4430,6.11773E-01
1.4440,5.81317E-01
1.4450,5.41670E-01
1.4460,4.93480E-01
1.4470,4.37523E-01
1.4480,3.74696E-01
1.4490,3.05999E-01
1.4500,2.32518E-01
1.4510,1.55411E-01
1.4520,7.58852E-02
1.4530,-4.81933E-03
1.4540,-8.54496E-02
1.4550,-1.64760E-01
1.4560,-2.41530E-01
1.4570,-3.14585E-01
1.4580,-3.82812E-01
1.4590,-4.45177E-01
1.4600,-5.00741E-01
1.4610,-5.48671E-01
1.4620,-5.88257E-01
1.4630,-6.18918E-01
1.4640,-6.40208E-01
1.4650,-6.51828E-01
1.4660,-6.53625E-01
1.4670,-6.45594E-01
1.4680,-6.27879E-01
1.4690,-6.00767E-01
1.4700,-5.64684E-01
1.4710,-5.20189E-01
1.4720,-4.67961E-01
1.4730,-4.08794E-01
1.4740,-3.43579E-01
1.4750,-2.73292E-01
1.4760,-1.98980E-01
1.4770,-1.21744E-01
1.4780,-4.27225E-02
1.4790,3.69237E-02
1.4800,1.16032E-01
1.4810,1.93451E-01
1.4820,2.68061E-01
1.4830,3.38788E-01
1.4840,4.04618E-01
1.4850,4.64613E-01
1.4860,5.17924E-01
1.4870,5.63800E-01
1.4880,6.01602E-01
1.4890,6.30809E-01
1.4900,6.51025E-01
1.4910,6.61982E-01
1.4920,6.63547E-01
1.4930,6.55720E-01
1.4940,6.38633E-01
1.4950,6.12549E-01
1.4960,5.77855E-01
1.4970,5.35058E-01
1.4980,4.84776E-01
1.4990,4.27727E-01
1.5000,3.64723E-01
1.5010,2.96653E-01
1.5020,2.24470E-01
1.5030,1.49184E-01
1.5040,7.18404E-02
1.5050,-6.49258E-03
1.5060,-8.47368E-02
1.5070,-1.61821E-01
1.5080,-2.36695E-01
1.5090,-3.08343E-01
1.5100,-3.75798E-01
1.5110,-4.38157E-01
1.5120,-4.94585E-01
1.5130,-5.44337E-01
1.5140,-5.86758E-01
1.5150,-6.21295E-01
1.5160,-6.47504E-01
1.5170,-6.65054E-01
1.5180,-6.73733E-01
1.5190,-6.73445E-01
1.5200,-6.64217E-01
1.5210,-6.46191E-01
1.5220,-6.19627E-01
1.5230,-5.84895E-01
1.5240,-5.42472E-01
1.5250,-4.92933E-01
1.5260,-4.36943E-01
1.5270,-3.75249E-01
1.5280,-3.08668E-01
1.5290,-2.38076E-01
1.5300,-1.64398E-01
1.5310,-8.85945E-02
1.5320,-1.16479E-02
1.5330,6.54491E-02
1.5340,1.41706E-01
1.5350,2.16150E-01
1.5360,2.87832E-01
1.5370,3.55848E-01
1.5380,4.19341E-01
1.5390,4.77517E-01
1.5400,5.29653E-01
1.5410,5.75106E-01
1.5420,6.13320E-01
1.5430,6.43833E-01
1.5440,6.66282E-01
1.5450,6.80405E-01
1.5460,6.86047E-01
1.5470,6.83159E-01
1.5480,6.71797E-01
1.5490,6.52123E-01
1.5500,6.24400E-01
1.5510,5.88989E-01
1.5520,5.46343E-01
1.5530,4.97004E-01
1.5540,4.41590E-01
1.5550,3.80792E-01
1.5560,3.15363E-01
1.5570,2.46108E-01
1.5580,1.73875E-01
1.5590,9.95418E-02
1.5600,2.40101E-02
1.5610,-5.18103E-02
1.5620,-1.27010E-01
1.5630,-2.00693E-01
1.5640,-2.71983E-01
1.5650,-3.40039E-01
1.5660,-4.04062E-01
1.5670,-4.63305E-01
1.5680,-5.17079E-01
1.5690,-5.64766E-01
1.5700,-6.05820E-01
1.5710,-6.39778E-01
1.5720,-6.66261E-01
1.5730,-6.84978E-01
1.5740,-6.95731E-01
1.5750,-6.98417E-01
1.5760,-6.93024E-01
1.5770,-6.79634E-01
1.5780,-6.58423E-01
1.5790,-6.29653E-01
1.5800,-5.93672E-01
1.5810,-5.50911E-01
1.5820,-5.01874E-01
1.5830,-4.47133E-01
1.5840,-3.87324E-01
1.5850,-3.23136E-01
1.5860,-2.55303E-01
1.5870,-1.84599E-01
1.5880,-1.11823E-01
1.5890,-3.77953E-02
1.5900,3.66545E-02
1.5910,1.10697E-01
1.5920,1.83510E-01
1.5930,2.54291E-01
1.5940,3.22263E-01
1.5950,3.86684E-01
1.5960,4.46856E-01
1.5970,5.02130E-01
1.5980,5.51914E-01
1.5990,5.95679E-01
1.6000,6.32964E-01
1.6010,6.63383E-01
1.6020,6.86624E-01
1.6030,7.02454E-01
1.6040,7.10722E-01
1.6050,7.11360E-01
1.6060,7.04379E-01
1.6070,6.89876E-01
1.6080,6.68022E-01
1.6090,6.39071E-01
1.6100,6.03347E-01
1.6110,5.61246E-01
1.6120,5.13227E-01
1.6130,4.59812E-01
1.6140,4.01575E-01
1.6150,3.39137E-01
1.6160,2.73161E-01
1.6170,2.04343E-01
1.6180,1.33404E-01
1.6190,6.10833E-02
1.6200,-1.18679E-02
1.6210,-8.46973E-02
1.6220,-1.56657E-01
1.6230,-2.27013E-01
1.6240,-2.95051E-01
1.6250,-3.60082E-01
1.6260,-4.21456E-01
1.6270,-4.78559E-01
1.6280,-5.30825E-01
1.6290,-5.77741E-01
1.6300,-6.18848E-01
1.6310,-6.53751E-01
1.6320,-6.82116E-01
1.6330,-7.03677E-01
1.6340,-7.18239E-01
1.6350,-7.25675E-01
1.6360,-7.25931E-01
1.6370,-7.19022E-01
1.6380,-7.05037E-01
1.6390,-6.84131E-01
1.6400,-6.56527E-01
1.6410,-6.22512E-01
1.6420,-5.82435E-01
1.6430,-5.36701E-01
1.6440,-4.85768E-01
1.6450,-4.30142E-01
1.6460,-3.70371E-01
1.6470,-3.07040E-01
1.6480,-2.40767E-01
1.6490,-1.72192E-01
1.6500,-1.01976E-01
1.6510,-3.07890E-02
1.6520,4.06898E-02
1.6530,1.11784E-01
1.6540,1.81824E-01
1.6550,2.50155E-01
1.6560,3.16138E-01
1.6570,3.79164E-01
1.6580,4.38652E-01
1.6590,4.94058E-01
1.6600,5.44878E-01
1.6610,5.90654E-01
1.6620,6.30977E-01
1.6630,6.65490E-01
1.6640,6.93892E-01
1.6650,7.15939E-01
1.6660,7.31446E-01
1.6670,7.40290E-01
1.6680,7.42407E-01
1.6690,7.37798E-01
1.6700,7.26520E-01
1.6710,7.08694E-01
1.6720,6.84498E-01
1.6730,6.54165E-01
1.6740,6.17983E-01
1.6750,5.76291E-01
1.6760,5.29472E-01
1.6770,4.77958E-01
1.6780,4.22215E-01
1.6790,3.62747E-01
1.6800,3.00088E-01
1.6810,2.34794E-01
1.6820,1.67446E-01
1.6830,9.86360E-02
1.6840,2.89670E-02
1.6850,-4.09537E-02
1.6860,-1.10520E-01
1.6870,-1.79132E-01
1.6880,-2.46202E-01
1.6890,-3.11158E-01
1.6900,-3.73449E-01
1.6910,-4.32549E-01
1.6920,-4.87964E-01
1.6930,-5.39234E-01
1.6940,-5.85934E-01
1.6950,-6.27682E-01
1.6960,-6.64140E-01
1.6970,-6.95015E-01
1.6980,-7.20064E-01
1.6990,-7.39092E-01
1.7000,-7.51957E-01
1.7010,-7.58570E-01
1.7020,-7.58891E-01
1.7030,-7.52935E-01
1.7040,-7.40768E-01
1.7050,-7.22507E-01
1.7060,-6.98319E-01
1.7070,-6.68416E-01
1.7080,-6.33058E-01
1.7090,-5.92549E-01
1.7100,-5.47230E-01
1.7110,-4.97482E-01
1.7120,-4.43718E-01
1.7130,-3.86381E-01
1.7140,-3.25942E-01
1.7150,-2.62893E-01
1.7160,-1.97744E-01
1.7170,-1.31021E-01
1.7180,-6.32564E-02
1.7190,5.00912E-03
1.7200,7.32353E-02
1.7210,1.40885E-01
1.7220,2.07428E-01
1.7230,2.72346E-01
1.7240,3.35137E-01
1.7250,3.95316E-01
1.7260,4.52424E-01
1.7270,5.06026E-01
1.7280,5.55718E-01
1.7290,6.01127E-01
1.7300,6.41916E-01
1.7310,6.77785E-01
1.7320,7.08473E-01
1.7330,7.33761E-01
1.7340,7.53471E-01
1.7350,7.67469E-01
1.7360,7.75665E-01
1.7370,7.78013E-01
1.7380,7.74511E-01
1.7390,7.65202E-01
1.7400,7.50172E-01
1.7410,7.29547E-01
1.7420,7.03498E-01
1.7430,6.72232E-01
1.7440,6.35995E-01
1.7450,5.95067E-01
1.7460,5.49763E-01
1.7470,5.00427E-01
1.7480,4.47432E-01
1.7490,3.91173E-01
1.7500,3.32068E-01
1.7510,2.70556E-01
1.7520,2.07086E-01
1.7530,1.42122E-01
1.7540,7.61367E-02
1.7550,9.60453E-03
1.7560,-5.69965E-02
1.7570,-1.23191E-01
1.7580,-1.88510E-01
1.7590,-2.52492E-01
1.7600,-3.14689E-01
1.7610,-3.74666E-01
1.7620,-4.32009E-01
1.7630,-4.86322E-01
1.7640,-5.37234E-01
1.7650,-5.84399E-01
1.7660,-6.27501E-01
1.7670,-6.66251E-01
1.7680,-7.00395E-01
1.7690,-7.29708E-01
1.7700,-7.54004E-01
1.7710,-7.73130E-01
1.7720,-7.86970E-01
1.7730,-7.95444E-01
1.7740,-7.98509E-01
1.7750,-7.96161E-01
1.7760,-7.88431E-01
1.7770,-7.75385E-01
1.7780,-7.57127E-01
1.7790,-7.33793E-01
1.7800,-7.05554E-01
1.7810,-6.72612E-01
1.7820,-6.35200E-01
1.7830,-5.93578E-01
1.7840,-5.48032E-01
1.7850,-4.98875E-01
1.7860,-4.46440E-01
1.7870,-3.91079E-01
1.7880,-3.33162E-01
1.7890,-2.73075E-01
1.7900,-2.11213E-01
1.7910,-1.47983E-01
1.7920,-8.37970E-02
1.7930,-1.90708E-02
1.7940,4.57781E-02
1.7950,1.10334E-01
1.7960,1.74186E-01
1.7970,2.36928E-01
1.7980,2.98166E-01
1.7990,3.57517E-01
1.8000,4.14610E-01
1.8010,4.69093E-01
1.8020,5.20632E-01
1.8030,5.68912E-01
1.8040,6.13642E-01
1.8050,6.54552E-01
1.8060,6.91400E-01
1.8070,7.23971E-01
1.8080,7.52074E-01
1.8090,7.75550E-01
1.8100,7.94269E-01
1.8110,8.08129E-01
1.8120,8.17059E-01
1.8130,8.21021E-01
1.8140,8.20003E-01
1.8150,8.14027E-01
1.8160,8.03142E-01
1.8170,7.87429E-01
1.8180,7.66995E-01
1.8190,7.41977E-01
1.8200,7.12535E-01
1.8210,6.78859E-01
1.8220,6.41161E-01
1.8230,5.99673E-01
1.8240,5.54652E-01
1.8250,5.06373E-01
1.8260,4.55127E-01
1.8270,4.01223E-01
1.8280,3.44982E-01
1.8290,2.86738E-01
1.8300,2.26833E-01
1.8310,1.65619E-01
1.8320,1.03451E-01
1.8330,4.06885E-02
1.8340,-2.23066E-02
1.8350,-8.51745E-02
1.8360,-1.47558E-01
1.8370,-2.09105E-01
1.8380,-2.69468E-01
1.8390,-3.28312E-01
1.8400,-3.85310E-01
1.8410,-4.40147E-01
1.8420,-4.92524E-01
1.8430,-5.42154E-01
1.8440,-5.88772E-01
1.8450,-6.32126E-01
1.8460,-6.71986E-01
1.8470,-7.08145E-01
1.8480,-7.40412E-01
1.8490,-7.68624E-01
1.8500,-7.92638E-01
1.8510,-8.12336E-01
1.8520,-8.27622E-01
1.8530,-8.38428E-01
1.8540,-8.44708E-01
1.8550,-8.46441E-01
1.8560,-8.43633E-01
1.8570,-8.36310E-01
1.8580,-8.24525E-01
1.8590,-8.08355E-01
1.8600,-7.87898E-01
1.8610,-7.63274E-01
1.8620,-7.34626E-01
1.8630,-7.02117E-01
1.8640,-6.65927E-01
1.8650,-6.26257E-01
1.8660,-5.83324E-01
1.8670,-5.37361E-01
1.8680,-4.88615E-01
1.8690,-4.37345E-01
1.8700,-3.83823E-01
1.8710,-3.28331E-01
1.8720,-2.71158E-01
1.8730,-2.12601E-01
1.8740,-1.52963E-01
1.8750,-9.25480E-02
1.8760,-3.16651E-02
1.8770,2.93776E-02
1.8780,9.02728E-02
1.8790,1.50716E-01
1.8800,2.10405E-01
1.8810,2.69047E-01
1.8820,3.26352E-01
1.8830,3.82041E-01
1.8840,4.35843E-01
1.8850,4.87500E-01
1.8860,5.36763E-01
1.8870,5.83400E-01
1.8880,6.27191E-01
1.8890,6.67930E-01
1.8900,7.05430E-01
1.8910,7.39518E-01
1.8920,7.70042E-01
1.8930,7.96864E-01
1.8940,8.19867E-01
1.8950,8.38954E-01
1.8960,8.54044E-01
1.8970,8.65077E-01
1.8980,8.72015E-01
1.8990,8.74837E-01
1.9000,8.73540E-01
1.9010,8.68145E-01
1.9020,8.58688E-01
1.9030,8.45227E-01
1.9040,8.27834E-01
1.9050,8.06604E-01
1.9060,7.81645E-01
1.9070,7.53084E-01
1.9080,7.21063E-01
1.9090,6.85739E-01
1.9100,6.47282E-01
1.9110,6.05879E-01
1.9120,5.61725E-01
1.9130,5.15029E-01
1.9140,4.66009E-01
1.9150,4.14892E-01
1.9160,3.61914E-01
1.9170,3.07317E-01
1.9180,2.51351E-01
1.9190,1.94267E-01
1.9200,1.36322E-01
1.9210,7.77740E-02
1.9220,1.88837E-02
1.9230,-4.00897E-02
1.9240,-9.88876E-02
1.9250,-1.57254E-01
1.9260,-2.14936E-01
1.9270,-2.71685E-01
1.9280,-3.27259E-01
1.9290,-3.81422E-01
1.9300,-4.33944E-01
1.9310,-4.84605E-01
1.9320,-5.33195E-01
1.9330,-5.79512E-01
1.9340,-6.23366E-01
1.9350,-6.64579E-01
1.9360,-7.02984E-01
1.9370,-7.38429E-01
1.9380,-7.70772E-01
1.9390,-7.99888E-01
1.9400,-8.25664E-01
1.9410,-8.48004E-01
1.9420,-8.66825E-01
1.9430,-8.82058E-01
1.9440,-8.93652E-01
1.9450,-9.01571E-01
1.9460,-9.05791E-01
1.9470,-9.06307E-01
1.9480,-9.03128E-01
1.9490,-8.96278E-01
1.9500,-8.85794E-01
1.9510,-8.71730E-01
1.9520,-8.54152E-01
1.9530,-8.33143E-01
1.9540,-8.08796E-01
1.9550,-7.81218E-01
1.9560,-7.50528E-01
1.9570,-7.16858E-01
1.9580,-6.80349E-01
1.9590,-6.41153E-01
1.9600,-5.99433E-01
1.9610,-5.55360E-01
1.9620,-5.09113E-01
1.9630,-4.60879E-01
1.9640,-4.10851E-01
1.9650,-3.59229E-01
1.9660,-3.06217E-01
1.9670,-2.52024E-01
1.9680,-1.96861E-01
1.9690,-1.40942E-01
1.9700,-8.44849E-02
1.9710,-2.77052E-02
1.9720,2.91801E-02
1.9730,8.59548E-02
1.9740,1.42405E-01
1.9750,1.98318E-01
1.9760,2.53485E-01
1.9770,3.07703E-01
1.9780,3.60770E-01
1.9790,4.12493E-01
1.9800,4.62683E-01
1.9810,5.11158E-01
1.9820,5.57745E-01
1.9830,6.02276E-01
1.9840,6.44595E-01
1.9850,6.84553E-01
1.9860,7.22009E-01
1.9870,7.56836E-01
1.9880,7.88914E-01
1.9890,8.18135E-01
1.9900,8.44401E-01
1.9910,8.67626E-01
1.9920,8.87735E-01
1.9930,9.04667E-01
1.9940,9.18368E-01
1.9950,9.28800E-01
1.9960,9.35935E-01
1.9970,9.39757E-01
1.9980,9.40262E-01
1.9990,9.37458E-01
2.0000,9.31364E-01
2.0010,9.22012E-01
2.0020,9.09443E-01
2.0030,8.93709E-01
2.0040,8.74876E-01
2.0050,8.53017E-01
2.0060,8.28215E-01
2.0070,8.00566E-01
2.0080,7.70172E-01
2.0090,7.37144E-01
2.0100,7.01604E-01
2.0110,6.63679E-01
2.0120,6.23506E-01
2.0130,5.81225E-01
2.0140,5.36986E-01
2.0150,4.90943E-01
2.0160,4.43256E-01
2.0170,3.94089E-01
2.0180,3.43610E-01
2.0190,2.91990E-01
2.0200,2.39403E-01
2.0210,1.86027E-01
2.0220,1.32038E-01
2.0230,7.76167E-02
2.0240,2.29411E-02
2.0250,-3.18093E-02
2.0260,-8.64564E-02
2.0270,-1.40824E-01
2.0280,-1.94736E-01
2.0290,-2.48021E-01
2.0300,-3.00511E-01
2.0310,-3.52039E-01
2.0320,-4.02444E-01
2.0330,-4.51569E-01
2.0340,-4.99263E-01
2.0350,-5.45380E-01
2.0360,-5.89780E-01
2.0370,-6.32327E-01
2.0380,-6.72897E-01
2.0390,-7.11367E-01
2.0400,-7.47627E-01
2.0410,-7.81569E-01
2.0420,-8.13099E-01
2.0430,-8.42125E-01
2.0440,-8.68568E-01
2.0450,-8.92355E-01
2.0460,-9.13423E-01
2.0470,-9.31718E-01
2.0480,-9.47193E-01
2.0490,-9.59812E-01
2.0500,-9.69546E-01
2.0510,-9.76377E-01
2.0520,-9.80295E-01
2.0530,-9.81298E-01
2.0540,-9.79393E-01
2.0550,-9.74597E-01
2.0560,-9.66934E-01
2.0570,-9.56436E-01
2.0580,-9.43145E-01
2.0590,-9.27109E-01
2.0600,-9.08384E-01
2.0610,-8.87034E-01
2.0620,-8.63131E-01
2.0630,-8.36752E-01
2.0640,-8.07981E-01
2.0650,-7.76909E-01
2.0660,-7.43633E-01
2.0670,-7.08254E-01
2.0680,-6.70880E-01
2.0690,-6.31623E-01
2.0700,-5.90600E-01
2.0710,-5.47930E-01
2.0720,-5.03740E-01
2.0730,-4.58156E-01
2.0740,-4.11309E-01
2.0750,-3.63333E-01
2.0760,-3.14362E-01
2.0770,-2.64534E-01
2.0780,-2.13988E-01
2.0790,-1.62861E-01
2.0800,-1.11296E-01
2.0810,-5.94307E-02
2.0820,-7.40638E-03
2.0830,4.46379E-02
2.0840,9.65633E-02
2.0850,1.48233E-01
2.0860,1.99510E-01
2.0870,2.50262E-01
2.0880,3.00357E-01
2.0890,3.49666E-01
2.0900,3.98063E-01
2.0910,4.45425E-01
2.0920,4.91633E-01
2.0930,5.36572E-01
2.0940,5.80131E-01
2.0950,6.22201E-01
2.0960,6.62681E-01
2.0970,7.01473E-01
2.0980,7.38484E-01
2.0990,7.73626E-01
2.1000,8.06817E-01
2.1010,8.37981E-01
2.1020,8.67045E-01
2.1030,8.93945E-01
2.1040,9.18620E-01
2.1050,9.41017E-01
2.1060,9.61089E-01
2.1070,9.78794E-01
2.1080,9.94096E-01
2.1090,1.00697E+00
2.1100,1.01738E+00
2.1110,1.02532E+00
2.1120,1.03078E+00
2.1130,1.03375E+00
2.1140,1.03424E+00
2.1150,1.03225E+00
2.1160,1.02779E+00
2.1170,1.02088E+00
2.1180,1.01156E+00
2.1190,9.99843E-01
2.1200,9.85772E-01
2.1210,9.69389E-01
2.1220,9.50739E-01
2.1230,9.29875E-01
2.1240,9.06852E-01
2.1250,8.81731E-01
2.1260,8.54579E-01
2.1270,8.25464E-01
2.1280,7.94460E-01
2.1290,7.61645E-01
2.1300,7.27100E-01
2.1310,6.90910E-01
2.1320,6.53161E-01
2.1330,6.13945E-01
2.1340,5.73355E-01
2.1350,5.31485E-01
2.1360,4.88435E-01
2.1370,4.44303E-01
2.1380,3.99191E-01
2.1390,3.53201E-01
2.1400,3.06439E-01
2.1410,2.59007E-01
2.1420,2.11013E-01
2.1430,1.62561E-01
2.1440,1.13759E-01
2.1450,6.47127E-02
2.1460,1.55274E-02
2.1470,-3.36911E-02
2.1480,-8.28380E-02
2.1490,-1.31810E-01
2.1500,-1.80503E-01
2.1510,-2.28818E-01
2.1520,-2.76653E-01
2.1530,-3.23912E-01
2.1540,-3.70498E-01
2.1550,-4.16317E-01
2.1560,-4.61278E-01
2.1570,-5.05292E-01
2.1580,-5.48272E-01
2.1590,-5.90135E-01
2.1600,-6.30800E-01
2.1610,-6.70189E-01
2.1620,-7.08228E-01
2.1630,-7.44846E-01
2.1640,-7.79975E-01
2.1650,-8.13551E-01
2.1660,-8.45514E-01
2.1670,-8.75806E-01
2.1680,-9.04374E-01
2.1690,-9.31170E-01
2.1700,-9.56147E-01
2.1710,-9.79265E-01
2.1720,-1.00049E+00
2.1730,-1.01977E+00
2.1740,-1.03710E+00
2.1750,-1.05245E+00
2.1760,-1.06579E+00
2.1770,-1.07710E+00
2.1780,-1.08637E+00
2.1790,-1.09360E+00
2.1800,-1.09878E+00
2.1810,-1.10190E+00
2.1820,-1.10297E+00
2.1830,-1.10200E+00
2.1840,-1.09899E+00
2.1850,-1.09396E+00
2.1860,-1.08692E+00
2.1870,-1.07790E+00
2.1880,-1.06693E+00
2.1890,-1.05402E+00
2.1900,-1.03921E+00
2.1910,-1.02254E+00
2.1920,-1.00404E+00
2.1930,-9.83750E-01
2.1940,-9.61717E-01
2.1950,-9.37986E-01
2.1960,-9.12606E-01
2.1970,-8.85627E-01
2.1980,-8.57104E-01
2.1990,-8.27092E-01
2.2000,-7.95649E-01
2.2010,-7.62836E-01
2.2020,-7.28715E-01
2.2030,-6.93348E-01
2.2040,-6.56803E-01
2.2050,-6.19144E-01
2.2060,-5.80442E-01
2.2070,-5.40764E-01
2.2080,-5.00182E-01
2.2090,-4.58767E-01
2.2100,-4.16591E-01
2.2110,-3.73727E-01
2.2120,-3.30249E-01
2.2130,-2.86229E-01
2.2140,-2.41743E-01
2.2150,-1.96864E-01
2.2160,-1.51667E-01
2.2170,-1.06226E-01
2.2180,-6.06149E-02
2.2190,-1.49067E-02
2.2200,3.08253E-02
2.2210,7.65085E-02
2.2220,1.22071E-01
2.2230,1.67443E-01
2.2240,2.12553E-01
2.2250,2.57332E-01
2.2260,3.01713E-01
2.2270,3.45630E-01
2.2280,3.89016E-01
2.2290,4.31808E-01
2.2300,4.73943E-01
2.2310,5.15360E-01
2.2320,5.56001E-01
2.2330,5.95807E-01
2.2340,6.34722E-01
2.2350,6.72694E-01
2.2360,7.09670E-01
2.2370,7.45599E-01
2.2380,7.80434E-01
2.2390,8.14128E-01
2.2400,8.46638E-01
2.2410,8.77923E-01
2.2420,9.07941E-01
2.2430,9.36657E-01
2.2440,9.64035E-01
2.2450,9.90042E-01
2.2460,1.01465E+00
2.2470,1.03782E+00
2.2480,1.05954E+00
2.2490,1.07978E+00
2.2500,1.09852E+00
2.2510,1.11574E+00
2.2520,1.13142E+00
2.2530,1.14556E+00
2.2540,1.15812E+00
2.2550,1.16912E+00
2.2560,1.17854E+00
2.2570,1.18637E+00
2.2580,1.19261E+00
2.2590,1.19726E+00
2.2600,1.20032E+00
2.2610,1.20180E+00
2.2620,1.20169E+00
2.2630,1.20002E+00
2.2640,1.19678E+00
2.2650,1.19199E+00
2.2660,1.18567E+00
2.2670,1.17782E+00
2.2680,1.16847E+00
2.2690,1.15763E+00
2.2700,1.14533E+00
2.2710,1.13158E+00
2.2720,1.11642E+00
2.2730,1.09986E+00
2.2740,1.08194E+00
2.2750,1.06269E+00
2.2760,1.04212E+00
2.2770,1.02029E+00
2.2780,9.97207E-01
2.2790,9.72919E-01
2.2800,9.47458E-01
2.2810,9.20861E-01
2.2820,8.93165E-01
2.2830,8.64408E-01
2.2840,8.34629E-01
2.2850,8.03869E-01
2.2860,7.72168E-01
2.2870,7.39568E-01
2.2880,7.06111E-01
2.2890,6.71840E-01
2.2900,6.36798E-01
2.2910,6.01030E-01
2.2920,5.64579E-01
2.2930,5.27490E-01
2.2940,4.89809E-01
2.2950,4.51579E-01
2.2960,4.12847E-01
2.2970,3.73658E-01
2.2980,3.34057E-01
2.2990,2.94090E-01
2.3000,2.53803E-01
2.3010,2.13240E-01
2.3020,1.72447E-01
2.3030,1.31469E-01
2.3040,9.03509E-02
2.3050,4.91364E-02
2.3060,7.87000E-03
2.3070,-3.34047E-02
2.3080,-7.46446E-02
2.3090,-1.15807E-01
2.3100,-1.56849E-01
2.3110,-1.97730E-01
2.3120,-2.38409E-01
2.3130,-2.78845E-01
2.3140,-3.18998E-01
2.3150,-3.58830E-01
2.3160,-3.98302E-01
2.3170,-4.37377E-01
2.3180,-4.76019E-01
2.3190,-5.14191E-01
2.3200,-5.51859E-01
2.3210,-5.88988E-01
2.3220,-6.25546E-01
2.3230,-6.61500E-01
2.3240,-6.96819E-01
2.3250,-7.31473E-01
2.3260,-7.65433E-01
2.3270,-7.98670E-01
2.3280,-8.31157E-01
2.3290,-8.62868E-01
2.3300,-8.93777E-01
2.3310,-9.23862E-01
2.3320,-9.53098E-01
2.3330,-9.81464E-01
2.3340,-1.00894E+00
2.3350,-1.03550E+00
2.3360,-1.06114E+00
2.3370,-1.08582E+00
2.3380,-1.10954E+00
2.3390,-1.13229E+00
2.3400,-1.15404E+00
2.3410,-1.17478E+00
2.3420,-1.19450E+00
2.3430,-1.21320E+00
2.3440,-1.23085E+00
2.3450,-1.24745E+00
2.3460,-1.26299E+00
2.3470,-1.27748E+00
2.3480,-1.29089E+00
2.3490,-1.30322E+00
2.3500,-1.31448E+00
2.3510,-1.32465E+00
2.3520,-1.33374E+00
2.3530,-1.34174E+00
2.3540,-1.34866E+00
2.3550,-1.35450E+00
2.3560,-1.35925E+00
2.3570,-1.36292E+00
2.3580,-1.36552E+00
2.3590,-1.36704E+00
2.3600,-1.36750E+00
2.3610,-1.36690E+00
2.3620,-1.36524E+00
2.3630,-1.36254E+00
2.3640,-1.35881E+00
2.3650,-1.35404E+00
2.3660,-1.34826E+00
2.3670,-1.34147E+00
2.3680,-1.33368E+00
2.3690,-1.32491E+00
2.3700,-1.31517E+00
2.3710,-1.30447E+00
2.3720,-1.29282E+00
2.3730,-1.28024E+00
2.3740,-1.26675E+00
2.3750,-1.25236E+00
2.3760,-1.23709E+00
2.3770,-1.22095E+00
2.3780,-1.20395E+00
2.3790,-1.18613E+00
2.3800,-1.16748E+00
2.3810,-1.14804E+00
2.3820,-1.12782E+00
2.3830,-1.10684E+00
2.3840,-1.08512E+00
2.3850,-1.06268E+00
2.3860,-1.03953E+00
2.3870,-1.01570E+00
2.3880,-9.91209E-01
2.3890,-9.66074E-01
2.3900,-9.40317E-01
2.3910,-9.13959E-01
2.3920,-8.87021E-01
2.3930,-8.59523E-01
2.3940,-8.31487E-01
2.3950,-8.02934E-01
2.3960,-7.73884E-01
2.3970,-7.44360E-01
2.3980,-7.14381E-01
2.3990,-6.83971E-01
2.4000,-6.53150E-01
2.4010,-6.21939E-01
2.4020,-5.90359E-01
2.4030,-5.58432E-01
2.4040,-5.26180E-01
2.4050,-4.93621E-01
2.4060,-4.60779E-01
2.4070,-4.27673E-01
2.4080,-3.94325E-01
2.4090,-3.60754E-01
2.4100,-3.26982E-01
2.4110,-2.93028E-01
2.4120,-2.58912E-01
2.4130,-2.24655E-01
2.4140,-1.90276E-01
2.4150,-1.55794E-01
2.4160,-1.21229E-01
2.4170,-8.66000E-02
2.4180,-5.19250E-02
2.4190,-1.72227E-02
2.4200,1.74884E-02
2.4210,5.21906E-02
2.4220,8.68662E-02
2.4230,1.21498E-01
2.4240,1.56068E-01
2.4250,1.90561E-01
2.4260,2.24959E-01
2.4270,2.59247E-01
2.4280,2.93408E-01
2.4290,3.27428E-01
2.4300,3.61290E-01
2.4310,3.94981E-01
2.4320,4.28485E-01
2.4330,4.61789E-01
2.4340,4.94878E-01
2.4350,5.27739E-01
2.4360,5.60360E-01
2.4370,5.92726E-01
2.4380,6.24827E-01
2.4390,6.56649E-01
2.4400,6.88181E-01
2.4410,7.19412E-01
2.4420,7.50330E-01
2.4430,7.80926E-01
2.4440,8.11188E-01
2.4450,8.41108E-01
2.4460,8.70674E-01
2.4470,8.99879E-01
2.4480,9.28712E-01
2.4490,9.57167E-01
2.4500,9.85234E-01
2.4510,1.01291E+00
2.4520,1.04018E+00
2.4530,1.06704E+00
2.4540,1.09348E+00
2.4550,1.11950E+00
2.4560,1.14509E+00
2.4570,1.17025E+00
2.4580,1.19497E+00
2.4590,1.21924E+00
2.4600,1.24306E+00
2.4610,1.26643E+00
2.4620,1.28934E+00
2.4630,1.31178E+00
2.4640,1.33377E+00
2.4650,1.35528E+00
2.4660,1.37632E+00
2.4670,1.39689E+00
2.4680,1.41698E+00
2.4690,1.43659E+00
2.4700,1.45573E+00
2.4710,1.47438E+00
2.4720,1.49255E+00
2.4730,1.51023E+00
2.4740,1.52743E+00
2.4750,1.54415E+00
2.4760,1.56038E+00
2.4770,1.57613E+00
2.4780,1.59139E+00
2.4790,1.60617E+00
2.4800,1.62047E+00
2.4810,1.63428E+00
2.4820,1.64762E+00
2.4830,1.66047E+00
2.4840,1.67285E+00
2.4850,1.68475E+00
2.4860,1.69618E+00
2.4870,1.70714E+00
2.4880,1.71764E+00
2.4890,1.72766E+00
2.4900,1.73722E+00
2.4910,1.74633E+00
2.4920,1.75497E+00
2.4930,1.76317E+00
2.4940,1.77091E+00
2.4950,1.77821E+00
2.4960,1.78506E+00
2.4970,1.79148E+00
2.4980,1.79746E+00
2.4990,1.80302E+00
2.5000,1.80814E+00
2.5010,1.81285E+00
2.5020,1.81714E+00
2.5030,1.82101E+00
2.5040,1.82448E+00
2.5050,1.82755E+00
2.5060,1.83021E+00
2.5070,1.83249E+00
2.5080,1.83438E+00
2.5090,1.83588E+00
2.5100,1.83701E+00
2.5110,1.83776E+00
2.5120,1.83815E+00
2.5130,1.83818E+00
2.5140,1.83785E+00
2.5150,1.83717E+00
2.5160,1.83615E+00
2.5170,1.83479E+00
2.5180,1.83309E+00
2.5190,1.83107E+00
2.5200,1.82873E+00
2.5210,1.82607E+00
2.5220,1.82310E+00
2.5230,1.81982E+00
2.5240,1.81625E+00
2.5250,1.81238E+00
2.5260,1.80823E+00
2.5270,1.80379E+00
2.5280,1.79908E+00
2.5290,1.79411E+00
2.5300,1.78886E+00
2.5310,1.78336E+00
2.5320,1.77761E+00
2.5330,1.77161E+00
2.5340,1.76537E+00
2.5350,1.75890E+00
2.5360,1.75220E+00
2.5370,1.74527E+00
2.5380,1.73813E+00
2.5390,1.73078E+00
2.5400,1.72322E+00
2.5410,1.71546E+00
2.5420,1.70751E+00
2.5430,1.69936E+00
2.5440,1.69104E+00
2.5450,1.68253E+00
2.5460,1.67385E+00
2.5470,1.66501E+00
2.5480,1.65600E+00
2.5490,1.64684E+00
2.5500,1.63752E+00
2.5510,1.62806E+00
2.5520,1.61846E+00
2.5530,1.60873E+00
2.5540,1.59886E+00
2.5550,1.58886E+00
2.5560,1.57875E+00
2.5570,1.56852E+00
2.5580,1.55818E+00
2.5590,1.54773E+00
2.5600,1.53718E+00
2.5610,1.52654E+00
2.5620,1.51580E+00
2.5630,1.50497E+00
2.5640,1.49406E+00
2.5650,1.48307E+00
2.5660,1.47201E+00
2.5670,1.46088E+00
2.5680,1.44968E+00
2.5690,1.43842E+00
2.5700,1.42710E+00
2.5710,1.41573E+00
2.5720,1.40431E+00
2.5730,1.39284E+00
2.5740,1.38133E+00
2.5750,1.36978E+00
2.5760,1.35820E+00
2.5770,1.34658E+00
2.5780,1.33494E+00
2.5790,1.32328E+00
2.5800,1.31159E+00
2.5810,1.29989E+00
2.5820,1.28817E+00
2.5830,1.27644E+00
2.5840,1.26471E+00
2.5850,1.25297E+00
2.5860,1.24123E+00
2.5870,1.22949E+00
2.5880,1.21775E+00
2.5890,1.20602E+00
2.5900,1.19430E+00
2.5910,1.18260E+00
2.5920,1.17091E+00
2.5930,1.15924E+00
2.5940,1.14759E+00
2.5950,1.13596E+00
2.5960,1.12436E+00
2.5970,1.11278E+00
2.5980,1.10124E+00
2.5990,1.08972E+00
2.6000,1.07825E+00
2.6010,1.06680E+00
2.6020,1.05540E+00
2.6030,1.04404E+00
2.6040,1.03271E+00
2.6050,1.02144E+00
2.6060,1.01021E+00
2.6070,9.99023E-01
2.6080,9.87889E-01
2.6090,9.76806E-01
2.6100,9.65776E-01
2.6110,9.54800E-01
2.6120,9.43879E-01
2.6130,9.33016E-01
2.6140,9.22211E-01
2.6150,9.11466E-01
2.6160,9.00782E-01
2.6170,8.90160E-01
2.6180,8.79601E-01
2.6190,8.69107E-01
2.6200,8.58679E-01
2.6210,8.48318E-01
2.6220,8.38024E-01
2.6230,8.27799E-01
2.6240,8.17644E-01
2.6250,8.07559E-01
2.6260,7.97545E-01
2.6270,7.87604E-01
2.6280,7.77735E-01
2.6290,7.67939E-01
2.6300,7.58218E-01
2.6310,7.48572E-01
2.6320,7.39001E-01
2.6330,7.29506E-01
2.6340,7.20088E-01
2.6350,7.10746E-01
2.6360,7.01482E-01
2.6370,6.92295E-01
2.6380,6.83187E-01
2.6390,6.74157E-01
2.6400,6.65207E-01
2.6410,6.56335E-01
2.6420,6.47542E-01
2.6430,6.38830E-01
2.6440,6.30197E-01
2.6450,6.21644E-01
2.6460,6.13171E-01
2.6470,6.04778E-01
2.6480,5.96465E-01
2.6490,5.88233E-01
2.6500,5.80082E-01
2.6510,5.72010E-01
2.6520,5.64019E-01
2.6530,5.56109E-01
2.6540,5.48278E-01
2.6550,5.40528E-01
2.6560,5.32858E-01
2.6570,5.25268E-01
2.6580,5.17758E-01
2.6590,5.10327E-01
2.6600,5.02976E-01
2.6610,4.95704E-01
2.6620,4.88511E-01
2.6630,4.81397E-01
2.6640,4.74362E-01
2.6650,4.67405E-01
2.6660,4.60526E-01
2.6670,4.53724E-01
2.6680,4.47000E-01
2.6690,4.40353E-01
2.6700,4.33783E-01
2.6710,4.27289E-01
2.6720,4.20871E-01
2.6730,4.14529E-01
2.6740,4.08262E-01
2.6750,4.02069E-01
2.6760,3.95951E-01
2.6770,3.89907E-01
2.6780,3.83937E-01
2.6790,3.78040E-01
2.6800,3.72215E-01
2.6810,3.66462E-01
2.6820,3.60781E-01
2.6830,3.55172E-01
2.6840,3.49633E-01
2.6850,3.44164E-01
2.6860,3.38765E-01
2.6870,3.33435E-01
2.6880,3.28174E-01
2.6890,3.22981E-01
2.6900,3.17856E-01
2.6910,3.12797E-01
2.6920,3.07806E-01
2.6930,3.02880E-01
2.6940,2.98020E-01
2.6950,2.93225E-01
2.6960,2.88494E-01
2.6970,2.83827E-01
2.6980,2.79223E-01
2.6990,2.74682E-01
2.7000,2.70203E-01
2.7010,2.65786E-01
2.7020,2.61430E-01
2.7030,2.57134E-01
2.7040,2.52898E-01
2.7050,2.48721E-01
2.7060,2.44603E-01
2.7070,2.40543E-01
2.7080,2.36540E-01
2.7090,2.32595E-01
2.7100,2.28706E-01
2.7110,2.24872E-01
2.7120,2.21094E-01
2.7130,2.17371E-01
2.7140,2.13702E-01
2.7150,2.10086E-01
2.7160,2.06523E-01
2.7170,2.03012E-01
2.7180,1.99554E-01
2.7190,1.96146E-01
2.7200,1.92789E-01
2.7210,1.89482E-01
2.7220,1.86225E-01
2.7230,1.83016E-01
2.7240,1.79856E-01
2.7250,1.76744E-01
2.7260,1.73679E-01
2.7270,1.70661E-01
2.7280,1.67689E-01
2.7290,1.64762E-01
2.7300,1.61880E-01
2.7310,1.59043E-01
2.7320,1.56250E-01
2.7330,1.53501E-01
2.7340,1.50794E-01
2.7350,1.48129E-01
2.7360,1.45507E-01
2.7370,1.42925E-01
2.7380,1.40385E-01
2.7390,1.37884E-01
2.7400,1.35424E-01
2.7410,1.33002E-01
2.7420,1.30619E-01
2.7430,1.28275E-01
2.7440,1.25968E-01
2.7450,1.23698E-01
2.7460,1.21465E-01
2.7470,1.19269E-01
2.7480,1.17108E-01
2.7490,1.14982E-01
2.7500,1.12891E-01
2.7510,1.10834E-01
2.7520,1.08811E-01
2.7530,1.06822E-01
2.7540,1.04865E-01
2.7550,1.02941E-01
2.7560,1.01048E-01
2.7570,9.91877E-02
2.7580,9.73581E-02
2.7590,9.55591E-02
2.7600,9.37903E-02
2.7610,9.20513E-02
2.7620,9.03416E-02
2.7630,8.86609E-02
2.7640,8.70087E-02
2.7650,8.53846E-02
2.7660,8.37881E-02
2.7670,8.22189E-02
2.7680,8.06766E-02
2.7690,7.91608E-02
2.7700,7.76711E-02
2.7710,7.62070E-02
2.7720,7.47683E-02
2.7730,7.33545E-02
2.7740,7.19652E-02
2.7750,7.06001E-02
2.7760,6.92588E-02
2.7770,6.79410E-02
2.7780,6.66463E-02
2.7790,6.53743E-02
2.7800,6.41247E-02
2.7810,6.28971E-02
2.7820,6.16913E-02
2.7830,6.05067E-02
2.7840,5.93433E-02
2.7850,5.82005E-02
2.7860,5.70780E-02
2.7870,5.59756E-02
2.7880,5.48930E-02
2.7890,5.38297E-02
2.7900,5.27856E-02
2.7910,5.17603E-02
2.7920,5.07534E-02
2.7930,4.97648E-02
2.7940,4.87940E-02
2.7950,4.78409E-02
2.7960,4.69051E-02
2.7970,4.59864E-02
2.7980,4.50844E-02
2.7990,4.41989E-02
2.8000,4.33297E-02
2.8010,4.24764E-02
2.8020,4.16387E-02
2.8030,4.08166E-02
2.8040,4.00095E-02
2.8050,3.92174E-02
2.8060,3.84400E-02
2.8070,3.76770E-02
2.8080,3.69282E-02
2.8090,3.61933E-02
2.8100,3.54722E-02
2.8110,3.47645E-02
2.8120,3.40700E-02
2.8130,3.33886E-02
2.8140,3.27200E-02
2.8150,3.20639E-02
2.8160,3.14202E-02
2.8170,3.07887E-02
2.8180,3.01691E-02
2.8190,2.95612E-02
2.8200,2.89649E-02
2.8210,2.83799E-02
2.8220,2.78060E-02
2.8230,2.72431E-02
2.8240,2.66909E-02
2.8250,2.61493E-02
2.8260,2.56180E-02
2.8270,2.50970E-02
2.8280,2.45859E-02
2.8290,2.40847E-02
2.8300,2.35931E-02
2.8310,2.31111E-02
2.8320,2.26383E-02
2.8330,2.21747E-02
2.8340,2.17201E-02
2.8350,2.12743E-02
2.8360,2.08372E-02
2.8370,2.04086E-02
2.8380,1.99883E-02
2.8390,1.95763E-02
2.8400,1.91723E-02
2.8410,1.87762E-02
2.8420,1.83879E-02
2.8430,1.80072E-02
2.8440,1.76340E-02
2.8450,1.72682E-02
2.8460,1.69095E-02
2.8470,1.65580E-02
2.8480,1.62134E-02
2.8490,1.58756E-02
2.8500,1.55445E-02
2.8510,1.52200E-02
2.8520,1.49020E-02
2.8530,1.45903E-02
2.8540,1.42848E-02
2.8550,1.39854E-02
2.8560,1.36920E-02
2.8570,1.34044E-02
2.8580,1.31226E-02
2.8590,1.28465E-02
2.8600,1.25759E-02
2.8610,1.23108E-02
2.8620,1.20510E-02
2.8630,1.17964E-02
2.8640,1.15470E-02
2.8650,1.13026E-02
2.8660,1.10632E-02
2.8670,1.08286E-02
2.8680,1.05987E-02
2.8690,1.03736E-02
2.8700,1.01530E-02
2.8710,9.93694E-03
2.8720,9.72526E-03
2.8730,9.51790E-03
2.8740,9.31478E-03
2.8750,9.11581E-03
2.8760,8.92092E-03
2.8770,8.73003E-03
2.8780,8.54305E-03
2.8790,8.35992E-03
2.8800,8.18055E-03
2.8810,8.00488E-03
2.8820,7.83284E-03
2.8830,7.66434E-03
2.8840,7.49933E-03
2.8850,7.33773E-03
2.8860,7.17948E-03
2.8870,7.02451E-03
2.8880,6.87275E-03
2.8890,6.72415E-03
2.8900,6.57864E-03
2.8910,6.43616E-03
2.8920,6.29666E-03
2.8930,6.16006E-03
2.8940,6.02631E-03
2.8950,5.89537E-03
2.8960,5.76716E-03
2.8970,5.64164E-03
2.8980,5.51876E-03
2.8990,5.39845E-03
2.9000,5.28067E-03
2.9010,5.16537E-03
2.9020,5.05250E-03
2.9030,4.94201E-03
2.9040,4.83385E-03
2.9050,4.72798E-03
2.9060,4.62434E-03
2.9070,4.52290E-03
2.9080,4.42360E-03
2.9090,4.32641E-03
2.9100,4.23129E-03
2.9110,4.13819E-03
2.9120,4.04706E-03
2.9130,3.95788E-03
2.9140,3.87059E-03
2.9150,3.78517E-03
2.9160,3.70157E-03
2.9170,3.61976E-03
2.9180,3.53970E-03
2.9190,3.46135E-03
2.9200,3.38468E-03
2.9210,3.30965E-03
2.9220,3.23623E-03
2.9230,3.16439E-03
2.9240,3.09410E-03
2.9250,3.02532E-03
2.9260,2.95802E-03
2.9270,2.89217E-03
2.9280,2.82774E-03
2.9290,2.76471E-03
2.9300,2.70303E-03
2.9310,2.64269E-03
2.9320,2.58366E-03
2.9330,2.52590E-03
2.9340,2.46940E-03
2.9350,2.41413E-03
2.9360,2.36005E-03
2.9370,2.30716E-03
2.9380,2.25541E-03
2.9390,2.20479E-03
2.9400,2.15527E-03
2.9410,2.10683E-03
2.9420,2.05946E-03
2.9430,2.01311E-03
2.9440,1.96778E-03
2.9450,1.92344E-03
2.9460,1.88008E-03
2.9470,1.83766E-03
2.9480,1.79618E-03
2.9490,1.75560E-03
2.9500,1.71592E-03
2.9510,1.67711E-03
2.9520,1.63915E-03
2.9530,1.60203E-03
2.9540,1.56573E-03
2.9550,1.53022E-03
2.9560,1.49551E-03
2.9570,1.46155E-03
2.9580,1.42835E-03
2.9590,1.39589E-03
2.9600,1.36414E-03
2.9610,1.33310E-03
2.9620,1.30274E-03
2.9630,1.27306E-03
2.9640,1.24403E-03
2.9650,1.21566E-03
2.9660,1.18791E-03
2.9670,1.16078E-03
2.9680,1.13425E-03
2.9690,1.10832E-03
2.9700,1.08296E-03
2.9710,1.05817E-03
2.9720,1.03394E-03
2.9730,1.01024E-03
2.9740,9.87077E-04
2.9750,9.64430E-04
2.9760,9.42290E-04
2.9770,9.20647E-04
2.9780,8.99489E-04
2.9790,8.78806E-04
2.9800,8.58587E-04
2.9810,8.38822E-04
2.9820,8.19502E-04
2.9830,8.00617E-04
2.9840,7.82156E-04
2.9850,7.64112E-04
2.9860,7.46475E-04
2.9870,7.29235E-04
2.9880,7.12385E-04
2.9890,6.95915E-04
2.9900,6.79817E-04
2.9910,6.64084E-04
2.9920,6.48706E-04
2.9930,6.33677E-04
2.9940,6.18988E-04
2.9950,6.04633E-04
2.9960,5.90603E-04
2.9970,5.76892E-04
2.9980,5.63492E-04
2.9990,5.50397E-04
3.0000,5.37599E-04
3.0010,5.25093E-04
3.0020,5.12872E-04
3.0030,5.00929E-04
3.0040,4.89258E-04
3.0050,4.77854E-04
3.0060,4.66710E-04
3.0070,4.55821E-04
3.0080,4.45180E-04
3.0090,4.34783E-04
3.0100,4.24624E-04
3.0110,4.14697E-04
3.0120,4.04997E-04
3.0130,3.95520E-04
3.0140,3.86261E-04
3.0150,3.77214E-04
3.0160,3.68374E-04
3.0170,3.59738E-04
3.0180,3.51300E-04
3.0190,3.43056E-04
3.0200,3.35002E-04
3.0210,3.27134E-04
3.0220,3.19446E-04
3.0230,3.11936E-04
3.0240,3.04599E-04
3.0250,2.97432E-04
3.0260,2.90430E-04
3.0270,2.83589E-04
3.0280,2.76907E-04
3.0290,2.70379E-04
3.0300,2.64003E-04
3.0310,2.57774E-04
3.0320,2.51689E-04
3.0330,2.45745E-04
3.0340,2.39939E-04
3.0350,2.34268E-04
3.0360,2.28729E-04
3.0370,2.23318E-04
3.0380,2.18033E-04
3.0390,2.12870E-04
3.0400,2.07828E-04
3.0410,2.02903E-04
3.0420,1.98093E-04
3.0430,1.93395E-04
3.0440,1.88806E-04
3.0450,1.84324E-04
3.0460,1.79947E-04
3.0470,1.75672E-04
3.0480,1.71497E-04
3.0490,1.67420E-04
3.0500,1.63437E-04
3.0510,1.59548E-04
3.0520,1.55750E-04
3.0530,1.52041E-04
3.0540,1.48419E-04
3.0550,1.44881E-04
3.0560,1.41427E-04
3.0570,1.38053E-04
3.0580,1.34759E-04
3.0590,1.31542E-04
3.0600,1.28401E-04
3.0610,1.25333E-04
3.0620,1.22338E-04
3.0630,1.19413E-04
3.0640,1.16557E-04
3.0650,1.13768E-04
3.0660,1.11045E-04
3.0670,1.08385E-04
3.0680,1.05789E-04
3.0690,1.03254E-04
3.0700,1.00779E-04
3.0710,9.83618E-05
3.0720,9.60020E-05
3.0730,9.36979E-05
3.0740,9.14483E-05
3.0750,8.92520E-05
3.0760,8.71075E-05
3.0770,8.50139E-05
3.0780,8.29698E-05
3.0790,8.09741E-05
3.0800,7.90258E-05
3.0810,7.71236E-05
3.0820,7.52666E-05
3.0830,7.34536E-05
3.0840,7.16837E-05
3.0850,6.99558E-05
3.0860,6.82689E-05
3.0870,6.66222E-05
3.0880,6.50146E-05
3.0890,6.34452E-05
3.0900,6.19132E-05
3.0910,6.04177E-05
3.0920,5.89578E-05
3.0930,5.75327E-05
3.0940,5.61416E-05
3.0950,5.47836E-05
3.0960,5.34580E-05
3.0970,5.21641E-05
3.0980,5.09011E-05
3.0990,4.96682E-05
3.1000,4.84648E-05
3.1010,4.72902E-05
3.1020,4.61436E-05
3.1030,4.50245E-05
3.1040,4.39322E-05
3.1050,4.28660E-05
3.1060,4.18254E-05
3.1070,4.08097E-05
3.1080,3.98183E-05
3.1090,3.88507E-05
3.1100,3.79063E-05
3.1110,3.69846E-05
3.1120,3.60850E-05
3.1130,3.52070E-05
3.1140,3.43501E-05
3.1150,3.35138E-05
3.1160,3.26976E-05
3.1170,3.19011E-05
3.1180,3.11237E-05
3.1190,3.03650E-05
3.1200,2.96246E-05
3.1210,2.89020E-05
3.1220,2.81968E-05
3.1230,2.75086E-05
3.1240,2.68370E-05
3.1250,2.61816E-05
3.1260,2.55420E-05
3.1270,2.49179E-05
3.1280,2.43088E-05
3.1290,2.37145E-05
3.1300,2.31345E-05
3.1310,2.25685E-05
3.1320,2.20162E-05
3.1330,2.14773E-05
3.1340,2.09514E-05
3.1350,2.04382E-05
3.1360,1.99375E-05
3.1370,1.94488E-05
3.1380,1.89721E-05
3.1390,1.85068E-05
3.1400,1.80529E-05
3.1410,1.76100E-05
3.1420,1.71778E-05
3.1430,1.67561E-05
3.1440,1.63446E-05
3.1450,1.59432E-05
3.1460,1.55514E-05
3.1470,1.51692E-05
3.1480,1.47963E-05
3.1490,1.44325E-05
3.1500,1.40775E-05
3.1510,1.37312E-05
3.1520,1.33932E-05
3.1530,1.30635E-05
3.1540,1.27419E-05
3.1550,1.24280E-05
3.1560,1.21219E-05
3.1570,1.18231E-05
3.1580,1.15317E-05
3.1590,1.12474E-05
3.1600,1.09700E-05
3.1610,1.06994E-05
3.1620,1.04354E-05
3.1630,1.01778E-05
3.1640,9.92655E-06
3.1650,9.68143E-06
3.1660,9.44229E-06
3.1670,9.20900E-06
3.1680,8.98142E-06
3.1690,8.75940E-06
3.1700,8.54282E-06
3.1710,8.33154E-06
3.1720,8.12544E-06
3.1730,7.92438E-06
3.1740,7.72825E-06
3.1750,7.53693E-06
3.1760,7.35030E-06
3.1770,7.16824E-06
3.1780,6.99065E-06
3.1790,6.81742E-06
3.1800,6.64844E-06
3.1810,6.48361E-06
3.1820,6.32282E-06
3.1830,6.16599E-06
3.1840,6.01301E-06
3.1850,5.86379E-06
3.1860,5.71824E-06
3.1870,5.57626E-06
3.1880,5.43779E-06
3.1890,5.30271E-06
3.1900,5.17096E-06
3.1910,5.04246E-06
3.1920,4.91712E-06
3.1930,4.79487E-06
3.1940,4.67563E-06
3.1950,4.55933E-06
3.1960,4.44589E-06
3.1970,4.33526E-06
3.1980,4.22735E-06
3.1990,4.12210E-06
3.2000,4.01945E-06
3.2010,3.91934E-06
3.2020,3.82169E-06
3.2030,3.72646E-06
3.2040,3.63358E-06
3.2050,3.54300E-06
3.2060,3.45466E-06
3.2070,3.36850E-06
3.2080,3.28446E-06
3.2090,3.20251E-06
3.2100,3.12259E-06
3.2110,3.04464E-06
3.2120,2.96863E-06
3.2130,2.89449E-06
3.2140,2.82219E-06
3.2150,2.75169E-06
3.2160,2.68293E-06
3.2170,2.61587E-06
3.2180,2.55048E-06
3.2190,2.48670E-06
3.2200,2.42451E-06
3.2210,2.36386E-06
3.2220,2.30472E-06
3.2230,2.24705E-06
3.2240,2.19080E-06
3.2250,2.13596E-06
3.2260,2.08247E-06
3.2270,2.03032E-06
3.2280,1.97946E-06
3.2290,1.92986E-06
3.2300,1.88150E-06
3.2310,1.83434E-06
3.2320,1.78835E-06
3.2330,1.74351E-06
3.2340,1.69978E-06
3.2350,1.65715E-06
3.2360,1.61557E-06
3.2370,1.57503E-06
3.2380,1.53550E-06
3.2390,1.49695E-06
3.2400,1.45936E-06
3.2410,1.42271E-06
3.2420,1.38698E-06
3.2430,1.35213E-06
3.2440,1.31815E-06
3.2450,1.28502E-06
3.2460,1.25272E-06
3.2470,1.22123E-06
3.2480,1.19052E-06
3.2490,1.16057E-06
3.2500,1.13138E-06
3.2510,1.10291E-06
3.2520,1.07516E-06
3.2530,1.04810E-06
3.2540,1.02171E-06
3.2550,9.95985E-07
3.2560,9.70903E-07
3.2570,9.46448E-07
3.2580,9.22605E-07
3.2590,8.99358E-07
3.2600,8.76693E-07
3.2610,8.54595E-07
3.2620,8.33051E-07
3.2630,8.12045E-07
3.2640,7.91566E-07
3.2650,7.71600E-07
3.2660,7.52135E-07
3.2670,7.33157E-07
3.2680,7.14654E-07
3.2690,6.96616E-07
3.2700,6.79030E-07
3.2710,6.61885E-07
3.2720,6.45170E-07
3.2730,6.28874E-07
3.2740,6.12987E-07
3.2750,5.97499E-07
3.2760,5.82400E-07
3.2770,5.67680E-07
3.2780,5.53330E-07
3.2790,5.39340E-07
3.2800,5.25702E-07
3.2810,5.12406E-07
3.2820,4.99444E-07
3.2830,4.86809E-07
3.2840,4.74491E-07
3.2850,4.62482E-07
3.2860,4.50776E-07
3.2870,4.39364E-07
3.2880,4.28240E-07
3.2890,4.17395E-07
3.2900,4.06823E-07
3.2910,3.96518E-07
3.2920,3.86472E-07
3.2930,3.76679E-07
3.2940,3.67132E-07
3.2950,3.57826E-07
3.2960,3.48755E-07
3.2970,3.39912E-07
3.2980,3.31292E-07
3.2990,3.22890E-07
3.3000,3.14699E-07
3.3010,3.06715E-07
3.3020,2.98932E-07
3.3030,2.91346E-07
3.3040,2.83951E-07
3.3050,2.76742E-07
3.3060,2.69716E-07
3.3070,2.62867E-07
3.3080,2.56191E-07
3.3090,2.49683E-07
3.3100,2.43340E-07
3.3110,2.37157E-07
3.3120,2.31131E-07
3.3130,2.25256E-07
3.3140,2.19530E-07
3.3150,2.13949E-07
3.3160,2.08509E-07
3.3170,2.03207E-07
3.3180,1.98039E-07
3.3190,1.93001E-07
3.3200,1.88091E-07
3.3210,1.83305E-07
3.3220,1.78640E-07
3.3230,1.74094E-07
3.3240,1.69662E-07
3.3250,1.65343E-07
3.3260,1.61133E-07
3.3270,1.57029E-07
3.3280,1.53030E-07
3.3290,1.49132E-07
3.3300,1.45333E-07
3.3310,1.41630E-07
3.3320,1.38021E-07
3.3330,1.34503E-07
3.3340,1.31075E-07
3.3350,1.27733E-07
3.3360,1.24476E-07
3.3370,1.21302E-07
3.3380,1.18209E-07
3.3390,1.15194E-07
3.3400,1.12255E-07
3.3410,1.09391E-07
3.3420,1.06600E-07
3.3430,1.03880E-07
3.3440,1.01228E-07
3.3450,9.86444E-08
3.3460,9.61261E-08
3.3470,9.36717E-08
3.3480,9.12798E-08
3.3490,8.89486E-08
3.3500,8.66767E-08
3.3510,8.44625E-08
3.3520,8.23046E-08
3.3530,8.02016E-08
3.3540,7.81521E-08
3.3550,7.61547E-08
3.3560,7.42081E-08
3.3570,7.23111E-08
3.3580,7.04623E-08
3.3590,6.86606E-08
3.3600,6.69047E-08
3.3610,6.51935E-08
3.3620,6.35259E-08
3.3630,6.19008E-08
3.3640,6.03170E-08
3.3650,5.87736E-08
3.3660,5.72695E-08
3.3670,5.58037E-08
3.3680,5.43753E-08
3.3690,5.29833E-08
3.3700,5.16267E-08
3.3710,5.03048E-08
3.3720,4.90165E-08
3.3730,4.77611E-08
3.3740,4.65377E-08
3.3750,4.53455E-08
3.3760,4.41837E-08
3.3770,4.30516E-08
3.3780,4.19483E-08
3.3790,4.08732E-08
3.3800,3.98255E-08
3.3810,3.88046E-08
3.3820,3.78097E-08
3.3830,3.68402E-08
3.3840,3.58955E-08
3.3850,3.49749E-08
3.3860,3.40779E-08
3.3870,3.32037E-08
3.3880,3.23519E-08
3.3890,3.15218E-08
3.3900,3.07130E-08
3.3910,2.99248E-08
3.3920,2.91567E-08
3.3930,2.84083E-08
3.3940,2.76791E-08
3.3950,2.69685E-08
3.3960,2.62760E-08
3.3970,2.56013E-08
3.3980,2.49438E-08
3.3990,2.43031E-08
3.4000,2.36788E-08
3.4010,2.30705E-08
3.4020,2.24778E-08
3.4030,2.19002E-08
3.4040,2.13375E-08
3.4050,2.07891E-08
3.4060,2.02548E-08
3.4070,1.97341E-08
3.4080,1.92268E-08
3.4090,1.87325E-08
3.4100,1.82508E-08
3.4110,1.77815E-08
3.4120,1.73242E-08
3.4130,1.68786E-08
3.4140,1.64444E-08
3.4150,1.60214E-08
3.4160,1.56092E-08
3.4170,1.52076E-08
3.4180,1.48162E-08
3.4190,1.44349E-08
3.4200,1.40634E-08
3.4210,1.37014E-08
3.4220,1.33487E-08
3.4230,1.30051E-08
3.4240,1.26702E-08
3.4250,1.23440E-08
3.4260,1.20261E-08
3.4270,1.17164E-08
3.4280,1.14146E-08
3.4290,1.11206E-08
3.4300,1.08341E-08
3.4310,1.05549E-08
3.4320,1.02830E-08
3.4330,1.00180E-08
3.4340,9.75983E-09
3.4350,9.50829E-09
3.4360,9.26321E-09
3.4370,9.02443E-09
3.4380,8.79178E-09
3.4390,8.56511E-09
3.4400,8.34426E-09
3.4410,8.12909E-09
3.4420,7.91945E-09
3.4430,7.71520E-09
3.4440,7.51620E-09
3.4450,7.32231E-09
3.4460,7.13341E-09
3.4470,6.94937E-09
3.4480,6.77006E-09
3.4490,6.59536E-09
3.4500,6.42516E-09
3.4510,6.25933E-09
3.4520,6.09777E-09
3.4530,5.94037E-09
3.4540,5.78702E-09
3.4550,5.63761E-09
3.4560,5.49205E-09
3.4570,5.35024E-09
3.4580,5.21208E-09
3.4590,5.07747E-09
3.4600,4.94633E-09
3.4610,4.81857E-09
3.4620,4.69409E-09
3.4630,4.57283E-09
3.4640,4.45468E-09
3.4650,4.33958E-09
3.4660,4.22745E-09
3.4670,4.11820E-09
3.4680,4.01177E-09
3.4690,3.90808E-09
3.4700,3.80706E-09
3.4710,3.70865E-09
3.4720,3.61277E-09
3.4730,3.51936E-09
3.4740,3.42837E-09
3.4750,3.33971E-09
3.4760,3.25335E-09
3.4770,3.16921E-09
3.4780,3.08724E-09
3.4790,3.00739E-09
3.4800,2.92959E-09
3.4810,2.85380E-09
3.4820,2.77997E-09
3.4830,2.70804E-09
3.4840,2.63797E-09
3.4850,2.56971E-09
3.4860,2.50320E-09
3.4870,2.43842E-09
3.4880,2.37530E-09
3.4890,2.31382E-09
3.4900,2.25392E-09
3.4910,2.19557E-09
3.4920,2.13873E-09
3.4930,2.08335E-09
3.4940,2.02940E-09
3.4950,1.97685E-09
3.4960,1.92565E-09
3.4970,1.87578E-09
3.4980,1.82719E-09
3.4990,1.77986E-09
3.5000,1.73376E-09
3.5010,1.68884E-09
3.5020,1.64508E-09
3.5030,1.60246E-09
3.5040,1.56094E-09
3.5050,1.52049E-09
3.5060,1.48108E-09
3.5070,1.44270E-09
3.5080,1.40530E-09
3.5090,1.36888E-09
3.5100,1.33339E-09
3.5110,1.29882E-09
3.5120,1.26515E-09
3.5130,1.23235E-09
3.5140,1.20040E-09
3.5150,1.16927E-09
3.5160,1.13895E-09
3.5170,1.10941E-09
3.5180,1.08063E-09
3.5190,1.05261E-09
3.5200,1.02530E-09
3.5210,9.98705E-10



==> anc/X_state_wvfncts/v48.csv <==
Level v=48

0.7310,9.14222E-10
0.7320,1.15308E-09
0.7330,1.45259E-09
0.7340,1.82768E-09
0.7350,2.29685E-09
0.7360,2.88297E-09
0.7370,3.61430E-09
0.7380,4.52569E-09
0.7390,5.66006E-09
0.7400,7.07025E-09
0.7410,8.82115E-09
0.7420,1.09924E-08
0.7430,1.36817E-08
0.7440,1.70083E-08
0.7450,2.11185E-08
0.7460,2.61905E-08
0.7470,3.24416E-08
0.7480,4.01365E-08
0.7490,4.95970E-08
0.7500,6.12139E-08
0.7510,7.54613E-08
0.7520,9.29133E-08
0.7530,1.14264E-07
0.7540,1.40354E-07
0.7550,1.72193E-07
0.7560,2.11003E-07
0.7570,2.58250E-07
0.7580,3.15698E-07
0.7590,3.85463E-07
0.7600,4.70082E-07
0.7610,5.72592E-07
0.7620,6.96620E-07
0.7630,8.46499E-07
0.7640,1.02739E-06
0.7650,1.24545E-06
0.7660,1.50798E-06
0.7670,1.82366E-06
0.7680,2.20278E-06
0.7690,2.65753E-06
0.7700,3.20231E-06
0.7710,3.85414E-06
0.7720,4.63308E-06
0.7730,5.56275E-06
0.7740,6.67096E-06
0.7750,7.99031E-06
0.7760,9.55910E-06
0.7770,1.14221E-05
0.7780,1.36318E-05
0.7790,1.62493E-05
0.7800,1.93461E-05
0.7810,2.30052E-05
0.7820,2.73234E-05
0.7830,3.24128E-05
0.7840,3.84037E-05
0.7850,4.54467E-05
0.7860,5.37160E-05
0.7870,6.34129E-05
0.7880,7.47692E-05
0.7890,8.80518E-05
0.7900,1.03568E-04
0.7910,1.21669E-04
0.7920,1.42759E-04
0.7930,1.67299E-04
0.7940,1.95817E-04
0.7950,2.28915E-04
0.7960,2.67278E-04
0.7970,3.11685E-04
0.7980,3.63020E-04
0.7990,4.22288E-04
0.8000,4.90622E-04
0.8010,5.69306E-04
0.8020,6.59785E-04
0.8030,7.63690E-04
0.8040,8.82852E-04
0.8050,1.01933E-03
0.8060,1.17542E-03
0.8070,1.35371E-03
0.8080,1.55707E-03
0.8090,1.78870E-03
0.8100,2.05219E-03
0.8110,2.35149E-03
0.8120,2.69099E-03
0.8130,3.07556E-03
0.8140,3.51057E-03
0.8150,4.00194E-03
0.8160,4.55617E-03
0.8170,5.18041E-03
0.8180,5.88250E-03
0.8190,6.67099E-03
0.8200,7.55523E-03
0.8210,8.54538E-03
0.8220,9.65248E-03
0.8230,1.08885E-02
0.8240,1.22664E-02
0.8250,1.38001E-02
0.8260,1.55046E-02
0.8270,1.73960E-02
0.8280,1.94915E-02
0.8290,2.18096E-02
0.8300,2.43697E-02
0.8310,2.71927E-02
0.8320,3.03004E-02
0.8330,3.37160E-02
0.8340,3.74638E-02
0.8350,4.15692E-02
0.8360,4.60586E-02
0.8370,5.09596E-02
0.8380,5.63005E-02
0.8390,6.21107E-02
0.8400,6.84199E-02
0.8410,7.52587E-02
0.8420,8.26576E-02
0.8430,9.06477E-02
0.8440,9.92596E-02
0.8450,1.08524E-01
0.8460,1.18470E-01
0.8470,1.29126E-01
0.8480,1.40520E-01
0.8490,1.52677E-01
0.8500,1.65620E-01
0.8510,1.79369E-01
0.8520,1.93942E-01
0.8530,2.09352E-01
0.8540,2.25608E-01
0.8550,2.42714E-01
0.8560,2.60669E-01
0.8570,2.79466E-01
0.8580,2.99089E-01
0.8590,3.19518E-01
0.8600,3.40724E-01
0.8610,3.62667E-01
0.8620,3.85300E-01
0.8630,4.08568E-01
0.8640,4.32401E-01
0.8650,4.56722E-01
0.8660,4.81442E-01
0.8670,5.06461E-01
0.8680,5.31665E-01
0.8690,5.56930E-01
0.8700,5.82122E-01
0.8710,6.07091E-01
0.8720,6.31679E-01
0.8730,6.55716E-01
0.8740,6.79021E-01
0.8750,7.01404E-01
0.8760,7.22664E-01
0.8770,7.42597E-01
0.8780,7.60988E-01
0.8790,7.77619E-01
0.8800,7.92269E-01
0.8810,8.04716E-01
0.8820,8.14738E-01
0.8830,8.22117E-01
0.8840,8.26641E-01
0.8850,8.28105E-01
0.8860,8.26316E-01
0.8870,8.21095E-01
0.8880,8.12280E-01
0.8890,7.99728E-01
0.8900,7.83321E-01
0.8910,7.62964E-01
0.8920,7.38594E-01
0.8930,7.10179E-01
0.8940,6.77720E-01
0.8950,6.41258E-01
0.8960,6.00869E-01
0.8970,5.56676E-01
0.8980,5.08838E-01
0.8990,4.57565E-01
0.9000,4.03105E-01
0.9010,3.45756E-01
0.9020,2.85858E-01
0.9030,2.23793E-01
0.9040,1.59988E-01
0.9050,9.49058E-02
0.9060,2.90486E-02
0.9070,-3.70501E-02
0.9080,-1.02828E-01
0.9090,-1.67701E-01
0.9100,-2.31064E-01
0.9110,-2.92304E-01
0.9120,-3.50801E-01
0.9130,-4.05939E-01
0.9140,-4.57113E-01
0.9150,-5.03737E-01
0.9160,-5.45251E-01
0.9170,-5.81130E-01
0.9180,-6.10897E-01
0.9190,-6.34123E-01
0.9200,-6.50443E-01
0.9210,-6.59561E-01
0.9220,-6.61253E-01
0.9230,-6.55382E-01
0.9240,-6.41895E-01
0.9250,-6.20835E-01
0.9260,-5.92339E-01
0.9270,-5.56643E-01
0.9280,-5.14084E-01
0.9290,-4.65095E-01
0.9300,-4.10209E-01
0.9310,-3.50051E-01
0.9320,-2.85333E-01
0.9330,-2.16851E-01
0.9340,-1.45472E-01
0.9350,-7.21242E-02
0.9360,2.20974E-03
0.9370,7.65110E-02
0.9380,1.49736E-01
0.9390,2.20831E-01
0.9400,2.88749E-01
0.9410,3.52469E-01
0.9420,4.11007E-01
0.9430,4.63438E-01
0.9440,5.08914E-01
0.9450,5.46674E-01
0.9460,5.76067E-01
0.9470,5.96558E-01
0.9480,6.07747E-01
0.9490,6.09375E-01
0.9500,6.01331E-01
0.9510,5.83664E-01
0.9520,5.56578E-01
0.9530,5.20437E-01
0.9540,4.75761E-01
0.9550,4.23222E-01
0.9560,3.63635E-01
0.9570,2.97945E-01
0.9580,2.27218E-01
0.9590,1.52621E-01
0.9600,7.54070E-02
0.9610,-3.10927E-03
0.9620,-8.15697E-02
0.9630,-1.58598E-01
0.9640,-2.32824E-01
0.9650,-3.02908E-01
0.9660,-3.67565E-01
0.9670,-4.25593E-01
0.9680,-4.75894E-01
0.9690,-5.17495E-01
0.9700,-5.49574E-01
0.9710,-5.71475E-01
0.9720,-5.82723E-01
0.9730,-5.83040E-01
0.9740,-5.72353E-01
0.9750,-5.50796E-01
0.9760,-5.18718E-01
0.9770,-4.76672E-01
0.9780,-4.25415E-01
0.9790,-3.65892E-01
0.9800,-2.99220E-01
0.9810,-2.26671E-01
0.9820,-1.49648E-01
0.9830,-6.96555E-02
0.9840,1.17245E-02
0.9850,9.28682E-02
0.9860,1.72141E-01
0.9870,2.47930E-01
0.9880,3.18681E-01
0.9890,3.82926E-01
0.9900,4.39322E-01
0.9910,4.86675E-01
0.9920,5.23969E-01
0.9930,5.50389E-01
0.9940,5.65341E-01
0.9950,5.68467E-01
0.9960,5.59658E-01
0.9970,5.39052E-01
0.9980,5.07043E-01
0.9990,4.64267E-01
1.0000,4.11597E-01
1.0010,3.50125E-01
1.0020,2.81138E-01
1.0030,2.06097E-01
1.0040,1.26602E-01
1.0050,4.43629E-02
1.0060,-3.88408E-02
1.0070,-1.21196E-01
1.0080,-2.00895E-01
1.0090,-2.76178E-01
1.0100,-3.45371E-01
1.0110,-4.06926E-01
1.0120,-4.59451E-01
1.0130,-5.01752E-01
1.0140,-5.32851E-01
1.0150,-5.52021E-01
1.0160,-5.58794E-01
1.0170,-5.52982E-01
1.0180,-5.34681E-01
1.0190,-5.04270E-01
1.0200,-4.62405E-01
1.0210,-4.10010E-01
1.0220,-3.48252E-01
1.0230,-2.78521E-01
1.0240,-2.02396E-01
1.0250,-1.21614E-01
1.0260,-3.80275E-02
1.0270,4.64381E-02
1.0280,1.29826E-01
1.0290,2.10197E-01
1.0300,2.85670E-01
1.0310,3.54473E-01
1.0320,4.14982E-01
1.0330,4.65759E-01
1.0340,5.05591E-01
1.0350,5.33517E-01
1.0360,5.48854E-01
1.0370,5.51215E-01
1.0380,5.40518E-01
1.0390,5.16993E-01
1.0400,4.81175E-01
1.0410,4.33895E-01
1.0420,3.76262E-01
1.0430,3.09635E-01
1.0440,2.35594E-01
1.0450,1.55903E-01
1.0460,7.24676E-02
1.0470,-1.27114E-02
1.0480,-9.75834E-02
1.0490,-1.80100E-01
1.0500,-2.58261E-01
1.0510,-3.30171E-01
1.0520,-3.94074E-01
1.0530,-4.48410E-01
1.0540,-4.91843E-01
1.0550,-5.23301E-01
1.0560,-5.42000E-01
1.0570,-5.47468E-01
1.0580,-5.39554E-01
1.0590,-5.18435E-01
1.0600,-4.84610E-01
1.0610,-4.38895E-01
1.0620,-3.82398E-01
1.0630,-3.16496E-01
1.0640,-2.42801E-01
1.0650,-1.63120E-01
1.0660,-7.94139E-02
1.0670,6.25435E-03
1.0680,9.17675E-02
1.0690,1.75008E-01
1.0700,2.53910E-01
1.0710,3.26510E-01
1.0720,3.91000E-01
1.0730,4.45767E-01
1.0740,4.89439E-01
1.0750,5.20919E-01
1.0760,5.39411E-01
1.0770,5.44443E-01
1.0780,5.35877E-01
1.0790,5.13918E-01
1.0800,4.79104E-01
1.0810,4.32297E-01
1.0820,3.74661E-01
1.0830,3.07634E-01
1.0840,2.32890E-01
1.0850,1.52300E-01
1.0860,6.78854E-02
1.0870,-1.82351E-02
1.0880,-1.03897E-01
1.0890,-1.86945E-01
1.0900,-2.65286E-01
1.0910,-3.36946E-01
1.0920,-4.00115E-01
1.0930,-4.53197E-01
1.0940,-4.94850E-01
1.0950,-5.24017E-01
1.0960,-5.39957E-01
1.0970,-5.42263E-01
1.0980,-5.30873E-01
1.0990,-5.06070E-01
1.1000,-4.68476E-01
1.1010,-4.19039E-01
1.1020,-3.59005E-01
1.1030,-2.89891E-01
1.1040,-2.13444E-01
1.1050,-1.31596E-01
1.1060,-4.64171E-02
1.1070,3.99362E-02
1.1080,1.25279E-01
1.1090,2.07449E-01
1.1100,2.84367E-01
1.1110,3.54085E-01
1.1120,4.14837E-01
1.1130,4.65084E-01
1.1140,5.03553E-01
1.1150,5.29271E-01
1.1160,5.41587E-01
1.1170,5.40188E-01
1.1180,5.25111E-01
1.1190,4.96736E-01
1.1200,4.55784E-01
1.1210,4.03293E-01
1.1220,3.40591E-01
1.1230,2.69267E-01
1.1240,1.91127E-01
1.1250,1.08150E-01
1.1260,2.24364E-02
1.1270,-6.38451E-02
1.1280,-1.48512E-01
1.1290,-2.29422E-01
1.1300,-3.04530E-01
1.1310,-3.71940E-01
1.1320,-4.29947E-01
1.1330,-4.77090E-01
1.1340,-5.12178E-01
1.1350,-5.34330E-01
1.1360,-5.42989E-01
1.1370,-5.37941E-01
1.1380,-5.19317E-01
1.1390,-4.87591E-01
1.1400,-4.43568E-01
1.1410,-3.88361E-01
1.1420,-3.23367E-01
1.1430,-2.50225E-01
1.1440,-1.70782E-01
1.1450,-8.70390E-02
1.1460,-1.10564E-03
1.1470,8.48557E-02
1.1480,1.68684E-01
1.1490,2.48272E-01
1.1500,3.21624E-01
1.1510,3.86901E-01
1.1520,4.42467E-01
1.1530,4.86934E-01
1.1540,5.19193E-01
1.1550,5.38441E-01
1.1560,5.44202E-01
1.1570,5.36341E-01
1.1580,5.15060E-01
1.1590,4.80900E-01
1.1600,4.34721E-01
1.1610,3.77684E-01
1.1620,3.11219E-01
1.1630,2.36989E-01
1.1640,1.56851E-01
1.1650,7.28046E-02
1.1660,-1.30551E-02
1.1670,-9.85902E-02
1.1680,-1.81674E-01
1.1690,-2.60243E-01
1.1700,-3.32349E-01
1.1710,-3.96207E-01
1.1720,-4.50240E-01
1.1730,-4.93114E-01
1.1740,-5.23778E-01
1.1750,-5.41480E-01
1.1760,-5.45793E-01
1.1770,-5.36619E-01
1.1780,-5.14197E-01
1.1790,-4.79089E-01
1.1800,-4.32170E-01
1.1810,-3.74607E-01
1.1820,-3.07823E-01
1.1830,-2.33469E-01
1.1840,-1.53377E-01
1.1850,-6.95203E-02
1.1860,1.60424E-02
1.1870,1.01212E-01
1.1880,1.83904E-01
1.1890,2.62096E-01
1.1900,3.33881E-01
1.1910,3.97512E-01
1.1920,4.51442E-01
1.1930,4.94366E-01
1.1940,5.25248E-01
1.1950,5.43347E-01
1.1960,5.48236E-01
1.1970,5.39807E-01
1.1980,5.18279E-01
1.1990,4.84185E-01
1.2000,4.38363E-01
1.2010,3.81933E-01
1.2020,3.16270E-01
1.2030,2.42969E-01
1.2040,1.63805E-01
1.2050,8.06933E-02
1.2060,-4.36196E-03
1.2070,-8.93127E-02
1.2080,-1.72118E-01
1.2090,-2.50792E-01
1.2100,-3.23452E-01
1.2110,-3.88365E-01
1.2120,-4.43985E-01
1.2130,-4.88993E-01
1.2140,-5.22325E-01
1.2150,-5.43199E-01
1.2160,-5.51131E-01
1.2170,-5.45946E-01
1.2180,-5.27782E-01
1.2190,-4.97086E-01
1.2200,-4.54598E-01
1.2210,-4.01339E-01
1.2220,-3.38581E-01
1.2230,-2.67819E-01
1.2240,-1.90733E-01
1.2250,-1.09148E-01
1.2260,-2.49913E-02
1.2270,5.97537E-02
1.2280,1.43095E-01
1.2290,2.23077E-01
1.2300,2.97830E-01
1.2310,3.65608E-01
1.2320,4.24835E-01
1.2330,4.74138E-01
1.2340,5.12378E-01
1.2350,5.38678E-01
1.2360,5.52441E-01
1.2370,5.53362E-01
1.2380,5.41436E-01
1.2390,5.16955E-01
1.2400,4.80503E-01
1.2410,4.32938E-01
1.2420,3.75372E-01
1.2430,3.09147E-01
1.2440,2.35799E-01
1.2450,1.57026E-01
1.2460,7.46441E-02
1.2470,-9.45108E-03
1.2480,-9.33301E-02
1.2490,-1.75074E-01
1.2500,-2.52816E-01
1.2510,-3.24789E-01
1.2520,-3.89359E-01
1.2530,-4.45066E-01
1.2540,-4.90658E-01
1.2550,-5.25112E-01
1.2560,-5.47663E-01
1.2570,-5.57817E-01
1.2580,-5.55363E-01
1.2590,-5.40373E-01
1.2600,-5.13203E-01
1.2610,-4.74481E-01
1.2620,-4.25095E-01
1.2630,-3.66169E-01
1.2640,-2.99036E-01
1.2650,-2.25211E-01
1.2660,-1.46353E-01
1.2670,-6.42296E-02
1.2680,1.93255E-02
1.2690,1.02451E-01
1.2700,1.83301E-01
1.2710,2.60087E-01
1.2720,3.31113E-01
1.2730,3.94817E-01
1.2740,4.49805E-01
1.2750,4.94876E-01
1.2760,5.29056E-01
1.2770,5.51607E-01
1.2780,5.62055E-01
1.2790,5.60189E-01
1.2800,5.46068E-01
1.2810,5.20020E-01
1.2820,4.82632E-01
1.2830,4.34736E-01
1.2840,3.77389E-01
1.2850,3.11851E-01
1.2860,2.39555E-01
1.2870,1.62077E-01
1.2880,8.10968E-02
1.2890,-1.63245E-03
1.2900,-8.43270E-02
1.2910,-1.65209E-01
1.2920,-2.42547E-01
1.2930,-3.14688E-01
1.2940,-3.80099E-01
1.2950,-4.37394E-01
1.2960,-4.85363E-01
1.2970,-5.23003E-01
1.2980,-5.49529E-01
1.2990,-5.64398E-01
1.3000,-5.67314E-01
1.3010,-5.58236E-01
1.3020,-5.37375E-01
1.3030,-5.05190E-01
1.3040,-4.62378E-01
1.3050,-4.09855E-01
1.3060,-3.48739E-01
1.3070,-2.80324E-01
1.3080,-2.06051E-01
1.3090,-1.27480E-01
1.3100,-4.62544E-02
1.3110,3.59335E-02
1.3120,1.17376E-01
1.3130,1.96388E-01
1.3140,2.71339E-01
1.3150,3.40689E-01
1.3160,4.03018E-01
1.3170,4.57057E-01
1.3180,5.01709E-01
1.3190,5.36077E-01
1.3200,5.59473E-01
1.3210,5.71441E-01
1.3220,5.71755E-01
1.3230,5.60429E-01
1.3240,5.37715E-01
1.3250,5.04092E-01
1.3260,4.60261E-01
1.3270,4.07127E-01
1.3280,3.45777E-01
1.3290,2.77461E-01
1.3300,2.03567E-01
1.3310,1.25587E-01
1.3320,4.50895E-02
1.3330,-3.63098E-02
1.3340,-1.16985E-01
1.3350,-1.95329E-01
1.3360,-2.69788E-01
1.3370,-3.38891E-01
1.3380,-4.01278E-01
1.3390,-4.55727E-01
1.3400,-5.01176E-01
1.3410,-5.36746E-01
1.3420,-5.61755E-01
1.3430,-5.75731E-01
1.3440,-5.78421E-01
1.3450,-5.69791E-01
1.3460,-5.50032E-01
1.3470,-5.19549E-01
1.3480,-4.78955E-01
1.3490,-4.29056E-01
1.3500,-3.70838E-01
1.3510,-3.05443E-01
1.3520,-2.34147E-01
1.3530,-1.58336E-01
1.3540,-7.94769E-02
1.3550,9.09392E-04
1.3560,8.12787E-02
1.3570,1.60093E-01
1.3580,2.35849E-01
1.3590,3.07110E-01
1.3600,3.72526E-01
1.3610,4.30866E-01
1.3620,4.81038E-01
1.3630,5.22107E-01
1.3640,5.53316E-01
1.3650,5.74094E-01
1.3660,5.84070E-01
1.3670,5.83078E-01
1.3680,5.71157E-01
1.3690,5.48550E-01
1.3700,5.15701E-01
1.3710,4.73242E-01
1.3720,4.21980E-01
1.3730,3.62884E-01
1.3740,2.97064E-01
1.3750,2.25751E-01
1.3760,1.50271E-01
1.3770,7.20218E-02
1.3780,-7.55148E-03
1.3790,-8.69867E-02
1.3800,-1.64829E-01
1.3810,-2.39660E-01
1.3820,-3.10120E-01
1.3830,-3.74935E-01
1.3840,-4.32939E-01
1.3850,-4.83093E-01
1.3860,-5.24506E-01
1.3870,-5.56446E-01
1.3880,-5.78358E-01
1.3890,-5.89867E-01
1.3900,-5.90788E-01
1.3910,-5.81124E-01
1.3920,-5.61071E-01
1.3930,-5.31006E-01
1.3940,-4.91486E-01
1.3950,-4.43233E-01
1.3960,-3.87118E-01
1.3970,-3.24152E-01
1.3980,-2.55461E-01
1.3990,-1.82266E-01
1.4000,-1.05866E-01
1.4010,-2.76064E-02
1.4020,5.11370E-02
1.4030,1.28987E-01
1.4040,2.04587E-01
1.4050,2.76627E-01
1.4060,3.43861E-01
1.4070,4.05135E-01
1.4080,4.59401E-01
1.4090,5.05737E-01
1.4100,5.43361E-01
1.4110,5.71644E-01
1.4120,5.90122E-01
1.4130,5.98498E-01
1.4140,5.96652E-01
1.4150,5.84635E-01
1.4160,5.62674E-01
1.4170,5.31163E-01
1.4180,4.90656E-01
1.4190,4.41856E-01
1.4200,3.85605E-01
1.4210,3.22865E-01
1.4220,2.54702E-01
1.4230,1.82272E-01
1.4240,1.06794E-01
1.4250,2.95341E-02
1.4260,-4.82182E-02
1.4270,-1.25170E-01
1.4280,-2.00048E-01
1.4290,-2.71617E-01
1.4300,-3.38705E-01
1.4310,-4.00216E-01
1.4320,-4.55152E-01
1.4330,-5.02626E-01
1.4340,-5.41878E-01
1.4350,-5.72286E-01
1.4360,-5.93374E-01
1.4370,-6.04819E-01
1.4380,-6.06458E-01
1.4390,-5.98285E-01
1.4400,-5.80454E-01
1.4410,-5.53273E-01
1.4420,-5.17201E-01
1.4430,-4.72834E-01
1.4440,-4.20902E-01
1.4450,-3.62251E-01
1.4460,-2.97828E-01
1.4470,-2.28672E-01
1.4480,-1.55890E-01
1.4490,-8.06401E-02
1.4500,-4.11710E-03
1.4510,7.24712E-02
1.4520,1.47921E-01
1.4530,2.21052E-01
1.4540,2.90725E-01
1.4550,3.55860E-01
1.4560,4.15452E-01
1.4570,4.68589E-01
1.4580,5.14462E-01
1.4590,5.52375E-01
1.4600,5.81763E-01
1.4610,6.02193E-01
1.4620,6.13369E-01
1.4630,6.15143E-01
1.4640,6.07508E-01
1.4650,5.90602E-01
1.4660,5.64703E-01
1.4670,5.30225E-01
1.4680,4.87711E-01
1.4690,4.37821E-01
1.4700,3.81325E-01
1.4710,3.19089E-01
1.4720,2.52060E-01
1.4730,1.81253E-01
1.4740,1.07736E-01
1.4750,3.26116E-02
1.4760,-4.29986E-02
1.4770,-1.17971E-01
1.4780,-1.91196E-01
1.4790,-2.61595E-01
1.4800,-3.28137E-01
1.4810,-3.89852E-01
1.4820,-4.45845E-01
1.4830,-4.95309E-01
1.4840,-5.37536E-01
1.4850,-5.71927E-01
1.4860,-5.98000E-01
1.4870,-6.15396E-01
1.4880,-6.23883E-01
1.4890,-6.23359E-01
1.4900,-6.13852E-01
1.4910,-5.95520E-01
1.4920,-5.68645E-01
1.4930,-5.33633E-01
1.4940,-4.91002E-01
1.4950,-4.41377E-01
1.4960,-3.85478E-01
1.4970,-3.24114E-01
1.4980,-2.58165E-01
1.4990,-1.88573E-01
1.5000,-1.16324E-01
1.5010,-4.24419E-02
1.5020,3.20358E-02
1.5030,1.06066E-01
1.5040,1.78617E-01
1.5050,2.48683E-01
1.5060,3.15297E-01
1.5070,3.77544E-01
1.5080,4.34574E-01
1.5090,4.85613E-01
1.5100,5.29974E-01
1.5110,5.67063E-01
1.5120,5.96389E-01
1.5130,6.17571E-01
1.5140,6.30339E-01
1.5150,6.34540E-01
1.5160,6.30135E-01
1.5170,6.17206E-01
1.5180,5.95947E-01
1.5190,5.66664E-01
1.5200,5.29768E-01
1.5210,4.85774E-01
1.5220,4.35285E-01
1.5230,3.78990E-01
1.5240,3.17653E-01
1.5250,2.52098E-01
1.5260,1.83205E-01
1.5270,1.11892E-01
1.5280,3.91031E-02
1.5290,-3.42000E-02
1.5300,-1.07055E-01
1.5310,-1.78509E-01
1.5320,-2.47634E-01
1.5330,-3.13534E-01
1.5340,-3.75362E-01
1.5350,-4.32325E-01
1.5360,-4.83699E-01
1.5370,-5.28834E-01
1.5380,-5.67165E-01
1.5390,-5.98216E-01
1.5400,-6.21608E-01
1.5410,-6.37058E-01
1.5420,-6.44391E-01
1.5430,-6.43532E-01
1.5440,-6.34511E-01
1.5450,-6.17463E-01
1.5460,-5.92622E-01
1.5470,-5.60320E-01
1.5480,-5.20980E-01
1.5490,-4.75112E-01
1.5500,-4.23306E-01
1.5510,-3.66221E-01
1.5520,-3.04581E-01
1.5530,-2.39162E-01
1.5540,-1.70782E-01
1.5550,-1.00293E-01
1.5560,-2.85685E-02
1.5570,4.35075E-02
1.5580,1.15051E-01
1.5590,1.85187E-01
1.5600,2.53066E-01
1.5610,3.17865E-01
1.5620,3.78807E-01
1.5630,4.35163E-01
1.5640,4.86263E-01
1.5650,5.31506E-01
1.5660,5.70360E-01
1.5670,6.02377E-01
1.5680,6.27191E-01
1.5690,6.44522E-01
1.5700,6.54184E-01
1.5710,6.56081E-01
1.5720,6.50209E-01
1.5730,6.36658E-01
1.5740,6.15605E-01
1.5750,5.87317E-01
1.5760,5.52143E-01
1.5770,5.10513E-01
1.5780,4.62927E-01
1.5790,4.09955E-01
1.5800,3.52224E-01
1.5810,2.90415E-01
1.5820,2.25251E-01
1.5830,1.57493E-01
1.5840,8.79243E-02
1.5850,1.73477E-02
1.5860,-5.34275E-02
1.5870,-1.23594E-01
1.5880,-1.92355E-01
1.5890,-2.58933E-01
1.5900,-3.22581E-01
1.5910,-3.82588E-01
1.5920,-4.38287E-01
1.5930,-4.89064E-01
1.5940,-5.34361E-01
1.5950,-5.73687E-01
1.5960,-6.06619E-01
1.5970,-6.32806E-01
1.5980,-6.51976E-01
1.5990,-6.63934E-01
1.6000,-6.68567E-01
1.6010,-6.65841E-01
1.6020,-6.55807E-01
1.6030,-6.38593E-01
1.6040,-6.14404E-01
1.6050,-5.83523E-01
1.6060,-5.46302E-01
1.6070,-5.03160E-01
1.6080,-4.54579E-01
1.6090,-4.01097E-01
1.6100,-3.43302E-01
1.6110,-2.81824E-01
1.6120,-2.17331E-01
1.6130,-1.50518E-01
1.6140,-8.21035E-02
1.6150,-1.28168E-02
1.6160,5.66059E-02
1.6170,1.25431E-01
1.6180,1.92936E-01
1.6190,2.58413E-01
1.6200,3.21183E-01
1.6210,3.80597E-01
1.6220,4.36043E-01
1.6230,4.86955E-01
1.6240,5.32818E-01
1.6250,5.73170E-01
1.6260,6.07609E-01
1.6270,6.35796E-01
1.6280,6.57457E-01
1.6290,6.72389E-01
1.6300,6.80456E-01
1.6310,6.81594E-01
1.6320,6.75809E-01
1.6330,6.63179E-01
1.6340,6.43847E-01
1.6350,6.18028E-01
1.6360,5.85996E-01
1.6370,5.48090E-01
1.6380,5.04704E-01
1.6390,4.56284E-01
1.6400,4.03326E-01
1.6410,3.46367E-01
1.6420,2.85980E-01
1.6430,2.22771E-01
1.6440,1.57368E-01
1.6450,9.04211E-02
1.6460,2.25881E-02
1.6470,-4.54657E-02
1.6480,-1.13077E-01
1.6490,-1.79590E-01
1.6500,-2.44363E-01
1.6510,-3.06776E-01
1.6520,-3.66231E-01
1.6530,-4.22166E-01
1.6540,-4.74054E-01
1.6550,-5.21409E-01
1.6560,-5.63790E-01
1.6570,-6.00809E-01
1.6580,-6.32128E-01
1.6590,-6.57465E-01
1.6600,-6.76596E-01
1.6610,-6.89359E-01
1.6620,-6.95650E-01
1.6630,-6.95426E-01
1.6640,-6.88708E-01
1.6650,-6.75575E-01
1.6660,-6.56164E-01
1.6670,-6.30674E-01
1.6680,-5.99355E-01
1.6690,-5.62511E-01
1.6700,-5.20496E-01
1.6710,-4.73708E-01
1.6720,-4.22588E-01
1.6730,-3.67613E-01
1.6740,-3.09293E-01
1.6750,-2.48167E-01
1.6760,-1.84795E-01
1.6770,-1.19755E-01
1.6780,-5.36363E-02
1.6790,1.29640E-02
1.6800,7.94485E-02
1.6810,1.45224E-01
1.6820,2.09706E-01
1.6830,2.72325E-01
1.6840,3.32531E-01
1.6850,3.89798E-01
1.6860,4.43630E-01
1.6870,4.93563E-01
1.6880,5.39168E-01
1.6890,5.80058E-01
1.6900,6.15889E-01
1.6910,6.46362E-01
1.6920,6.71228E-01
1.6930,6.90286E-01
1.6940,7.03387E-01
1.6950,7.10433E-01
1.6960,7.11380E-01
1.6970,7.06236E-01
1.6980,6.95061E-01
1.6990,6.77967E-01
1.7000,6.55113E-01
1.7010,6.26709E-01
1.7020,5.93010E-01
1.7030,5.54312E-01
1.7040,5.10956E-01
1.7050,4.63316E-01
1.7060,4.11803E-01
1.7070,3.56855E-01
1.7080,2.98940E-01
1.7090,2.38544E-01
1.7100,1.76176E-01
1.7110,1.12353E-01
1.7120,4.76061E-02
1.7130,-1.75320E-02
1.7140,-8.25269E-02
1.7150,-1.46848E-01
1.7160,-2.09974E-01
1.7170,-2.71396E-01
1.7180,-3.30620E-01
1.7190,-3.87174E-01
1.7200,-4.40609E-01
1.7210,-4.90505E-01
1.7220,-5.36471E-01
1.7230,-5.78151E-01
1.7240,-6.15224E-01
1.7250,-6.47407E-01
1.7260,-6.74458E-01
1.7270,-6.96178E-01
1.7280,-7.12408E-01
1.7290,-7.23038E-01
1.7300,-7.27997E-01
1.7310,-7.27262E-01
1.7320,-7.20855E-01
1.7330,-7.08841E-01
1.7340,-6.91327E-01
1.7350,-6.68465E-01
1.7360,-6.40444E-01
1.7370,-6.07494E-01
1.7380,-5.69882E-01
1.7390,-5.27909E-01
1.7400,-4.81905E-01
1.7410,-4.32232E-01
1.7420,-3.79278E-01
1.7430,-3.23452E-01
1.7440,-2.65183E-01
1.7450,-2.04917E-01
1.7460,-1.43112E-01
1.7470,-8.02347E-02
1.7480,-1.67579E-02
1.7490,4.68439E-02
1.7500,1.10098E-01
1.7510,1.72536E-01
1.7520,2.33700E-01
1.7530,2.93143E-01
1.7540,3.50431E-01
1.7550,4.05151E-01
1.7560,4.56911E-01
1.7570,5.05341E-01
1.7580,5.50098E-01
1.7590,5.90867E-01
1.7600,6.27366E-01
1.7610,6.59343E-01
1.7620,6.86579E-01
1.7630,7.08893E-01
1.7640,7.26139E-01
1.7650,7.38208E-01
1.7660,7.45027E-01
1.7670,7.46564E-01
1.7680,7.42822E-01
1.7690,7.33841E-01
1.7700,7.19700E-01
1.7710,7.00511E-01
1.7720,6.76423E-01
1.7730,6.47617E-01
1.7740,6.14307E-01
1.7750,5.76736E-01
1.7760,5.35176E-01
1.7770,4.89924E-01
1.7780,4.41302E-01
1.7790,3.89652E-01
1.7800,3.35337E-01
1.7810,2.78735E-01
1.7820,2.20236E-01
1.7830,1.60243E-01
1.7840,9.91652E-02
1.7850,3.74186E-02
1.7860,-2.45799E-02
1.7870,-8.64138E-02
1.7880,-1.47670E-01
1.7890,-2.07941E-01
1.7900,-2.66828E-01
1.7910,-3.23946E-01
1.7920,-3.78920E-01
1.7930,-4.31395E-01
1.7940,-4.81032E-01
1.7950,-5.27513E-01
1.7960,-5.70543E-01
1.7970,-6.09850E-01
1.7980,-6.45190E-01
1.7990,-6.76344E-01
1.8000,-7.03123E-01
1.8010,-7.25365E-01
1.8020,-7.42940E-01
1.8030,-7.55750E-01
1.8040,-7.63724E-01
1.8050,-7.66825E-01
1.8060,-7.65049E-01
1.8070,-7.58418E-01
1.8080,-7.46990E-01
1.8090,-7.30849E-01
1.8100,-7.10110E-01
1.8110,-6.84917E-01
1.8120,-6.55438E-01
1.8130,-6.21871E-01
1.8140,-5.84436E-01
1.8150,-5.43375E-01
1.8160,-4.98952E-01
1.8170,-4.51452E-01
1.8180,-4.01175E-01
1.8190,-3.48437E-01
1.8200,-2.93567E-01
1.8210,-2.36907E-01
1.8220,-1.78806E-01
1.8230,-1.19620E-01
1.8240,-5.97102E-02
1.8250,5.59608E-04
1.8260,6.08262E-02
1.8270,1.20728E-01
1.8280,1.79908E-01
1.8290,2.38016E-01
1.8300,2.94708E-01
1.8310,3.49653E-01
1.8320,4.02531E-01
1.8330,4.53036E-01
1.8340,5.00877E-01
1.8350,5.45782E-01
1.8360,5.87496E-01
1.8370,6.25786E-01
1.8380,6.60437E-01
1.8390,6.91261E-01
1.8400,7.18089E-01
1.8410,7.40778E-01
1.8420,7.59210E-01
1.8430,7.73290E-01
1.8440,7.82951E-01
1.8450,7.88151E-01
1.8460,7.88872E-01
1.8470,7.85123E-01
1.8480,7.76937E-01
1.8490,7.64375E-01
1.8500,7.47518E-01
1.8510,7.26473E-01
1.8520,7.01370E-01
1.8530,6.72361E-01
1.8540,6.39617E-01
1.8550,6.03330E-01
1.8560,5.63711E-01
1.8570,5.20988E-01
1.8580,4.75404E-01
1.8590,4.27217E-01
1.8600,3.76697E-01
1.8610,3.24127E-01
1.8620,2.69796E-01
1.8630,2.14006E-01
1.8640,1.57060E-01
1.8650,9.92684E-02
1.8660,4.09442E-02
1.8670,-1.75993E-02
1.8680,-7.60490E-02
1.8690,-1.34094E-01
1.8700,-1.91428E-01
1.8710,-2.47750E-01
1.8720,-3.02765E-01
1.8730,-3.56188E-01
1.8740,-4.07743E-01
1.8750,-4.57166E-01
1.8760,-5.04206E-01
1.8770,-5.48624E-01
1.8780,-5.90199E-01
1.8790,-6.28723E-01
1.8800,-6.64007E-01
1.8810,-6.95879E-01
1.8820,-7.24185E-01
1.8830,-7.48791E-01
1.8840,-7.69583E-01
1.8850,-7.86465E-01
1.8860,-7.99364E-01
1.8870,-8.08226E-01
1.8880,-8.13018E-01
1.8890,-8.13728E-01
1.8900,-8.10364E-01
1.8910,-8.02955E-01
1.8920,-7.91550E-01
1.8930,-7.76216E-01
1.8940,-7.57040E-01
1.8950,-7.34130E-01
1.8960,-7.07608E-01
1.8970,-6.77614E-01
1.8980,-6.44306E-01
1.8990,-6.07856E-01
1.9000,-5.68450E-01
1.9010,-5.26287E-01
1.9020,-4.81580E-01
1.9030,-4.34552E-01
1.9040,-3.85435E-01
1.9050,-3.34470E-01
1.9060,-2.81907E-01
1.9070,-2.28001E-01
1.9080,-1.73012E-01
1.9090,-1.17203E-01
1.9100,-6.08397E-02
1.9110,-4.19023E-03
1.9120,5.24791E-02
1.9130,1.08903E-01
1.9140,1.64818E-01
1.9150,2.19966E-01
1.9160,2.74094E-01
1.9170,3.26953E-01
1.9180,3.78304E-01
1.9190,4.27913E-01
1.9200,4.75560E-01
1.9210,5.21032E-01
1.9220,5.64127E-01
1.9230,6.04656E-01
1.9240,6.42443E-01
1.9250,6.77326E-01
1.9260,7.09154E-01
1.9270,7.37794E-01
1.9280,7.63127E-01
1.9290,7.85049E-01
1.9300,8.03471E-01
1.9310,8.18323E-01
1.9320,8.29549E-01
1.9330,8.37108E-01
1.9340,8.40980E-01
1.9350,8.41157E-01
1.9360,8.37648E-01
1.9370,8.30481E-01
1.9380,8.19696E-01
1.9390,8.05350E-01
1.9400,7.87517E-01
1.9410,7.66282E-01
1.9420,7.41748E-01
1.9430,7.14028E-01
1.9440,6.83250E-01
1.9450,6.49556E-01
1.9460,6.13095E-01
1.9470,5.74031E-01
1.9480,5.32538E-01
1.9490,4.88795E-01
1.9500,4.42995E-01
1.9510,3.95336E-01
1.9520,3.46021E-01
1.9530,2.95262E-01
1.9540,2.43273E-01
1.9550,1.90275E-01
1.9560,1.36489E-01
1.9570,8.21391E-02
1.9580,2.74514E-02
1.9590,-2.73491E-02
1.9600,-8.20378E-02
1.9610,-1.36392E-01
1.9620,-1.90191E-01
1.9630,-2.43218E-01
1.9640,-2.95260E-01
1.9650,-3.46111E-01
1.9660,-3.95569E-01
1.9670,-4.43439E-01
1.9680,-4.89533E-01
1.9690,-5.33674E-01
1.9700,-5.75690E-01
1.9710,-6.15421E-01
1.9720,-6.52716E-01
1.9730,-6.87433E-01
1.9740,-7.19444E-01
1.9750,-7.48630E-01
1.9760,-7.74885E-01
1.9770,-7.98114E-01
1.9780,-8.18236E-01
1.9790,-8.35180E-01
1.9800,-8.48889E-01
1.9810,-8.59320E-01
1.9820,-8.66441E-01
1.9830,-8.70235E-01
1.9840,-8.70695E-01
1.9850,-8.67829E-01
1.9860,-8.61658E-01
1.9870,-8.52213E-01
1.9880,-8.39540E-01
1.9890,-8.23694E-01
1.9900,-8.04745E-01
1.9910,-7.82773E-01
1.9920,-7.57867E-01
1.9930,-7.30129E-01
1.9940,-6.99671E-01
1.9950,-6.66612E-01
1.9960,-6.31083E-01
1.9970,-5.93221E-01
1.9980,-5.53172E-01
1.9990,-5.11091E-01
2.0000,-4.67136E-01
2.0010,-4.21473E-01
2.0020,-3.74274E-01
2.0030,-3.25714E-01
2.0040,-2.75974E-01
2.0050,-2.25236E-01
2.0060,-1.73686E-01
2.0070,-1.21511E-01
2.0080,-6.89003E-02
2.0090,-1.60435E-02
2.0100,3.68706E-02
2.0110,8.96537E-02
2.0120,1.42119E-01
2.0130,1.94082E-01
2.0140,2.45361E-01
2.0150,2.95778E-01
2.0160,3.45158E-01
2.0170,3.93331E-01
2.0180,4.40134E-01
2.0190,4.85406E-01
2.0200,5.28997E-01
2.0210,5.70760E-01
2.0220,6.10555E-01
2.0230,6.48253E-01
2.0240,6.83731E-01
2.0250,7.16872E-01
2.0260,7.47572E-01
2.0270,7.75733E-01
2.0280,8.01268E-01
2.0290,8.24097E-01
2.0300,8.44152E-01
2.0310,8.61375E-01
2.0320,8.75715E-01
2.0330,8.87134E-01
2.0340,8.95602E-01
2.0350,9.01101E-01
2.0360,9.03621E-01
2.0370,9.03163E-01
2.0380,8.99738E-01
2.0390,8.93366E-01
2.0400,8.84077E-01
2.0410,8.71910E-01
2.0420,8.56915E-01
2.0430,8.39148E-01
2.0440,8.18676E-01
2.0450,7.95572E-01
2.0460,7.69920E-01
2.0470,7.41810E-01
2.0480,7.11338E-01
2.0490,6.78611E-01
2.0500,6.43738E-01
2.0510,6.06837E-01
2.0520,5.68030E-01
2.0530,5.27446E-01
2.0540,4.85216E-01
2.0550,4.41478E-01
2.0560,3.96372E-01
2.0570,3.50042E-01
2.0580,3.02634E-01
2.0590,2.54299E-01
2.0600,2.05186E-01
2.0610,1.55449E-01
2.0620,1.05239E-01
2.0630,5.47115E-02
2.0640,4.01852E-03
2.0650,-4.66866E-02
2.0660,-9.72520E-02
2.0670,-1.47527E-01
2.0680,-1.97364E-01
2.0690,-2.46616E-01
2.0700,-2.95140E-01
2.0710,-3.42796E-01
2.0720,-3.89446E-01
2.0730,-4.34959E-01
2.0740,-4.79204E-01
2.0750,-5.22059E-01
2.0760,-5.63404E-01
2.0770,-6.03124E-01
2.0780,-6.41112E-01
2.0790,-6.77264E-01
2.0800,-7.11483E-01
2.0810,-7.43677E-01
2.0820,-7.73763E-01
2.0830,-8.01660E-01
2.0840,-8.27299E-01
2.0850,-8.50614E-01
2.0860,-8.71547E-01
2.0870,-8.90047E-01
2.0880,-9.06071E-01
2.0890,-9.19583E-01
2.0900,-9.30552E-01
2.0910,-9.38956E-01
2.0920,-9.44782E-01
2.0930,-9.48020E-01
2.0940,-9.48670E-01
2.0950,-9.46740E-01
2.0960,-9.42241E-01
2.0970,-9.35194E-01
2.0980,-9.25628E-01
2.0990,-9.13574E-01
2.1000,-8.99073E-01
2.1010,-8.82172E-01
2.1020,-8.62924E-01
2.1030,-8.41386E-01
2.1040,-8.17623E-01
2.1050,-7.91705E-01
2.1060,-7.63706E-01
2.1070,-7.33707E-01
2.1080,-7.01792E-01
2.1090,-6.68051E-01
2.1100,-6.32576E-01
2.1110,-5.95465E-01
2.1120,-5.56819E-01
2.1130,-5.16742E-01
2.1140,-4.75342E-01
2.1150,-4.32728E-01
2.1160,-3.89013E-01
2.1170,-3.44311E-01
2.1180,-2.98739E-01
2.1190,-2.52414E-01
2.1200,-2.05455E-01
2.1210,-1.57982E-01
2.1220,-1.10115E-01
2.1230,-6.19740E-02
2.1240,-1.36794E-02
2.1250,3.46489E-02
2.1260,8.28921E-02
2.1270,1.30932E-01
2.1280,1.78652E-01
2.1290,2.25937E-01
2.1300,2.72673E-01
2.1310,3.18750E-01
2.1320,3.64058E-01
2.1330,4.08492E-01
2.1340,4.51947E-01
2.1350,4.94324E-01
2.1360,5.35525E-01
2.1370,5.75456E-01
2.1380,6.14029E-01
2.1390,6.51156E-01
2.1400,6.86756E-01
2.1410,7.20750E-01
2.1420,7.53065E-01
2.1430,7.83632E-01
2.1440,8.12386E-01
2.1450,8.39267E-01
2.1460,8.64221E-01
2.1470,8.87195E-01
2.1480,9.08146E-01
2.1490,9.27032E-01
2.1500,9.43818E-01
2.1510,9.58473E-01
2.1520,9.70973E-01
2.1530,9.81296E-01
2.1540,9.89427E-01
2.1550,9.95356E-01
2.1560,9.99077E-01
2.1570,1.00059E+00
2.1580,9.99901E-01
2.1590,9.97017E-01
2.1600,9.91953E-01
2.1610,9.84728E-01
2.1620,9.75365E-01
2.1630,9.63893E-01
2.1640,9.50343E-01
2.1650,9.34753E-01
2.1660,9.17162E-01
2.1670,8.97616E-01
2.1680,8.76163E-01
2.1690,8.52855E-01
2.1700,8.27749E-01
2.1710,8.00904E-01
2.1720,7.72381E-01
2.1730,7.42248E-01
2.1740,7.10572E-01
2.1750,6.77424E-01
2.1760,6.42878E-01
2.1770,6.07011E-01
2.1780,5.69901E-01
2.1790,5.31628E-01
2.1800,4.92274E-01
2.1810,4.51923E-01
2.1820,4.10659E-01
2.1830,3.68571E-01
2.1840,3.25743E-01
2.1850,2.82266E-01
2.1860,2.38227E-01
2.1870,1.93717E-01
2.1880,1.48824E-01
2.1890,1.03638E-01
2.1900,5.82498E-02
2.1910,1.27475E-02
2.1920,-3.27796E-02
2.1930,-7.82433E-02
2.1940,-1.23556E-01
2.1950,-1.68631E-01
2.1960,-2.13384E-01
2.1970,-2.57730E-01
2.1980,-3.01585E-01
2.1990,-3.44870E-01
2.2000,-3.87505E-01
2.2010,-4.29412E-01
2.2020,-4.70515E-01
2.2030,-5.10741E-01
2.2040,-5.50018E-01
2.2050,-5.88278E-01
2.2060,-6.25454E-01
2.2070,-6.61481E-01
2.2080,-6.96299E-01
2.2090,-7.29848E-01
2.2100,-7.62073E-01
2.2110,-7.92920E-01
2.2120,-8.22340E-01
2.2130,-8.50284E-01
2.2140,-8.76710E-01
2.2150,-9.01575E-01
2.2160,-9.24842E-01
2.2170,-9.46475E-01
2.2180,-9.66444E-01
2.2190,-9.84720E-01
2.2200,-1.00128E+00
2.2210,-1.01609E+00
2.2220,-1.02915E+00
2.2230,-1.04043E+00
2.2240,-1.04993E+00
2.2250,-1.05763E+00
2.2260,-1.06352E+00
2.2270,-1.06761E+00
2.2280,-1.06990E+00
2.2290,-1.07038E+00
2.2300,-1.06907E+00
2.2310,-1.06598E+00
2.2320,-1.06111E+00
2.2330,-1.05448E+00
2.2340,-1.04611E+00
2.2350,-1.03602E+00
2.2360,-1.02423E+00
2.2370,-1.01078E+00
2.2380,-9.95680E-01
2.2390,-9.78972E-01
2.2400,-9.60688E-01
2.2410,-9.40861E-01
2.2420,-9.19532E-01
2.2430,-8.96739E-01
2.2440,-8.72525E-01
2.2450,-8.46933E-01
2.2460,-8.20011E-01
2.2470,-7.91804E-01
2.2480,-7.62363E-01
2.2490,-7.31738E-01
2.2500,-6.99982E-01
2.2510,-6.67148E-01
2.2520,-6.33291E-01
2.2530,-5.98467E-01
2.2540,-5.62732E-01
2.2550,-5.26145E-01
2.2560,-4.88765E-01
2.2570,-4.50651E-01
2.2580,-4.11862E-01
2.2590,-3.72460E-01
2.2600,-3.32506E-01
2.2610,-2.92060E-01
2.2620,-2.51185E-01
2.2630,-2.09942E-01
2.2640,-1.68393E-01
2.2650,-1.26599E-01
2.2660,-8.46219E-02
2.2670,-4.25230E-02
2.2680,-3.63191E-04
2.2690,4.17972E-02
2.2700,8.38982E-02
2.2710,1.25881E-01
2.2720,1.67685E-01
2.2730,2.09255E-01
2.2740,2.50532E-01
2.2750,2.91461E-01
2.2760,3.31986E-01
2.2770,3.72053E-01
2.2780,4.11609E-01
2.2790,4.50602E-01
2.2800,4.88981E-01
2.2810,5.26698E-01
2.2820,5.63704E-01
2.2830,5.99952E-01
2.2840,6.35397E-01
2.2850,6.69996E-01
2.2860,7.03706E-01
2.2870,7.36487E-01
2.2880,7.68299E-01
2.2890,7.99106E-01
2.2900,8.28872E-01
2.2910,8.57561E-01
2.2920,8.85143E-01
2.2930,9.11587E-01
2.2940,9.36864E-01
2.2950,9.60946E-01
2.2960,9.83809E-01
2.2970,1.00543E+00
2.2980,1.02578E+00
2.2990,1.04486E+00
2.3000,1.06262E+00
2.3010,1.07908E+00
2.3020,1.09419E+00
2.3030,1.10796E+00
2.3040,1.12038E+00
2.3050,1.13143E+00
2.3060,1.14111E+00
2.3070,1.14941E+00
2.3080,1.15633E+00
2.3090,1.16186E+00
2.3100,1.16601E+00
2.3110,1.16878E+00
2.3120,1.17017E+00
2.3130,1.17018E+00
2.3140,1.16883E+00
2.3150,1.16611E+00
2.3160,1.16205E+00
2.3170,1.15664E+00
2.3180,1.14991E+00
2.3190,1.14186E+00
2.3200,1.13251E+00
2.3210,1.12189E+00
2.3220,1.10999E+00
2.3230,1.09686E+00
2.3240,1.08249E+00
2.3250,1.06693E+00
2.3260,1.05019E+00
2.3270,1.03229E+00
2.3280,1.01326E+00
2.3290,9.93123E-01
2.3300,9.71911E-01
2.3310,9.49649E-01
2.3320,9.26367E-01
2.3330,9.02094E-01
2.3340,8.76861E-01
2.3350,8.50700E-01
2.3360,8.23641E-01
2.3370,7.95719E-01
2.3380,7.66965E-01
2.3390,7.37415E-01
2.3400,7.07102E-01
2.3410,6.76061E-01
2.3420,6.44329E-01
2.3430,6.11939E-01
2.3440,5.78930E-01
2.3450,5.45336E-01
2.3460,5.11194E-01
2.3470,4.76541E-01
2.3480,4.41415E-01
2.3490,4.05852E-01
2.3500,3.69890E-01
2.3510,3.33565E-01
2.3520,2.96915E-01
2.3530,2.59977E-01
2.3540,2.22788E-01
2.3550,1.85385E-01
2.3560,1.47804E-01
2.3570,1.10084E-01
2.3580,7.22590E-02
2.3590,3.43661E-02
2.3600,-3.55892E-03
2.3610,-4.14807E-02
2.3620,-7.93640E-02
2.3630,-1.17174E-01
2.3640,-1.54877E-01
2.3650,-1.92438E-01
2.3660,-2.29825E-01
2.3670,-2.67004E-01
2.3680,-3.03943E-01
2.3690,-3.40610E-01
2.3700,-3.76975E-01
2.3710,-4.13006E-01
2.3720,-4.48673E-01
2.3730,-4.83947E-01
2.3740,-5.18800E-01
2.3750,-5.53203E-01
2.3760,-5.87129E-01
2.3770,-6.20552E-01
2.3780,-6.53445E-01
2.3790,-6.85784E-01
2.3800,-7.17543E-01
2.3810,-7.48701E-01
2.3820,-7.79233E-01
2.3830,-8.09118E-01
2.3840,-8.38334E-01
2.3850,-8.66861E-01
2.3860,-8.94680E-01
2.3870,-9.21771E-01
2.3880,-9.48116E-01
2.3890,-9.73699E-01
2.3900,-9.98503E-01
2.3910,-1.02251E+00
2.3920,-1.04571E+00
2.3930,-1.06809E+00
2.3940,-1.08963E+00
2.3950,-1.11033E+00
2.3960,-1.13016E+00
2.3970,-1.14912E+00
2.3980,-1.16721E+00
2.3990,-1.18440E+00
2.4000,-1.20070E+00
2.4010,-1.21610E+00
2.4020,-1.23058E+00
2.4030,-1.24415E+00
2.4040,-1.25679E+00
2.4050,-1.26851E+00
2.4060,-1.27931E+00
2.4070,-1.28917E+00
2.4080,-1.29810E+00
2.4090,-1.30609E+00
2.4100,-1.31315E+00
2.4110,-1.31928E+00
2.4120,-1.32447E+00
2.4130,-1.32873E+00
2.4140,-1.33206E+00
2.4150,-1.33447E+00
2.4160,-1.33595E+00
2.4170,-1.33651E+00
2.4180,-1.33617E+00
2.4190,-1.33491E+00
2.4200,-1.33275E+00
2.4210,-1.32970E+00
2.4220,-1.32576E+00
2.4230,-1.32095E+00
2.4240,-1.31526E+00
2.4250,-1.30871E+00
2.4260,-1.30130E+00
2.4270,-1.29306E+00
2.4280,-1.28398E+00
2.4290,-1.27408E+00
2.4300,-1.26337E+00
2.4310,-1.25186E+00
2.4320,-1.23956E+00
2.4330,-1.22649E+00
2.4340,-1.21266E+00
2.4350,-1.19808E+00
2.4360,-1.18277E+00
2.4370,-1.16673E+00
2.4380,-1.14999E+00
2.4390,-1.13256E+00
2.4400,-1.11445E+00
2.4410,-1.09568E+00
2.4420,-1.07626E+00
2.4430,-1.05621E+00
2.4440,-1.03554E+00
2.4450,-1.01428E+00
2.4460,-9.92427E-01
2.4470,-9.70010E-01
2.4480,-9.47041E-01
2.4490,-9.23537E-01
2.4500,-8.99515E-01
2.4510,-8.74991E-01
2.4520,-8.49983E-01
2.4530,-8.24508E-01
2.4540,-7.98581E-01
2.4550,-7.72221E-01
2.4560,-7.45445E-01
2.4570,-7.18269E-01
2.4580,-6.90710E-01
2.4590,-6.62787E-01
2.4600,-6.34515E-01
2.4610,-6.05912E-01
2.4620,-5.76995E-01
2.4630,-5.47781E-01
2.4640,-5.18288E-01
2.4650,-4.88530E-01
2.4660,-4.58527E-01
2.4670,-4.28294E-01
2.4680,-3.97848E-01
2.4690,-3.67205E-01
2.4700,-3.36382E-01
2.4710,-3.05395E-01
2.4720,-2.74261E-01
2.4730,-2.42995E-01
2.4740,-2.11613E-01
2.4750,-1.80130E-01
2.4760,-1.48563E-01
2.4770,-1.16927E-01
2.4780,-8.52364E-02
2.4790,-5.35065E-02
2.4800,-2.17522E-02
2.4810,1.00120E-02
2.4820,4.17717E-02
2.4830,7.35128E-02
2.4840,1.05221E-01
2.4850,1.36883E-01
2.4860,1.68486E-01
2.4870,2.00015E-01
2.4880,2.31458E-01
2.4890,2.62802E-01
2.4900,2.94035E-01
2.4910,3.25144E-01
2.4920,3.56117E-01
2.4930,3.86943E-01
2.4940,4.17609E-01
2.4950,4.48105E-01
2.4960,4.78419E-01
2.4970,5.08542E-01
2.4980,5.38461E-01
2.4990,5.68167E-01
2.5000,5.97651E-01
2.5010,6.26901E-01
2.5020,6.55910E-01
2.5030,6.84667E-01
2.5040,7.13164E-01
2.5050,7.41392E-01
2.5060,7.69342E-01
2.5070,7.97008E-01
2.5080,8.24380E-01
2.5090,8.51451E-01
2.5100,8.78215E-01
2.5110,9.04663E-01
2.5120,9.30789E-01
2.5130,9.56587E-01
2.5140,9.82051E-01
2.5150,1.00717E+00
2.5160,1.03195E+00
2.5170,1.05637E+00
2.5180,1.08044E+00
2.5190,1.10415E+00
2.5200,1.12749E+00
2.5210,1.15046E+00
2.5220,1.17305E+00
2.5230,1.19526E+00
2.5240,1.21709E+00
2.5250,1.23854E+00
2.5260,1.25959E+00
2.5270,1.28025E+00
2.5280,1.30052E+00
2.5290,1.32039E+00
2.5300,1.33985E+00
2.5310,1.35892E+00
2.5320,1.37758E+00
2.5330,1.39584E+00
2.5340,1.41368E+00
2.5350,1.43112E+00
2.5360,1.44815E+00
2.5370,1.46477E+00
2.5380,1.48098E+00
2.5390,1.49677E+00
2.5400,1.51215E+00
2.5410,1.52713E+00
2.5420,1.54168E+00
2.5430,1.55583E+00
2.5440,1.56957E+00
2.5450,1.58289E+00
2.5460,1.59581E+00
2.5470,1.60832E+00
2.5480,1.62042E+00
2.5490,1.63211E+00
2.5500,1.64340E+00
2.5510,1.65428E+00
2.5520,1.66476E+00
2.5530,1.67485E+00
2.5540,1.68453E+00
2.5550,1.69382E+00
2.5560,1.70271E+00
2.5570,1.71122E+00
2.5580,1.71933E+00
2.5590,1.72706E+00
2.5600,1.73441E+00
2.5610,1.74138E+00
2.5620,1.74796E+00
2.5630,1.75418E+00
2.5640,1.76002E+00
2.5650,1.76549E+00
2.5660,1.77060E+00
2.5670,1.77535E+00
2.5680,1.77974E+00
2.5690,1.78378E+00
2.5700,1.78747E+00
2.5710,1.79081E+00
2.5720,1.79380E+00
2.5730,1.79646E+00
2.5740,1.79878E+00
2.5750,1.80077E+00
2.5760,1.80244E+00
2.5770,1.80378E+00
2.5780,1.80480E+00
2.5790,1.80551E+00
2.5800,1.80591E+00
2.5810,1.80600E+00
2.5820,1.80579E+00
2.5830,1.80528E+00
2.5840,1.80448E+00
2.5850,1.80339E+00
2.5860,1.80202E+00
2.5870,1.80037E+00
2.5880,1.79844E+00
2.5890,1.79625E+00
2.5900,1.79378E+00
2.5910,1.79106E+00
2.5920,1.78808E+00
2.5930,1.78485E+00
2.5940,1.78137E+00
2.5950,1.77764E+00
2.5960,1.77368E+00
2.5970,1.76949E+00
2.5980,1.76506E+00
2.5990,1.76042E+00
2.6000,1.75555E+00
2.6010,1.75046E+00
2.6020,1.74517E+00
2.6030,1.73967E+00
2.6040,1.73397E+00
2.6050,1.72807E+00
2.6060,1.72198E+00
2.6070,1.71570E+00
2.6080,1.70924E+00
2.6090,1.70260E+00
2.6100,1.69579E+00
2.6110,1.68880E+00
2.6120,1.68165E+00
2.6130,1.67434E+00
2.6140,1.66687E+00
2.6150,1.65925E+00
2.6160,1.65148E+00
2.6170,1.64356E+00
2.6180,1.63551E+00
2.6190,1.62732E+00
2.6200,1.61900E+00
2.6210,1.61056E+00
2.6220,1.60198E+00
2.6230,1.59329E+00
2.6240,1.58449E+00
2.6250,1.57557E+00
2.6260,1.56655E+00
2.6270,1.55742E+00
2.6280,1.54820E+00
2.6290,1.53888E+00
2.6300,1.52946E+00
2.6310,1.51996E+00
2.6320,1.51037E+00
2.6330,1.50071E+00
2.6340,1.49096E+00
2.6350,1.48114E+00
2.6360,1.47125E+00
2.6370,1.46130E+00
2.6380,1.45128E+00
2.6390,1.44120E+00
2.6400,1.43106E+00
2.6410,1.42087E+00
2.6420,1.41063E+00
2.6430,1.40035E+00
2.6440,1.39002E+00
2.6450,1.37965E+00
2.6460,1.36924E+00
2.6470,1.35879E+00
2.6480,1.34831E+00
2.6490,1.33781E+00
2.6500,1.32728E+00
2.6510,1.31672E+00
2.6520,1.30614E+00
2.6530,1.29555E+00
2.6540,1.28494E+00
2.6550,1.27432E+00
2.6560,1.26368E+00
2.6570,1.25304E+00
2.6580,1.24239E+00
2.6590,1.23174E+00
2.6600,1.22109E+00
2.6610,1.21044E+00
2.6620,1.19980E+00
2.6630,1.18916E+00
2.6640,1.17853E+00
2.6650,1.16791E+00
2.6660,1.15730E+00
2.6670,1.14671E+00
2.6680,1.13613E+00
2.6690,1.12557E+00
2.6700,1.11503E+00
2.6710,1.10451E+00
2.6720,1.09402E+00
2.6730,1.08355E+00
2.6740,1.07311E+00
2.6750,1.06270E+00
2.6760,1.05231E+00
2.6770,1.04196E+00
2.6780,1.03165E+00
2.6790,1.02137E+00
2.6800,1.01112E+00
2.6810,1.00092E+00
2.6820,9.90749E-01
2.6830,9.80623E-01
2.6840,9.70538E-01
2.6850,9.60497E-01
2.6860,9.50500E-01
2.6870,9.40549E-01
2.6880,9.30644E-01
2.6890,9.20787E-01
2.6900,9.10979E-01
2.6910,9.01221E-01
2.6920,8.91514E-01
2.6930,8.81859E-01
2.6940,8.72256E-01
2.6950,8.62708E-01
2.6960,8.53214E-01
2.6970,8.43775E-01
2.6980,8.34392E-01
2.6990,8.25066E-01
2.7000,8.15798E-01
2.7010,8.06588E-01
2.7020,7.97438E-01
2.7030,7.88347E-01
2.7040,7.79316E-01
2.7050,7.70346E-01
2.7060,7.61437E-01
2.7070,7.52590E-01
2.7080,7.43806E-01
2.7090,7.35084E-01
2.7100,7.26426E-01
2.7110,7.17831E-01
2.7120,7.09301E-01
2.7130,7.00835E-01
2.7140,6.92434E-01
2.7150,6.84098E-01
2.7160,6.75827E-01
2.7170,6.67622E-01
2.7180,6.59483E-01
2.7190,6.51410E-01
2.7200,6.43403E-01
2.7210,6.35463E-01
2.7220,6.27589E-01
2.7230,6.19783E-01
2.7240,6.12043E-01
2.7250,6.04370E-01
2.7260,5.96764E-01
2.7270,5.89226E-01
2.7280,5.81754E-01
2.7290,5.74350E-01
2.7300,5.67013E-01
2.7310,5.59743E-01
2.7320,5.52541E-01
2.7330,5.45405E-01
2.7340,5.38337E-01
2.7350,5.31335E-01
2.7360,5.24401E-01
2.7370,5.17533E-01
2.7380,5.10732E-01
2.7390,5.03998E-01
2.7400,4.97330E-01
2.7410,4.90728E-01
2.7420,4.84192E-01
2.7430,4.77722E-01
2.7440,4.71318E-01
2.7450,4.64979E-01
2.7460,4.58706E-01
2.7470,4.52498E-01
2.7480,4.46354E-01
2.7490,4.40275E-01
2.7500,4.34260E-01
2.7510,4.28310E-01
2.7520,4.22423E-01
2.7530,4.16599E-01
2.7540,4.10839E-01
2.7550,4.05141E-01
2.7560,3.99506E-01
2.7570,3.93933E-01
2.7580,3.88422E-01
2.7590,3.82973E-01
2.7600,3.77585E-01
2.7610,3.72257E-01
2.7620,3.66990E-01
2.7630,3.61784E-01
2.7640,3.56637E-01
2.7650,3.51549E-01
2.7660,3.46520E-01
2.7670,3.41551E-01
2.7680,3.36639E-01
2.7690,3.31785E-01
2.7700,3.26989E-01
2.7710,3.22249E-01
2.7720,3.17567E-01
2.7730,3.12940E-01
2.7740,3.08369E-01
2.7750,3.03854E-01
2.7760,2.99394E-01
2.7770,2.94988E-01
2.7780,2.90637E-01
2.7790,2.86339E-01
2.7800,2.82094E-01
2.7810,2.77902E-01
2.7820,2.73763E-01
2.7830,2.69676E-01
2.7840,2.65640E-01
2.7850,2.61655E-01
2.7860,2.57721E-01
2.7870,2.53837E-01
2.7880,2.50003E-01
2.7890,2.46219E-01
2.7900,2.42483E-01
2.7910,2.38796E-01
2.7920,2.35156E-01
2.7930,2.31564E-01
2.7940,2.28020E-01
2.7950,2.24522E-01
2.7960,2.21070E-01
2.7970,2.17664E-01
2.7980,2.14303E-01
2.7990,2.10988E-01
2.8000,2.07716E-01
2.8010,2.04489E-01
2.8020,2.01305E-01
2.8030,1.98165E-01
2.8040,1.95067E-01
2.8050,1.92011E-01
2.8060,1.88997E-01
2.8070,1.86025E-01
2.8080,1.83093E-01
2.8090,1.80202E-01
2.8100,1.77351E-01
2.8110,1.74540E-01
2.8120,1.71768E-01
2.8130,1.69034E-01
2.8140,1.66339E-01
2.8150,1.63682E-01
2.8160,1.61063E-01
2.8170,1.58481E-01
2.8180,1.55935E-01
2.8190,1.53425E-01
2.8200,1.50952E-01
2.8210,1.48514E-01
2.8220,1.46111E-01
2.8230,1.43742E-01
2.8240,1.41408E-01
2.8250,1.39108E-01
2.8260,1.36841E-01
2.8270,1.34607E-01
2.8280,1.32406E-01
2.8290,1.30237E-01
2.8300,1.28099E-01
2.8310,1.25994E-01
2.8320,1.23919E-01
2.8330,1.21875E-01
2.8340,1.19862E-01
2.8350,1.17878E-01
2.8360,1.15924E-01
2.8370,1.14000E-01
2.8380,1.12104E-01
2.8390,1.10237E-01
2.8400,1.08397E-01
2.8410,1.06586E-01
2.8420,1.04802E-01
2.8430,1.03045E-01
2.8440,1.01315E-01
2.8450,9.96112E-02
2.8460,9.79335E-02
2.8470,9.62814E-02
2.8480,9.46548E-02
2.8490,9.30532E-02
2.8500,9.14763E-02
2.8510,8.99238E-02
2.8520,8.83954E-02
2.8530,8.68907E-02
2.8540,8.54094E-02
2.8550,8.39512E-02
2.8560,8.25159E-02
2.8570,8.11030E-02
2.8580,7.97123E-02
2.8590,7.83435E-02
2.8600,7.69962E-02
2.8610,7.56703E-02
2.8620,7.43653E-02
2.8630,7.30811E-02
2.8640,7.18172E-02
2.8650,7.05735E-02
2.8660,6.93497E-02
2.8670,6.81454E-02
2.8680,6.69604E-02
2.8690,6.57945E-02
2.8700,6.46473E-02
2.8710,6.35186E-02
2.8720,6.24081E-02
2.8730,6.13156E-02
2.8740,6.02408E-02
2.8750,5.91834E-02
2.8760,5.81433E-02
2.8770,5.71201E-02
2.8780,5.61137E-02
2.8790,5.51237E-02
2.8800,5.41499E-02
2.8810,5.31921E-02
2.8820,5.22501E-02
2.8830,5.13236E-02
2.8840,5.04124E-02
2.8850,4.95162E-02
2.8860,4.86349E-02
2.8870,4.77683E-02
2.8880,4.69160E-02
2.8890,4.60780E-02
2.8900,4.52539E-02
2.8910,4.44435E-02
2.8920,4.36468E-02
2.8930,4.28634E-02
2.8940,4.20931E-02
2.8950,4.13359E-02
2.8960,4.05913E-02
2.8970,3.98594E-02
2.8980,3.91398E-02
2.8990,3.84323E-02
2.9000,3.77369E-02
2.9010,3.70533E-02
2.9020,3.63813E-02
2.9030,3.57208E-02
2.9040,3.50715E-02
2.9050,3.44333E-02
2.9060,3.38061E-02
2.9070,3.31895E-02
2.9080,3.25836E-02
2.9090,3.19881E-02
2.9100,3.14029E-02
2.9110,3.08277E-02
2.9120,3.02624E-02
2.9130,2.97070E-02
2.9140,2.91611E-02
2.9150,2.86248E-02
2.9160,2.80977E-02
2.9170,2.75798E-02
2.9180,2.70709E-02
2.9190,2.65709E-02
2.9200,2.60796E-02
2.9210,2.55970E-02
2.9220,2.51227E-02
2.9230,2.46568E-02
2.9240,2.41991E-02
2.9250,2.37494E-02
2.9260,2.33076E-02
2.9270,2.28737E-02
2.9280,2.24473E-02
2.9290,2.20286E-02
2.9300,2.16172E-02
2.9310,2.12131E-02
2.9320,2.08162E-02
2.9330,2.04264E-02
2.9340,2.00434E-02
2.9350,1.96674E-02
2.9360,1.92980E-02
2.9370,1.89352E-02
2.9380,1.85789E-02
2.9390,1.82290E-02
2.9400,1.78853E-02
2.9410,1.75478E-02
2.9420,1.72164E-02
2.9430,1.68910E-02
2.9440,1.65714E-02
2.9450,1.62575E-02
2.9460,1.59494E-02
2.9470,1.56468E-02
2.9480,1.53497E-02
2.9490,1.50580E-02
2.9500,1.47715E-02
2.9510,1.44903E-02
2.9520,1.42142E-02
2.9530,1.39431E-02
2.9540,1.36769E-02
2.9550,1.34156E-02
2.9560,1.31591E-02
2.9570,1.29073E-02
2.9580,1.26601E-02
2.9590,1.24174E-02
2.9600,1.21791E-02
2.9610,1.19453E-02
2.9620,1.17157E-02
2.9630,1.14904E-02
2.9640,1.12692E-02
2.9650,1.10521E-02
2.9660,1.08390E-02
2.9670,1.06298E-02
2.9680,1.04246E-02
2.9690,1.02231E-02
2.9700,1.00253E-02
2.9710,9.83127E-03
2.9720,9.64080E-03
2.9730,9.45388E-03
2.9740,9.27044E-03
2.9750,9.09042E-03
2.9760,8.91375E-03
2.9770,8.74039E-03
2.9780,8.57027E-03
2.9790,8.40333E-03
2.9800,8.23952E-03
2.9810,8.07878E-03
2.9820,7.92105E-03
2.9830,7.76629E-03
2.9840,7.61445E-03
2.9850,7.46546E-03
2.9860,7.31927E-03
2.9870,7.17585E-03
2.9880,7.03513E-03
2.9890,6.89707E-03
2.9900,6.76162E-03
2.9910,6.62874E-03
2.9920,6.49837E-03
2.9930,6.37047E-03
2.9940,6.24501E-03
2.9950,6.12193E-03
2.9960,6.00119E-03
2.9970,5.88274E-03
2.9980,5.76656E-03
2.9990,5.65259E-03
3.0000,5.54079E-03
3.0010,5.43113E-03
3.0020,5.32357E-03
3.0030,5.21806E-03
3.0040,5.11458E-03
3.0050,5.01308E-03
3.0060,4.91352E-03
3.0070,4.81588E-03
3.0080,4.72012E-03
3.0090,4.62619E-03
3.0100,4.53408E-03
3.0110,4.44374E-03
3.0120,4.35514E-03
3.0130,4.26825E-03
3.0140,4.18304E-03
3.0150,4.09948E-03
3.0160,4.01753E-03
3.0170,3.93717E-03
3.0180,3.85837E-03
3.0190,3.78109E-03
3.0200,3.70532E-03
3.0210,3.63102E-03
3.0220,3.55816E-03
3.0230,3.48672E-03
3.0240,3.41667E-03
3.0250,3.34799E-03
3.0260,3.28064E-03
3.0270,3.21461E-03
3.0280,3.14987E-03
3.0290,3.08639E-03
3.0300,3.02416E-03
3.0310,2.96314E-03
3.0320,2.90332E-03
3.0330,2.84467E-03
3.0340,2.78718E-03
3.0350,2.73081E-03
3.0360,2.67555E-03
3.0370,2.62138E-03
3.0380,2.56827E-03
3.0390,2.51621E-03
3.0400,2.46517E-03
3.0410,2.41514E-03
3.0420,2.36610E-03
3.0430,2.31802E-03
3.0440,2.27090E-03
3.0450,2.22471E-03
3.0460,2.17943E-03
3.0470,2.13505E-03
3.0480,2.09155E-03
3.0490,2.04891E-03
3.0500,2.00712E-03
3.0510,1.96615E-03
3.0520,1.92601E-03
3.0530,1.88666E-03
3.0540,1.84809E-03
3.0550,1.81029E-03
3.0560,1.77324E-03
3.0570,1.73694E-03
3.0580,1.70135E-03
3.0590,1.66648E-03
3.0600,1.63231E-03
3.0610,1.59881E-03
3.0620,1.56599E-03
3.0630,1.53383E-03
3.0640,1.50231E-03
3.0650,1.47142E-03
3.0660,1.44115E-03
3.0670,1.41149E-03
3.0680,1.38242E-03
3.0690,1.35394E-03
3.0700,1.32603E-03
3.0710,1.29868E-03
3.0720,1.27188E-03
3.0730,1.24563E-03
3.0740,1.21990E-03
3.0750,1.19469E-03
3.0760,1.16999E-03
3.0770,1.14579E-03
3.0780,1.12208E-03
3.0790,1.09884E-03
3.0800,1.07608E-03
3.0810,1.05378E-03
3.0820,1.03193E-03
3.0830,1.01052E-03
3.0840,9.89546E-04
3.0850,9.68998E-04
3.0860,9.48868E-04
3.0870,9.29146E-04
3.0880,9.09825E-04
3.0890,8.90897E-04
3.0900,8.72355E-04
3.0910,8.54190E-04
3.0920,8.36395E-04
3.0930,8.18962E-04
3.0940,8.01886E-04
3.0950,7.85157E-04
3.0960,7.68771E-04
3.0970,7.52719E-04
3.0980,7.36995E-04
3.0990,7.21593E-04
3.1000,7.06506E-04
3.1010,6.91728E-04
3.1020,6.77253E-04
3.1030,6.63074E-04
3.1040,6.49186E-04
3.1050,6.35583E-04
3.1060,6.22260E-04
3.1070,6.09210E-04
3.1080,5.96428E-04
3.1090,5.83909E-04
3.1100,5.71648E-04
3.1110,5.59639E-04
3.1120,5.47877E-04
3.1130,5.36358E-04
3.1140,5.25076E-04
3.1150,5.14027E-04
3.1160,5.03206E-04
3.1170,4.92608E-04
3.1180,4.82229E-04
3.1190,4.72065E-04
3.1200,4.62111E-04
3.1210,4.52363E-04
3.1220,4.42816E-04
3.1230,4.33468E-04
3.1240,4.24313E-04
3.1250,4.15347E-04
3.1260,4.06568E-04
3.1270,3.97971E-04
3.1280,3.89552E-04
3.1290,3.81309E-04
3.1300,3.73236E-04
3.1310,3.65332E-04
3.1320,3.57591E-04
3.1330,3.50012E-04
3.1340,3.42591E-04
3.1350,3.35324E-04
3.1360,3.28208E-04
3.1370,3.21241E-04
3.1380,3.14420E-04
3.1390,3.07740E-04
3.1400,3.01200E-04
3.1410,2.94797E-04
3.1420,2.88527E-04
3.1430,2.82389E-04
3.1440,2.76379E-04
3.1450,2.70494E-04
3.1460,2.64733E-04
3.1470,2.59093E-04
3.1480,2.53570E-04
3.1490,2.48164E-04
3.1500,2.42870E-04
3.1510,2.37688E-04
3.1520,2.32615E-04
3.1530,2.27648E-04
3.1540,2.22785E-04
3.1550,2.18025E-04
3.1560,2.13364E-04
3.1570,2.08802E-04
3.1580,2.04336E-04
3.1590,1.99964E-04
3.1600,1.95683E-04
3.1610,1.91493E-04
3.1620,1.87392E-04
3.1630,1.83376E-04
3.1640,1.79446E-04
3.1650,1.75598E-04
3.1660,1.71832E-04
3.1670,1.68145E-04
3.1680,1.64536E-04
3.1690,1.61004E-04
3.1700,1.57546E-04
3.1710,1.54161E-04
3.1720,1.50848E-04
3.1730,1.47605E-04
3.1740,1.44430E-04
3.1750,1.41323E-04
3.1760,1.38282E-04
3.1770,1.35306E-04
3.1780,1.32392E-04
3.1790,1.29540E-04
3.1800,1.26749E-04
3.1810,1.24017E-04
3.1820,1.21343E-04
3.1830,1.18726E-04
3.1840,1.16165E-04
3.1850,1.13658E-04
3.1860,1.11204E-04
3.1870,1.08803E-04
3.1880,1.06452E-04
3.1890,1.04152E-04
3.1900,1.01901E-04
3.1910,9.96979E-05
3.1920,9.75417E-05
3.1930,9.54315E-05
3.1940,9.33664E-05
3.1950,9.13453E-05
3.1960,8.93673E-05
3.1970,8.74317E-05
3.1980,8.55374E-05
3.1990,8.36835E-05
3.2000,8.18694E-05
3.2010,8.00940E-05
3.2020,7.83567E-05
3.2030,7.66565E-05
3.2040,7.49927E-05
3.2050,7.33646E-05
3.2060,7.17714E-05
3.2070,7.02123E-05
3.2080,6.86867E-05
3.2090,6.71937E-05
3.2100,6.57329E-05
3.2110,6.43034E-05
3.2120,6.29045E-05
3.2130,6.15358E-05
3.2140,6.01964E-05
3.2150,5.88858E-05
3.2160,5.76035E-05
3.2170,5.63487E-05
3.2180,5.51209E-05
3.2190,5.39195E-05
3.2200,5.27440E-05
3.2210,5.15938E-05
3.2220,5.04684E-05
3.2230,4.93672E-05
3.2240,4.82898E-05
3.2250,4.72356E-05
3.2260,4.62041E-05
3.2270,4.51950E-05
3.2280,4.42076E-05
3.2290,4.32415E-05
3.2300,4.22963E-05
3.2310,4.13715E-05
3.2320,4.04666E-05
3.2330,3.95814E-05
3.2340,3.87153E-05
3.2350,3.78679E-05
3.2360,3.70389E-05
3.2370,3.62278E-05
3.2380,3.54343E-05
3.2390,3.46579E-05
3.2400,3.38984E-05
3.2410,3.31554E-05
3.2420,3.24284E-05
3.2430,3.17172E-05
3.2440,3.10215E-05
3.2450,3.03408E-05
3.2460,2.96749E-05
3.2470,2.90235E-05
3.2480,2.83862E-05
3.2490,2.77627E-05
3.2500,2.71528E-05
3.2510,2.65562E-05
3.2520,2.59725E-05
3.2530,2.54015E-05
3.2540,2.48430E-05
3.2550,2.42966E-05
3.2560,2.37620E-05
3.2570,2.32392E-05
3.2580,2.27277E-05
3.2590,2.22273E-05
3.2600,2.17379E-05
3.2610,2.12591E-05
3.2620,2.07908E-05
3.2630,2.03326E-05
3.2640,1.98845E-05
3.2650,1.94462E-05
3.2660,1.90174E-05
3.2670,1.85979E-05
3.2680,1.81877E-05
3.2690,1.77864E-05
3.2700,1.73938E-05
3.2710,1.70099E-05
3.2720,1.66343E-05
3.2730,1.62669E-05
3.2740,1.59076E-05
3.2750,1.55561E-05
3.2760,1.52124E-05
3.2770,1.48761E-05
3.2780,1.45472E-05
3.2790,1.42256E-05
3.2800,1.39109E-05
3.2810,1.36032E-05
3.2820,1.33022E-05
3.2830,1.30078E-05
3.2840,1.27198E-05
3.2850,1.24382E-05
3.2860,1.21628E-05
3.2870,1.18934E-05
3.2880,1.16299E-05
3.2890,1.13722E-05
3.2900,1.11201E-05
3.2910,1.08736E-05
3.2920,1.06325E-05
3.2930,1.03967E-05
3.2940,1.01661E-05
3.2950,9.94053E-06
3.2960,9.71994E-06
3.2970,9.50421E-06
3.2980,9.29322E-06
3.2990,9.08687E-06
3.3000,8.88507E-06
3.3010,8.68771E-06
3.3020,8.49470E-06
3.3030,8.30593E-06
3.3040,8.12133E-06
3.3050,7.94080E-06
3.3060,7.76424E-06
3.3070,7.59158E-06
3.3080,7.42272E-06
3.3090,7.25759E-06
3.3100,7.09610E-06
3.3110,6.93817E-06
3.3120,6.78373E-06
3.3130,6.63270E-06
3.3140,6.48501E-06
3.3150,6.34058E-06
3.3160,6.19933E-06
3.3170,6.06121E-06
3.3180,5.92614E-06
3.3190,5.79406E-06
3.3200,5.66490E-06
3.3210,5.53859E-06
3.3220,5.41508E-06
3.3230,5.29430E-06
3.3240,5.17620E-06
3.3250,5.06070E-06
3.3260,4.94777E-06
3.3270,4.83733E-06
3.3280,4.72934E-06
3.3290,4.62375E-06
3.3300,4.52049E-06
3.3310,4.41952E-06
3.3320,4.32079E-06
3.3330,4.22425E-06
3.3340,4.12985E-06
3.3350,4.03754E-06
3.3360,3.94728E-06
3.3370,3.85903E-06
3.3380,3.77273E-06
3.3390,3.68835E-06
3.3400,3.60584E-06
3.3410,3.52516E-06
3.3420,3.44628E-06
3.3430,3.36915E-06
3.3440,3.29373E-06
3.3450,3.21998E-06
3.3460,3.14788E-06
3.3470,3.07738E-06
3.3480,3.00845E-06
3.3490,2.94105E-06
3.3500,2.87515E-06
3.3510,2.81072E-06
3.3520,2.74772E-06
3.3530,2.68612E-06
3.3540,2.62590E-06
3.3550,2.56701E-06
3.3560,2.50944E-06
3.3570,2.45315E-06
3.3580,2.39811E-06
3.3590,2.34430E-06
3.3600,2.29169E-06
3.3610,2.24025E-06
3.3620,2.18996E-06
3.3630,2.14079E-06
3.3640,2.09271E-06
3.3650,2.04571E-06
3.3660,1.99976E-06
3.3670,1.95483E-06
3.3680,1.91091E-06
3.3690,1.86796E-06
3.3700,1.82598E-06
3.3710,1.78493E-06
3.3720,1.74480E-06
3.3730,1.70557E-06
3.3740,1.66721E-06
3.3750,1.62971E-06
3.3760,1.59305E-06
3.3770,1.55720E-06
3.3780,1.52216E-06
3.3790,1.48791E-06
3.3800,1.45441E-06
3.3810,1.42167E-06
3.3820,1.38966E-06
3.3830,1.35837E-06
3.3840,1.32778E-06
3.3850,1.29787E-06
3.3860,1.26863E-06
3.3870,1.24004E-06
3.3880,1.21210E-06
3.3890,1.18478E-06
3.3900,1.15808E-06
3.3910,1.13197E-06
3.3920,1.10645E-06
3.3930,1.08150E-06
3.3940,1.05711E-06
3.3950,1.03326E-06
3.3960,1.00995E-06
3.3970,9.87166E-07
3.3980,9.64891E-07
3.3990,9.43115E-07
3.4000,9.21828E-07
3.4010,9.01018E-07
3.4020,8.80676E-07
3.4030,8.60791E-07
3.4040,8.41351E-07
3.4050,8.22349E-07
3.4060,8.03773E-07
3.4070,7.85614E-07
3.4080,7.67864E-07
3.4090,7.50512E-07
3.4100,7.33550E-07
3.4110,7.16970E-07
3.4120,7.00762E-07
3.4130,6.84919E-07
3.4140,6.69431E-07
3.4150,6.54293E-07
3.4160,6.39494E-07
3.4170,6.25029E-07
3.4180,6.10889E-07
3.4190,5.97067E-07
3.4200,5.83557E-07
3.4210,5.70350E-07
3.4220,5.57441E-07
3.4230,5.44822E-07
3.4240,5.32488E-07
3.4250,5.20431E-07
3.4260,5.08646E-07
3.4270,4.97127E-07
3.4280,4.85867E-07
3.4290,4.74860E-07
3.4300,4.64102E-07
3.4310,4.53587E-07
3.4320,4.43308E-07
3.4330,4.33261E-07
3.4340,4.23441E-07
3.4350,4.13842E-07
3.4360,4.04460E-07
3.4370,3.95289E-07
3.4380,3.86325E-07
3.4390,3.77564E-07
3.4400,3.69000E-07
3.4410,3.60630E-07
3.4420,3.52449E-07
3.4430,3.44452E-07
3.4440,3.36636E-07
3.4450,3.28996E-07
3.4460,3.21529E-07
3.4470,3.14231E-07
3.4480,3.07097E-07
3.4490,3.00125E-07
3.4500,2.93310E-07
3.4510,2.86649E-07
3.4520,2.80139E-07
3.4530,2.73776E-07
3.4540,2.67557E-07
3.4550,2.61478E-07
3.4560,2.55537E-07
3.4570,2.49731E-07
3.4580,2.44055E-07
3.4590,2.38508E-07
3.4600,2.33087E-07
3.4610,2.27788E-07
3.4620,2.22609E-07
3.4630,2.17548E-07
3.4640,2.12601E-07
3.4650,2.07766E-07
3.4660,2.03040E-07
3.4670,1.98422E-07
3.4680,1.93908E-07
3.4690,1.89496E-07
3.4700,1.85185E-07
3.4710,1.80971E-07
3.4720,1.76852E-07
3.4730,1.72827E-07
3.4740,1.68893E-07
3.4750,1.65048E-07
3.4760,1.61290E-07
3.4770,1.57618E-07
3.4780,1.54029E-07
3.4790,1.50521E-07
3.4800,1.47093E-07
3.4810,1.43742E-07
3.4820,1.40468E-07
3.4830,1.37268E-07
3.4840,1.34140E-07
3.4850,1.31083E-07
3.4860,1.28096E-07
3.4870,1.25177E-07
3.4880,1.22324E-07
3.4890,1.19535E-07
3.4900,1.16810E-07
3.4910,1.14147E-07
3.4920,1.11544E-07
3.4930,1.09001E-07
3.4940,1.06515E-07
3.4950,1.04086E-07
3.4960,1.01711E-07
3.4970,9.93912E-08
3.4980,9.71237E-08
3.4990,9.49078E-08
3.5000,9.27422E-08
3.5010,9.06259E-08
3.5020,8.85576E-08
3.5030,8.65364E-08
3.5040,8.45612E-08
3.5050,8.26308E-08
3.5060,8.07444E-08
3.5070,7.89009E-08
3.5080,7.70993E-08
3.5090,7.53387E-08
3.5100,7.36182E-08
3.5110,7.19368E-08
3.5120,7.02937E-08
3.5130,6.86880E-08
3.5140,6.71188E-08
3.5150,6.55853E-08
3.5160,6.40868E-08
3.5170,6.26223E-08
3.5180,6.11913E-08
3.5190,5.97928E-08
3.5200,5.84261E-08
3.5210,5.70906E-08
3.5220,5.57855E-08
3.5230,5.45102E-08
3.5240,5.32639E-08
3.5250,5.20460E-08
3.5260,5.08558E-08
3.5270,4.96928E-08
3.5280,4.85563E-08
3.5290,4.74457E-08
3.5300,4.63604E-08
3.5310,4.52998E-08
3.5320,4.42635E-08
3.5330,4.32507E-08
3.5340,4.22611E-08
3.5350,4.12940E-08
3.5360,4.03490E-08
3.5370,3.94256E-08
3.5380,3.85232E-08
3.5390,3.76414E-08
3.5400,3.67797E-08
3.5410,3.59377E-08
3.5420,3.51149E-08
3.5430,3.43108E-08
3.5440,3.35252E-08
3.5450,3.27574E-08
3.5460,3.20072E-08
3.5470,3.12741E-08
3.5480,3.05578E-08
3.5490,2.98578E-08
3.5500,2.91738E-08
3.5510,2.85054E-08
3.5520,2.78523E-08
3.5530,2.72141E-08
3.5540,2.65905E-08
3.5550,2.59812E-08
3.5560,2.53857E-08
3.5570,2.48039E-08
3.5580,2.42353E-08
3.5590,2.36798E-08
3.5600,2.31369E-08
3.5610,2.26065E-08
3.5620,2.20882E-08
3.5630,2.15817E-08
3.5640,2.10868E-08
3.5650,2.06033E-08
3.5660,2.01307E-08
3.5670,1.96690E-08
3.5680,1.92179E-08
3.5690,1.87771E-08
3.5700,1.83463E-08
3.5710,1.79254E-08
3.5720,1.75142E-08
3.5730,1.71123E-08
3.5740,1.67196E-08
3.5750,1.63360E-08
3.5760,1.59611E-08
3.5770,1.55948E-08
3.5780,1.52368E-08
3.5790,1.48871E-08
3.5800,1.45454E-08
3.5810,1.42115E-08
3.5820,1.38852E-08
3.5830,1.35664E-08
3.5840,1.32549E-08
3.5850,1.29506E-08
3.5860,1.26532E-08
3.5870,1.23626E-08
3.5880,1.20787E-08
3.5890,1.18013E-08
3.5900,1.15302E-08
3.5910,1.12654E-08
3.5920,1.10066E-08
3.5930,1.07537E-08
3.5940,1.05067E-08
3.5950,1.02653E-08
3.5960,1.00294E-08
3.5970,9.79893E-09
3.5980,9.57376E-09
3.5990,9.35374E-09
3.6000,9.13877E-09
3.6010,8.92873E-09
3.6020,8.72350E-09
3.6030,8.52298E-09
3.6040,8.32705E-09
3.6050,8.13562E-09
3.6060,7.94858E-09
3.6070,7.76583E-09
3.6080,7.58727E-09
3.6090,7.41281E-09
3.6100,7.24235E-09
3.6110,7.07580E-09
3.6120,6.91307E-09
3.6130,6.75408E-09
3.6140,6.59873E-09
3.6150,6.44695E-09
3.6160,6.29865E-09
3.6170,6.15376E-09
3.6180,6.01219E-09
3.6190,5.87387E-09
3.6200,5.73872E-09
3.6210,5.60668E-09
3.6220,5.47767E-09
3.6230,5.35162E-09
3.6240,5.22847E-09
3.6250,5.10814E-09
3.6260,4.99058E-09
3.6270,4.87571E-09
3.6280,4.76349E-09
3.6290,4.65384E-09
3.6300,4.54671E-09
3.6310,4.44204E-09
3.6320,4.33977E-09
3.6330,4.23986E-09
3.6340,4.14224E-09
3.6350,4.04686E-09
3.6360,3.95368E-09
3.6370,3.86263E-09
3.6380,3.77368E-09
3.6390,3.68677E-09
3.6400,3.60186E-09
3.6410,3.51891E-09
3.6420,3.43785E-09
3.6430,3.35867E-09
3.6440,3.28130E-09
3.6450,3.20571E-09
3.6460,3.13186E-09
3.6470,3.05970E-09
3.6480,2.98921E-09
3.6490,2.92033E-09
3.6500,2.85304E-09
3.6510,2.78730E-09
3.6520,2.72307E-09
3.6530,2.66032E-09
3.6540,2.59901E-09
3.6550,2.53911E-09
3.6560,2.48059E-09
3.6570,2.42341E-09
3.6580,2.36755E-09
3.6590,2.31297E-09
3.6600,2.25966E-09
3.6610,2.20756E-09
3.6620,2.15667E-09
3.6630,2.10695E-09
3.6640,2.05837E-09
3.6650,2.01091E-09
3.6660,1.96454E-09
3.6670,1.91924E-09
3.6680,1.87498E-09
3.6690,1.83174E-09
3.6700,1.78950E-09
3.6710,1.74823E-09
3.6720,1.70791E-09
3.6730,1.66851E-09
3.6740,1.63003E-09
3.6750,1.59243E-09
3.6760,1.55569E-09
3.6770,1.51980E-09
3.6780,1.48474E-09
3.6790,1.45049E-09
3.6800,1.41702E-09
3.6810,1.38433E-09
3.6820,1.35239E-09
3.6830,1.32118E-09
3.6840,1.29070E-09
3.6850,1.26091E-09
3.6860,1.23181E-09
3.6870,1.20339E-09
3.6880,1.17561E-09
3.6890,1.14848E-09
3.6900,1.12197E-09
3.6910,1.09608E-09
3.6920,1.07078E-09
3.6930,1.04606E-09
3.6940,1.02191E-09
3.6950,9.98320E-10



==> anc/X_state_wvfncts/v49.csv <==
Level v=49

0.7310,-9.44717E-10
0.7320,-1.19119E-09
0.7330,-1.50015E-09
0.7340,-1.88696E-09
0.7350,-2.37063E-09
0.7360,-2.97469E-09
0.7370,-3.72815E-09
0.7380,-4.66682E-09
0.7390,-5.83478E-09
0.7400,-7.28625E-09
0.7410,-9.08783E-09
0.7420,-1.13212E-08
0.7430,-1.40865E-08
0.7440,-1.75061E-08
0.7450,-2.17296E-08
0.7460,-2.69398E-08
0.7470,-3.33590E-08
0.7480,-4.12582E-08
0.7490,-5.09666E-08
0.7500,-6.28839E-08
0.7510,-7.74946E-08
0.7520,-9.53854E-08
0.7530,-1.17266E-07
0.7540,-1.43992E-07
0.7550,-1.76598E-07
0.7560,-2.16327E-07
0.7570,-2.64677E-07
0.7580,-3.23444E-07
0.7590,-3.94786E-07
0.7600,-4.81286E-07
0.7610,-5.86036E-07
0.7620,-7.12727E-07
0.7630,-8.65767E-07
0.7640,-1.05041E-06
0.7650,-1.27290E-06
0.7660,-1.54066E-06
0.7670,-1.86251E-06
0.7680,-2.24890E-06
0.7690,-2.71218E-06
0.7700,-3.26697E-06
0.7710,-3.93051E-06
0.7720,-4.72313E-06
0.7730,-5.66876E-06
0.7740,-6.79553E-06
0.7750,-8.13644E-06
0.7760,-9.73021E-06
0.7770,-1.16221E-05
0.7780,-1.38651E-05
0.7790,-1.65211E-05
0.7800,-1.96620E-05
0.7810,-2.33716E-05
0.7820,-2.77476E-05
0.7830,-3.29029E-05
0.7840,-3.89687E-05
0.7850,-4.60967E-05
0.7860,-5.44621E-05
0.7870,-6.42673E-05
0.7880,-7.57453E-05
0.7890,-8.91643E-05
0.7900,-1.04832E-04
0.7910,-1.23102E-04
0.7920,-1.44379E-04
0.7930,-1.69126E-04
0.7940,-1.97870E-04
0.7950,-2.31215E-04
0.7960,-2.69845E-04
0.7970,-3.14539E-04
0.7980,-3.66182E-04
0.7990,-4.25775E-04
0.8000,-4.94450E-04
0.8010,-5.73487E-04
0.8020,-6.64326E-04
0.8030,-7.68591E-04
0.8040,-8.88103E-04
0.8050,-1.02491E-03
0.8060,-1.18130E-03
0.8070,-1.35982E-03
0.8080,-1.56335E-03
0.8090,-1.79505E-03
0.8100,-2.05846E-03
0.8110,-2.35750E-03
0.8120,-2.69653E-03
0.8130,-3.08034E-03
0.8140,-3.51424E-03
0.8150,-4.00406E-03
0.8160,-4.55623E-03
0.8170,-5.17778E-03
0.8180,-5.87641E-03
0.8190,-6.66054E-03
0.8200,-7.53933E-03
0.8210,-8.52277E-03
0.8220,-9.62167E-03
0.8230,-1.08477E-02
0.8240,-1.22136E-02
0.8250,-1.37329E-02
0.8260,-1.54203E-02
0.8270,-1.72915E-02
0.8280,-1.93631E-02
0.8290,-2.16531E-02
0.8300,-2.41805E-02
0.8310,-2.69652E-02
0.8320,-3.00286E-02
0.8330,-3.33930E-02
0.8340,-3.70817E-02
0.8350,-4.11192E-02
0.8360,-4.55308E-02
0.8370,-5.03430E-02
0.8380,-5.55829E-02
0.8390,-6.12782E-02
0.8400,-6.74574E-02
0.8410,-7.41493E-02
0.8420,-8.13828E-02
0.8430,-8.91871E-02
0.8440,-9.75907E-02
0.8450,-1.06622E-01
0.8460,-1.16308E-01
0.8470,-1.26676E-01
0.8480,-1.37750E-01
0.8490,-1.49552E-01
0.8500,-1.62104E-01
0.8510,-1.75423E-01
0.8520,-1.89522E-01
0.8530,-2.04413E-01
0.8540,-2.20102E-01
0.8550,-2.36590E-01
0.8560,-2.53872E-01
0.8570,-2.71939E-01
0.8580,-2.90773E-01
0.8590,-3.10349E-01
0.8600,-3.30637E-01
0.8610,-3.51594E-01
0.8620,-3.73172E-01
0.8630,-3.95312E-01
0.8640,-4.17945E-01
0.8650,-4.40991E-01
0.8660,-4.64362E-01
0.8670,-4.87955E-01
0.8680,-5.11660E-01
0.8690,-5.35353E-01
0.8700,-5.58900E-01
0.8710,-5.82157E-01
0.8720,-6.04968E-01
0.8730,-6.27166E-01
0.8740,-6.48578E-01
0.8750,-6.69018E-01
0.8760,-6.88296E-01
0.8770,-7.06213E-01
0.8780,-7.22566E-01
0.8790,-7.37148E-01
0.8800,-7.49750E-01
0.8810,-7.60163E-01
0.8820,-7.68180E-01
0.8830,-7.73599E-01
0.8840,-7.76223E-01
0.8850,-7.75867E-01
0.8860,-7.72355E-01
0.8870,-7.65529E-01
0.8880,-7.55246E-01
0.8890,-7.41383E-01
0.8900,-7.23844E-01
0.8910,-7.02554E-01
0.8920,-6.77473E-01
0.8930,-6.48586E-01
0.8940,-6.15917E-01
0.8950,-5.79524E-01
0.8960,-5.39503E-01
0.8970,-4.95990E-01
0.8980,-4.49163E-01
0.8990,-3.99240E-01
0.9000,-3.46482E-01
0.9010,-2.91193E-01
0.9020,-2.33716E-01
0.9030,-1.74437E-01
0.9040,-1.13776E-01
0.9050,-5.21929E-02
0.9060,9.82319E-03
0.9070,7.17534E-02
0.9080,1.33055E-01
0.9090,1.93167E-01
0.9100,2.51514E-01
0.9110,3.07516E-01
0.9120,3.60590E-01
0.9130,4.10161E-01
0.9140,4.55671E-01
0.9150,4.96581E-01
0.9160,5.32385E-01
0.9170,5.62615E-01
0.9180,5.86848E-01
0.9190,6.04718E-01
0.9200,6.15918E-01
0.9210,6.20212E-01
0.9220,6.17439E-01
0.9230,6.07517E-01
0.9240,5.90453E-01
0.9250,5.66340E-01
0.9260,5.35366E-01
0.9270,4.97810E-01
0.9280,4.54048E-01
0.9290,4.04544E-01
0.9300,3.49855E-01
0.9310,2.90621E-01
0.9320,2.27562E-01
0.9330,1.61470E-01
0.9340,9.31980E-02
0.9350,2.36531E-02
0.9360,-4.62174E-02
0.9370,-1.15438E-01
0.9380,-1.83020E-01
0.9390,-2.47974E-01
0.9400,-3.09327E-01
0.9410,-3.66139E-01
0.9420,-4.17518E-01
0.9430,-4.62637E-01
0.9440,-5.00747E-01
0.9450,-5.31198E-01
0.9460,-5.53443E-01
0.9470,-5.67061E-01
0.9480,-5.71758E-01
0.9490,-5.67381E-01
0.9500,-5.53921E-01
0.9510,-5.31520E-01
0.9520,-5.00467E-01
0.9530,-4.61203E-01
0.9540,-4.14312E-01
0.9550,-3.60517E-01
0.9560,-3.00667E-01
0.9570,-2.35731E-01
0.9580,-1.66777E-01
0.9590,-9.49595E-02
0.9600,-2.15010E-02
0.9610,5.23306E-02
0.9620,1.25242E-01
0.9630,1.95939E-01
0.9640,2.63146E-01
0.9650,3.25636E-01
0.9660,3.82248E-01
0.9670,4.31913E-01
0.9680,4.73675E-01
0.9690,5.06714E-01
0.9700,5.30359E-01
0.9710,5.44108E-01
0.9720,5.47640E-01
0.9730,5.40824E-01
0.9740,5.23724E-01
0.9750,4.96607E-01
0.9760,4.59935E-01
0.9770,4.14361E-01
0.9780,3.60723E-01
0.9790,3.00026E-01
0.9800,2.33426E-01
0.9810,1.62209E-01
0.9820,8.77682E-02
0.9830,1.15745E-02
0.9840,-6.48504E-02
0.9850,-1.39966E-01
0.9860,-2.12242E-01
0.9870,-2.80195E-01
0.9880,-3.42414E-01
0.9890,-3.97598E-01
0.9900,-4.44576E-01
0.9910,-4.82341E-01
0.9920,-5.10070E-01
0.9930,-5.27144E-01
0.9940,-5.33161E-01
0.9950,-5.27952E-01
0.9960,-5.11585E-01
0.9970,-4.84364E-01
0.9980,-4.46830E-01
0.9990,-3.99746E-01
1.0000,-3.44088E-01
1.0010,-2.81024E-01
1.0020,-2.11890E-01
1.0030,-1.38163E-01
1.0040,-6.14323E-02
1.0050,1.66385E-02
1.0060,9.43439E-02
1.0070,1.69976E-01
1.0080,2.41859E-01
1.0090,3.08394E-01
1.0100,3.68086E-01
1.0110,4.19586E-01
1.0120,4.61718E-01
1.0130,4.93511E-01
1.0140,5.14219E-01
1.0150,5.23342E-01
1.0160,5.20642E-01
1.0170,5.06143E-01
1.0180,4.80144E-01
1.0190,4.43203E-01
1.0200,3.96135E-01
1.0210,3.39990E-01
1.0220,2.76035E-01
1.0230,2.05722E-01
1.0240,1.30659E-01
1.0250,5.25712E-02
1.0260,-2.67360E-02
1.0270,-1.05420E-01
1.0280,-1.81645E-01
1.0290,-2.53623E-01
1.0300,-3.19657E-01
1.0310,-3.78184E-01
1.0320,-4.27809E-01
1.0330,-4.67343E-01
1.0340,-4.95829E-01
1.0350,-5.12571E-01
1.0360,-5.17148E-01
1.0370,-5.09427E-01
1.0380,-4.89567E-01
1.0390,-4.58021E-01
1.0400,-4.15521E-01
1.0410,-3.63066E-01
1.0420,-3.01897E-01
1.0430,-2.33471E-01
1.0440,-1.59422E-01
1.0450,-8.15278E-02
1.0460,-1.66444E-03
1.0470,7.82387E-02
1.0480,1.56245E-01
1.0490,2.30458E-01
1.0500,2.99067E-01
1.0510,3.60395E-01
1.0520,4.12935E-01
1.0530,4.55391E-01
1.0540,4.86712E-01
1.0550,5.06116E-01
1.0560,5.13111E-01
1.0570,5.07509E-01
1.0580,4.89431E-01
1.0590,4.59306E-01
1.0600,4.17863E-01
1.0610,3.66109E-01
1.0620,3.05310E-01
1.0630,2.36961E-01
1.0640,1.62744E-01
1.0650,8.44923E-02
1.0660,4.14421E-03
1.0670,-7.63065E-02
1.0680,-1.54859E-01
1.0690,-2.29555E-01
1.0700,-2.98528E-01
1.0710,-3.60052E-01
1.0720,-4.12582E-01
1.0730,-4.54795E-01
1.0740,-4.85627E-01
1.0750,-5.04294E-01
1.0760,-5.10318E-01
1.0770,-5.03537E-01
1.0780,-4.84111E-01
1.0790,-4.52518E-01
1.0800,-4.09544E-01
1.0810,-3.56261E-01
1.0820,-2.94005E-01
1.0830,-2.24339E-01
1.0840,-1.49014E-01
1.0850,-6.99290E-02
1.0860,1.09221E-02
1.0870,9.14971E-02
1.0880,1.69758E-01
1.0890,2.43725E-01
1.0900,3.11522E-01
1.0910,3.71431E-01
1.0920,4.21928E-01
1.0930,4.61730E-01
1.0940,4.89824E-01
1.0950,5.05491E-01
1.0960,5.08329E-01
1.0970,4.98262E-01
1.0980,4.75541E-01
1.0990,4.40738E-01
1.1000,3.94736E-01
1.1010,3.38700E-01
1.1020,2.74052E-01
1.1030,2.02435E-01
1.1040,1.25669E-01
1.1050,4.57055E-02
1.1060,-3.54208E-02
1.1070,-1.15646E-01
1.1080,-1.92927E-01
1.1090,-2.65297E-01
1.1100,-3.30914E-01
1.1110,-3.88106E-01
1.1120,-4.35416E-01
1.1130,-4.71641E-01
1.1140,-4.95857E-01
1.1150,-5.07448E-01
1.1160,-5.06119E-01
1.1170,-4.91904E-01
1.1180,-4.65164E-01
1.1190,-4.26582E-01
1.1200,-3.77139E-01
1.1210,-3.18096E-01
1.1220,-2.50955E-01
1.1230,-1.77427E-01
1.1240,-9.93829E-02
1.1250,-1.88100E-02
1.1260,6.22415E-02
1.1270,1.41710E-01
1.1280,2.17573E-01
1.1290,2.87904E-01
1.1300,3.50914E-01
1.1310,4.05004E-01
1.1320,4.48800E-01
1.1330,4.81193E-01
1.1340,5.01362E-01
1.1350,5.08798E-01
1.1360,5.03315E-01
1.1370,4.85057E-01
1.1380,4.54491E-01
1.1390,4.12396E-01
1.1400,3.59842E-01
1.1410,2.98167E-01
1.1420,2.28936E-01
1.1430,1.53905E-01
1.1440,7.49763E-02
1.1450,-5.85003E-03
1.1460,-8.65285E-02
1.1470,-1.65019E-01
1.1480,-2.39337E-01
1.1490,-3.07607E-01
1.1500,-3.68108E-01
1.1510,-4.19315E-01
1.1520,-4.59940E-01
1.1530,-4.88964E-01
1.1540,-5.05662E-01
1.1550,-5.09617E-01
1.1560,-5.00738E-01
1.1570,-4.79254E-01
1.1580,-4.45714E-01
1.1590,-4.00966E-01
1.1600,-3.46142E-01
1.1610,-2.82624E-01
1.1620,-2.12012E-01
1.1630,-1.36082E-01
1.1640,-5.67394E-02
1.1650,2.40248E-02
1.1660,1.04188E-01
1.1670,1.81744E-01
1.1680,2.54755E-01
1.1690,3.21400E-01
1.1700,3.80019E-01
1.1710,4.29155E-01
1.1720,4.67589E-01
1.1730,4.94370E-01
1.1740,5.08840E-01
1.1750,5.10649E-01
1.1760,4.99759E-01
1.1770,4.76452E-01
1.1780,4.41316E-01
1.1790,3.95231E-01
1.1800,3.39348E-01
1.1810,2.75059E-01
1.1820,2.03962E-01
1.1830,1.27821E-01
1.1840,4.85207E-02
1.1850,-3.19775E-02
1.1860,-1.11687E-01
1.1870,-1.88644E-01
1.1880,-2.60956E-01
1.1890,-3.26846E-01
1.1900,-3.84702E-01
1.1910,-4.33108E-01
1.1920,-4.70886E-01
1.1930,-4.97118E-01
1.1940,-5.11172E-01
1.1950,-5.12715E-01
1.1960,-5.01722E-01
1.1970,-4.78472E-01
1.1980,-4.43544E-01
1.1990,-3.97802E-01
1.2000,-3.42368E-01
1.2010,-2.78603E-01
1.2020,-2.08063E-01
1.2030,-1.32470E-01
1.2040,-5.36619E-02
1.2050,2.64471E-02
1.2060,1.05916E-01
1.2070,1.82823E-01
1.2080,2.55312E-01
1.2090,3.21638E-01
1.2100,3.80206E-01
1.2110,4.29615E-01
1.2120,4.68685E-01
1.2130,4.96487E-01
1.2140,5.12366E-01
1.2150,5.15954E-01
1.2160,5.07177E-01
1.2170,4.86259E-01
1.2180,4.53714E-01
1.2190,4.10332E-01
1.2200,3.57160E-01
1.2210,2.95476E-01
1.2220,2.26758E-01
1.2230,1.52648E-01
1.2240,7.49115E-02
1.2250,-4.60206E-03
1.2260,-8.40070E-02
1.2270,-1.61424E-01
1.2280,-2.35025E-01
1.2290,-3.03077E-01
1.2300,-3.63982E-01
1.2310,-4.16312E-01
1.2320,-4.58848E-01
1.2330,-4.90602E-01
1.2340,-5.10841E-01
1.2350,-5.19105E-01
1.2360,-5.15215E-01
1.2370,-4.99278E-01
1.2380,-4.71680E-01
1.2390,-4.33079E-01
1.2400,-3.84390E-01
1.2410,-3.26757E-01
1.2420,-2.61531E-01
1.2430,-1.90236E-01
1.2440,-1.14531E-01
1.2450,-3.61745E-02
1.2460,4.30183E-02
1.2470,1.21218E-01
1.2480,1.96624E-01
1.2490,2.67503E-01
1.2500,3.32232E-01
1.2510,3.89332E-01
1.2520,4.37504E-01
1.2530,4.75658E-01
1.2540,5.02934E-01
1.2550,5.18724E-01
1.2560,5.22685E-01
1.2570,5.14742E-01
1.2580,4.95092E-01
1.2590,4.64199E-01
1.2600,4.22778E-01
1.2610,3.71782E-01
1.2620,3.12380E-01
1.2630,2.45922E-01
1.2640,1.73920E-01
1.2650,9.80004E-02
1.2660,1.98774E-02
1.2670,-5.86923E-02
1.2680,-1.35947E-01
1.2690,-2.10158E-01
1.2700,-2.79673E-01
1.2710,-3.42947E-01
1.2720,-3.98578E-01
1.2730,-4.45341E-01
1.2740,-4.82211E-01
1.2750,-5.08383E-01
1.2760,-5.23294E-01
1.2770,-5.26633E-01
1.2780,-5.18343E-01
1.2790,-4.98624E-01
1.2800,-4.67929E-01
1.2810,-4.26948E-01
1.2820,-3.76598E-01
1.2830,-3.17996E-01
1.2840,-2.52437E-01
1.2850,-1.81364E-01
1.2860,-1.06336E-01
1.2870,-2.89920E-02
1.2880,4.89828E-02
1.2890,1.25895E-01
1.2900,2.00079E-01
1.2910,2.69936E-01
1.2920,3.33963E-01
1.2930,3.90789E-01
1.2940,4.39203E-01
1.2950,4.78177E-01
1.2960,5.06890E-01
1.2970,5.24745E-01
1.2980,5.31378E-01
1.2990,5.26664E-01
1.3000,5.10724E-01
1.3010,4.83915E-01
1.3020,4.46825E-01
1.3030,4.00257E-01
1.3040,3.45214E-01
1.3050,2.82873E-01
1.3060,2.14562E-01
1.3070,1.41730E-01
1.3080,6.59168E-02
1.3090,-1.12808E-02
1.3100,-8.82424E-02
1.3110,-1.63358E-01
1.3120,-2.35062E-01
1.3130,-3.01864E-01
1.3140,-3.62382E-01
1.3150,-4.15369E-01
1.3160,-4.59740E-01
1.3170,-4.94589E-01
1.3180,-5.19213E-01
1.3190,-5.33120E-01
1.3200,-5.36044E-01
1.3210,-5.27943E-01
1.3220,-5.09002E-01
1.3230,-4.79629E-01
1.3240,-4.40442E-01
1.3250,-3.92260E-01
1.3260,-3.36079E-01
1.3270,-2.73059E-01
1.3280,-2.04490E-01
1.3290,-1.31774E-01
1.3300,-5.63895E-02
1.3310,2.01350E-02
1.3320,9.62537E-02
1.3330,1.70435E-01
1.3340,2.41190E-01
1.3350,3.07106E-01
1.3360,3.66872E-01
1.3370,4.19302E-01
1.3380,4.63365E-01
1.3390,4.98196E-01
1.3400,5.23121E-01
1.3410,5.37661E-01
1.3420,5.41548E-01
1.3430,5.34724E-01
1.3440,5.17343E-01
1.3450,4.89767E-01
1.3460,4.52556E-01
1.3470,4.06459E-01
1.3480,3.52395E-01
1.3490,2.91437E-01
1.3500,2.24787E-01
1.3510,1.53756E-01
1.3520,7.97324E-02
1.3530,4.16012E-03
1.3540,-7.14933E-02
1.3550,-1.45764E-01
1.3560,-2.17220E-01
1.3570,-2.84489E-01
1.3580,-3.46285E-01
1.3590,-4.01430E-01
1.3600,-4.48881E-01
1.3610,-4.87744E-01
1.3620,-5.17292E-01
1.3630,-5.36980E-01
1.3640,-5.46452E-01
1.3650,-5.45547E-01
1.3660,-5.34302E-01
1.3670,-5.12948E-01
1.3680,-4.81910E-01
1.3690,-4.41789E-01
1.3700,-3.93357E-01
1.3710,-3.37541E-01
1.3720,-2.75399E-01
1.3730,-2.08106E-01
1.3740,-1.36928E-01
1.3750,-6.31992E-02
1.3760,1.17056E-02
1.3770,8.63936E-02
1.3780,1.59482E-01
1.3790,2.29622E-01
1.3800,2.95527E-01
1.3810,3.55989E-01
1.3820,4.09910E-01
1.3830,4.56313E-01
1.3840,4.94362E-01
1.3850,5.23380E-01
1.3860,5.42854E-01
1.3870,5.52450E-01
1.3880,5.52013E-01
1.3890,5.41570E-01
1.3900,5.21330E-01
1.3910,4.91679E-01
1.3920,4.53169E-01
1.3930,4.06510E-01
1.3940,3.52556E-01
1.3950,2.92288E-01
1.3960,2.26796E-01
1.3970,1.57258E-01
1.3980,8.49210E-02
1.3990,1.10747E-02
1.4000,-6.29684E-02
1.4010,-1.35898E-01
1.4020,-2.06429E-01
1.4030,-2.73323E-01
1.4040,-3.35411E-01
1.4050,-3.91615E-01
1.4060,-4.40963E-01
1.4070,-4.82605E-01
1.4080,-5.15832E-01
1.4090,-5.40083E-01
1.4100,-5.54956E-01
1.4110,-5.60212E-01
1.4120,-5.55781E-01
1.4130,-5.41760E-01
1.4140,-5.18409E-01
1.4150,-4.86150E-01
1.4160,-4.45555E-01
1.4170,-3.97335E-01
1.4180,-3.42331E-01
1.4190,-2.81494E-01
1.4200,-2.15870E-01
1.4210,-1.46584E-01
1.4220,-7.48153E-02
1.4230,-1.78239E-03
1.4240,7.12810E-02
1.4250,1.43146E-01
1.4260,2.12608E-01
1.4270,2.78510E-01
1.4280,3.39758E-01
1.4290,3.95340E-01
1.4300,4.44344E-01
1.4310,4.85969E-01
1.4320,5.19543E-01
1.4330,5.44528E-01
1.4340,5.60531E-01
1.4350,5.67306E-01
1.4360,5.64764E-01
1.4370,5.52966E-01
1.4380,5.32125E-01
1.4390,5.02602E-01
1.4400,4.64895E-01
1.4410,4.19636E-01
1.4420,3.67574E-01
1.4430,3.09567E-01
1.4440,2.46564E-01
1.4450,1.79590E-01
1.4460,1.09730E-01
1.4470,3.81100E-02
1.4480,-3.41196E-02
1.4490,-1.05805E-01
1.4500,-1.75806E-01
1.4510,-2.43014E-01
1.4520,-3.06369E-01
1.4530,-3.64879E-01
1.4540,-4.17629E-01
1.4550,-4.63803E-01
1.4560,-5.02689E-01
1.4570,-5.33694E-01
1.4580,-5.56351E-01
1.4590,-5.70324E-01
1.4600,-5.75415E-01
1.4610,-5.71565E-01
1.4620,-5.58855E-01
1.4630,-5.37499E-01
1.4640,-5.07848E-01
1.4650,-4.70376E-01
1.4660,-4.25677E-01
1.4670,-3.74452E-01
1.4680,-3.17499E-01
1.4690,-2.55701E-01
1.4700,-1.90009E-01
1.4710,-1.21430E-01
1.4720,-5.10099E-02
1.4730,2.01818E-02
1.4740,9.10694E-02
1.4750,1.60586E-01
1.4760,2.27692E-01
1.4770,2.91385E-01
1.4780,3.50722E-01
1.4790,4.04826E-01
1.4800,4.52906E-01
1.4810,4.94259E-01
1.4820,5.28289E-01
1.4830,5.54510E-01
1.4840,5.72552E-01
1.4850,5.82168E-01
1.4860,5.83236E-01
1.4870,5.75761E-01
1.4880,5.59871E-01
1.4890,5.35816E-01
1.4900,5.03966E-01
1.4910,4.64801E-01
1.4920,4.18903E-01
1.4930,3.66953E-01
1.4940,3.09713E-01
1.4950,2.48018E-01
1.4960,1.82763E-01
1.4970,1.14892E-01
1.4980,4.53788E-02
1.4990,-2.47813E-02
1.5000,-9.45893E-02
1.5010,-1.63056E-01
1.5020,-2.29215E-01
1.5030,-2.92139E-01
1.5040,-3.50947E-01
1.5050,-4.04823E-01
1.5060,-4.53023E-01
1.5070,-4.94886E-01
1.5080,-5.29842E-01
1.5090,-5.57420E-01
1.5100,-5.77255E-01
1.5110,-5.89089E-01
1.5120,-5.92778E-01
1.5130,-5.88289E-01
1.5140,-5.75703E-01
1.5150,-5.55212E-01
1.5160,-5.27116E-01
1.5170,-4.91815E-01
1.5180,-4.49809E-01
1.5190,-4.01683E-01
1.5200,-3.48106E-01
1.5210,-2.89816E-01
1.5220,-2.27611E-01
1.5230,-1.62338E-01
1.5240,-9.48826E-02
1.5250,-2.61541E-02
1.5260,4.29247E-02
1.5270,1.11431E-01
1.5280,1.78453E-01
1.5290,2.43105E-01
1.5300,3.04535E-01
1.5310,3.61938E-01
1.5320,4.14567E-01
1.5330,4.61740E-01
1.5340,5.02851E-01
1.5350,5.37376E-01
1.5360,5.64878E-01
1.5370,5.85017E-01
1.5380,5.97548E-01
1.5390,6.02325E-01
1.5400,5.99307E-01
1.5410,5.88549E-01
1.5420,5.70211E-01
1.5430,5.44544E-01
1.5440,5.11895E-01
1.5450,4.72700E-01
1.5460,4.27473E-01
1.5470,3.76804E-01
1.5480,3.21351E-01
1.5490,2.61826E-01
1.5500,1.98992E-01
1.5510,1.33650E-01
1.5520,6.66260E-02
1.5530,-1.23406E-03
1.5540,-6.90790E-02
1.5550,-1.36062E-01
1.5560,-2.01350E-01
1.5570,-2.64137E-01
1.5580,-3.23650E-01
1.5590,-3.79161E-01
1.5600,-4.29995E-01
1.5610,-4.75538E-01
1.5620,-5.15244E-01
1.5630,-5.48640E-01
1.5640,-5.75335E-01
1.5650,-5.95018E-01
1.5660,-6.07467E-01
1.5670,-6.12550E-01
1.5680,-6.10223E-01
1.5690,-6.00532E-01
1.5700,-5.83611E-01
1.5710,-5.59682E-01
1.5720,-5.29048E-01
1.5730,-4.92091E-01
1.5740,-4.49269E-01
1.5750,-4.01104E-01
1.5760,-3.48181E-01
1.5770,-2.91138E-01
1.5780,-2.30658E-01
1.5790,-1.67462E-01
1.5800,-1.02299E-01
1.5810,-3.59365E-02
1.5820,3.08459E-02
1.5830,9.72690E-02
1.5840,1.62561E-01
1.5850,2.25968E-01
1.5860,2.86761E-01
1.5870,3.44243E-01
1.5880,3.97763E-01
1.5890,4.46714E-01
1.5900,4.90548E-01
1.5910,5.28776E-01
1.5920,5.60977E-01
1.5930,5.86800E-01
1.5940,6.05967E-01
1.5950,6.18279E-01
1.5960,6.23613E-01
1.5970,6.21927E-01
1.5980,6.13259E-01
1.5990,5.97721E-01
1.6000,5.75506E-01
1.6010,5.46878E-01
1.6020,5.12170E-01
1.6030,4.71784E-01
1.6040,4.26180E-01
1.6050,3.75874E-01
1.6060,3.21432E-01
1.6070,2.63462E-01
1.6080,2.02608E-01
1.6090,1.39540E-01
1.6100,7.49528E-02
1.6110,9.55068E-03
1.6120,-5.59552E-02
1.6130,-1.20857E-01
1.6140,-1.84455E-01
1.6150,-2.46070E-01
1.6160,-3.05046E-01
1.6170,-3.60759E-01
1.6180,-4.12622E-01
1.6190,-4.60093E-01
1.6200,-5.02679E-01
1.6210,-5.39941E-01
1.6220,-5.71501E-01
1.6230,-5.97039E-01
1.6240,-6.16303E-01
1.6250,-6.29107E-01
1.6260,-6.35333E-01
1.6270,-6.34934E-01
1.6280,-6.27931E-01
1.6290,-6.14413E-01
1.6300,-5.94537E-01
1.6310,-5.68524E-01
1.6320,-5.36658E-01
1.6330,-4.99281E-01
1.6340,-4.56790E-01
1.6350,-4.09633E-01
1.6360,-3.58301E-01
1.6370,-3.03328E-01
1.6380,-2.45280E-01
1.6390,-1.84751E-01
1.6400,-1.22359E-01
1.6410,-5.87357E-02
1.6420,5.47706E-03
1.6430,6.96352E-02
1.6440,1.33099E-01
1.6450,1.95237E-01
1.6460,2.55438E-01
1.6470,3.13108E-01
1.6480,3.67686E-01
1.6490,4.18641E-01
1.6500,4.65482E-01
1.6510,5.07761E-01
1.6520,5.45075E-01
1.6530,5.77074E-01
1.6540,6.03460E-01
1.6550,6.23992E-01
1.6560,6.38487E-01
1.6570,6.46819E-01
1.6580,6.48924E-01
1.6590,6.44799E-01
1.6600,6.34499E-01
1.6610,6.18138E-01
1.6620,5.95888E-01
1.6630,5.67975E-01
1.6640,5.34679E-01
1.6650,4.96328E-01
1.6660,4.53297E-01
1.6670,4.06003E-01
1.6680,3.54900E-01
1.6690,3.00476E-01
1.6700,2.43248E-01
1.6710,1.83756E-01
1.6720,1.22558E-01
1.6730,6.02242E-02
1.6740,-2.66573E-03
1.6750,-6.55314E-02
1.6760,-1.27795E-01
1.6770,-1.88888E-01
1.6780,-2.48255E-01
1.6790,-3.05358E-01
1.6800,-3.59685E-01
1.6810,-4.10750E-01
1.6820,-4.58100E-01
1.6830,-5.01316E-01
1.6840,-5.40021E-01
1.6850,-5.73878E-01
1.6860,-6.02598E-01
1.6870,-6.25937E-01
1.6880,-6.43701E-01
1.6890,-6.55747E-01
1.6900,-6.61983E-01
1.6910,-6.62368E-01
1.6920,-6.56915E-01
1.6930,-6.45687E-01
1.6940,-6.28796E-01
1.6950,-6.06406E-01
1.6960,-5.78726E-01
1.6970,-5.46010E-01
1.6980,-5.08556E-01
1.6990,-4.66700E-01
1.7000,-4.20815E-01
1.7010,-3.71306E-01
1.7020,-3.18608E-01
1.7030,-2.63181E-01
1.7040,-2.05504E-01
1.7050,-1.46077E-01
1.7060,-8.54076E-02
1.7070,-2.40140E-02
1.7080,3.75827E-02
1.7090,9.88628E-02
1.7100,1.59312E-01
1.7110,2.18424E-01
1.7120,2.75709E-01
1.7130,3.30694E-01
1.7140,3.82926E-01
1.7150,4.31980E-01
1.7160,4.77457E-01
1.7170,5.18991E-01
1.7180,5.56250E-01
1.7190,5.88941E-01
1.7200,6.16805E-01
1.7210,6.39630E-01
1.7220,6.57241E-01
1.7230,6.69509E-01
1.7240,6.76350E-01
1.7250,6.77720E-01
1.7260,6.73625E-01
1.7270,6.64112E-01
1.7280,6.49270E-01
1.7290,6.29233E-01
1.7300,6.04174E-01
1.7310,5.74306E-01
1.7320,5.39879E-01
1.7330,5.01178E-01
1.7340,4.58518E-01
1.7350,4.12248E-01
1.7360,3.62739E-01
1.7370,3.10388E-01
1.7380,2.55611E-01
1.7390,1.98843E-01
1.7400,1.40529E-01
1.7410,8.11257E-02
1.7420,2.10949E-02
1.7430,-3.90987E-02
1.7440,-9.89919E-02
1.7450,-1.58126E-01
1.7460,-2.16051E-01
1.7470,-2.72328E-01
1.7480,-3.26533E-01
1.7490,-3.78261E-01
1.7500,-4.27127E-01
1.7510,-4.72769E-01
1.7520,-5.14852E-01
1.7530,-5.53071E-01
1.7540,-5.87149E-01
1.7550,-6.16843E-01
1.7560,-6.41944E-01
1.7570,-6.62277E-01
1.7580,-6.77704E-01
1.7590,-6.88126E-01
1.7600,-6.93478E-01
1.7610,-6.93735E-01
1.7620,-6.88908E-01
1.7630,-6.79047E-01
1.7640,-6.64236E-01
1.7650,-6.44598E-01
1.7660,-6.20286E-01
1.7670,-5.91491E-01
1.7680,-5.58430E-01
1.7690,-5.21355E-01
1.7700,-4.80540E-01
1.7710,-4.36288E-01
1.7720,-3.88925E-01
1.7730,-3.38795E-01
1.7740,-2.86261E-01
1.7750,-2.31703E-01
1.7760,-1.75509E-01
1.7770,-1.18080E-01
1.7780,-5.98222E-02
1.7790,-1.14569E-03
1.7800,5.75390E-02
1.7810,1.15823E-01
1.7820,1.73304E-01
1.7830,2.29585E-01
1.7840,2.84281E-01
1.7850,3.37021E-01
1.7860,3.87446E-01
1.7870,4.35219E-01
1.7880,4.80019E-01
1.7890,5.21551E-01
1.7900,5.59541E-01
1.7910,5.93741E-01
1.7920,6.23931E-01
1.7930,6.49918E-01
1.7940,6.71539E-01
1.7950,6.88661E-01
1.7960,7.01182E-01
1.7970,7.09031E-01
1.7980,7.12169E-01
1.7990,7.10588E-01
1.8000,7.04311E-01
1.8010,6.93392E-01
1.8020,6.77916E-01
1.8030,6.57997E-01
1.8040,6.33777E-01
1.8050,6.05425E-01
1.8060,5.73138E-01
1.8070,5.37135E-01
1.8080,4.97660E-01
1.8090,4.54975E-01
1.8100,4.09366E-01
1.8110,3.61131E-01
1.8120,3.10587E-01
1.8130,2.58063E-01
1.8140,2.03897E-01
1.8150,1.48438E-01
1.8160,9.20397E-02
1.8170,3.50610E-02
1.8180,-2.21384E-02
1.8190,-7.91991E-02
1.8200,-1.35765E-01
1.8210,-1.91483E-01
1.8220,-2.46011E-01
1.8230,-2.99013E-01
1.8240,-3.50165E-01
1.8250,-3.99157E-01
1.8260,-4.45693E-01
1.8270,-4.89494E-01
1.8280,-5.30301E-01
1.8290,-5.67872E-01
1.8300,-6.01988E-01
1.8310,-6.32451E-01
1.8320,-6.59086E-01
1.8330,-6.81745E-01
1.8340,-7.00300E-01
1.8350,-7.14653E-01
1.8360,-7.24729E-01
1.8370,-7.30480E-01
1.8380,-7.31883E-01
1.8390,-7.28942E-01
1.8400,-7.21686E-01
1.8410,-7.10171E-01
1.8420,-6.94475E-01
1.8430,-6.74703E-01
1.8440,-6.50982E-01
1.8450,-6.23461E-01
1.8460,-5.92310E-01
1.8470,-5.57721E-01
1.8480,-5.19903E-01
1.8490,-4.79084E-01
1.8500,-4.35506E-01
1.8510,-3.89429E-01
1.8520,-3.41122E-01
1.8530,-2.90867E-01
1.8540,-2.38957E-01
1.8550,-1.85689E-01
1.8560,-1.31371E-01
1.8570,-7.63102E-02
1.8580,-2.08201E-02
1.8590,3.47872E-02
1.8600,9.01998E-02
1.8610,1.45109E-01
1.8620,1.99210E-01
1.8630,2.52206E-01
1.8640,3.03806E-01
1.8650,3.53728E-01
1.8660,4.01704E-01
1.8670,4.47474E-01
1.8680,4.90795E-01
1.8690,5.31437E-01
1.8700,5.69186E-01
1.8710,6.03845E-01
1.8720,6.35236E-01
1.8730,6.63197E-01
1.8740,6.87590E-01
1.8750,7.08291E-01
1.8760,7.25201E-01
1.8770,7.38241E-01
1.8780,7.47351E-01
1.8790,7.52495E-01
1.8800,7.53657E-01
1.8810,7.50840E-01
1.8820,7.44073E-01
1.8830,7.33400E-01
1.8840,7.18890E-01
1.8850,7.00628E-01
1.8860,6.78720E-01
1.8870,6.53290E-01
1.8880,6.24480E-01
1.8890,5.92448E-01
1.8900,5.57368E-01
1.8910,5.19428E-01
1.8920,4.78830E-01
1.8930,4.35790E-01
1.8940,3.90532E-01
1.8950,3.43294E-01
1.8960,2.94318E-01
1.8970,2.43858E-01
1.8980,1.92172E-01
1.8990,1.39521E-01
1.9000,8.61722E-02
1.9010,3.23937E-02
1.9020,-2.15460E-02
1.9030,-7.53790E-02
1.9040,-1.28839E-01
1.9050,-1.81665E-01
1.9060,-2.33597E-01
1.9070,-2.84383E-01
1.9080,-3.33780E-01
1.9090,-3.81549E-01
1.9100,-4.27463E-01
1.9110,-4.71305E-01
1.9120,-5.12869E-01
1.9130,-5.51960E-01
1.9140,-5.88398E-01
1.9150,-6.22015E-01
1.9160,-6.52659E-01
1.9170,-6.80193E-01
1.9180,-7.04493E-01
1.9190,-7.25454E-01
1.9200,-7.42986E-01
1.9210,-7.57016E-01
1.9220,-7.67489E-01
1.9230,-7.74364E-01
1.9240,-7.77620E-01
1.9250,-7.77252E-01
1.9260,-7.73272E-01
1.9270,-7.65708E-01
1.9280,-7.54605E-01
1.9290,-7.40025E-01
1.9300,-7.22043E-01
1.9310,-7.00752E-01
1.9320,-6.76259E-01
1.9330,-6.48683E-01
1.9340,-6.18160E-01
1.9350,-5.84834E-01
1.9360,-5.48866E-01
1.9370,-5.10423E-01
1.9380,-4.69686E-01
1.9390,-4.26844E-01
1.9400,-3.82094E-01
1.9410,-3.35641E-01
1.9420,-2.87696E-01
1.9430,-2.38475E-01
1.9440,-1.88200E-01
1.9450,-1.37095E-01
1.9460,-8.53873E-02
1.9470,-3.33052E-02
1.9480,1.89227E-02
1.9490,7.10681E-02
1.9500,1.22905E-01
1.9510,1.74208E-01
1.9520,2.24759E-01
1.9530,2.74340E-01
1.9540,3.22741E-01
1.9550,3.69758E-01
1.9560,4.15193E-01
1.9570,4.58856E-01
1.9580,5.00568E-01
1.9590,5.40155E-01
1.9600,5.77457E-01
1.9610,6.12322E-01
1.9620,6.44609E-01
1.9630,6.74191E-01
1.9640,7.00950E-01
1.9650,7.24782E-01
1.9660,7.45597E-01
1.9670,7.63315E-01
1.9680,7.77872E-01
1.9690,7.89215E-01
1.9700,7.97308E-01
1.9710,8.02124E-01
1.9720,8.03654E-01
1.9730,8.01899E-01
1.9740,7.96875E-01
1.9750,7.88613E-01
1.9760,7.77153E-01
1.9770,7.62550E-01
1.9780,7.44873E-01
1.9790,7.24199E-01
1.9800,7.00620E-01
1.9810,6.74238E-01
1.9820,6.45166E-01
1.9830,6.13527E-01
1.9840,5.79452E-01
1.9850,5.43083E-01
1.9860,5.04570E-01
1.9870,4.64071E-01
1.9880,4.21748E-01
1.9890,3.77774E-01
1.9900,3.32324E-01
1.9910,2.85579E-01
1.9920,2.37725E-01
1.9930,1.88949E-01
1.9940,1.39442E-01
1.9950,8.93981E-02
1.9960,3.90102E-02
1.9970,-1.15273E-02
1.9980,-6.20208E-02
1.9990,-1.12278E-01
2.0000,-1.62108E-01
2.0010,-2.11323E-01
2.0020,-2.59738E-01
2.0030,-3.07174E-01
2.0040,-3.53453E-01
2.0050,-3.98406E-01
2.0060,-4.41867E-01
2.0070,-4.83679E-01
2.0080,-5.23689E-01
2.0090,-5.61755E-01
2.0100,-5.97740E-01
2.0110,-6.31518E-01
2.0120,-6.62969E-01
2.0130,-6.91985E-01
2.0140,-7.18465E-01
2.0150,-7.42320E-01
2.0160,-7.63470E-01
2.0170,-7.81846E-01
2.0180,-7.97388E-01
2.0190,-8.10048E-01
2.0200,-8.19788E-01
2.0210,-8.26582E-01
2.0220,-8.30412E-01
2.0230,-8.31274E-01
2.0240,-8.29173E-01
2.0250,-8.24124E-01
2.0260,-8.16154E-01
2.0270,-8.05299E-01
2.0280,-7.91605E-01
2.0290,-7.75129E-01
2.0300,-7.55937E-01
2.0310,-7.34102E-01
2.0320,-7.09709E-01
2.0330,-6.82850E-01
2.0340,-6.53625E-01
2.0350,-6.22143E-01
2.0360,-5.88517E-01
2.0370,-5.52870E-01
2.0380,-5.15330E-01
2.0390,-4.76031E-01
2.0400,-4.35111E-01
2.0410,-3.92715E-01
2.0420,-3.48990E-01
2.0430,-3.04088E-01
2.0440,-2.58163E-01
2.0450,-2.11372E-01
2.0460,-1.63875E-01
2.0470,-1.15832E-01
2.0480,-6.74044E-02
2.0490,-1.87533E-02
2.0500,2.99597E-02
2.0510,7.85743E-02
2.0520,1.26931E-01
2.0530,1.74873E-01
2.0540,2.22246E-01
2.0550,2.68897E-01
2.0560,3.14678E-01
2.0570,3.59443E-01
2.0580,4.03053E-01
2.0590,4.45371E-01
2.0600,4.86266E-01
2.0610,5.25613E-01
2.0620,5.63291E-01
2.0630,5.99188E-01
2.0640,6.33195E-01
2.0650,6.65212E-01
2.0660,6.95146E-01
2.0670,7.22909E-01
2.0680,7.48423E-01
2.0690,7.71616E-01
2.0700,7.92423E-01
2.0710,8.10788E-01
2.0720,8.26663E-01
2.0730,8.40008E-01
2.0740,8.50790E-01
2.0750,8.58984E-01
2.0760,8.64575E-01
2.0770,8.67553E-01
2.0780,8.67918E-01
2.0790,8.65678E-01
2.0800,8.60846E-01
2.0810,8.53445E-01
2.0820,8.43505E-01
2.0830,8.31064E-01
2.0840,8.16165E-01
2.0850,7.98861E-01
2.0860,7.79209E-01
2.0870,7.57273E-01
2.0880,7.33126E-01
2.0890,7.06844E-01
2.0900,6.78510E-01
2.0910,6.48211E-01
2.0920,6.16042E-01
2.0930,5.82101E-01
2.0940,5.46490E-01
2.0950,5.09316E-01
2.0960,4.70690E-01
2.0970,4.30725E-01
2.0980,3.89541E-01
2.0990,3.47255E-01
2.1000,3.03991E-01
2.1010,2.59874E-01
2.1020,2.15028E-01
2.1030,1.69583E-01
2.1040,1.23665E-01
2.1050,7.74040E-02
2.1060,3.09290E-02
2.1070,-1.56315E-02
2.1080,-6.21491E-02
2.1090,-1.08496E-01
2.1100,-1.54547E-01
2.1110,-2.00177E-01
2.1120,-2.45263E-01
2.1130,-2.89684E-01
2.1140,-3.33324E-01
2.1150,-3.76067E-01
2.1160,-4.17800E-01
2.1170,-4.58416E-01
2.1180,-4.97809E-01
2.1190,-5.35880E-01
2.1200,-5.72530E-01
2.1210,-6.07669E-01
2.1220,-6.41207E-01
2.1230,-6.73063E-01
2.1240,-7.03158E-01
2.1250,-7.31419E-01
2.1260,-7.57779E-01
2.1270,-7.82175E-01
2.1280,-8.04551E-01
2.1290,-8.24855E-01
2.1300,-8.43043E-01
2.1310,-8.59073E-01
2.1320,-8.72914E-01
2.1330,-8.84535E-01
2.1340,-8.93916E-01
2.1350,-9.01039E-01
2.1360,-9.05894E-01
2.1370,-9.08476E-01
2.1380,-9.08786E-01
2.1390,-9.06831E-01
2.1400,-9.02623E-01
2.1410,-8.96179E-01
2.1420,-8.87524E-01
2.1430,-8.76684E-01
2.1440,-8.63695E-01
2.1450,-8.48595E-01
2.1460,-8.31428E-01
2.1470,-8.12241E-01
2.1480,-7.91089E-01
2.1490,-7.68029E-01
2.1500,-7.43122E-01
2.1510,-7.16435E-01
2.1520,-6.88037E-01
2.1530,-6.58000E-01
2.1540,-6.26403E-01
2.1550,-5.93325E-01
2.1560,-5.58848E-01
2.1570,-5.23059E-01
2.1580,-4.86045E-01
2.1590,-4.47898E-01
2.1600,-4.08708E-01
2.1610,-3.68572E-01
2.1620,-3.27585E-01
2.1630,-2.85843E-01
2.1640,-2.43445E-01
2.1650,-2.00491E-01
2.1660,-1.57081E-01
2.1670,-1.13313E-01
2.1680,-6.92887E-02
2.1690,-2.51083E-02
2.1700,1.91287E-02
2.1710,6.33229E-02
2.1720,1.07376E-01
2.1730,1.51190E-01
2.1740,1.94669E-01
2.1750,2.37717E-01
2.1760,2.80243E-01
2.1770,3.22153E-01
2.1780,3.63360E-01
2.1790,4.03774E-01
2.1800,4.43311E-01
2.1810,4.81889E-01
2.1820,5.19428E-01
2.1830,5.55851E-01
2.1840,5.91083E-01
2.1850,6.25053E-01
2.1860,6.57694E-01
2.1870,6.88941E-01
2.1880,7.18733E-01
2.1890,7.47012E-01
2.1900,7.73725E-01
2.1910,7.98820E-01
2.1920,8.22252E-01
2.1930,8.43977E-01
2.1940,8.63957E-01
2.1950,8.82157E-01
2.1960,8.98545E-01
2.1970,9.13094E-01
2.1980,9.25782E-01
2.1990,9.36588E-01
2.2000,9.45498E-01
2.2010,9.52501E-01
2.2020,9.57589E-01
2.2030,9.60759E-01
2.2040,9.62011E-01
2.2050,9.61350E-01
2.2060,9.58784E-01
2.2070,9.54324E-01
2.2080,9.47987E-01
2.2090,9.39791E-01
2.2100,9.29759E-01
2.2110,9.17918E-01
2.2120,9.04297E-01
2.2130,8.88927E-01
2.2140,8.71847E-01
2.2150,8.53093E-01
2.2160,8.32709E-01
2.2170,8.10739E-01
2.2180,7.87230E-01
2.2190,7.62233E-01
2.2200,7.35800E-01
2.2210,7.07985E-01
2.2220,6.78847E-01
2.2230,6.48443E-01
2.2240,6.16836E-01
2.2250,5.84087E-01
2.2260,5.50262E-01
2.2270,5.15427E-01
2.2280,4.79649E-01
2.2290,4.42996E-01
2.2300,4.05539E-01
2.2310,3.67348E-01
2.2320,3.28494E-01
2.2330,2.89051E-01
2.2340,2.49091E-01
2.2350,2.08686E-01
2.2360,1.67911E-01
2.2370,1.26839E-01
2.2380,8.55426E-02
2.2390,4.40963E-02
2.2400,2.57279E-03
2.2410,-3.89552E-02
2.2420,-8.04157E-02
2.2430,-1.21737E-01
2.2440,-1.62849E-01
2.2450,-2.03681E-01
2.2460,-2.44164E-01
2.2470,-2.84232E-01
2.2480,-3.23817E-01
2.2490,-3.62854E-01
2.2500,-4.01280E-01
2.2510,-4.39032E-01
2.2520,-4.76051E-01
2.2530,-5.12276E-01
2.2540,-5.47651E-01
2.2550,-5.82121E-01
2.2560,-6.15632E-01
2.2570,-6.48133E-01
2.2580,-6.79575E-01
2.2590,-7.09910E-01
2.2600,-7.39094E-01
2.2610,-7.67084E-01
2.2620,-7.93840E-01
2.2630,-8.19323E-01
2.2640,-8.43497E-01
2.2650,-8.66329E-01
2.2660,-8.87788E-01
2.2670,-9.07846E-01
2.2680,-9.26477E-01
2.2690,-9.43656E-01
2.2700,-9.59362E-01
2.2710,-9.73577E-01
2.2720,-9.86286E-01
2.2730,-9.97473E-01
2.2740,-1.00713E+00
2.2750,-1.01524E+00
2.2760,-1.02181E+00
2.2770,-1.02682E+00
2.2780,-1.03028E+00
2.2790,-1.03219E+00
2.2800,-1.03255E+00
2.2810,-1.03137E+00
2.2820,-1.02866E+00
2.2830,-1.02441E+00
2.2840,-1.01866E+00
2.2850,-1.01140E+00
2.2860,-1.00267E+00
2.2870,-9.92468E-01
2.2880,-9.80826E-01
2.2890,-9.67764E-01
2.2900,-9.53307E-01
2.2910,-9.37480E-01
2.2920,-9.20312E-01
2.2930,-9.01832E-01
2.2940,-8.82073E-01
2.2950,-8.61067E-01
2.2960,-8.38849E-01
2.2970,-8.15455E-01
2.2980,-7.90922E-01
2.2990,-7.65289E-01
2.3000,-7.38596E-01
2.3010,-7.10883E-01
2.3020,-6.82194E-01
2.3030,-6.52572E-01
2.3040,-6.22060E-01
2.3050,-5.90703E-01
2.3060,-5.58549E-01
2.3070,-5.25642E-01
2.3080,-4.92030E-01
2.3090,-4.57761E-01
2.3100,-4.22883E-01
2.3110,-3.87446E-01
2.3120,-3.51497E-01
2.3130,-3.15086E-01
2.3140,-2.78264E-01
2.3150,-2.41078E-01
2.3160,-2.03580E-01
2.3170,-1.65819E-01
2.3180,-1.27844E-01
2.3190,-8.97059E-02
2.3200,-5.14530E-02
2.3210,-1.31347E-02
2.3220,2.52003E-02
2.3230,6.35036E-02
2.3240,1.01727E-01
2.3250,1.39824E-01
2.3260,1.77746E-01
2.3270,2.15449E-01
2.3280,2.52885E-01
2.3290,2.90011E-01
2.3300,3.26782E-01
2.3310,3.63154E-01
2.3320,3.99087E-01
2.3330,4.34537E-01
2.3340,4.69464E-01
2.3350,5.03829E-01
2.3360,5.37592E-01
2.3370,5.70718E-01
2.3380,6.03168E-01
2.3390,6.34908E-01
2.3400,6.65903E-01
2.3410,6.96121E-01
2.3420,7.25529E-01
2.3430,7.54098E-01
2.3440,7.81797E-01
2.3450,8.08599E-01
2.3460,8.34477E-01
2.3470,8.59405E-01
2.3480,8.83359E-01
2.3490,9.06317E-01
2.3500,9.28258E-01
2.3510,9.49159E-01
2.3520,9.69005E-01
2.3530,9.87775E-01
2.3540,1.00546E+00
2.3550,1.02203E+00
2.3560,1.03749E+00
2.3570,1.05182E+00
2.3580,1.06500E+00
2.3590,1.07704E+00
2.3600,1.08792E+00
2.3610,1.09763E+00
2.3620,1.10617E+00
2.3630,1.11355E+00
2.3640,1.11974E+00
2.3650,1.12476E+00
2.3660,1.12860E+00
2.3670,1.13126E+00
2.3680,1.13275E+00
2.3690,1.13307E+00
2.3700,1.13222E+00
2.3710,1.13022E+00
2.3720,1.12706E+00
2.3730,1.12276E+00
2.3740,1.11733E+00
2.3750,1.11077E+00
2.3760,1.10310E+00
2.3770,1.09433E+00
2.3780,1.08448E+00
2.3790,1.07355E+00
2.3800,1.06157E+00
2.3810,1.04856E+00
2.3820,1.03452E+00
2.3830,1.01947E+00
2.3840,1.00345E+00
2.3850,9.86455E-01
2.3860,9.68521E-01
2.3870,9.49665E-01
2.3880,9.29909E-01
2.3890,9.09276E-01
2.3900,8.87790E-01
2.3910,8.65474E-01
2.3920,8.42352E-01
2.3930,8.18451E-01
2.3940,7.93796E-01
2.3950,7.68413E-01
2.3960,7.42328E-01
2.3970,7.15569E-01
2.3980,6.88162E-01
2.3990,6.60136E-01
2.4000,6.31519E-01
2.4010,6.02338E-01
2.4020,5.72623E-01
2.4030,5.42402E-01
2.4040,5.11704E-01
2.4050,4.80559E-01
2.4060,4.48994E-01
2.4070,4.17041E-01
2.4080,3.84728E-01
2.4090,3.52085E-01
2.4100,3.19141E-01
2.4110,2.85925E-01
2.4120,2.52468E-01
2.4130,2.18798E-01
2.4140,1.84944E-01
2.4150,1.50936E-01
2.4160,1.16803E-01
2.4170,8.25738E-02
2.4180,4.82764E-02
2.4190,1.39395E-02
2.4200,-2.04088E-02
2.4210,-5.47406E-02
2.4220,-8.90283E-02
2.4230,-1.23245E-01
2.4240,-1.57363E-01
2.4250,-1.91356E-01
2.4260,-2.25197E-01
2.4270,-2.58862E-01
2.4280,-2.92324E-01
2.4290,-3.25559E-01
2.4300,-3.58541E-01
2.4310,-3.91247E-01
2.4320,-4.23653E-01
2.4330,-4.55736E-01
2.4340,-4.87472E-01
2.4350,-5.18841E-01
2.4360,-5.49819E-01
2.4370,-5.80386E-01
2.4380,-6.10521E-01
2.4390,-6.40204E-01
2.4400,-6.69415E-01
2.4410,-6.98136E-01
2.4420,-7.26348E-01
2.4430,-7.54032E-01
2.4440,-7.81173E-01
2.4450,-8.07752E-01
2.4460,-8.33754E-01
2.4470,-8.59164E-01
2.4480,-8.83966E-01
2.4490,-9.08147E-01
2.4500,-9.31692E-01
2.4510,-9.54588E-01
2.4520,-9.76823E-01
2.4530,-9.98386E-01
2.4540,-1.01926E+00
2.4550,-1.03945E+00
2.4560,-1.05892E+00
2.4570,-1.07769E+00
2.4580,-1.09573E+00
2.4590,-1.11304E+00
2.4600,-1.12961E+00
2.4610,-1.14543E+00
2.4620,-1.16050E+00
2.4630,-1.17482E+00
2.4640,-1.18837E+00
2.4650,-1.20115E+00
2.4660,-1.21316E+00
2.4670,-1.22439E+00
2.4680,-1.23484E+00
2.4690,-1.24452E+00
2.4700,-1.25340E+00
2.4710,-1.26151E+00
2.4720,-1.26883E+00
2.4730,-1.27536E+00
2.4740,-1.28111E+00
2.4750,-1.28608E+00
2.4760,-1.29026E+00
2.4770,-1.29366E+00
2.4780,-1.29628E+00
2.4790,-1.29812E+00
2.4800,-1.29920E+00
2.4810,-1.29950E+00
2.4820,-1.29903E+00
2.4830,-1.29781E+00
2.4840,-1.29583E+00
2.4850,-1.29310E+00
2.4860,-1.28962E+00
2.4870,-1.28541E+00
2.4880,-1.28046E+00
2.4890,-1.27479E+00
2.4900,-1.26840E+00
2.4910,-1.26130E+00
2.4920,-1.25350E+00
2.4930,-1.24501E+00
2.4940,-1.23583E+00
2.4950,-1.22597E+00
2.4960,-1.21545E+00
2.4970,-1.20427E+00
2.4980,-1.19245E+00
2.4990,-1.17998E+00
2.5000,-1.16689E+00
2.5010,-1.15318E+00
2.5020,-1.13887E+00
2.5030,-1.12396E+00
2.5040,-1.10847E+00
2.5050,-1.09241E+00
2.5060,-1.07579E+00
2.5070,-1.05862E+00
2.5080,-1.04091E+00
2.5090,-1.02268E+00
2.5100,-1.00394E+00
2.5110,-9.84694E-01
2.5120,-9.64965E-01
2.5130,-9.44760E-01
2.5140,-9.24095E-01
2.5150,-9.02980E-01
2.5160,-8.81430E-01
2.5170,-8.59456E-01
2.5180,-8.37073E-01
2.5190,-8.14294E-01
2.5200,-7.91131E-01
2.5210,-7.67598E-01
2.5220,-7.43708E-01
2.5230,-7.19474E-01
2.5240,-6.94910E-01
2.5250,-6.70029E-01
2.5260,-6.44843E-01
2.5270,-6.19368E-01
2.5280,-5.93615E-01
2.5290,-5.67598E-01
2.5300,-5.41330E-01
2.5310,-5.14824E-01
2.5320,-4.88094E-01
2.5330,-4.61152E-01
2.5340,-4.34011E-01
2.5350,-4.06685E-01
2.5360,-3.79186E-01
2.5370,-3.51527E-01
2.5380,-3.23720E-01
2.5390,-2.95778E-01
2.5400,-2.67714E-01
2.5410,-2.39539E-01
2.5420,-2.11267E-01
2.5430,-1.82909E-01
2.5440,-1.54477E-01
2.5450,-1.25983E-01
2.5460,-9.74397E-02
2.5470,-6.88574E-02
2.5480,-4.02482E-02
2.5490,-1.16232E-02
2.5500,1.70063E-02
2.5510,4.56293E-02
2.5520,7.42349E-02
2.5530,1.02812E-01
2.5540,1.31351E-01
2.5550,1.59841E-01
2.5560,1.88271E-01
2.5570,2.16632E-01
2.5580,2.44914E-01
2.5590,2.73107E-01
2.5600,3.01201E-01
2.5610,3.29188E-01
2.5620,3.57057E-01
2.5630,3.84800E-01
2.5640,4.12409E-01
2.5650,4.39874E-01
2.5660,4.67187E-01
2.5670,4.94340E-01
2.5680,5.21325E-01
2.5690,5.48134E-01
2.5700,5.74759E-01
2.5710,6.01193E-01
2.5720,6.27428E-01
2.5730,6.53457E-01
2.5740,6.79274E-01
2.5750,7.04872E-01
2.5760,7.30244E-01
2.5770,7.55383E-01
2.5780,7.80285E-01
2.5790,8.04942E-01
2.5800,8.29349E-01
2.5810,8.53500E-01
2.5820,8.77391E-01
2.5830,9.01015E-01
2.5840,9.24368E-01
2.5850,9.47445E-01
2.5860,9.70242E-01
2.5870,9.92753E-01
2.5880,1.01498E+00
2.5890,1.03690E+00
2.5900,1.05854E+00
2.5910,1.07987E+00
2.5920,1.10089E+00
2.5930,1.12161E+00
2.5940,1.14202E+00
2.5950,1.16211E+00
2.5960,1.18188E+00
2.5970,1.20134E+00
2.5980,1.22047E+00
2.5990,1.23928E+00
2.6000,1.25776E+00
2.6010,1.27592E+00
2.6020,1.29374E+00
2.6030,1.31123E+00
2.6040,1.32839E+00
2.6050,1.34521E+00
2.6060,1.36169E+00
2.6070,1.37784E+00
2.6080,1.39365E+00
2.6090,1.40912E+00
2.6100,1.42425E+00
2.6110,1.43904E+00
2.6120,1.45349E+00
2.6130,1.46760E+00
2.6140,1.48136E+00
2.6150,1.49479E+00
2.6160,1.50787E+00
2.6170,1.52062E+00
2.6180,1.53302E+00
2.6190,1.54509E+00
2.6200,1.55681E+00
2.6210,1.56820E+00
2.6220,1.57924E+00
2.6230,1.58996E+00
2.6240,1.60033E+00
2.6250,1.61037E+00
2.6260,1.62008E+00
2.6270,1.62946E+00
2.6280,1.63851E+00
2.6290,1.64723E+00
2.6300,1.65562E+00
2.6310,1.66368E+00
2.6320,1.67142E+00
2.6330,1.67885E+00
2.6340,1.68595E+00
2.6350,1.69273E+00
2.6360,1.69920E+00
2.6370,1.70536E+00
2.6380,1.71120E+00
2.6390,1.71674E+00
2.6400,1.72197E+00
2.6410,1.72690E+00
2.6420,1.73152E+00
2.6430,1.73585E+00
2.6440,1.73989E+00
2.6450,1.74363E+00
2.6460,1.74708E+00
2.6470,1.75024E+00
2.6480,1.75312E+00
2.6490,1.75572E+00
2.6500,1.75804E+00
2.6510,1.76008E+00
2.6520,1.76186E+00
2.6530,1.76336E+00
2.6540,1.76460E+00
2.6550,1.76557E+00
2.6560,1.76629E+00
2.6570,1.76675E+00
2.6580,1.76696E+00
2.6590,1.76691E+00
2.6600,1.76662E+00
2.6610,1.76609E+00
2.6620,1.76532E+00
2.6630,1.76431E+00
2.6640,1.76307E+00
2.6650,1.76160E+00
2.6660,1.75991E+00
2.6670,1.75799E+00
2.6680,1.75585E+00
2.6690,1.75350E+00
2.6700,1.75093E+00
2.6710,1.74816E+00
2.6720,1.74518E+00
2.6730,1.74200E+00
2.6740,1.73863E+00
2.6750,1.73505E+00
2.6760,1.73129E+00
2.6770,1.72734E+00
2.6780,1.72321E+00
2.6790,1.71889E+00
2.6800,1.71440E+00
2.6810,1.70973E+00
2.6820,1.70490E+00
2.6830,1.69990E+00
2.6840,1.69473E+00
2.6850,1.68940E+00
2.6860,1.68392E+00
2.6870,1.67829E+00
2.6880,1.67250E+00
2.6890,1.66657E+00
2.6900,1.66050E+00
2.6910,1.65429E+00
2.6920,1.64794E+00
2.6930,1.64145E+00
2.6940,1.63484E+00
2.6950,1.62811E+00
2.6960,1.62125E+00
2.6970,1.61426E+00
2.6980,1.60717E+00
2.6990,1.59996E+00
2.7000,1.59264E+00
2.7010,1.58521E+00
2.7020,1.57768E+00
2.7030,1.57004E+00
2.7040,1.56231E+00
2.7050,1.55449E+00
2.7060,1.54657E+00
2.7070,1.53856E+00
2.7080,1.53047E+00
2.7090,1.52230E+00
2.7100,1.51404E+00
2.7110,1.50571E+00
2.7120,1.49730E+00
2.7130,1.48882E+00
2.7140,1.48027E+00
2.7150,1.47166E+00
2.7160,1.46298E+00
2.7170,1.45424E+00
2.7180,1.44544E+00
2.7190,1.43659E+00
2.7200,1.42768E+00
2.7210,1.41873E+00
2.7220,1.40972E+00
2.7230,1.40067E+00
2.7240,1.39158E+00
2.7250,1.38244E+00
2.7260,1.37327E+00
2.7270,1.36406E+00
2.7280,1.35482E+00
2.7290,1.34554E+00
2.7300,1.33624E+00
2.7310,1.32691E+00
2.7320,1.31755E+00
2.7330,1.30818E+00
2.7340,1.29878E+00
2.7350,1.28936E+00
2.7360,1.27993E+00
2.7370,1.27048E+00
2.7380,1.26102E+00
2.7390,1.25154E+00
2.7400,1.24206E+00
2.7410,1.23258E+00
2.7420,1.22308E+00
2.7430,1.21359E+00
2.7440,1.20409E+00
2.7450,1.19459E+00
2.7460,1.18510E+00
2.7470,1.17560E+00
2.7480,1.16612E+00
2.7490,1.15664E+00
2.7500,1.14716E+00
2.7510,1.13770E+00
2.7520,1.12825E+00
2.7530,1.11881E+00
2.7540,1.10939E+00
2.7550,1.09998E+00
2.7560,1.09059E+00
2.7570,1.08122E+00
2.7580,1.07187E+00
2.7590,1.06254E+00
2.7600,1.05323E+00
2.7610,1.04394E+00
2.7620,1.03468E+00
2.7630,1.02545E+00
2.7640,1.01624E+00
2.7650,1.00706E+00
2.7660,9.97911E-01
2.7670,9.88792E-01
2.7680,9.79703E-01
2.7690,9.70647E-01
2.7700,9.61625E-01
2.7710,9.52636E-01
2.7720,9.43683E-01
2.7730,9.34766E-01
2.7740,9.25886E-01
2.7750,9.17044E-01
2.7760,9.08241E-01
2.7770,8.99477E-01
2.7780,8.90753E-01
2.7790,8.82071E-01
2.7800,8.73430E-01
2.7810,8.64831E-01
2.7820,8.56276E-01
2.7830,8.47764E-01
2.7840,8.39296E-01
2.7850,8.30874E-01
2.7860,8.22497E-01
2.7870,8.14166E-01
2.7880,8.05882E-01
2.7890,7.97645E-01
2.7900,7.89456E-01
2.7910,7.81315E-01
2.7920,7.73223E-01
2.7930,7.65179E-01
2.7940,7.57186E-01
2.7950,7.49242E-01
2.7960,7.41348E-01
2.7970,7.33505E-01
2.7980,7.25713E-01
2.7990,7.17972E-01
2.8000,7.10283E-01
2.8010,7.02646E-01
2.8020,6.95061E-01
2.8030,6.87528E-01
2.8040,6.80048E-01
2.8050,6.72621E-01
2.8060,6.65247E-01
2.8070,6.57927E-01
2.8080,6.50660E-01
2.8090,6.43446E-01
2.8100,6.36287E-01
2.8110,6.29181E-01
2.8120,6.22129E-01
2.8130,6.15131E-01
2.8140,6.08188E-01
2.8150,6.01299E-01
2.8160,5.94465E-01
2.8170,5.87684E-01
2.8180,5.80959E-01
2.8190,5.74287E-01
2.8200,5.67671E-01
2.8210,5.61109E-01
2.8220,5.54601E-01
2.8230,5.48148E-01
2.8240,5.41749E-01
2.8250,5.35405E-01
2.8260,5.29115E-01
2.8270,5.22879E-01
2.8280,5.16698E-01
2.8290,5.10571E-01
2.8300,5.04498E-01
2.8310,4.98478E-01
2.8320,4.92513E-01
2.8330,4.86602E-01
2.8340,4.80744E-01
2.8350,4.74939E-01
2.8360,4.69188E-01
2.8370,4.63490E-01
2.8380,4.57845E-01
2.8390,4.52253E-01
2.8400,4.46714E-01
2.8410,4.41227E-01
2.8420,4.35792E-01
2.8430,4.30410E-01
2.8440,4.25079E-01
2.8450,4.19800E-01
2.8460,4.14573E-01
2.8470,4.09397E-01
2.8480,4.04272E-01
2.8490,3.99198E-01
2.8500,3.94175E-01
2.8510,3.89202E-01
2.8520,3.84279E-01
2.8530,3.79406E-01
2.8540,3.74582E-01
2.8550,3.69808E-01
2.8560,3.65083E-01
2.8570,3.60407E-01
2.8580,3.55779E-01
2.8590,3.51200E-01
2.8600,3.46669E-01
2.8610,3.42185E-01
2.8620,3.37749E-01
2.8630,3.33360E-01
2.8640,3.29018E-01
2.8650,3.24722E-01
2.8660,3.20473E-01
2.8670,3.16269E-01
2.8680,3.12112E-01
2.8690,3.07999E-01
2.8700,3.03932E-01
2.8710,2.99910E-01
2.8720,2.95932E-01
2.8730,2.91998E-01
2.8740,2.88107E-01
2.8750,2.84261E-01
2.8760,2.80457E-01
2.8770,2.76697E-01
2.8780,2.72979E-01
2.8790,2.69303E-01
2.8800,2.65669E-01
2.8810,2.62077E-01
2.8820,2.58526E-01
2.8830,2.55016E-01
2.8840,2.51546E-01
2.8850,2.48117E-01
2.8860,2.44728E-01
2.8870,2.41378E-01
2.8880,2.38068E-01
2.8890,2.34796E-01
2.8900,2.31564E-01
2.8910,2.28369E-01
2.8920,2.25213E-01
2.8930,2.22094E-01
2.8940,2.19013E-01
2.8950,2.15968E-01
2.8960,2.12961E-01
2.8970,2.09989E-01
2.8980,2.07054E-01
2.8990,2.04154E-01
2.9000,2.01290E-01
2.9010,1.98461E-01
2.9020,1.95666E-01
2.9030,1.92906E-01
2.9040,1.90180E-01
2.9050,1.87488E-01
2.9060,1.84829E-01
2.9070,1.82203E-01
2.9080,1.79610E-01
2.9090,1.77050E-01
2.9100,1.74522E-01
2.9110,1.72025E-01
2.9120,1.69561E-01
2.9130,1.67127E-01
2.9140,1.64724E-01
2.9150,1.62352E-01
2.9160,1.60010E-01
2.9170,1.57699E-01
2.9180,1.55417E-01
2.9190,1.53164E-01
2.9200,1.50940E-01
2.9210,1.48745E-01
2.9220,1.46579E-01
2.9230,1.44441E-01
2.9240,1.42330E-01
2.9250,1.40248E-01
2.9260,1.38192E-01
2.9270,1.36164E-01
2.9280,1.34162E-01
2.9290,1.32187E-01
2.9300,1.30237E-01
2.9310,1.28314E-01
2.9320,1.26416E-01
2.9330,1.24544E-01
2.9340,1.22696E-01
2.9350,1.20873E-01
2.9360,1.19075E-01
2.9370,1.17301E-01
2.9380,1.15551E-01
2.9390,1.13824E-01
2.9400,1.12121E-01
2.9410,1.10441E-01
2.9420,1.08784E-01
2.9430,1.07149E-01
2.9440,1.05537E-01
2.9450,1.03946E-01
2.9460,1.02378E-01
2.9470,1.00831E-01
2.9480,9.93051E-02
2.9490,9.78005E-02
2.9500,9.63167E-02
2.9510,9.48535E-02
2.9520,9.34105E-02
2.9530,9.19877E-02
2.9540,9.05846E-02
2.9550,8.92012E-02
2.9560,8.78371E-02
2.9570,8.64921E-02
2.9580,8.51660E-02
2.9590,8.38586E-02
2.9600,8.25696E-02
2.9610,8.12988E-02
2.9620,8.00460E-02
2.9630,7.88110E-02
2.9640,7.75935E-02
2.9650,7.63933E-02
2.9660,7.52103E-02
2.9670,7.40441E-02
2.9680,7.28946E-02
2.9690,7.17616E-02
2.9700,7.06449E-02
2.9710,6.95442E-02
2.9720,6.84594E-02
2.9730,6.73903E-02
2.9740,6.63366E-02
2.9750,6.52981E-02
2.9760,6.42748E-02
2.9770,6.32663E-02
2.9780,6.22724E-02
2.9790,6.12931E-02
2.9800,6.03281E-02
2.9810,5.93772E-02
2.9820,5.84402E-02
2.9830,5.75170E-02
2.9840,5.66073E-02
2.9850,5.57111E-02
2.9860,5.48280E-02
2.9870,5.39581E-02
2.9880,5.31009E-02
2.9890,5.22565E-02
2.9900,5.14246E-02
2.9910,5.06051E-02
2.9920,4.97977E-02
2.9930,4.90025E-02
2.9940,4.82190E-02
2.9950,4.74473E-02
2.9960,4.66872E-02
2.9970,4.59384E-02
2.9980,4.52009E-02
2.9990,4.44745E-02
3.0000,4.37590E-02
3.0010,4.30544E-02
3.0020,4.23603E-02
3.0030,4.16768E-02
3.0040,4.10036E-02
3.0050,4.03406E-02
3.0060,3.96877E-02
3.0070,3.90448E-02
3.0080,3.84116E-02
3.0090,3.77881E-02
3.0100,3.71741E-02
3.0110,3.65695E-02
3.0120,3.59742E-02
3.0130,3.53880E-02
3.0140,3.48108E-02
3.0150,3.42425E-02
3.0160,3.36829E-02
3.0170,3.31320E-02
3.0180,3.25895E-02
3.0190,3.20555E-02
3.0200,3.15297E-02
3.0210,3.10120E-02
3.0220,3.05024E-02
3.0230,3.00007E-02
3.0240,2.95069E-02
3.0250,2.90207E-02
3.0260,2.85421E-02
3.0270,2.80709E-02
3.0280,2.76072E-02
3.0290,2.71507E-02
3.0300,2.67013E-02
3.0310,2.62590E-02
3.0320,2.58236E-02
3.0330,2.53951E-02
3.0340,2.49734E-02
3.0350,2.45582E-02
3.0360,2.41497E-02
3.0370,2.37476E-02
3.0380,2.33518E-02
3.0390,2.29624E-02
3.0400,2.25791E-02
3.0410,2.22018E-02
3.0420,2.18306E-02
3.0430,2.14653E-02
3.0440,2.11058E-02
3.0450,2.07520E-02
3.0460,2.04039E-02
3.0470,2.00614E-02
3.0480,1.97243E-02
3.0490,1.93926E-02
3.0500,1.90663E-02
3.0510,1.87451E-02
3.0520,1.84292E-02
3.0530,1.81183E-02
3.0540,1.78124E-02
3.0550,1.75115E-02
3.0560,1.72154E-02
3.0570,1.69241E-02
3.0580,1.66375E-02
3.0590,1.63555E-02
3.0600,1.60781E-02
3.0610,1.58052E-02
3.0620,1.55368E-02
3.0630,1.52727E-02
3.0640,1.50129E-02
3.0650,1.47573E-02
3.0660,1.45059E-02
3.0670,1.42586E-02
3.0680,1.40153E-02
3.0690,1.37760E-02
3.0700,1.35407E-02
3.0710,1.33091E-02
3.0720,1.30814E-02
3.0730,1.28574E-02
3.0740,1.26371E-02
3.0750,1.24204E-02
3.0760,1.22073E-02
3.0770,1.19977E-02
3.0780,1.17915E-02
3.0790,1.15888E-02
3.0800,1.13894E-02
3.0810,1.11933E-02
3.0820,1.10004E-02
3.0830,1.08107E-02
3.0840,1.06242E-02
3.0850,1.04408E-02
3.0860,1.02604E-02
3.0870,1.00830E-02
3.0880,9.90857E-03
3.0890,9.73704E-03
3.0900,9.56836E-03
3.0910,9.40250E-03
3.0920,9.23941E-03
3.0930,9.07904E-03
3.0940,8.92136E-03
3.0950,8.76631E-03
3.0960,8.61386E-03
3.0970,8.46397E-03
3.0980,8.31659E-03
3.0990,8.17168E-03
3.1000,8.02921E-03
3.1010,7.88914E-03
3.1020,7.75142E-03
3.1030,7.61603E-03
3.1040,7.48291E-03
3.1050,7.35205E-03
3.1060,7.22339E-03
3.1070,7.09691E-03
3.1080,6.97256E-03
3.1090,6.85032E-03
3.1100,6.73016E-03
3.1110,6.61203E-03
3.1120,6.49590E-03
3.1130,6.38175E-03
3.1140,6.26953E-03
3.1150,6.15922E-03
3.1160,6.05080E-03
3.1170,5.94421E-03
3.1180,5.83945E-03
3.1190,5.73647E-03
3.1200,5.63525E-03
3.1210,5.53576E-03
3.1220,5.43797E-03
3.1230,5.34185E-03
3.1240,5.24738E-03
3.1250,5.15453E-03
3.1260,5.06326E-03
3.1270,4.97357E-03
3.1280,4.88541E-03
3.1290,4.79877E-03
3.1300,4.71362E-03
3.1310,4.62994E-03
3.1320,4.54769E-03
3.1330,4.46686E-03
3.1340,4.38743E-03
3.1350,4.30937E-03
3.1360,4.23265E-03
3.1370,4.15726E-03
3.1380,4.08318E-03
3.1390,4.01037E-03
3.1400,3.93883E-03
3.1410,3.86852E-03
3.1420,3.79944E-03
3.1430,3.73155E-03
3.1440,3.66484E-03
3.1450,3.59929E-03
3.1460,3.53488E-03
3.1470,3.47159E-03
3.1480,3.40940E-03
3.1490,3.34830E-03
3.1500,3.28826E-03
3.1510,3.22927E-03
3.1520,3.17130E-03
3.1530,3.11435E-03
3.1540,3.05840E-03
3.1550,3.00342E-03
3.1560,2.94940E-03
3.1570,2.89633E-03
3.1580,2.84419E-03
3.1590,2.79296E-03
3.1600,2.74264E-03
3.1610,2.69319E-03
3.1620,2.64461E-03
3.1630,2.59689E-03
3.1640,2.55001E-03
3.1650,2.50395E-03
3.1660,2.45870E-03
3.1670,2.41424E-03
3.1680,2.37058E-03
3.1690,2.32768E-03
3.1700,2.28554E-03
3.1710,2.24414E-03
3.1720,2.20347E-03
3.1730,2.16352E-03
3.1740,2.12428E-03
3.1750,2.08573E-03
3.1760,2.04787E-03
3.1770,2.01068E-03
3.1780,1.97414E-03
3.1790,1.93826E-03
3.1800,1.90301E-03
3.1810,1.86838E-03
3.1820,1.83437E-03
3.1830,1.80097E-03
3.1840,1.76816E-03
3.1850,1.73593E-03
3.1860,1.70428E-03
3.1870,1.67319E-03
3.1880,1.64265E-03
3.1890,1.61266E-03
3.1900,1.58321E-03
3.1910,1.55428E-03
3.1920,1.52587E-03
3.1930,1.49796E-03
3.1940,1.47056E-03
3.1950,1.44364E-03
3.1960,1.41721E-03
3.1970,1.39125E-03
3.1980,1.36575E-03
3.1990,1.34071E-03
3.2000,1.31612E-03
3.2010,1.29197E-03
3.2020,1.26826E-03
3.2030,1.24497E-03
3.2040,1.22210E-03
3.2050,1.19964E-03
3.2060,1.17759E-03
3.2070,1.15593E-03
3.2080,1.13466E-03
3.2090,1.11378E-03
3.2100,1.09327E-03
3.2110,1.07313E-03
3.2120,1.05335E-03
3.2130,1.03394E-03
3.2140,1.01487E-03
3.2150,9.96145E-04
3.2160,9.77760E-04
3.2170,9.59708E-04
3.2180,9.41983E-04
3.2190,9.24578E-04
3.2200,9.07489E-04
3.2210,8.90709E-04
3.2220,8.74233E-04
3.2230,8.58057E-04
3.2240,8.42173E-04
3.2250,8.26579E-04
3.2260,8.11267E-04
3.2270,7.96233E-04
3.2280,7.81473E-04
3.2290,7.66981E-04
3.2300,7.52753E-04
3.2310,7.38784E-04
3.2320,7.25069E-04
3.2330,7.11604E-04
3.2340,6.98385E-04
3.2350,6.85406E-04
3.2360,6.72665E-04
3.2370,6.60155E-04
3.2380,6.47875E-04
3.2390,6.35818E-04
3.2400,6.23982E-04
3.2410,6.12362E-04
3.2420,6.00955E-04
3.2430,5.89756E-04
3.2440,5.78762E-04
3.2450,5.67970E-04
3.2460,5.57376E-04
3.2470,5.46975E-04
3.2480,5.36765E-04
3.2490,5.26743E-04
3.2500,5.16904E-04
3.2510,5.07246E-04
3.2520,4.97766E-04
3.2530,4.88459E-04
3.2540,4.79324E-04
3.2550,4.70356E-04
3.2560,4.61554E-04
3.2570,4.52914E-04
3.2580,4.44432E-04
3.2590,4.36107E-04
3.2600,4.27935E-04
3.2610,4.19914E-04
3.2620,4.12040E-04
3.2630,4.04312E-04
3.2640,3.96727E-04
3.2650,3.89281E-04
3.2660,3.81973E-04
3.2670,3.74800E-04
3.2680,3.67759E-04
3.2690,3.60849E-04
3.2700,3.54067E-04
3.2710,3.47410E-04
3.2720,3.40876E-04
3.2730,3.34463E-04
3.2740,3.28169E-04
3.2750,3.21991E-04
3.2760,3.15928E-04
3.2770,3.09978E-04
3.2780,3.04137E-04
3.2790,2.98405E-04
3.2800,2.92780E-04
3.2810,2.87259E-04
3.2820,2.81841E-04
3.2830,2.76523E-04
3.2840,2.71304E-04
3.2850,2.66182E-04
3.2860,2.61155E-04
3.2870,2.56222E-04
3.2880,2.51381E-04
3.2890,2.46630E-04
3.2900,2.41967E-04
3.2910,2.37392E-04
3.2920,2.32901E-04
3.2930,2.28494E-04
3.2940,2.24170E-04
3.2950,2.19926E-04
3.2960,2.15761E-04
3.2970,2.11675E-04
3.2980,2.07664E-04
3.2990,2.03728E-04
3.3000,1.99866E-04
3.3010,1.96076E-04
3.3020,1.92357E-04
3.3030,1.88708E-04
3.3040,1.85127E-04
3.3050,1.81613E-04
3.3060,1.78165E-04
3.3070,1.74781E-04
3.3080,1.71461E-04
3.3090,1.68203E-04
3.3100,1.65006E-04
3.3110,1.61869E-04
3.3120,1.58791E-04
3.3130,1.55770E-04
3.3140,1.52807E-04
3.3150,1.49899E-04
3.3160,1.47045E-04
3.3170,1.44245E-04
3.3180,1.41498E-04
3.3190,1.38803E-04
3.3200,1.36158E-04
3.3210,1.33563E-04
3.3220,1.31017E-04
3.3230,1.28519E-04
3.3240,1.26067E-04
3.3250,1.23662E-04
3.3260,1.21303E-04
3.3270,1.18987E-04
3.3280,1.16716E-04
3.3290,1.14487E-04
3.3300,1.12300E-04
3.3310,1.10155E-04
3.3320,1.08050E-04
3.3330,1.05985E-04
3.3340,1.03958E-04
3.3350,1.01970E-04
3.3360,1.00020E-04
3.3370,9.81065E-05
3.3380,9.62291E-05
3.3390,9.43873E-05
3.3400,9.25803E-05
3.3410,9.08075E-05
3.3420,8.90683E-05
3.3430,8.73619E-05
3.3440,8.56879E-05
3.3450,8.40457E-05
3.3460,8.24345E-05
3.3470,8.08538E-05
3.3480,7.93032E-05
3.3490,7.77819E-05
3.3500,7.62895E-05
3.3510,7.48254E-05
3.3520,7.33891E-05
3.3530,7.19801E-05
3.3540,7.05978E-05
3.3550,6.92418E-05
3.3560,6.79115E-05
3.3570,6.66066E-05
3.3580,6.53264E-05
3.3590,6.40706E-05
3.3600,6.28386E-05
3.3610,6.16301E-05
3.3620,6.04446E-05
3.3630,5.92816E-05
3.3640,5.81408E-05
3.3650,5.70217E-05
3.3660,5.59240E-05
3.3670,5.48471E-05
3.3680,5.37908E-05
3.3690,5.27546E-05
3.3700,5.17381E-05
3.3710,5.07411E-05
3.3720,4.97631E-05
3.3730,4.88037E-05
3.3740,4.78626E-05
3.3750,4.69395E-05
3.3760,4.60340E-05
3.3770,4.51458E-05
3.3780,4.42746E-05
3.3790,4.34201E-05
3.3800,4.25818E-05
3.3810,4.17596E-05
3.3820,4.09531E-05
3.3830,4.01621E-05
3.3840,3.93861E-05
3.3850,3.86250E-05
3.3860,3.78785E-05
3.3870,3.71463E-05
3.3880,3.64281E-05
3.3890,3.57236E-05
3.3900,3.50327E-05
3.3910,3.43550E-05
3.3920,3.36902E-05
3.3930,3.30382E-05
3.3940,3.23988E-05
3.3950,3.17715E-05
3.3960,3.11564E-05
3.3970,3.05530E-05
3.3980,2.99612E-05
3.3990,2.93807E-05
3.4000,2.88114E-05
3.4010,2.82530E-05
3.4020,2.77054E-05
3.4030,2.71683E-05
3.4040,2.66415E-05
3.4050,2.61248E-05
3.4060,2.56180E-05
3.4070,2.51210E-05
3.4080,2.46336E-05
3.4090,2.41555E-05
3.4100,2.36866E-05
3.4110,2.32268E-05
3.4120,2.27758E-05
3.4130,2.23335E-05
3.4140,2.18997E-05
3.4150,2.14742E-05
3.4160,2.10570E-05
3.4170,2.06478E-05
3.4180,2.02465E-05
3.4190,1.98529E-05
3.4200,1.94669E-05
3.4210,1.90883E-05
3.4220,1.87171E-05
3.4230,1.83530E-05
3.4240,1.79959E-05
3.4250,1.76457E-05
3.4260,1.73023E-05
3.4270,1.69655E-05
3.4280,1.66352E-05
3.4290,1.63113E-05
3.4300,1.59937E-05
3.4310,1.56822E-05
3.4320,1.53767E-05
3.4330,1.50771E-05
3.4340,1.47833E-05
3.4350,1.44952E-05
3.4360,1.42126E-05
3.4370,1.39356E-05
3.4380,1.36638E-05
3.4390,1.33974E-05
3.4400,1.31361E-05
3.4410,1.28798E-05
3.4420,1.26285E-05
3.4430,1.23821E-05
3.4440,1.21405E-05
3.4450,1.19035E-05
3.4460,1.16711E-05
3.4470,1.14433E-05
3.4480,1.12198E-05
3.4490,1.10007E-05
3.4500,1.07858E-05
3.4510,1.05751E-05
3.4520,1.03685E-05
3.4530,1.01659E-05
3.4540,9.96718E-06
3.4550,9.77235E-06
3.4560,9.58130E-06
3.4570,9.39396E-06
3.4580,9.21026E-06
3.4590,9.03013E-06
3.4600,8.85349E-06
3.4610,8.68029E-06
3.4620,8.51045E-06
3.4630,8.34391E-06
3.4640,8.18061E-06
3.4650,8.02048E-06
3.4660,7.86347E-06
3.4670,7.70950E-06
3.4680,7.55854E-06
3.4690,7.41051E-06
3.4700,7.26535E-06
3.4710,7.12303E-06
3.4720,6.98347E-06
3.4730,6.84663E-06
3.4740,6.71245E-06
3.4750,6.58088E-06
3.4760,6.45188E-06
3.4770,6.32539E-06
3.4780,6.20136E-06
3.4790,6.07975E-06
3.4800,5.96051E-06
3.4810,5.84359E-06
3.4820,5.72896E-06
3.4830,5.61655E-06
3.4840,5.50634E-06
3.4850,5.39828E-06
3.4860,5.29232E-06
3.4870,5.18843E-06
3.4880,5.08657E-06
3.4890,4.98669E-06
3.4900,4.88877E-06
3.4910,4.79275E-06
3.4920,4.69861E-06
3.4930,4.60631E-06
3.4940,4.51581E-06
3.4950,4.42708E-06
3.4960,4.34008E-06
3.4970,4.25478E-06
3.4980,4.17115E-06
3.4990,4.08915E-06
3.5000,4.00875E-06
3.5010,3.92993E-06
3.5020,3.85264E-06
3.5030,3.77687E-06
3.5040,3.70258E-06
3.5050,3.62974E-06
3.5060,3.55832E-06
3.5070,3.48831E-06
3.5080,3.41966E-06
3.5090,3.35236E-06
3.5100,3.28637E-06
3.5110,3.22167E-06
3.5120,3.15825E-06
3.5130,3.09606E-06
3.5140,3.03509E-06
3.5150,2.97531E-06
3.5160,2.91671E-06
3.5170,2.85925E-06
3.5180,2.80292E-06
3.5190,2.74770E-06
3.5200,2.69355E-06
3.5210,2.64047E-06
3.5220,2.58843E-06
3.5230,2.53740E-06
3.5240,2.48738E-06
3.5250,2.43834E-06
3.5260,2.39026E-06
3.5270,2.34313E-06
3.5280,2.29691E-06
3.5290,2.25161E-06
3.5300,2.20719E-06
3.5310,2.16365E-06
3.5320,2.12096E-06
3.5330,2.07911E-06
3.5340,2.03808E-06
3.5350,1.99785E-06
3.5360,1.95842E-06
3.5370,1.91976E-06
3.5380,1.88186E-06
3.5390,1.84470E-06
3.5400,1.80828E-06
3.5410,1.77257E-06
3.5420,1.73756E-06
3.5430,1.70324E-06
3.5440,1.66959E-06
3.5450,1.63661E-06
3.5460,1.60427E-06
3.5470,1.57257E-06
3.5480,1.54149E-06
3.5490,1.51103E-06
3.5500,1.48116E-06
3.5510,1.45188E-06
3.5520,1.42318E-06
3.5530,1.39504E-06
3.5540,1.36746E-06
3.5550,1.34042E-06
3.5560,1.31391E-06
3.5570,1.28792E-06
3.5580,1.26245E-06
3.5590,1.23747E-06
3.5600,1.21299E-06
3.5610,1.18899E-06
3.5620,1.16546E-06
3.5630,1.14240E-06
3.5640,1.11979E-06
3.5650,1.09763E-06
3.5660,1.07590E-06
3.5670,1.05460E-06
3.5680,1.03372E-06
3.5690,1.01325E-06
3.5700,9.93190E-07
3.5710,9.73522E-07
3.5720,9.54241E-07
3.5730,9.35341E-07
3.5740,9.16813E-07
3.5750,8.98651E-07
3.5760,8.80847E-07
3.5770,8.63394E-07
3.5780,8.46286E-07
3.5790,8.29515E-07
3.5800,8.13076E-07
3.5810,7.96960E-07
3.5820,7.81163E-07
3.5830,7.65678E-07
3.5840,7.50498E-07
3.5850,7.35618E-07
3.5860,7.21032E-07
3.5870,7.06734E-07
3.5880,6.92719E-07
3.5890,6.78980E-07
3.5900,6.65512E-07
3.5910,6.52311E-07
3.5920,6.39371E-07
3.5930,6.26686E-07
3.5940,6.14252E-07
3.5950,6.02063E-07
3.5960,5.90116E-07
3.5970,5.78405E-07
3.5980,5.66925E-07
3.5990,5.55672E-07
3.6000,5.44642E-07
3.6010,5.33830E-07
3.6020,5.23232E-07
3.6030,5.12843E-07
3.6040,5.02660E-07
3.6050,4.92678E-07
3.6060,4.82894E-07
3.6070,4.73303E-07
3.6080,4.63902E-07
3.6090,4.54688E-07
3.6100,4.45655E-07
3.6110,4.36802E-07
3.6120,4.28123E-07
3.6130,4.19617E-07
3.6140,4.11278E-07
3.6150,4.03105E-07
3.6160,3.95094E-07
3.6170,3.87242E-07
3.6180,3.79545E-07
3.6190,3.72000E-07
3.6200,3.64605E-07
3.6210,3.57356E-07
3.6220,3.50251E-07
3.6230,3.43287E-07
3.6240,3.36461E-07
3.6250,3.29770E-07
3.6260,3.23212E-07
3.6270,3.16783E-07
3.6280,3.10482E-07
3.6290,3.04306E-07
3.6300,2.98253E-07
3.6310,2.92319E-07
3.6320,2.86503E-07
3.6330,2.80803E-07
3.6340,2.75215E-07
3.6350,2.69739E-07
3.6360,2.64371E-07
3.6370,2.59109E-07
3.6380,2.53952E-07
3.6390,2.48897E-07
3.6400,2.43943E-07
3.6410,2.39086E-07
3.6420,2.34326E-07
3.6430,2.29661E-07
3.6440,2.25088E-07
3.6450,2.20606E-07
3.6460,2.16213E-07
3.6470,2.11907E-07
3.6480,2.07687E-07
3.6490,2.03550E-07
3.6500,1.99496E-07
3.6510,1.95522E-07
3.6520,1.91627E-07
3.6530,1.87810E-07
3.6540,1.84068E-07
3.6550,1.80400E-07
3.6560,1.76806E-07
3.6570,1.73283E-07
3.6580,1.69829E-07
3.6590,1.66445E-07
3.6600,1.63128E-07
3.6610,1.59876E-07
3.6620,1.56689E-07
3.6630,1.53566E-07
3.6640,1.50505E-07
3.6650,1.47504E-07
3.6660,1.44563E-07
3.6670,1.41681E-07
3.6680,1.38856E-07
3.6690,1.36087E-07
3.6700,1.33373E-07
3.6710,1.30714E-07
3.6720,1.28107E-07
3.6730,1.25551E-07
3.6740,1.23047E-07
3.6750,1.20593E-07
3.6760,1.18187E-07
3.6770,1.15829E-07
3.6780,1.13519E-07
3.6790,1.11254E-07
3.6800,1.09034E-07
3.6810,1.06858E-07
3.6820,1.04726E-07
3.6830,1.02636E-07
3.6840,1.00588E-07
3.6850,9.85803E-08
3.6860,9.66128E-08
3.6870,9.46844E-08
3.6880,9.27944E-08
3.6890,9.09421E-08
3.6900,8.91266E-08
3.6910,8.73473E-08
3.6920,8.56034E-08
3.6930,8.38943E-08
3.6940,8.22192E-08
3.6950,8.05775E-08
3.6960,7.89684E-08
3.6970,7.73914E-08
3.6980,7.58459E-08
3.6990,7.43311E-08
3.7000,7.28465E-08
3.7010,7.13915E-08
3.7020,6.99655E-08
3.7030,6.85679E-08
3.7040,6.71981E-08
3.7050,6.58557E-08
3.7060,6.45400E-08
3.7070,6.32505E-08
3.7080,6.19868E-08
3.7090,6.07482E-08
3.7100,5.95343E-08
3.7110,5.83447E-08
3.7120,5.71787E-08
3.7130,5.60360E-08
3.7140,5.49161E-08
3.7150,5.38185E-08
3.7160,5.27428E-08
3.7170,5.16886E-08
3.7180,5.06553E-08
3.7190,4.96427E-08
3.7200,4.86503E-08
3.7210,4.76777E-08
3.7220,4.67245E-08
3.7230,4.57903E-08
3.7240,4.48748E-08
3.7250,4.39775E-08
3.7260,4.30981E-08
3.7270,4.22363E-08
3.7280,4.13916E-08
3.7290,4.05639E-08
3.7300,3.97526E-08
3.7310,3.89575E-08
3.7320,3.81783E-08
3.7330,3.74147E-08
3.7340,3.66663E-08
3.7350,3.59328E-08
3.7360,3.52140E-08
3.7370,3.45096E-08
3.7380,3.38192E-08
3.7390,3.31425E-08
3.7400,3.24794E-08
3.7410,3.18296E-08
3.7420,3.11927E-08
3.7430,3.05685E-08
3.7440,2.99568E-08
3.7450,2.93574E-08
3.7460,2.87699E-08
3.7470,2.81941E-08
3.7480,2.76298E-08
3.7490,2.70768E-08
3.7500,2.65349E-08
3.7510,2.60037E-08
3.7520,2.54832E-08
3.7530,2.49731E-08
3.7540,2.44732E-08
3.7550,2.39833E-08
3.7560,2.35031E-08
3.7570,2.30326E-08
3.7580,2.25715E-08
3.7590,2.21195E-08
3.7600,2.16767E-08
3.7610,2.12426E-08
3.7620,2.08173E-08
3.7630,2.04004E-08
3.7640,1.99919E-08
3.7650,1.95915E-08
3.7660,1.91992E-08
3.7670,1.88147E-08
3.7680,1.84378E-08
3.7690,1.80685E-08
3.7700,1.77066E-08
3.7710,1.73520E-08
3.7720,1.70044E-08
3.7730,1.66638E-08
3.7740,1.63300E-08
3.7750,1.60028E-08
3.7760,1.56822E-08
3.7770,1.53681E-08
3.7780,1.50602E-08
3.7790,1.47584E-08
3.7800,1.44627E-08
3.7810,1.41730E-08
3.7820,1.38890E-08
3.7830,1.36107E-08
3.7840,1.33379E-08
3.7850,1.30706E-08
3.7860,1.28087E-08
3.7870,1.25520E-08
3.7880,1.23005E-08
3.7890,1.20539E-08
3.7900,1.18124E-08
3.7910,1.15756E-08
3.7920,1.13436E-08
3.7930,1.11162E-08
3.7940,1.08934E-08
3.7950,1.06750E-08
3.7960,1.04611E-08
3.7970,1.02514E-08
3.7980,1.00458E-08
3.7990,9.84445E-09
3.8000,9.64709E-09
3.8010,9.45368E-09
3.8020,9.26414E-09
3.8030,9.07840E-09
3.8040,8.89638E-09
3.8050,8.71800E-09
3.8060,8.54319E-09
3.8070,8.37188E-09
3.8080,8.20401E-09
3.8090,8.03949E-09
3.8100,7.87827E-09
3.8110,7.72028E-09
3.8120,7.56545E-09
3.8130,7.41373E-09
3.8140,7.26504E-09
3.8150,7.11933E-09
3.8160,6.97654E-09
3.8170,6.83661E-09
3.8180,6.69949E-09
3.8190,6.56511E-09
3.8200,6.43342E-09
3.8210,6.30437E-09
3.8220,6.17791E-09
3.8230,6.05398E-09
3.8240,5.93253E-09
3.8250,5.81352E-09
3.8260,5.69689E-09
3.8270,5.58259E-09
3.8280,5.47059E-09
3.8290,5.36084E-09
3.8300,5.25328E-09
3.8310,5.14788E-09
3.8320,5.04459E-09
3.8330,4.94337E-09
3.8340,4.84418E-09
3.8350,4.74697E-09
3.8360,4.65172E-09
3.8370,4.55837E-09
3.8380,4.46690E-09
3.8390,4.37726E-09
3.8400,4.28942E-09
3.8410,4.20333E-09
3.8420,4.11898E-09
3.8430,4.03631E-09
3.8440,3.95530E-09
3.8450,3.87592E-09
3.8460,3.79812E-09
3.8470,3.72189E-09
3.8480,3.64719E-09
3.8490,3.57398E-09
3.8500,3.50224E-09
3.8510,3.43194E-09
3.8520,3.36305E-09
3.8530,3.29554E-09
3.8540,3.22939E-09
3.8550,3.16456E-09
3.8560,3.10103E-09
3.8570,3.03878E-09
3.8580,2.97777E-09
3.8590,2.91799E-09
3.8600,2.85941E-09
3.8610,2.80200E-09
3.8620,2.74574E-09
3.8630,2.69061E-09
3.8640,2.63659E-09
3.8650,2.58365E-09
3.8660,2.53178E-09
3.8670,2.48094E-09
3.8680,2.43112E-09
3.8690,2.38231E-09
3.8700,2.33447E-09
3.8710,2.28759E-09
3.8720,2.24165E-09
3.8730,2.19664E-09
3.8740,2.15253E-09
3.8750,2.10930E-09
3.8760,2.06694E-09
3.8770,2.02543E-09
3.8780,1.98475E-09
3.8790,1.94489E-09
3.8800,1.90583E-09
3.8810,1.86755E-09
3.8820,1.83005E-09
3.8830,1.79329E-09
3.8840,1.75727E-09
3.8850,1.72198E-09
3.8860,1.68739E-09
3.8870,1.65350E-09
3.8880,1.62028E-09
3.8890,1.58774E-09
3.8900,1.55584E-09
3.8910,1.52459E-09
3.8920,1.49397E-09
3.8930,1.46395E-09
3.8940,1.43455E-09
3.8950,1.40573E-09
3.8960,1.37749E-09
3.8970,1.34982E-09
3.8980,1.32270E-09
3.8990,1.29613E-09
3.9000,1.27009E-09
3.9010,1.24457E-09
3.9020,1.21957E-09
3.9030,1.19506E-09
3.9040,1.17105E-09
3.9050,1.14753E-09
3.9060,1.12447E-09
3.9070,1.10188E-09
3.9080,1.07974E-09
3.9090,1.05804E-09
3.9100,1.03678E-09
3.9110,1.01595E-09
3.9120,9.95538E-10



==> anc/X_state_wvfncts/v5.csv <==
Level v=5

0.8100,-8.27795E-10
0.8110,-1.00799E-09
0.8120,-1.22631E-09
0.8130,-1.49058E-09
0.8140,-1.81019E-09
0.8150,-2.19637E-09
0.8160,-2.66256E-09
0.8170,-3.22484E-09
0.8180,-3.90239E-09
0.8190,-4.71811E-09
0.8200,-5.69929E-09
0.8210,-6.87842E-09
0.8220,-8.29418E-09
0.8230,-9.99251E-09
0.8240,-1.20280E-08
0.8250,-1.44654E-08
0.8260,-1.73813E-08
0.8270,-2.08668E-08
0.8280,-2.50292E-08
0.8290,-2.99957E-08
0.8300,-3.59161E-08
0.8310,-4.29676E-08
0.8320,-5.13585E-08
0.8330,-6.13346E-08
0.8340,-7.31845E-08
0.8350,-8.72480E-08
0.8360,-1.03923E-07
0.8370,-1.23679E-07
0.8380,-1.47061E-07
0.8390,-1.74713E-07
0.8400,-2.07384E-07
0.8410,-2.45952E-07
0.8420,-2.91440E-07
0.8430,-3.45042E-07
0.8440,-4.08151E-07
0.8450,-4.82386E-07
0.8460,-5.69631E-07
0.8470,-6.72076E-07
0.8480,-7.92264E-07
0.8490,-9.33142E-07
0.8500,-1.09813E-06
0.8510,-1.29117E-06
0.8520,-1.51685E-06
0.8530,-1.78044E-06
0.8540,-2.08805E-06
0.8550,-2.44671E-06
0.8560,-2.86452E-06
0.8570,-3.35081E-06
0.8580,-3.91630E-06
0.8590,-4.57332E-06
0.8600,-5.33600E-06
0.8610,-6.22055E-06
0.8620,-7.24554E-06
0.8630,-8.43223E-06
0.8640,-9.80491E-06
0.8650,-1.13913E-05
0.8660,-1.32231E-05
0.8670,-1.53365E-05
0.8680,-1.77724E-05
0.8690,-2.05776E-05
0.8700,-2.38054E-05
0.8710,-2.75161E-05
0.8720,-3.17780E-05
0.8730,-3.66689E-05
0.8740,-4.22765E-05
0.8750,-4.87002E-05
0.8760,-5.60522E-05
0.8770,-6.44592E-05
0.8780,-7.40640E-05
0.8790,-8.50276E-05
0.8800,-9.75310E-05
0.8810,-1.11778E-04
0.8820,-1.27997E-04
0.8830,-1.46444E-04
0.8840,-1.67407E-04
0.8850,-1.91209E-04
0.8860,-2.18208E-04
0.8870,-2.48807E-04
0.8880,-2.83454E-04
0.8890,-3.22651E-04
0.8900,-3.66955E-04
0.8910,-4.16986E-04
0.8920,-4.73432E-04
0.8930,-5.37060E-04
0.8940,-6.08718E-04
0.8950,-6.89346E-04
0.8960,-7.79984E-04
0.8970,-8.81782E-04
0.8980,-9.96010E-04
0.8990,-1.12407E-03
0.9000,-1.26750E-03
0.9010,-1.42800E-03
0.9020,-1.60745E-03
0.9030,-1.80787E-03
0.9040,-2.03153E-03
0.9050,-2.28089E-03
0.9060,-2.55863E-03
0.9070,-2.86771E-03
0.9080,-3.21133E-03
0.9090,-3.59299E-03
0.9100,-4.01652E-03
0.9110,-4.48604E-03
0.9120,-5.00608E-03
0.9130,-5.58150E-03
0.9140,-6.21762E-03
0.9150,-6.92014E-03
0.9160,-7.69526E-03
0.9170,-8.54965E-03
0.9180,-9.49051E-03
0.9190,-1.05256E-02
0.9200,-1.16632E-02
0.9210,-1.29122E-02
0.9220,-1.42822E-02
0.9230,-1.57835E-02
0.9240,-1.74270E-02
0.9250,-1.92243E-02
0.9260,-2.11879E-02
0.9270,-2.33309E-02
0.9280,-2.56674E-02
0.9290,-2.82122E-02
0.9300,-3.09810E-02
0.9310,-3.39905E-02
0.9320,-3.72581E-02
0.9330,-4.08022E-02
0.9340,-4.46422E-02
0.9350,-4.87982E-02
0.9360,-5.32916E-02
0.9370,-5.81444E-02
0.9380,-6.33795E-02
0.9390,-6.90209E-02
0.9400,-7.50933E-02
0.9410,-8.16223E-02
0.9420,-8.86346E-02
0.9430,-9.61579E-02
0.9440,-1.04221E-01
0.9450,-1.12852E-01
0.9460,-1.22083E-01
0.9470,-1.31944E-01
0.9480,-1.42469E-01
0.9490,-1.53688E-01
0.9500,-1.65637E-01
0.9510,-1.78349E-01
0.9520,-1.91860E-01
0.9530,-2.06203E-01
0.9540,-2.21415E-01
0.9550,-2.37531E-01
0.9560,-2.54587E-01
0.9570,-2.72616E-01
0.9580,-2.91654E-01
0.9590,-3.11734E-01
0.9600,-3.32890E-01
0.9610,-3.55151E-01
0.9620,-3.78547E-01
0.9630,-4.03107E-01
0.9640,-4.28855E-01
0.9650,-4.55814E-01
0.9660,-4.84003E-01
0.9670,-5.13438E-01
0.9680,-5.44132E-01
0.9690,-5.76093E-01
0.9700,-6.09326E-01
0.9710,-6.43830E-01
0.9720,-6.79599E-01
0.9730,-7.16624E-01
0.9740,-7.54888E-01
0.9750,-7.94370E-01
0.9760,-8.35044E-01
0.9770,-8.76876E-01
0.9780,-9.19828E-01
0.9790,-9.63855E-01
0.9800,-1.00891E+00
0.9810,-1.05492E+00
0.9820,-1.10184E+00
0.9830,-1.14960E+00
0.9840,-1.19810E+00
0.9850,-1.24728E+00
0.9860,-1.29704E+00
0.9870,-1.34729E+00
0.9880,-1.39791E+00
0.9890,-1.44880E+00
0.9900,-1.49983E+00
0.9910,-1.55090E+00
0.9920,-1.60185E+00
0.9930,-1.65256E+00
0.9940,-1.70288E+00
0.9950,-1.75266E+00
0.9960,-1.80173E+00
0.9970,-1.84994E+00
0.9980,-1.89712E+00
0.9990,-1.94309E+00
1.0000,-1.98767E+00
1.0010,-2.03068E+00
1.0020,-2.07192E+00
1.0030,-2.11121E+00
1.0040,-2.14835E+00
1.0050,-2.18315E+00
1.0060,-2.21540E+00
1.0070,-2.24491E+00
1.0080,-2.27148E+00
1.0090,-2.29492E+00
1.0100,-2.31502E+00
1.0110,-2.33159E+00
1.0120,-2.34446E+00
1.0130,-2.35343E+00
1.0140,-2.35834E+00
1.0150,-2.35901E+00
1.0160,-2.35528E+00
1.0170,-2.34702E+00
1.0180,-2.33408E+00
1.0190,-2.31633E+00
1.0200,-2.29368E+00
1.0210,-2.26601E+00
1.0220,-2.23326E+00
1.0230,-2.19537E+00
1.0240,-2.15228E+00
1.0250,-2.10398E+00
1.0260,-2.05045E+00
1.0270,-1.99173E+00
1.0280,-1.92783E+00
1.0290,-1.85883E+00
1.0300,-1.78481E+00
1.0310,-1.70586E+00
1.0320,-1.62213E+00
1.0330,-1.53376E+00
1.0340,-1.44092E+00
1.0350,-1.34383E+00
1.0360,-1.24270E+00
1.0370,-1.13777E+00
1.0380,-1.02931E+00
1.0390,-9.17625E-01
1.0400,-8.03010E-01
1.0410,-6.85801E-01
1.0420,-5.66346E-01
1.0430,-4.45015E-01
1.0440,-3.22190E-01
1.0450,-1.98272E-01
1.0460,-7.36739E-02
1.0470,5.11796E-02
1.0480,1.75853E-01
1.0490,2.99901E-01
1.0500,4.22872E-01
1.0510,5.44311E-01
1.0520,6.63759E-01
1.0530,7.80755E-01
1.0540,8.94841E-01
1.0550,1.00556E+00
1.0560,1.11247E+00
1.0570,1.21512E+00
1.0580,1.31308E+00
1.0590,1.40593E+00
1.0600,1.49328E+00
1.0610,1.57472E+00
1.0620,1.64989E+00
1.0630,1.71845E+00
1.0640,1.78007E+00
1.0650,1.83445E+00
1.0660,1.88131E+00
1.0670,1.92042E+00
1.0680,1.95155E+00
1.0690,1.97453E+00
1.0700,1.98922E+00
1.0710,1.99548E+00
1.0720,1.99326E+00
1.0730,1.98250E+00
1.0740,1.96322E+00
1.0750,1.93544E+00
1.0760,1.89924E+00
1.0770,1.85475E+00
1.0780,1.80211E+00
1.0790,1.74153E+00
1.0800,1.67324E+00
1.0810,1.59751E+00
1.0820,1.51464E+00
1.0830,1.42498E+00
1.0840,1.32891E+00
1.0850,1.22683E+00
1.0860,1.11920E+00
1.0870,1.00648E+00
1.0880,8.89163E-01
1.0890,7.67780E-01
1.0900,6.42874E-01
1.0910,5.15010E-01
1.0920,3.84770E-01
1.0930,2.52750E-01
1.0940,1.19558E-01
1.0950,-1.41887E-02
1.0960,-1.47869E-01
1.0970,-2.80860E-01
1.0980,-4.12537E-01
1.0990,-5.42283E-01
1.1000,-6.69484E-01
1.1010,-7.93541E-01
1.1020,-9.13865E-01
1.1030,-1.02989E+00
1.1040,-1.14105E+00
1.1050,-1.24683E+00
1.1060,-1.34672E+00
1.1070,-1.44024E+00
1.1080,-1.52695E+00
1.1090,-1.60643E+00
1.1100,-1.67831E+00
1.1110,-1.74223E+00
1.1120,-1.79790E+00
1.1130,-1.84505E+00
1.1140,-1.88345E+00
1.1150,-1.91293E+00
1.1160,-1.93334E+00
1.1170,-1.94458E+00
1.1180,-1.94662E+00
1.1190,-1.93943E+00
1.1200,-1.92305E+00
1.1210,-1.89757E+00
1.1220,-1.86310E+00
1.1230,-1.81982E+00
1.1240,-1.76794E+00
1.1250,-1.70770E+00
1.1260,-1.63939E+00
1.1270,-1.56336E+00
1.1280,-1.47995E+00
1.1290,-1.38957E+00
1.1300,-1.29266E+00
1.1310,-1.18967E+00
1.1320,-1.08109E+00
1.1330,-9.67451E-01
1.1340,-8.49280E-01
1.1350,-7.27139E-01
1.1360,-6.01603E-01
1.1370,-4.73263E-01
1.1380,-3.42722E-01
1.1390,-2.10588E-01
1.1400,-7.74772E-02
1.1410,5.59921E-02
1.1420,1.89203E-01
1.1430,3.21542E-01
1.1440,4.52402E-01
1.1450,5.81185E-01
1.1460,7.07306E-01
1.1470,8.30196E-01
1.1480,9.49300E-01
1.1490,1.06409E+00
1.1500,1.17405E+00
1.1510,1.27870E+00
1.1520,1.37757E+00
1.1530,1.47025E+00
1.1540,1.55633E+00
1.1550,1.63544E+00
1.1560,1.70726E+00
1.1570,1.77148E+00
1.1580,1.82784E+00
1.1590,1.87612E+00
1.1600,1.91614E+00
1.1610,1.94774E+00
1.1620,1.97081E+00
1.1630,1.98528E+00
1.1640,1.99113E+00
1.1650,1.98834E+00
1.1660,1.97698E+00
1.1670,1.95712E+00
1.1680,1.92887E+00
1.1690,1.89239E+00
1.1700,1.84787E+00
1.1710,1.79554E+00
1.1720,1.73563E+00
1.1730,1.66844E+00
1.1740,1.59428E+00
1.1750,1.51348E+00
1.1760,1.42641E+00
1.1770,1.33347E+00
1.1780,1.23505E+00
1.1790,1.13158E+00
1.1800,1.02351E+00
1.1810,9.11306E-01
1.1820,7.95428E-01
1.1830,6.76363E-01
1.1840,5.54602E-01
1.1850,4.30641E-01
1.1860,3.04981E-01
1.1870,1.78124E-01
1.1880,5.05714E-02
1.1890,-7.71780E-02
1.1900,-2.04630E-01
1.1910,-3.31297E-01
1.1920,-4.56700E-01
1.1930,-5.80371E-01
1.1940,-7.01853E-01
1.1950,-8.20704E-01
1.1960,-9.36498E-01
1.1970,-1.04882E+00
1.1980,-1.15729E+00
1.1990,-1.26152E+00
1.2000,-1.36117E+00
1.2010,-1.45590E+00
1.2020,-1.54541E+00
1.2030,-1.62942E+00
1.2040,-1.70766E+00
1.2050,-1.77990E+00
1.2060,-1.84592E+00
1.2070,-1.90555E+00
1.2080,-1.95862E+00
1.2090,-2.00501E+00
1.2100,-2.04459E+00
1.2110,-2.07729E+00
1.2120,-2.10306E+00
1.2130,-2.12185E+00
1.2140,-2.13366E+00
1.2150,-2.13852E+00
1.2160,-2.13645E+00
1.2170,-2.12752E+00
1.2180,-2.11181E+00
1.2190,-2.08944E+00
1.2200,-2.06053E+00
1.2210,-2.02521E+00
1.2220,-1.98367E+00
1.2230,-1.93607E+00
1.2240,-1.88262E+00
1.2250,-1.82353E+00
1.2260,-1.75903E+00
1.2270,-1.68936E+00
1.2280,-1.61476E+00
1.2290,-1.53551E+00
1.2300,-1.45187E+00
1.2310,-1.36413E+00
1.2320,-1.27256E+00
1.2330,-1.17747E+00
1.2340,-1.07916E+00
1.2350,-9.77908E-01
1.2360,-8.74034E-01
1.2370,-7.67840E-01
1.2380,-6.59629E-01
1.2390,-5.49705E-01
1.2400,-4.38370E-01
1.2410,-3.25922E-01
1.2420,-2.12656E-01
1.2430,-9.88632E-02
1.2440,1.51722E-02
1.2450,1.29172E-01
1.2460,2.42863E-01
1.2470,3.55984E-01
1.2480,4.68277E-01
1.2490,5.79496E-01
1.2500,6.89404E-01
1.2510,7.97774E-01
1.2520,9.04389E-01
1.2530,1.00904E+00
1.2540,1.11154E+00
1.2550,1.21169E+00
1.2560,1.30933E+00
1.2570,1.40430E+00
1.2580,1.49644E+00
1.2590,1.58563E+00
1.2600,1.67172E+00
1.2610,1.75462E+00
1.2620,1.83421E+00
1.2630,1.91041E+00
1.2640,1.98314E+00
1.2650,2.05233E+00
1.2660,2.11793E+00
1.2670,2.17989E+00
1.2680,2.23818E+00
1.2690,2.29276E+00
1.2700,2.34364E+00
1.2710,2.39081E+00
1.2720,2.43426E+00
1.2730,2.47402E+00
1.2740,2.51011E+00
1.2750,2.54255E+00
1.2760,2.57140E+00
1.2770,2.59669E+00
1.2780,2.61848E+00
1.2790,2.63682E+00
1.2800,2.65180E+00
1.2810,2.66346E+00
1.2820,2.67191E+00
1.2830,2.67721E+00
1.2840,2.67945E+00
1.2850,2.67872E+00
1.2860,2.67512E+00
1.2870,2.66874E+00
1.2880,2.65969E+00
1.2890,2.64806E+00
1.2900,2.63396E+00
1.2910,2.61749E+00
1.2920,2.59876E+00
1.2930,2.57788E+00
1.2940,2.55496E+00
1.2950,2.53011E+00
1.2960,2.50342E+00
1.2970,2.47502E+00
1.2980,2.44500E+00
1.2990,2.41348E+00
1.3000,2.38056E+00
1.3010,2.34634E+00
1.3020,2.31093E+00
1.3030,2.27442E+00
1.3040,2.23691E+00
1.3050,2.19850E+00
1.3060,2.15929E+00
1.3070,2.11937E+00
1.3080,2.07881E+00
1.3090,2.03772E+00
1.3100,1.99617E+00
1.3110,1.95425E+00
1.3120,1.91203E+00
1.3130,1.86958E+00
1.3140,1.82699E+00
1.3150,1.78432E+00
1.3160,1.74163E+00
1.3170,1.69898E+00
1.3180,1.65645E+00
1.3190,1.61408E+00
1.3200,1.57193E+00
1.3210,1.53004E+00
1.3220,1.48848E+00
1.3230,1.44727E+00
1.3240,1.40647E+00
1.3250,1.36611E+00
1.3260,1.32623E+00
1.3270,1.28687E+00
1.3280,1.24805E+00
1.3290,1.20980E+00
1.3300,1.17215E+00
1.3310,1.13512E+00
1.3320,1.09873E+00
1.3330,1.06301E+00
1.3340,1.02797E+00
1.3350,9.93615E-01
1.3360,9.59971E-01
1.3370,9.27043E-01
1.3380,8.94841E-01
1.3390,8.63372E-01
1.3400,8.32640E-01
1.3410,8.02650E-01
1.3420,7.73404E-01
1.3430,7.44902E-01
1.3440,7.17143E-01
1.3450,6.90127E-01
1.3460,6.63849E-01
1.3470,6.38306E-01
1.3480,6.13492E-01
1.3490,5.89401E-01
1.3500,5.66026E-01
1.3510,5.43358E-01
1.3520,5.21389E-01
1.3530,5.00110E-01
1.3540,4.79510E-01
1.3550,4.59578E-01
1.3560,4.40304E-01
1.3570,4.21676E-01
1.3580,4.03680E-01
1.3590,3.86306E-01
1.3600,3.69540E-01
1.3610,3.53368E-01
1.3620,3.37779E-01
1.3630,3.22757E-01
1.3640,3.08291E-01
1.3650,2.94365E-01
1.3660,2.80965E-01
1.3670,2.68080E-01
1.3680,2.55693E-01
1.3690,2.43792E-01
1.3700,2.32362E-01
1.3710,2.21390E-01
1.3720,2.10862E-01
1.3730,2.00765E-01
1.3740,1.91086E-01
1.3750,1.81810E-01
1.3760,1.72926E-01
1.3770,1.64419E-01
1.3780,1.56279E-01
1.3790,1.48491E-01
1.3800,1.41044E-01
1.3810,1.33926E-01
1.3820,1.27126E-01
1.3830,1.20630E-01
1.3840,1.14429E-01
1.3850,1.08512E-01
1.3860,1.02867E-01
1.3870,9.74845E-02
1.3880,9.23538E-02
1.3890,8.74652E-02
1.3900,8.28091E-02
1.3910,7.83761E-02
1.3920,7.41570E-02
1.3930,7.01430E-02
1.3940,6.63257E-02
1.3950,6.26966E-02
1.3960,5.92479E-02
1.3970,5.59716E-02
1.3980,5.28603E-02
1.3990,4.99068E-02
1.4000,4.71041E-02
1.4010,4.44453E-02
1.4020,4.19241E-02
1.4030,3.95340E-02
1.4040,3.72691E-02
1.4050,3.51236E-02
1.4060,3.30918E-02
1.4070,3.11685E-02
1.4080,2.93483E-02
1.4090,2.76264E-02
1.4100,2.59980E-02
1.4110,2.44586E-02
1.4120,2.30037E-02
1.4130,2.16291E-02
1.4140,2.03310E-02
1.4150,1.91053E-02
1.4160,1.79485E-02
1.4170,1.68570E-02
1.4180,1.58274E-02
1.4190,1.48567E-02
1.4200,1.39415E-02
1.4210,1.30792E-02
1.4220,1.22668E-02
1.4230,1.15018E-02
1.4240,1.07815E-02
1.4250,1.01036E-02
1.4260,9.46582E-03
1.4270,8.86588E-03
1.4280,8.30176E-03
1.4290,7.77147E-03
1.4300,7.27312E-03
1.4310,6.80494E-03
1.4320,6.36523E-03
1.4330,5.95238E-03
1.4340,5.56485E-03
1.4350,5.20122E-03
1.4360,4.86009E-03
1.4370,4.54017E-03
1.4380,4.24023E-03
1.4390,3.95910E-03
1.4400,3.69568E-03
1.4410,3.44891E-03
1.4420,3.21781E-03
1.4430,3.00145E-03
1.4440,2.79894E-03
1.4450,2.60945E-03
1.4460,2.43219E-03
1.4470,2.26642E-03
1.4480,2.11143E-03
1.4490,1.96656E-03
1.4500,1.83119E-03
1.4510,1.70472E-03
1.4520,1.58661E-03
1.4530,1.47633E-03
1.4540,1.37339E-03
1.4550,1.27733E-03
1.4560,1.18770E-03
1.4570,1.10411E-03
1.4580,1.02616E-03
1.4590,9.53490E-04
1.4600,8.85763E-04
1.4610,8.22657E-04
1.4620,7.63872E-04
1.4630,7.09125E-04
1.4640,6.58153E-04
1.4650,6.10707E-04
1.4660,5.66554E-04
1.4670,5.25474E-04
1.4680,4.87265E-04
1.4690,4.51734E-04
1.4700,4.18701E-04
1.4710,3.87998E-04
1.4720,3.59467E-04
1.4730,3.32962E-04
1.4740,3.08344E-04
1.4750,2.85484E-04
1.4760,2.64262E-04
1.4770,2.44566E-04
1.4780,2.26288E-04
1.4790,2.09333E-04
1.4800,1.93606E-04
1.4810,1.79024E-04
1.4820,1.65504E-04
1.4830,1.52974E-04
1.4840,1.41363E-04
1.4850,1.30606E-04
1.4860,1.20643E-04
1.4870,1.11416E-04
1.4880,1.02875E-04
1.4890,9.49683E-05
1.4900,8.76518E-05
1.4910,8.08825E-05
1.4920,7.46209E-05
1.4930,6.88302E-05
1.4940,6.34762E-05
1.4950,5.85269E-05
1.4960,5.39528E-05
1.4970,4.97263E-05
1.4980,4.58219E-05
1.4990,4.22157E-05
1.5000,3.88857E-05
1.5010,3.58114E-05
1.5020,3.29737E-05
1.5030,3.03550E-05
1.5040,2.79389E-05
1.5050,2.57101E-05
1.5060,2.36546E-05
1.5070,2.17593E-05
1.5080,2.00120E-05
1.5090,1.84015E-05
1.5100,1.69175E-05
1.5110,1.55502E-05
1.5120,1.42907E-05
1.5130,1.31308E-05
1.5140,1.20628E-05
1.5150,1.10796E-05
1.5160,1.01746E-05
1.5170,9.34186E-06
1.5180,8.57569E-06
1.5190,7.87092E-06
1.5200,7.22275E-06
1.5210,6.62675E-06
1.5220,6.07884E-06
1.5230,5.57522E-06
1.5240,5.11240E-06
1.5250,4.68717E-06
1.5260,4.29654E-06
1.5270,3.93777E-06
1.5280,3.60831E-06
1.5290,3.30584E-06
1.5300,3.02819E-06
1.5310,2.77337E-06
1.5320,2.53955E-06
1.5330,2.32504E-06
1.5340,2.12828E-06
1.5350,1.94784E-06
1.5360,1.78238E-06
1.5370,1.63070E-06
1.5380,1.49168E-06
1.5390,1.36427E-06
1.5400,1.24753E-06
1.5410,1.14059E-06
1.5420,1.04264E-06
1.5430,9.52946E-07
1.5440,8.70818E-07
1.5450,7.95636E-07
1.5460,7.26823E-07
1.5470,6.63852E-07
1.5480,6.06236E-07
1.5490,5.53529E-07
1.5500,5.05322E-07
1.5510,4.61237E-07
1.5520,4.20930E-07
1.5530,3.84082E-07
1.5540,3.50404E-07
1.5550,3.19626E-07
1.5560,2.91505E-07
1.5570,2.65816E-07
1.5580,2.42351E-07
1.5590,2.20922E-07
1.5600,2.01357E-07
1.5610,1.83494E-07
1.5620,1.67190E-07
1.5630,1.52311E-07
1.5640,1.38734E-07
1.5650,1.26347E-07
1.5660,1.15048E-07
1.5670,1.04744E-07
1.5680,9.53472E-08
1.5690,8.67802E-08
1.5700,7.89708E-08
1.5710,7.18531E-08
1.5720,6.53668E-08
1.5730,5.94570E-08
1.5740,5.40732E-08
1.5750,4.91695E-08
1.5760,4.47037E-08
1.5770,4.06373E-08
1.5780,3.69352E-08
1.5790,3.35654E-08
1.5800,3.04984E-08
1.5810,2.77076E-08
1.5820,2.51683E-08
1.5830,2.28584E-08
1.5840,2.07574E-08
1.5850,1.88468E-08
1.5860,1.71095E-08
1.5870,1.55300E-08
1.5880,1.40943E-08
1.5890,1.27895E-08
1.5900,1.16037E-08
1.5910,1.05264E-08
1.5920,9.54772E-09
1.5930,8.65878E-09
1.5940,7.85148E-09
1.5950,7.11843E-09
1.5960,6.45289E-09
1.5970,5.84875E-09
1.5980,5.30042E-09
1.5990,4.80281E-09
1.6000,4.35131E-09
1.6010,3.94170E-09
1.6020,3.57014E-09
1.6030,3.23316E-09
1.6040,2.92758E-09
1.6050,2.65051E-09
1.6060,2.39933E-09
1.6070,2.17166E-09
1.6080,1.96532E-09
1.6090,1.77834E-09
1.6100,1.60893E-09
1.6110,1.45546E-09
1.6120,1.31645E-09
1.6130,1.19055E-09
1.6140,1.07655E-09
1.6150,9.73339E-10



==> anc/X_state_wvfncts/v50.csv <==
Level v=50

0.7310,9.51820E-10
0.7320,1.19984E-09
0.7330,1.51065E-09
0.7340,1.89967E-09
0.7350,2.38598E-09
0.7360,2.99316E-09
0.7370,3.75031E-09
0.7380,4.69331E-09
0.7390,5.86634E-09
0.7400,7.32369E-09
0.7410,9.13206E-09
0.7420,1.13732E-08
0.7430,1.41473E-08
0.7440,1.75769E-08
0.7450,2.18115E-08
0.7460,2.70338E-08
0.7470,3.34661E-08
0.7480,4.13791E-08
0.7490,5.11016E-08
0.7500,6.30325E-08
0.7510,7.76557E-08
0.7520,9.55563E-08
0.7530,1.17442E-07
0.7540,1.44167E-07
0.7550,1.76761E-07
0.7560,2.16463E-07
0.7570,2.64765E-07
0.7580,3.23456E-07
0.7590,3.94683E-07
0.7600,4.81016E-07
0.7610,5.85530E-07
0.7620,7.11896E-07
0.7630,8.64493E-07
0.7640,1.04854E-06
0.7650,1.27024E-06
0.7660,1.53697E-06
0.7670,1.85747E-06
0.7680,2.24210E-06
0.7690,2.70312E-06
0.7700,3.25502E-06
0.7710,3.91488E-06
0.7720,4.70283E-06
0.7730,5.64256E-06
0.7740,6.76191E-06
0.7750,8.09353E-06
0.7760,9.67569E-06
0.7770,1.15532E-05
0.7780,1.37782E-05
0.7790,1.64120E-05
0.7800,1.95255E-05
0.7810,2.32015E-05
0.7820,2.75360E-05
0.7830,3.26407E-05
0.7840,3.86447E-05
0.7850,4.56973E-05
0.7860,5.39711E-05
0.7870,6.36652E-05
0.7880,7.50087E-05
0.7890,8.82653E-05
0.7900,1.03737E-04
0.7910,1.21772E-04
0.7920,1.42766E-04
0.7930,1.67174E-04
0.7940,1.95513E-04
0.7950,2.28374E-04
0.7960,2.66428E-04
0.7970,3.10437E-04
0.7980,3.61267E-04
0.7990,4.19896E-04
0.8000,4.87431E-04
0.8010,5.65121E-04
0.8020,6.54374E-04
0.8030,7.56772E-04
0.8040,8.74091E-04
0.8050,1.00833E-03
0.8060,1.16170E-03
0.8070,1.33671E-03
0.8080,1.53613E-03
0.8090,1.76305E-03
0.8100,2.02090E-03
0.8110,2.31350E-03
0.8120,2.64504E-03
0.8130,3.02020E-03
0.8140,3.44410E-03
0.8150,3.92240E-03
0.8160,4.46129E-03
0.8170,5.06758E-03
0.8180,5.74870E-03
0.8190,6.51276E-03
0.8200,7.36861E-03
0.8210,8.32583E-03
0.8220,9.39484E-03
0.8230,1.05869E-02
0.8240,1.19141E-02
0.8250,1.33896E-02
0.8260,1.50273E-02
0.8270,1.68422E-02
0.8280,1.88505E-02
0.8290,2.10690E-02
0.8300,2.35159E-02
0.8310,2.62104E-02
0.8320,2.91725E-02
0.8330,3.24234E-02
0.8340,3.59854E-02
0.8350,3.98814E-02
0.8360,4.41357E-02
0.8370,4.87728E-02
0.8380,5.38183E-02
0.8390,5.92984E-02
0.8400,6.52396E-02
0.8410,7.16687E-02
0.8420,7.86127E-02
0.8430,8.60985E-02
0.8440,9.41526E-02
0.8450,1.02801E-01
0.8460,1.12068E-01
0.8470,1.21979E-01
0.8480,1.32554E-01
0.8490,1.43815E-01
0.8500,1.55779E-01
0.8510,1.68461E-01
0.8520,1.81873E-01
0.8530,1.96022E-01
0.8540,2.10913E-01
0.8550,2.26544E-01
0.8560,2.42909E-01
0.8570,2.59994E-01
0.8580,2.77782E-01
0.8590,2.96246E-01
0.8600,3.15352E-01
0.8610,3.35060E-01
0.8620,3.55319E-01
0.8630,3.76070E-01
0.8640,3.97244E-01
0.8650,4.18764E-01
0.8660,4.40540E-01
0.8670,4.62476E-01
0.8680,4.84461E-01
0.8690,5.06377E-01
0.8700,5.28094E-01
0.8710,5.49472E-01
0.8720,5.70363E-01
0.8730,5.90609E-01
0.8740,6.10042E-01
0.8750,6.28488E-01
0.8760,6.45767E-01
0.8770,6.61691E-01
0.8780,6.76070E-01
0.8790,6.88710E-01
0.8800,6.99418E-01
0.8810,7.07999E-01
0.8820,7.14264E-01
0.8830,7.18026E-01
0.8840,7.19109E-01
0.8850,7.17343E-01
0.8860,7.12574E-01
0.8870,7.04661E-01
0.8880,6.93481E-01
0.8890,6.78931E-01
0.8900,6.60932E-01
0.8910,6.39430E-01
0.8920,6.14399E-01
0.8930,5.85844E-01
0.8940,5.53801E-01
0.8950,5.18343E-01
0.8960,4.79579E-01
0.8970,4.37652E-01
0.8980,3.92749E-01
0.8990,3.45091E-01
0.9000,2.94942E-01
0.9010,2.42602E-01
0.9020,1.88412E-01
0.9030,1.32745E-01
0.9040,7.60113E-02
0.9050,1.86529E-02
0.9060,-3.88613E-02
0.9070,-9.60373E-02
0.9080,-1.52361E-01
0.9090,-2.07305E-01
0.9100,-2.60331E-01
0.9110,-3.10897E-01
0.9120,-3.58466E-01
0.9130,-4.02510E-01
0.9140,-4.42520E-01
0.9150,-4.78011E-01
0.9160,-5.08528E-01
0.9170,-5.33660E-01
0.9180,-5.53041E-01
0.9190,-5.66357E-01
0.9200,-5.73359E-01
0.9210,-5.73864E-01
0.9220,-5.67760E-01
0.9230,-5.55015E-01
0.9240,-5.35678E-01
0.9250,-5.09882E-01
0.9260,-4.77847E-01
0.9270,-4.39880E-01
0.9280,-3.96377E-01
0.9290,-3.47813E-01
0.9300,-2.94750E-01
0.9310,-2.37823E-01
0.9320,-1.77737E-01
0.9330,-1.15261E-01
0.9340,-5.12154E-02
0.9350,1.35350E-02
0.9360,7.80946E-02
0.9370,1.41548E-01
0.9380,2.02976E-01
0.9390,2.61465E-01
0.9400,3.16127E-01
0.9410,3.66110E-01
0.9420,4.10616E-01
0.9430,4.48916E-01
0.9440,4.80362E-01
0.9450,5.04402E-01
0.9460,5.20591E-01
0.9470,5.28602E-01
0.9480,5.28233E-01
0.9490,5.19418E-01
0.9500,5.02225E-01
0.9510,4.76865E-01
0.9520,4.43686E-01
0.9530,4.03174E-01
0.9540,3.55947E-01
0.9550,3.02745E-01
0.9560,2.44423E-01
0.9570,1.81936E-01
0.9580,1.16327E-01
0.9590,4.87077E-02
0.9600,-1.97591E-02
0.9610,-8.78777E-02
0.9620,-1.54442E-01
0.9630,-2.18257E-01
0.9640,-2.78159E-01
0.9650,-3.33041E-01
0.9660,-3.81872E-01
0.9670,-4.23717E-01
0.9680,-4.57759E-01
0.9690,-4.83315E-01
0.9700,-4.99854E-01
0.9710,-5.07005E-01
0.9720,-5.04576E-01
0.9730,-4.92551E-01
0.9740,-4.71102E-01
0.9750,-4.40585E-01
0.9760,-4.01538E-01
0.9770,-3.54673E-01
0.9780,-3.00862E-01
0.9790,-2.41127E-01
0.9800,-1.76619E-01
0.9810,-1.08597E-01
0.9820,-3.84041E-02
0.9830,3.25599E-02
0.9840,1.02865E-01
0.9850,1.71081E-01
0.9860,2.35807E-01
0.9870,2.95701E-01
0.9880,3.49509E-01
0.9890,3.96094E-01
0.9900,4.34457E-01
0.9910,4.63764E-01
0.9920,4.83367E-01
0.9930,4.92813E-01
0.9940,4.91864E-01
0.9950,4.80500E-01
0.9960,4.58923E-01
0.9970,4.27554E-01
0.9980,3.87030E-01
0.9990,3.38188E-01
1.0000,2.82052E-01
1.0010,2.19812E-01
1.0020,1.52797E-01
1.0030,8.24524E-02
1.0040,1.03054E-02
1.0050,-6.20669E-02
1.0060,-1.33072E-01
1.0070,-2.01136E-01
1.0080,-2.64742E-01
1.0090,-3.22460E-01
1.0100,-3.72985E-01
1.0110,-4.15165E-01
1.0120,-4.48025E-01
1.0130,-4.70799E-01
1.0140,-4.82942E-01
1.0150,-4.84148E-01
1.0160,-4.74356E-01
1.0170,-4.53759E-01
1.0180,-4.22797E-01
1.0190,-3.82149E-01
1.0200,-3.32723E-01
1.0210,-2.75634E-01
1.0220,-2.12180E-01
1.0230,-1.43814E-01
1.0240,-7.21095E-02
1.0250,1.27249E-03
1.0260,7.46241E-02
1.0270,1.46230E-01
1.0280,2.14407E-01
1.0290,2.77545E-01
1.0300,3.34145E-01
1.0310,3.82858E-01
1.0320,4.22514E-01
1.0330,4.52152E-01
1.0340,4.71048E-01
1.0350,4.78730E-01
1.0360,4.74993E-01
1.0370,4.59902E-01
1.0380,4.33799E-01
1.0390,3.97288E-01
1.0400,3.51228E-01
1.0410,2.96712E-01
1.0420,2.35038E-01
1.0430,1.67686E-01
1.0440,9.62764E-02
1.0450,2.25327E-02
1.0460,-5.17575E-02
1.0470,-1.24789E-01
1.0480,-1.94779E-01
1.0490,-2.60018E-01
1.0500,-3.18904E-01
1.0510,-3.69986E-01
1.0520,-4.12003E-01
1.0530,-4.43909E-01
1.0540,-4.64908E-01
1.0550,-4.74467E-01
1.0560,-4.72337E-01
1.0570,-4.58554E-01
1.0580,-4.33443E-01
1.0590,-3.97612E-01
1.0600,-3.51935E-01
1.0610,-2.97532E-01
1.0620,-2.35742E-01
1.0630,-1.68095E-01
1.0640,-9.62642E-02
1.0650,-2.20361E-02
1.0660,5.27412E-02
1.0670,1.26201E-01
1.0680,1.96507E-01
1.0690,2.61895E-01
1.0700,3.20724E-01
1.0710,3.71510E-01
1.0720,4.12972E-01
1.0730,4.44059E-01
1.0740,4.63978E-01
1.0750,4.72220E-01
1.0760,4.68566E-01
1.0770,4.53098E-01
1.0780,4.26198E-01
1.0790,3.88536E-01
1.0800,3.41054E-01
1.0810,2.84948E-01
1.0820,2.21630E-01
1.0830,1.52699E-01
1.0840,7.98987E-02
1.0850,5.07231E-03
1.0860,-6.98826E-02
1.0870,-1.43063E-01
1.0880,-2.12609E-01
1.0890,-2.76750E-01
1.0900,-3.33853E-01
1.0910,-3.82462E-01
1.0920,-4.21334E-01
1.0930,-4.49476E-01
1.0940,-4.66166E-01
1.0950,-4.70973E-01
1.0960,-4.63771E-01
1.0970,-4.44739E-01
1.0980,-4.14360E-01
1.0990,-3.73403E-01
1.1000,-3.22913E-01
1.1010,-2.64176E-01
1.1020,-1.98691E-01
1.1030,-1.28129E-01
1.1040,-5.42924E-02
1.1050,2.09319E-02
1.1060,9.56210E-02
1.1070,1.67865E-01
1.1080,2.35816E-01
1.1090,2.97737E-01
1.1100,3.52042E-01
1.1110,3.97342E-01
1.1120,4.32478E-01
1.1130,4.56551E-01
1.1140,4.68944E-01
1.1150,4.69342E-01
1.1160,4.57734E-01
1.1170,4.34416E-01
1.1180,3.99985E-01
1.1190,3.55323E-01
1.1200,3.01573E-01
1.1210,2.40109E-01
1.1220,1.72504E-01
1.1230,1.00487E-01
1.1240,2.59016E-02
1.1250,-4.93466E-02
1.1260,-1.23333E-01
1.1270,-1.94168E-01
1.1280,-2.60040E-01
1.1290,-3.19268E-01
1.1300,-3.70340E-01
1.1310,-4.11953E-01
1.1320,-4.43047E-01
1.1330,-4.62829E-01
1.1340,-4.70799E-01
1.1350,-4.66756E-01
1.1360,-4.50806E-01
1.1370,-4.23359E-01
1.1380,-3.85118E-01
1.1390,-3.37062E-01
1.1400,-2.80418E-01
1.1410,-2.16631E-01
1.1420,-1.47329E-01
1.1430,-7.42768E-02
1.1440,6.65376E-04
1.1450,7.55908E-02
1.1460,1.48595E-01
1.1470,2.17822E-01
1.1480,2.81517E-01
1.1490,3.38065E-01
1.1500,3.86032E-01
1.1510,4.24207E-01
1.1520,4.51626E-01
1.1530,4.67599E-01
1.1540,4.71728E-01
1.1550,4.63914E-01
1.1560,4.44360E-01
1.1570,4.13567E-01
1.1580,3.72321E-01
1.1590,3.21667E-01
1.1600,2.62892E-01
1.1610,1.97483E-01
1.1620,1.27092E-01
1.1630,5.34980E-02
1.1640,-2.14439E-02
1.1650,-9.58462E-02
1.1660,-1.67837E-01
1.1670,-2.35609E-01
1.1680,-2.97460E-01
1.1690,-3.51842E-01
1.1700,-3.97396E-01
1.1710,-4.32985E-01
1.1720,-4.57725E-01
1.1730,-4.71002E-01
1.1740,-4.72495E-01
1.1750,-4.62172E-01
1.1760,-4.40302E-01
1.1770,-4.07439E-01
1.1780,-3.64411E-01
1.1790,-3.12299E-01
1.1800,-2.52406E-01
1.1810,-1.86232E-01
1.1820,-1.15425E-01
1.1830,-4.17498E-02
1.1840,3.29624E-02
1.1850,1.06857E-01
1.1860,1.78103E-01
1.1870,2.44938E-01
1.1880,3.05712E-01
1.1890,3.58926E-01
1.1900,4.03274E-01
1.1910,4.37668E-01
1.1920,4.61269E-01
1.1930,4.73504E-01
1.1940,4.74084E-01
1.1950,4.63003E-01
1.1960,4.40545E-01
1.1970,4.07273E-01
1.1980,3.64011E-01
1.1990,3.11830E-01
1.2000,2.52015E-01
1.2010,1.86036E-01
1.2020,1.15512E-01
1.2030,4.21681E-02
1.2040,-3.22045E-02
1.2050,-1.05793E-01
1.2060,-1.76807E-01
1.2070,-2.43523E-01
1.2080,-3.04324E-01
1.2090,-3.57743E-01
1.2100,-4.02491E-01
1.2110,-4.37493E-01
1.2120,-4.61915E-01
1.2130,-4.75176E-01
1.2140,-4.76968E-01
1.2150,-4.67261E-01
1.2160,-4.46300E-01
1.2170,-4.14602E-01
1.2180,-3.72941E-01
1.2190,-3.22327E-01
1.2200,-2.63983E-01
1.2210,-1.99317E-01
1.2220,-1.29881E-01
1.2230,-5.73416E-02
1.2240,1.65672E-02
1.2250,9.00813E-02
1.2260,1.61450E-01
1.2270,2.28979E-01
1.2280,2.91068E-01
1.2290,3.46249E-01
1.2300,3.93222E-01
1.2310,4.30886E-01
1.2320,4.58360E-01
1.2330,4.75008E-01
1.2340,4.80451E-01
1.2350,4.74573E-01
1.2360,4.57527E-01
1.2370,4.29727E-01
1.2380,3.91840E-01
1.2390,3.44765E-01
1.2400,2.89617E-01
1.2410,2.27696E-01
1.2420,1.60456E-01
1.2430,8.94732E-02
1.2440,1.64054E-02
1.2450,-5.70444E-02
1.2460,-1.29169E-01
1.2470,-1.98297E-01
1.2480,-2.62829E-01
1.2490,-3.21279E-01
1.2500,-3.72303E-01
1.2510,-4.14734E-01
1.2520,-4.47604E-01
1.2530,-4.70171E-01
1.2540,-4.81929E-01
1.2550,-4.82623E-01
1.2560,-4.72253E-01
1.2570,-4.51070E-01
1.2580,-4.19575E-01
1.2590,-3.78501E-01
1.2600,-3.28798E-01
1.2610,-2.71608E-01
1.2620,-2.08244E-01
1.2630,-1.40152E-01
1.2640,-6.88820E-02
1.2650,3.94725E-03
1.2660,7.66876E-02
1.2670,1.47698E-01
1.2680,2.15379E-01
1.2690,2.78214E-01
1.2700,3.34798E-01
1.2710,3.83869E-01
1.2720,4.24341E-01
1.2730,4.55320E-01
1.2740,4.76128E-01
1.2750,4.86317E-01
1.2760,4.85676E-01
1.2770,4.74235E-01
1.2780,4.52266E-01
1.2790,4.20270E-01
1.2800,3.78972E-01
1.2810,3.29299E-01
1.2820,2.72359E-01
1.2830,2.09419E-01
1.2840,1.41872E-01
1.2850,7.12086E-02
1.2860,-1.01653E-03
1.2870,-7.32198E-02
1.2880,-1.43823E-01
1.2890,-2.11288E-01
1.2900,-2.74150E-01
1.2910,-3.31048E-01
1.2920,-3.80758E-01
1.2930,-4.22211E-01
1.2940,-4.54524E-01
1.2950,-4.77014E-01
1.2960,-4.89211E-01
1.2970,-4.90870E-01
1.2980,-4.81971E-01
1.2990,-4.62723E-01
1.3000,-4.33556E-01
1.3010,-3.95110E-01
1.3020,-3.48222E-01
1.3030,-2.93907E-01
1.3040,-2.33332E-01
1.3050,-1.67796E-01
1.3060,-9.86988E-02
1.3070,-2.75099E-02
1.3080,4.42613E-02
1.3090,1.15098E-01
1.3100,1.83509E-01
1.3110,2.48059E-01
1.3120,3.07397E-01
1.3130,3.60288E-01
1.3140,4.05636E-01
1.3150,4.42505E-01
1.3160,4.70141E-01
1.3170,4.87984E-01
1.3180,4.95679E-01
1.3190,4.93084E-01
1.3200,4.80271E-01
1.3210,4.57522E-01
1.3220,4.25324E-01
1.3230,3.84358E-01
1.3240,3.35481E-01
1.3250,2.79712E-01
1.3260,2.18206E-01
1.3270,1.52233E-01
1.3280,8.31476E-02
1.3290,1.23658E-02
1.3300,-5.86682E-02
1.3310,-1.28510E-01
1.3320,-1.95744E-01
1.3330,-2.59014E-01
1.3340,-3.17046E-01
1.3350,-3.68679E-01
1.3360,-4.12883E-01
1.3370,-4.48783E-01
1.3380,-4.75672E-01
1.3390,-4.93028E-01
1.3400,-5.00520E-01
1.3410,-4.98017E-01
1.3420,-4.85586E-01
1.3430,-4.63492E-01
1.3440,-4.32192E-01
1.3450,-3.92322E-01
1.3460,-3.44688E-01
1.3470,-2.90244E-01
1.3480,-2.30076E-01
1.3490,-1.65379E-01
1.3500,-9.74324E-02
1.3510,-2.75744E-02
1.3520,4.28238E-02
1.3530,1.12386E-01
1.3540,1.79756E-01
1.3550,2.43627E-01
1.3560,3.02764E-01
1.3570,3.56029E-01
1.3580,4.02401E-01
1.3590,4.40997E-01
1.3600,4.71086E-01
1.3610,4.92106E-01
1.3620,5.03669E-01
1.3630,5.05570E-01
1.3640,4.97792E-01
1.3650,4.80502E-01
1.3660,4.54046E-01
1.3670,4.18946E-01
1.3680,3.75885E-01
1.3690,3.25694E-01
1.3700,2.69338E-01
1.3710,2.07892E-01
1.3720,1.42526E-01
1.3730,7.44760E-02
1.3740,5.02691E-03
1.3750,-6.45169E-02
1.3760,-1.32854E-01
1.3770,-1.98709E-01
1.3780,-2.60861E-01
1.3790,-3.18159E-01
1.3800,-3.69550E-01
1.3810,-4.14091E-01
1.3820,-4.50973E-01
1.3830,-4.79528E-01
1.3840,-4.99248E-01
1.3850,-5.09787E-01
1.3860,-5.10970E-01
1.3870,-5.02792E-01
1.3880,-4.85422E-01
1.3890,-4.59196E-01
1.3900,-4.24607E-01
1.3910,-3.82302E-01
1.3920,-3.33063E-01
1.3930,-2.77794E-01
1.3940,-2.17507E-01
1.3950,-1.53298E-01
1.3960,-8.63305E-02
1.3970,-1.78123E-02
1.3980,5.10254E-02
1.3990,1.18951E-01
1.4000,1.84754E-01
1.4010,2.47267E-01
1.4020,3.05385E-01
1.4030,3.58086E-01
1.4040,4.04448E-01
1.4050,4.43665E-01
1.4060,4.75061E-01
1.4070,4.98099E-01
1.4080,5.12391E-01
1.4090,5.17706E-01
1.4100,5.13969E-01
1.4110,5.01263E-01
1.4120,4.79829E-01
1.4130,4.50058E-01
1.4140,4.12482E-01
1.4150,3.67769E-01
1.4160,3.16704E-01
1.4170,2.60183E-01
1.4180,1.99187E-01
1.4190,1.34773E-01
1.4200,6.80508E-02
1.4210,1.65599E-04
1.4220,-6.77228E-02
1.4230,-1.34459E-01
1.4240,-1.98914E-01
1.4250,-2.59998E-01
1.4260,-3.16688E-01
1.4270,-3.68036E-01
1.4280,-4.13189E-01
1.4290,-4.51401E-01
1.4300,-4.82049E-01
1.4310,-5.04634E-01
1.4320,-5.18797E-01
1.4330,-5.24322E-01
1.4340,-5.21133E-01
1.4350,-5.09304E-01
1.4360,-4.89049E-01
1.4370,-4.60719E-01
1.4380,-4.24800E-01
1.4390,-3.81898E-01
1.4400,-3.32732E-01
1.4410,-2.78121E-01
1.4420,-2.18968E-01
1.4430,-1.56246E-01
1.4440,-9.09833E-02
1.4450,-2.42445E-02
1.4460,4.28872E-02
1.4470,1.09327E-01
1.4480,1.74004E-01
1.4490,2.35885E-01
1.4500,2.93980E-01
1.4510,3.47370E-01
1.4520,3.95210E-01
1.4530,4.36752E-01
1.4540,4.71347E-01
1.4550,4.98464E-01
1.4560,5.17688E-01
1.4570,5.28733E-01
1.4580,5.31443E-01
1.4590,5.25795E-01
1.4600,5.11896E-01
1.4610,4.89981E-01
1.4620,4.60410E-01
1.4630,4.23662E-01
1.4640,3.80324E-01
1.4650,3.31083E-01
1.4660,2.76716E-01
1.4670,2.18073E-01
1.4680,1.56067E-01
1.4690,9.16614E-02
1.4700,2.58483E-02
1.4710,-4.03609E-02
1.4720,-1.05954E-01
1.4730,-1.69932E-01
1.4740,-2.31326E-01
1.4750,-2.89210E-01
1.4760,-3.42716E-01
1.4770,-3.91044E-01
1.4780,-4.33479E-01
1.4790,-4.69394E-01
1.4800,-4.98267E-01
1.4810,-5.19680E-01
1.4820,-5.33331E-01
1.4830,-5.39033E-01
1.4840,-5.36720E-01
1.4850,-5.26443E-01
1.4860,-5.08374E-01
1.4870,-4.82797E-01
1.4880,-4.50105E-01
1.4890,-4.10795E-01
1.4900,-3.65459E-01
1.4910,-3.14774E-01
1.4920,-2.59492E-01
1.4930,-2.00430E-01
1.4940,-1.38453E-01
1.4950,-7.44685E-02
1.4960,-9.40587E-03
1.4970,5.57930E-02
1.4980,1.20189E-01
1.4990,1.82857E-01
1.5000,2.42904E-01
1.5010,2.99477E-01
1.5020,3.51775E-01
1.5030,3.99065E-01
1.5040,4.40685E-01
1.5050,4.76059E-01
1.5060,5.04700E-01
1.5070,5.26221E-01
1.5080,5.40333E-01
1.5090,5.46857E-01
1.5100,5.45719E-01
1.5110,5.36951E-01
1.5120,5.20694E-01
1.5130,4.97190E-01
1.5140,4.66785E-01
1.5150,4.29913E-01
1.5160,3.87100E-01
1.5170,3.38950E-01
1.5180,2.86138E-01
1.5190,2.29398E-01
1.5200,1.69518E-01
1.5210,1.07321E-01
1.5220,4.36622E-02
1.5230,-2.05910E-02
1.5240,-8.45652E-02
1.5250,-1.47395E-01
1.5260,-2.08236E-01
1.5270,-2.66272E-01
1.5280,-3.20730E-01
1.5290,-3.70889E-01
1.5300,-4.16087E-01
1.5310,-4.55734E-01
1.5320,-4.89314E-01
1.5330,-5.16395E-01
1.5340,-5.36634E-01
1.5350,-5.49780E-01
1.5360,-5.55675E-01
1.5370,-5.54260E-01
1.5380,-5.45570E-01
1.5390,-5.29735E-01
1.5400,-5.06980E-01
1.5410,-4.77618E-01
1.5420,-4.42045E-01
1.5430,-4.00738E-01
1.5440,-3.54245E-01
1.5450,-3.03178E-01
1.5460,-2.48207E-01
1.5470,-1.90045E-01
1.5480,-1.29448E-01
1.5490,-6.71946E-02
1.5500,-4.08375E-03
1.5510,5.90793E-02
1.5520,1.21493E-01
1.5530,1.82367E-01
1.5540,2.40938E-01
1.5550,2.96471E-01
1.5560,3.48277E-01
1.5570,3.95713E-01
1.5580,4.38197E-01
1.5590,4.75209E-01
1.5600,5.06303E-01
1.5610,5.31106E-01
1.5620,5.49325E-01
1.5630,5.60751E-01
1.5640,5.65259E-01
1.5650,5.62811E-01
1.5660,5.53453E-01
1.5670,5.37317E-01
1.5680,5.14616E-01
1.5690,4.85643E-01
1.5700,4.50765E-01
1.5710,4.10419E-01
1.5720,3.65107E-01
1.5730,3.15389E-01
1.5740,2.61872E-01
1.5750,2.05209E-01
1.5760,1.46088E-01
1.5770,8.52198E-02
1.5780,2.33353E-02
1.5790,-3.88270E-02
1.5800,-1.00529E-01
1.5810,-1.61041E-01
1.5820,-2.19652E-01
1.5830,-2.75677E-01
1.5840,-3.28462E-01
1.5850,-3.77398E-01
1.5860,-4.21922E-01
1.5870,-4.61525E-01
1.5880,-4.95759E-01
1.5890,-5.24240E-01
1.5900,-5.46652E-01
1.5910,-5.62751E-01
1.5920,-5.72368E-01
1.5930,-5.75408E-01
1.5940,-5.71852E-01
1.5950,-5.61758E-01
1.5960,-5.45257E-01
1.5970,-5.22552E-01
1.5980,-4.93917E-01
1.5990,-4.59690E-01
1.6000,-4.20272E-01
1.6010,-3.76120E-01
1.6020,-3.27742E-01
1.6030,-2.75691E-01
1.6040,-2.20557E-01
1.6050,-1.62963E-01
1.6060,-1.03556E-01
1.6070,-4.29996E-02
1.6080,1.80328E-02
1.6090,7.88664E-02
1.6100,1.38832E-01
1.6110,1.97272E-01
1.6120,2.53552E-01
1.6130,3.07060E-01
1.6140,3.57221E-01
1.6150,4.03498E-01
1.6160,4.45398E-01
1.6170,4.82480E-01
1.6180,5.14354E-01
1.6190,5.40692E-01
1.6200,5.61224E-01
1.6210,5.75745E-01
1.6220,5.84115E-01
1.6230,5.86260E-01
1.6240,5.82174E-01
1.6250,5.71916E-01
1.6260,5.55609E-01
1.6270,5.33441E-01
1.6280,5.05660E-01
1.6290,4.72572E-01
1.6300,4.34537E-01
1.6310,3.91964E-01
1.6320,3.45308E-01
1.6330,2.95065E-01
1.6340,2.41764E-01
1.6350,1.85964E-01
1.6360,1.28246E-01
1.6370,6.92097E-02
1.6380,9.46286E-03
1.6390,-5.03811E-02
1.6400,-1.09711E-01
1.6410,-1.67925E-01
1.6420,-2.24434E-01
1.6430,-2.78670E-01
1.6440,-3.30091E-01
1.6450,-3.78187E-01
1.6460,-4.22482E-01
1.6470,-4.62542E-01
1.6480,-4.97977E-01
1.6490,-5.28446E-01
1.6500,-5.53658E-01
1.6510,-5.73376E-01
1.6520,-5.87420E-01
1.6530,-5.95665E-01
1.6540,-5.98044E-01
1.6550,-5.94549E-01
1.6560,-5.85230E-01
1.6570,-5.70192E-01
1.6580,-5.49597E-01
1.6590,-5.23658E-01
1.6600,-4.92641E-01
1.6610,-4.56859E-01
1.6620,-4.16670E-01
1.6630,-3.72470E-01
1.6640,-3.24696E-01
1.6650,-2.73812E-01
1.6660,-2.20314E-01
1.6670,-1.64717E-01
1.6680,-1.07555E-01
1.6690,-4.93729E-02
1.6700,9.27573E-03
1.6710,6.78372E-02
1.6720,1.25761E-01
1.6730,1.82505E-01
1.6740,2.37542E-01
1.6750,2.90363E-01
1.6760,3.40480E-01
1.6770,3.87437E-01
1.6780,4.30806E-01
1.6790,4.70196E-01
1.6800,5.05253E-01
1.6810,5.35668E-01
1.6820,5.61172E-01
1.6830,5.81545E-01
1.6840,5.96615E-01
1.6850,6.06258E-01
1.6860,6.10400E-01
1.6870,6.09018E-01
1.6880,6.02138E-01
1.6890,5.89837E-01
1.6900,5.72238E-01
1.6910,5.49514E-01
1.6920,5.21879E-01
1.6930,4.89593E-01
1.6940,4.52955E-01
1.6950,4.12301E-01
1.6960,3.68000E-01
1.6970,3.20453E-01
1.6980,2.70087E-01
1.6990,2.17349E-01
1.7000,1.62709E-01
1.7010,1.06649E-01
1.7020,4.96588E-02
1.7030,-7.76259E-03
1.7040,-6.51169E-02
1.7050,-1.21909E-01
1.7060,-1.77650E-01
1.7070,-2.31864E-01
1.7080,-2.84090E-01
1.7090,-3.33886E-01
1.7100,-3.80834E-01
1.7110,-4.24542E-01
1.7120,-4.64646E-01
1.7130,-5.00817E-01
1.7140,-5.32760E-01
1.7150,-5.60215E-01
1.7160,-5.82965E-01
1.7170,-6.00830E-01
1.7180,-6.13675E-01
1.7190,-6.21404E-01
1.7200,-6.23967E-01
1.7210,-6.21356E-01
1.7220,-6.13605E-01
1.7230,-6.00793E-01
1.7240,-5.83037E-01
1.7250,-5.60496E-01
1.7260,-5.33367E-01
1.7270,-5.01884E-01
1.7280,-4.66313E-01
1.7290,-4.26955E-01
1.7300,-3.84138E-01
1.7310,-3.38217E-01
1.7320,-2.89570E-01
1.7330,-2.38595E-01
1.7340,-1.85708E-01
1.7350,-1.31335E-01
1.7360,-7.59147E-02
1.7370,-1.98904E-02
1.7380,3.62920E-02
1.7390,9.21873E-02
1.7400,1.47355E-01
1.7410,2.01364E-01
1.7420,2.53791E-01
1.7430,3.04231E-01
1.7440,3.52296E-01
1.7450,3.97616E-01
1.7460,4.39848E-01
1.7470,4.78671E-01
1.7480,5.13795E-01
1.7490,5.44958E-01
1.7500,5.71932E-01
1.7510,5.94521E-01
1.7520,6.12564E-01
1.7530,6.25934E-01
1.7540,6.34542E-01
1.7550,6.38336E-01
1.7560,6.37300E-01
1.7570,6.31454E-01
1.7580,6.20854E-01
1.7590,6.05594E-01
1.7600,5.85799E-01
1.7610,5.61629E-01
1.7620,5.33277E-01
1.7630,5.00962E-01
1.7640,4.64936E-01
1.7650,4.25475E-01
1.7660,3.82878E-01
1.7670,3.37467E-01
1.7680,2.89582E-01
1.7690,2.39579E-01
1.7700,1.87830E-01
1.7710,1.34714E-01
1.7720,8.06217E-02
1.7730,2.59456E-02
1.7740,-2.89179E-02
1.7750,-8.35734E-02
1.7760,-1.37629E-01
1.7770,-1.90701E-01
1.7780,-2.42411E-01
1.7790,-2.92396E-01
1.7800,-3.40305E-01
1.7810,-3.85804E-01
1.7820,-4.28580E-01
1.7830,-4.68337E-01
1.7840,-5.04804E-01
1.7850,-5.37736E-01
1.7860,-5.66910E-01
1.7870,-5.92135E-01
1.7880,-6.13245E-01
1.7890,-6.30104E-01
1.7900,-6.42609E-01
1.7910,-6.50684E-01
1.7920,-6.54285E-01
1.7930,-6.53400E-01
1.7940,-6.48047E-01
1.7950,-6.38275E-01
1.7960,-6.24161E-01
1.7970,-6.05813E-01
1.7980,-5.83367E-01
1.7990,-5.56985E-01
1.8000,-5.26854E-01
1.8010,-4.93189E-01
1.8020,-4.56222E-01
1.8030,-4.16210E-01
1.8040,-3.73427E-01
1.8050,-3.28165E-01
1.8060,-2.80731E-01
1.8070,-2.31442E-01
1.8080,-1.80629E-01
1.8090,-1.28629E-01
1.8100,-7.57874E-02
1.8110,-2.24500E-02
1.8120,3.10337E-02
1.8130,8.43160E-02
1.8140,1.37052E-01
1.8150,1.88903E-01
1.8160,2.39536E-01
1.8170,2.88630E-01
1.8180,3.35874E-01
1.8190,3.80970E-01
1.8200,4.23638E-01
1.8210,4.63613E-01
1.8220,5.00648E-01
1.8230,5.34516E-01
1.8240,5.65014E-01
1.8250,5.91958E-01
1.8260,6.15188E-01
1.8270,6.34570E-01
1.8280,6.49993E-01
1.8290,6.61372E-01
1.8300,6.68646E-01
1.8310,6.71783E-01
1.8320,6.70773E-01
1.8330,6.65635E-01
1.8340,6.56411E-01
1.8350,6.43168E-01
1.8360,6.25999E-01
1.8370,6.05018E-01
1.8380,5.80363E-01
1.8390,5.52193E-01
1.8400,5.20689E-01
1.8410,4.86049E-01
1.8420,4.48489E-01
1.8430,4.08242E-01
1.8440,3.65556E-01
1.8450,3.20692E-01
1.8460,2.73923E-01
1.8470,2.25531E-01
1.8480,1.75805E-01
1.8490,1.25044E-01
1.8500,7.35474E-02
1.8510,2.16197E-02
1.8520,-3.04346E-02
1.8530,-8.23115E-02
1.8540,-1.33710E-01
1.8550,-1.84334E-01
1.8560,-2.33892E-01
1.8570,-2.82101E-01
1.8580,-3.28689E-01
1.8590,-3.73391E-01
1.8600,-4.15959E-01
1.8610,-4.56154E-01
1.8620,-4.93755E-01
1.8630,-5.28556E-01
1.8640,-5.60367E-01
1.8650,-5.89017E-01
1.8660,-6.14353E-01
1.8670,-6.36243E-01
1.8680,-6.54574E-01
1.8690,-6.69252E-01
1.8700,-6.80207E-01
1.8710,-6.87387E-01
1.8720,-6.90764E-01
1.8730,-6.90329E-01
1.8740,-6.86095E-01
1.8750,-6.78096E-01
1.8760,-6.66385E-01
1.8770,-6.51037E-01
1.8780,-6.32146E-01
1.8790,-6.09823E-01
1.8800,-5.84200E-01
1.8810,-5.55422E-01
1.8820,-5.23655E-01
1.8830,-4.89077E-01
1.8840,-4.51880E-01
1.8850,-4.12271E-01
1.8860,-3.70466E-01
1.8870,-3.26695E-01
1.8880,-2.81193E-01
1.8890,-2.34207E-01
1.8900,-1.85988E-01
1.8910,-1.36792E-01
1.8920,-8.68789E-02
1.8930,-3.65124E-02
1.8940,1.40443E-02
1.8950,6.45282E-02
1.8960,1.14678E-01
1.8970,1.64236E-01
1.8980,2.12948E-01
1.8990,2.60566E-01
1.9000,3.06850E-01
1.9010,3.51567E-01
1.9020,3.94493E-01
1.9030,4.35415E-01
1.9040,4.74132E-01
1.9050,5.10454E-01
1.9060,5.44204E-01
1.9070,5.75220E-01
1.9080,6.03355E-01
1.9090,6.28476E-01
1.9100,6.50465E-01
1.9110,6.69222E-01
1.9120,6.84664E-01
1.9130,6.96723E-01
1.9140,7.05348E-01
1.9150,7.10507E-01
1.9160,7.12185E-01
1.9170,7.10382E-01
1.9180,7.05116E-01
1.9190,6.96424E-01
1.9200,6.84356E-01
1.9210,6.68980E-01
1.9220,6.50379E-01
1.9230,6.28651E-01
1.9240,6.03910E-01
1.9250,5.76281E-01
1.9260,5.45905E-01
1.9270,5.12932E-01
1.9280,4.77528E-01
1.9290,4.39865E-01
1.9300,4.00127E-01
1.9310,3.58507E-01
1.9320,3.15206E-01
1.9330,2.70429E-01
1.9340,2.24392E-01
1.9350,1.77310E-01
1.9360,1.29405E-01
1.9370,8.09013E-02
1.9380,3.20242E-02
1.9390,-1.70005E-02
1.9400,-6.59472E-02
1.9410,-1.14592E-01
1.9420,-1.62714E-01
1.9430,-2.10095E-01
1.9440,-2.56522E-01
1.9450,-3.01787E-01
1.9460,-3.45690E-01
1.9470,-3.88035E-01
1.9480,-4.28637E-01
1.9490,-4.67318E-01
1.9500,-5.03911E-01
1.9510,-5.38258E-01
1.9520,-5.70212E-01
1.9530,-5.99639E-01
1.9540,-6.26414E-01
1.9550,-6.50426E-01
1.9560,-6.71578E-01
1.9570,-6.89784E-01
1.9580,-7.04972E-01
1.9590,-7.17083E-01
1.9600,-7.26074E-01
1.9610,-7.31912E-01
1.9620,-7.34582E-01
1.9630,-7.34080E-01
1.9640,-7.30416E-01
1.9650,-7.23614E-01
1.9660,-7.13712E-01
1.9670,-7.00760E-01
1.9680,-6.84822E-01
1.9690,-6.65971E-01
1.9700,-6.44298E-01
1.9710,-6.19899E-01
1.9720,-5.92885E-01
1.9730,-5.63377E-01
1.9740,-5.31504E-01
1.9750,-4.97407E-01
1.9760,-4.61234E-01
1.9770,-4.23139E-01
1.9780,-3.83288E-01
1.9790,-3.41848E-01
1.9800,-2.98996E-01
1.9810,-2.54911E-01
1.9820,-2.09779E-01
1.9830,-1.63786E-01
1.9840,-1.17124E-01
1.9850,-6.99833E-02
1.9860,-2.25582E-02
1.9870,2.49586E-02
1.9880,7.23744E-02
1.9890,1.19498E-01
1.9900,1.66141E-01
1.9910,2.12116E-01
1.9920,2.57242E-01
1.9930,3.01339E-01
1.9940,3.44236E-01
1.9950,3.85765E-01
1.9960,4.25764E-01
1.9970,4.64079E-01
1.9980,5.00563E-01
1.9990,5.35078E-01
2.0000,5.67493E-01
2.0010,5.97686E-01
2.0020,6.25546E-01
2.0030,6.50970E-01
2.0040,6.73866E-01
2.0050,6.94151E-01
2.0060,7.11753E-01
2.0070,7.26613E-01
2.0080,7.38679E-01
2.0090,7.47913E-01
2.0100,7.54287E-01
2.0110,7.57785E-01
2.0120,7.58399E-01
2.0130,7.56136E-01
2.0140,7.51011E-01
2.0150,7.43051E-01
2.0160,7.32295E-01
2.0170,7.18789E-01
2.0180,7.02591E-01
2.0190,6.83769E-01
2.0200,6.62400E-01
2.0210,6.38570E-01
2.0220,6.12374E-01
2.0230,5.83915E-01
2.0240,5.53305E-01
2.0250,5.20660E-01
2.0260,4.86108E-01
2.0270,4.49778E-01
2.0280,4.11809E-01
2.0290,3.72343E-01
2.0300,3.31527E-01
2.0310,2.89512E-01
2.0320,2.46453E-01
2.0330,2.02508E-01
2.0340,1.57837E-01
2.0350,1.12602E-01
2.0360,6.69655E-02
2.0370,2.10907E-02
2.0380,-2.48590E-02
2.0390,-7.07208E-02
2.0400,-1.16334E-01
2.0410,-1.61537E-01
2.0420,-2.06176E-01
2.0430,-2.50093E-01
2.0440,-2.93140E-01
2.0450,-3.35169E-01
2.0460,-3.76037E-01
2.0470,-4.15608E-01
2.0480,-4.53748E-01
2.0490,-4.90331E-01
2.0500,-5.25237E-01
2.0510,-5.58352E-01
2.0520,-5.89570E-01
2.0530,-6.18789E-01
2.0540,-6.45918E-01
2.0550,-6.70871E-01
2.0560,-6.93573E-01
2.0570,-7.13953E-01
2.0580,-7.31951E-01
2.0590,-7.47515E-01
2.0600,-7.60601E-01
2.0610,-7.71173E-01
2.0620,-7.79204E-01
2.0630,-7.84677E-01
2.0640,-7.87581E-01
2.0650,-7.87914E-01
2.0660,-7.85685E-01
2.0670,-7.80908E-01
2.0680,-7.73607E-01
2.0690,-7.63813E-01
2.0700,-7.51566E-01
2.0710,-7.36912E-01
2.0720,-7.19907E-01
2.0730,-7.00610E-01
2.0740,-6.79092E-01
2.0750,-6.55426E-01
2.0760,-6.29695E-01
2.0770,-6.01985E-01
2.0780,-5.72390E-01
2.0790,-5.41007E-01
2.0800,-5.07939E-01
2.0810,-4.73295E-01
2.0820,-4.37185E-01
2.0830,-3.99726E-01
2.0840,-3.61037E-01
2.0850,-3.21240E-01
2.0860,-2.80460E-01
2.0870,-2.38824E-01
2.0880,-1.96463E-01
2.0890,-1.53505E-01
2.0900,-1.10083E-01
2.0910,-6.63292E-02
2.0920,-2.23759E-02
2.0930,2.16446E-02
2.0940,6.56004E-02
2.0950,1.09361E-01
2.0960,1.52796E-01
2.0970,1.95779E-01
2.0980,2.38184E-01
2.0990,2.79886E-01
2.1000,3.20767E-01
2.1010,3.60709E-01
2.1020,3.99596E-01
2.1030,4.37321E-01
2.1040,4.73775E-01
2.1050,5.08858E-01
2.1060,5.42472E-01
2.1070,5.74525E-01
2.1080,6.04928E-01
2.1090,6.33600E-01
2.1100,6.60464E-01
2.1110,6.85449E-01
2.1120,7.08489E-01
2.1130,7.29526E-01
2.1140,7.48504E-01
2.1150,7.65377E-01
2.1160,7.80105E-01
2.1170,7.92651E-01
2.1180,8.02989E-01
2.1190,8.11096E-01
2.1200,8.16955E-01
2.1210,8.20559E-01
2.1220,8.21903E-01
2.1230,8.20991E-01
2.1240,8.17832E-01
2.1250,8.12442E-01
2.1260,8.04842E-01
2.1270,7.95059E-01
2.1280,7.83127E-01
2.1290,7.69084E-01
2.1300,7.52974E-01
2.1310,7.34848E-01
2.1320,7.14759E-01
2.1330,6.92767E-01
2.1340,6.68937E-01
2.1350,6.43337E-01
2.1360,6.16040E-01
2.1370,5.87122E-01
2.1380,5.56666E-01
2.1390,5.24755E-01
2.1400,4.91477E-01
2.1410,4.56923E-01
2.1420,4.21185E-01
2.1430,3.84361E-01
2.1440,3.46547E-01
2.1450,3.07845E-01
2.1460,2.68356E-01
2.1470,2.28183E-01
2.1480,1.87430E-01
2.1490,1.46202E-01
2.1500,1.04605E-01
2.1510,6.27448E-02
2.1520,2.07270E-02
2.1530,-2.13426E-02
2.1540,-6.33590E-02
2.1550,-1.05218E-01
2.1560,-1.46817E-01
2.1570,-1.88053E-01
2.1580,-2.28826E-01
2.1590,-2.69038E-01
2.1600,-3.08592E-01
2.1610,-3.47393E-01
2.1620,-3.85351E-01
2.1630,-4.22375E-01
2.1640,-4.58380E-01
2.1650,-4.93281E-01
2.1660,-5.26999E-01
2.1670,-5.59457E-01
2.1680,-5.90581E-01
2.1690,-6.20302E-01
2.1700,-6.48555E-01
2.1710,-6.75276E-01
2.1720,-7.00409E-01
2.1730,-7.23899E-01
2.1740,-7.45697E-01
2.1750,-7.65757E-01
2.1760,-7.84039E-01
2.1770,-8.00506E-01
2.1780,-8.15127E-01
2.1790,-8.27872E-01
2.1800,-8.38720E-01
2.1810,-8.47652E-01
2.1820,-8.54653E-01
2.1830,-8.59715E-01
2.1840,-8.62831E-01
2.1850,-8.64002E-01
2.1860,-8.63231E-01
2.1870,-8.60527E-01
2.1880,-8.55901E-01
2.1890,-8.49371E-01
2.1900,-8.40957E-01
2.1910,-8.30684E-01
2.1920,-8.18580E-01
2.1930,-8.04679E-01
2.1940,-7.89017E-01
2.1950,-7.71634E-01
2.1960,-7.52574E-01
2.1970,-7.31882E-01
2.1980,-7.09610E-01
2.1990,-6.85811E-01
2.2000,-6.60541E-01
2.2010,-6.33858E-01
2.2020,-6.05825E-01
2.2030,-5.76505E-01
2.2040,-5.45965E-01
2.2050,-5.14273E-01
2.2060,-4.81500E-01
2.2070,-4.47718E-01
2.2080,-4.13001E-01
2.2090,-3.77425E-01
2.2100,-3.41066E-01
2.2110,-3.04002E-01
2.2120,-2.66312E-01
2.2130,-2.28075E-01
2.2140,-1.89371E-01
2.2150,-1.50281E-01
2.2160,-1.10886E-01
2.2170,-7.12660E-02
2.2180,-3.15022E-02
2.2190,8.32505E-03
2.2200,4.81356E-02
2.2210,8.78501E-02
2.2220,1.27390E-01
2.2230,1.66677E-01
2.2240,2.05634E-01
2.2250,2.44186E-01
2.2260,2.82259E-01
2.2270,3.19780E-01
2.2280,3.56677E-01
2.2290,3.92881E-01
2.2300,4.28325E-01
2.2310,4.62941E-01
2.2320,4.96668E-01
2.2330,5.29443E-01
2.2340,5.61206E-01
2.2350,5.91902E-01
2.2360,6.21475E-01
2.2370,6.49873E-01
2.2380,6.77048E-01
2.2390,7.02952E-01
2.2400,7.27542E-01
2.2410,7.50775E-01
2.2420,7.72614E-01
2.2430,7.93024E-01
2.2440,8.11971E-01
2.2450,8.29426E-01
2.2460,8.45362E-01
2.2470,8.59756E-01
2.2480,8.72586E-01
2.2490,8.83835E-01
2.2500,8.93489E-01
2.2510,9.01535E-01
2.2520,9.07965E-01
2.2530,9.12773E-01
2.2540,9.15956E-01
2.2550,9.17514E-01
2.2560,9.17451E-01
2.2570,9.15772E-01
2.2580,9.12486E-01
2.2590,9.07604E-01
2.2600,9.01141E-01
2.2610,8.93113E-01
2.2620,8.83540E-01
2.2630,8.72444E-01
2.2640,8.59850E-01
2.2650,8.45784E-01
2.2660,8.30276E-01
2.2670,8.13357E-01
2.2680,7.95060E-01
2.2690,7.75423E-01
2.2700,7.54482E-01
2.2710,7.32278E-01
2.2720,7.08851E-01
2.2730,6.84246E-01
2.2740,6.58507E-01
2.2750,6.31681E-01
2.2760,6.03816E-01
2.2770,5.74962E-01
2.2780,5.45169E-01
2.2790,5.14489E-01
2.2800,4.82974E-01
2.2810,4.50680E-01
2.2820,4.17661E-01
2.2830,3.83972E-01
2.2840,3.49669E-01
2.2850,3.14810E-01
2.2860,2.79452E-01
2.2870,2.43652E-01
2.2880,2.07468E-01
2.2890,1.70959E-01
2.2900,1.34183E-01
2.2910,9.71984E-02
2.2920,6.00626E-02
2.2930,2.28340E-02
2.2940,-1.44298E-02
2.2950,-5.16715E-02
2.2960,-8.88343E-02
2.2970,-1.25862E-01
2.2980,-1.62698E-01
2.2990,-1.99289E-01
2.3000,-2.35580E-01
2.3010,-2.71517E-01
2.3020,-3.07049E-01
2.3030,-3.42124E-01
2.3040,-3.76691E-01
2.3050,-4.10701E-01
2.3060,-4.44107E-01
2.3070,-4.76861E-01
2.3080,-5.08918E-01
2.3090,-5.40235E-01
2.3100,-5.70768E-01
2.3110,-6.00476E-01
2.3120,-6.29320E-01
2.3130,-6.57262E-01
2.3140,-6.84264E-01
2.3150,-7.10293E-01
2.3160,-7.35314E-01
2.3170,-7.59297E-01
2.3180,-7.82212E-01
2.3190,-8.04029E-01
2.3200,-8.24724E-01
2.3210,-8.44272E-01
2.3220,-8.62650E-01
2.3230,-8.79836E-01
2.3240,-8.95812E-01
2.3250,-9.10561E-01
2.3260,-9.24067E-01
2.3270,-9.36317E-01
2.3280,-9.47298E-01
2.3290,-9.57001E-01
2.3300,-9.65418E-01
2.3310,-9.72542E-01
2.3320,-9.78369E-01
2.3330,-9.82895E-01
2.3340,-9.86121E-01
2.3350,-9.88047E-01
2.3360,-9.88674E-01
2.3370,-9.88008E-01
2.3380,-9.86055E-01
2.3390,-9.82821E-01
2.3400,-9.78316E-01
2.3410,-9.72551E-01
2.3420,-9.65538E-01
2.3430,-9.57291E-01
2.3440,-9.47825E-01
2.3450,-9.37156E-01
2.3460,-9.25304E-01
2.3470,-9.12287E-01
2.3480,-8.98127E-01
2.3490,-8.82845E-01
2.3500,-8.66465E-01
2.3510,-8.49012E-01
2.3520,-8.30511E-01
2.3530,-8.10989E-01
2.3540,-7.90474E-01
2.3550,-7.68995E-01
2.3560,-7.46582E-01
2.3570,-7.23266E-01
2.3580,-6.99078E-01
2.3590,-6.74051E-01
2.3600,-6.48218E-01
2.3610,-6.21613E-01
2.3620,-5.94270E-01
2.3630,-5.66226E-01
2.3640,-5.37515E-01
2.3650,-5.08174E-01
2.3660,-4.78240E-01
2.3670,-4.47750E-01
2.3680,-4.16741E-01
2.3690,-3.85252E-01
2.3700,-3.53320E-01
2.3710,-3.20983E-01
2.3720,-2.88281E-01
2.3730,-2.55251E-01
2.3740,-2.21933E-01
2.3750,-1.88365E-01
2.3760,-1.54586E-01
2.3770,-1.20634E-01
2.3780,-8.65478E-02
2.3790,-5.23657E-02
2.3800,-1.81258E-02
2.3810,1.61341E-02
2.3820,5.03763E-02
2.3830,8.45637E-02
2.3840,1.18659E-01
2.3850,1.52626E-01
2.3860,1.86429E-01
2.3870,2.20033E-01
2.3880,2.53401E-01
2.3890,2.86499E-01
2.3900,3.19294E-01
2.3910,3.51753E-01
2.3920,3.83841E-01
2.3930,4.15528E-01
2.3940,4.46783E-01
2.3950,4.77573E-01
2.3960,5.07870E-01
2.3970,5.37645E-01
2.3980,5.66868E-01
2.3990,5.95513E-01
2.4000,6.23552E-01
2.4010,6.50961E-01
2.4020,6.77713E-01
2.4030,7.03785E-01
2.4040,7.29153E-01
2.4050,7.53795E-01
2.4060,7.77691E-01
2.4070,8.00818E-01
2.4080,8.23158E-01
2.4090,8.44693E-01
2.4100,8.65404E-01
2.4110,8.85275E-01
2.4120,9.04290E-01
2.4130,9.22434E-01
2.4140,9.39695E-01
2.4150,9.56058E-01
2.4160,9.71513E-01
2.4170,9.86048E-01
2.4180,9.99654E-01
2.4190,1.01232E+00
2.4200,1.02404E+00
2.4210,1.03481E+00
2.4220,1.04462E+00
2.4230,1.05347E+00
2.4240,1.06135E+00
2.4250,1.06826E+00
2.4260,1.07419E+00
2.4270,1.07915E+00
2.4280,1.08314E+00
2.4290,1.08615E+00
2.4300,1.08819E+00
2.4310,1.08926E+00
2.4320,1.08936E+00
2.4330,1.08850E+00
2.4340,1.08669E+00
2.4350,1.08392E+00
2.4360,1.08020E+00
2.4370,1.07555E+00
2.4380,1.06997E+00
2.4390,1.06346E+00
2.4400,1.05604E+00
2.4410,1.04773E+00
2.4420,1.03852E+00
2.4430,1.02843E+00
2.4440,1.01748E+00
2.4450,1.00567E+00
2.4460,9.93027E-01
2.4470,9.79555E-01
2.4480,9.65273E-01
2.4490,9.50196E-01
2.4500,9.34339E-01
2.4510,9.17718E-01
2.4520,9.00352E-01
2.4530,8.82257E-01
2.4540,8.63451E-01
2.4550,8.43952E-01
2.4560,8.23779E-01
2.4570,8.02950E-01
2.4580,7.81487E-01
2.4590,7.59407E-01
2.4600,7.36731E-01
2.4610,7.13480E-01
2.4620,6.89675E-01
2.4630,6.65335E-01
2.4640,6.40483E-01
2.4650,6.15140E-01
2.4660,5.89326E-01
2.4670,5.63065E-01
2.4680,5.36378E-01
2.4690,5.09287E-01
2.4700,4.81813E-01
2.4710,4.53981E-01
2.4720,4.25810E-01
2.4730,3.97325E-01
2.4740,3.68548E-01
2.4750,3.39500E-01
2.4760,3.10204E-01
2.4770,2.80684E-01
2.4780,2.50960E-01
2.4790,2.21056E-01
2.4800,1.90993E-01
2.4810,1.60795E-01
2.4820,1.30482E-01
2.4830,1.00077E-01
2.4840,6.96014E-02
2.4850,3.90774E-02
2.4860,8.52611E-03
2.4870,-2.20311E-02
2.4880,-5.25731E-02
2.4890,-8.30791E-02
2.4900,-1.13528E-01
2.4910,-1.43900E-01
2.4920,-1.74175E-01
2.4930,-2.04332E-01
2.4940,-2.34352E-01
2.4950,-2.64216E-01
2.4960,-2.93904E-01
2.4970,-3.23398E-01
2.4980,-3.52679E-01
2.4990,-3.81729E-01
2.5000,-4.10530E-01
2.5010,-4.39065E-01
2.5020,-4.67317E-01
2.5030,-4.95268E-01
2.5040,-5.22903E-01
2.5050,-5.50205E-01
2.5060,-5.77158E-01
2.5070,-6.03748E-01
2.5080,-6.29959E-01
2.5090,-6.55777E-01
2.5100,-6.81187E-01
2.5110,-7.06177E-01
2.5120,-7.30732E-01
2.5130,-7.54840E-01
2.5140,-7.78488E-01
2.5150,-8.01664E-01
2.5160,-8.24356E-01
2.5170,-8.46554E-01
2.5180,-8.68247E-01
2.5190,-8.89423E-01
2.5200,-9.10073E-01
2.5210,-9.30188E-01
2.5220,-9.49758E-01
2.5230,-9.68775E-01
2.5240,-9.87230E-01
2.5250,-1.00512E+00
2.5260,-1.02242E+00
2.5270,-1.03915E+00
2.5280,-1.05528E+00
2.5290,-1.07082E+00
2.5300,-1.08576E+00
2.5310,-1.10008E+00
2.5320,-1.11380E+00
2.5330,-1.12690E+00
2.5340,-1.13937E+00
2.5350,-1.15123E+00
2.5360,-1.16245E+00
2.5370,-1.17304E+00
2.5380,-1.18300E+00
2.5390,-1.19233E+00
2.5400,-1.20101E+00
2.5410,-1.20906E+00
2.5420,-1.21647E+00
2.5430,-1.22323E+00
2.5440,-1.22936E+00
2.5450,-1.23485E+00
2.5460,-1.23969E+00
2.5470,-1.24390E+00
2.5480,-1.24747E+00
2.5490,-1.25040E+00
2.5500,-1.25270E+00
2.5510,-1.25437E+00
2.5520,-1.25540E+00
2.5530,-1.25581E+00
2.5540,-1.25560E+00
2.5550,-1.25476E+00
2.5560,-1.25331E+00
2.5570,-1.25124E+00
2.5580,-1.24857E+00
2.5590,-1.24529E+00
2.5600,-1.24141E+00
2.5610,-1.23694E+00
2.5620,-1.23188E+00
2.5630,-1.22624E+00
2.5640,-1.22002E+00
2.5650,-1.21322E+00
2.5660,-1.20586E+00
2.5670,-1.19795E+00
2.5680,-1.18948E+00
2.5690,-1.18046E+00
2.5700,-1.17091E+00
2.5710,-1.16083E+00
2.5720,-1.15022E+00
2.5730,-1.13910E+00
2.5740,-1.12747E+00
2.5750,-1.11534E+00
2.5760,-1.10272E+00
2.5770,-1.08961E+00
2.5780,-1.07603E+00
2.5790,-1.06199E+00
2.5800,-1.04748E+00
2.5810,-1.03253E+00
2.5820,-1.01713E+00
2.5830,-1.00131E+00
2.5840,-9.85061E-01
2.5850,-9.68401E-01
2.5860,-9.51337E-01
2.5870,-9.33879E-01
2.5880,-9.16036E-01
2.5890,-8.97818E-01
2.5900,-8.79234E-01
2.5910,-8.60294E-01
2.5920,-8.41008E-01
2.5930,-8.21385E-01
2.5940,-8.01435E-01
2.5950,-7.81168E-01
2.5960,-7.60594E-01
2.5970,-7.39723E-01
2.5980,-7.18564E-01
2.5990,-6.97127E-01
2.6000,-6.75422E-01
2.6010,-6.53460E-01
2.6020,-6.31249E-01
2.6030,-6.08800E-01
2.6040,-5.86123E-01
2.6050,-5.63227E-01
2.6060,-5.40122E-01
2.6070,-5.16819E-01
2.6080,-4.93326E-01
2.6090,-4.69653E-01
2.6100,-4.45811E-01
2.6110,-4.21808E-01
2.6120,-3.97655E-01
2.6130,-3.73360E-01
2.6140,-3.48934E-01
2.6150,-3.24385E-01
2.6160,-2.99723E-01
2.6170,-2.74957E-01
2.6180,-2.50096E-01
2.6190,-2.25150E-01
2.6200,-2.00128E-01
2.6210,-1.75037E-01
2.6220,-1.49888E-01
2.6230,-1.24689E-01
2.6240,-9.94482E-02
2.6250,-7.41749E-02
2.6260,-4.88773E-02
2.6270,-2.35638E-02
2.6280,1.75739E-03
2.6290,2.70780E-02
2.6300,5.23900E-02
2.6310,7.76853E-02
2.6320,1.02956E-01
2.6330,1.28195E-01
2.6340,1.53394E-01
2.6350,1.78545E-01
2.6360,2.03642E-01
2.6370,2.28677E-01
2.6380,2.53642E-01
2.6390,2.78531E-01
2.6400,3.03337E-01
2.6410,3.28053E-01
2.6420,3.52673E-01
2.6430,3.77189E-01
2.6440,4.01595E-01
2.6450,4.25886E-01
2.6460,4.50054E-01
2.6470,4.74094E-01
2.6480,4.98000E-01
2.6490,5.21767E-01
2.6500,5.45387E-01
2.6510,5.68857E-01
2.6520,5.92170E-01
2.6530,6.15321E-01
2.6540,6.38305E-01
2.6550,6.61117E-01
2.6560,6.83753E-01
2.6570,7.06207E-01
2.6580,7.28474E-01
2.6590,7.50551E-01
2.6600,7.72433E-01
2.6610,7.94116E-01
2.6620,8.15595E-01
2.6630,8.36867E-01
2.6640,8.57927E-01
2.6650,8.78773E-01
2.6660,8.99400E-01
2.6670,9.19805E-01
2.6680,9.39984E-01
2.6690,9.59935E-01
2.6700,9.79654E-01
2.6710,9.99138E-01
2.6720,1.01838E+00
2.6730,1.03739E+00
2.6740,1.05615E+00
2.6750,1.07467E+00
2.6760,1.09294E+00
2.6770,1.11096E+00
2.6780,1.12873E+00
2.6790,1.14624E+00
2.6800,1.16350E+00
2.6810,1.18050E+00
2.6820,1.19724E+00
2.6830,1.21372E+00
2.6840,1.22993E+00
2.6850,1.24588E+00
2.6860,1.26157E+00
2.6870,1.27699E+00
2.6880,1.29214E+00
2.6890,1.30702E+00
2.6900,1.32163E+00
2.6910,1.33597E+00
2.6920,1.35004E+00
2.6930,1.36384E+00
2.6940,1.37737E+00
2.6950,1.39063E+00
2.6960,1.40361E+00
2.6970,1.41632E+00
2.6980,1.42876E+00
2.6990,1.44092E+00
2.7000,1.45281E+00
2.7010,1.46443E+00
2.7020,1.47578E+00
2.7030,1.48685E+00
2.7040,1.49765E+00
2.7050,1.50818E+00
2.7060,1.51844E+00
2.7070,1.52843E+00
2.7080,1.53814E+00
2.7090,1.54759E+00
2.7100,1.55677E+00
2.7110,1.56569E+00
2.7120,1.57434E+00
2.7130,1.58272E+00
2.7140,1.59084E+00
2.7150,1.59869E+00
2.7160,1.60629E+00
2.7170,1.61362E+00
2.7180,1.62070E+00
2.7190,1.62751E+00
2.7200,1.63407E+00
2.7210,1.64038E+00
2.7220,1.64643E+00
2.7230,1.65223E+00
2.7240,1.65778E+00
2.7250,1.66308E+00
2.7260,1.66814E+00
2.7270,1.67295E+00
2.7280,1.67752E+00
2.7290,1.68184E+00
2.7300,1.68593E+00
2.7310,1.68978E+00
2.7320,1.69339E+00
2.7330,1.69677E+00
2.7340,1.69992E+00
2.7350,1.70284E+00
2.7360,1.70553E+00
2.7370,1.70800E+00
2.7380,1.71024E+00
2.7390,1.71227E+00
2.7400,1.71407E+00
2.7410,1.71566E+00
2.7420,1.71704E+00
2.7430,1.71820E+00
2.7440,1.71916E+00
2.7450,1.71991E+00
2.7460,1.72045E+00
2.7470,1.72079E+00
2.7480,1.72093E+00
2.7490,1.72087E+00
2.7500,1.72062E+00
2.7510,1.72018E+00
2.7520,1.71954E+00
2.7530,1.71872E+00
2.7540,1.71771E+00
2.7550,1.71652E+00
2.7560,1.71515E+00
2.7570,1.71361E+00
2.7580,1.71188E+00
2.7590,1.70999E+00
2.7600,1.70792E+00
2.7610,1.70569E+00
2.7620,1.70329E+00
2.7630,1.70073E+00
2.7640,1.69800E+00
2.7650,1.69513E+00
2.7660,1.69209E+00
2.7670,1.68890E+00
2.7680,1.68557E+00
2.7690,1.68208E+00
2.7700,1.67845E+00
2.7710,1.67468E+00
2.7720,1.67077E+00
2.7730,1.66672E+00
2.7740,1.66254E+00
2.7750,1.65822E+00
2.7760,1.65378E+00
2.7770,1.64920E+00
2.7780,1.64450E+00
2.7790,1.63968E+00
2.7800,1.63474E+00
2.7810,1.62968E+00
2.7820,1.62451E+00
2.7830,1.61922E+00
2.7840,1.61382E+00
2.7850,1.60831E+00
2.7860,1.60270E+00
2.7870,1.59699E+00
2.7880,1.59117E+00
2.7890,1.58526E+00
2.7900,1.57925E+00
2.7910,1.57314E+00
2.7920,1.56695E+00
2.7930,1.56066E+00
2.7940,1.55429E+00
2.7950,1.54783E+00
2.7960,1.54129E+00
2.7970,1.53467E+00
2.7980,1.52797E+00
2.7990,1.52119E+00
2.8000,1.51434E+00
2.8010,1.50742E+00
2.8020,1.50043E+00
2.8030,1.49337E+00
2.8040,1.48624E+00
2.8050,1.47906E+00
2.8060,1.47181E+00
2.8070,1.46450E+00
2.8080,1.45713E+00
2.8090,1.44971E+00
2.8100,1.44223E+00
2.8110,1.43470E+00
2.8120,1.42713E+00
2.8130,1.41950E+00
2.8140,1.41183E+00
2.8150,1.40412E+00
2.8160,1.39636E+00
2.8170,1.38856E+00
2.8180,1.38072E+00
2.8190,1.37285E+00
2.8200,1.36494E+00
2.8210,1.35700E+00
2.8220,1.34903E+00
2.8230,1.34102E+00
2.8240,1.33299E+00
2.8250,1.32493E+00
2.8260,1.31685E+00
2.8270,1.30874E+00
2.8280,1.30061E+00
2.8290,1.29246E+00
2.8300,1.28429E+00
2.8310,1.27610E+00
2.8320,1.26790E+00
2.8330,1.25968E+00
2.8340,1.25145E+00
2.8350,1.24321E+00
2.8360,1.23496E+00
2.8370,1.22670E+00
2.8380,1.21843E+00
2.8390,1.21016E+00
2.8400,1.20188E+00
2.8410,1.19359E+00
2.8420,1.18531E+00
2.8430,1.17702E+00
2.8440,1.16873E+00
2.8450,1.16045E+00
2.8460,1.15217E+00
2.8470,1.14389E+00
2.8480,1.13561E+00
2.8490,1.12734E+00
2.8500,1.11908E+00
2.8510,1.11083E+00
2.8520,1.10259E+00
2.8530,1.09435E+00
2.8540,1.08613E+00
2.8550,1.07792E+00
2.8560,1.06972E+00
2.8570,1.06154E+00
2.8580,1.05337E+00
2.8590,1.04522E+00
2.8600,1.03708E+00
2.8610,1.02897E+00
2.8620,1.02087E+00
2.8630,1.01279E+00
2.8640,1.00473E+00
2.8650,9.96690E-01
2.8660,9.88673E-01
2.8670,9.80680E-01
2.8680,9.72710E-01
2.8690,9.64764E-01
2.8700,9.56842E-01
2.8710,9.48947E-01
2.8720,9.41077E-01
2.8730,9.33235E-01
2.8740,9.25420E-01
2.8750,9.17633E-01
2.8760,9.09875E-01
2.8770,9.02146E-01
2.8780,8.94448E-01
2.8790,8.86780E-01
2.8800,8.79143E-01
2.8810,8.71537E-01
2.8820,8.63964E-01
2.8830,8.56423E-01
2.8840,8.48916E-01
2.8850,8.41442E-01
2.8860,8.34002E-01
2.8870,8.26596E-01
2.8880,8.19226E-01
2.8890,8.11891E-01
2.8900,8.04591E-01
2.8910,7.97328E-01
2.8920,7.90102E-01
2.8930,7.82912E-01
2.8940,7.75759E-01
2.8950,7.68644E-01
2.8960,7.61567E-01
2.8970,7.54528E-01
2.8980,7.47528E-01
2.8990,7.40566E-01
2.9000,7.33644E-01
2.9010,7.26760E-01
2.9020,7.19917E-01
2.9030,7.13113E-01
2.9040,7.06349E-01
2.9050,6.99625E-01
2.9060,6.92942E-01
2.9070,6.86300E-01
2.9080,6.79698E-01
2.9090,6.73137E-01
2.9100,6.66618E-01
2.9110,6.60139E-01
2.9120,6.53703E-01
2.9130,6.47307E-01
2.9140,6.40954E-01
2.9150,6.34642E-01
2.9160,6.28373E-01
2.9170,6.22145E-01
2.9180,6.15959E-01
2.9190,6.09816E-01
2.9200,6.03715E-01
2.9210,5.97656E-01
2.9220,5.91640E-01
2.9230,5.85666E-01
2.9240,5.79734E-01
2.9250,5.73845E-01
2.9260,5.67998E-01
2.9270,5.62194E-01
2.9280,5.56432E-01
2.9290,5.50713E-01
2.9300,5.45037E-01
2.9310,5.39402E-01
2.9320,5.33811E-01
2.9330,5.28261E-01
2.9340,5.22754E-01
2.9350,5.17290E-01
2.9360,5.11868E-01
2.9370,5.06488E-01
2.9380,5.01150E-01
2.9390,4.95854E-01
2.9400,4.90600E-01
2.9410,4.85388E-01
2.9420,4.80219E-01
2.9430,4.75090E-01
2.9440,4.70004E-01
2.9450,4.64959E-01
2.9460,4.59956E-01
2.9470,4.54994E-01
2.9480,4.50073E-01
2.9490,4.45194E-01
2.9500,4.40355E-01
2.9510,4.35557E-01
2.9520,4.30800E-01
2.9530,4.26084E-01
2.9540,4.21408E-01
2.9550,4.16773E-01
2.9560,4.12178E-01
2.9570,4.07622E-01
2.9580,4.03107E-01
2.9590,3.98632E-01
2.9600,3.94195E-01
2.9610,3.89799E-01
2.9620,3.85441E-01
2.9630,3.81123E-01
2.9640,3.76844E-01
2.9650,3.72603E-01
2.9660,3.68401E-01
2.9670,3.64237E-01
2.9680,3.60111E-01
2.9690,3.56024E-01
2.9700,3.51974E-01
2.9710,3.47961E-01
2.9720,3.43986E-01
2.9730,3.40049E-01
2.9740,3.36148E-01
2.9750,3.32284E-01
2.9760,3.28457E-01
2.9770,3.24666E-01
2.9780,3.20911E-01
2.9790,3.17193E-01
2.9800,3.13510E-01
2.9810,3.09862E-01
2.9820,3.06250E-01
2.9830,3.02674E-01
2.9840,2.99132E-01
2.9850,2.95625E-01
2.9860,2.92152E-01
2.9870,2.88714E-01
2.9880,2.85309E-01
2.9890,2.81939E-01
2.9900,2.78602E-01
2.9910,2.75298E-01
2.9920,2.72028E-01
2.9930,2.68791E-01
2.9940,2.65586E-01
2.9950,2.62414E-01
2.9960,2.59274E-01
2.9970,2.56166E-01
2.9980,2.53090E-01
2.9990,2.50046E-01
3.0000,2.47033E-01
3.0010,2.44051E-01
3.0020,2.41100E-01
3.0030,2.38180E-01
3.0040,2.35290E-01
3.0050,2.32431E-01
3.0060,2.29601E-01
3.0070,2.26802E-01
3.0080,2.24031E-01
3.0090,2.21291E-01
3.0100,2.18579E-01
3.0110,2.15896E-01
3.0120,2.13242E-01
3.0130,2.10616E-01
3.0140,2.08018E-01
3.0150,2.05449E-01
3.0160,2.02907E-01
3.0170,2.00392E-01
3.0180,1.97905E-01
3.0190,1.95445E-01
3.0200,1.93012E-01
3.0210,1.90605E-01
3.0220,1.88225E-01
3.0230,1.85871E-01
3.0240,1.83543E-01
3.0250,1.81241E-01
3.0260,1.78964E-01
3.0270,1.76712E-01
3.0280,1.74486E-01
3.0290,1.72284E-01
3.0300,1.70107E-01
3.0310,1.67954E-01
3.0320,1.65826E-01
3.0330,1.63722E-01
3.0340,1.61641E-01
3.0350,1.59584E-01
3.0360,1.57550E-01
3.0370,1.55539E-01
3.0380,1.53551E-01
3.0390,1.51586E-01
3.0400,1.49644E-01
3.0410,1.47724E-01
3.0420,1.45825E-01
3.0430,1.43949E-01
3.0440,1.42094E-01
3.0450,1.40261E-01
3.0460,1.38449E-01
3.0470,1.36658E-01
3.0480,1.34888E-01
3.0490,1.33139E-01
3.0500,1.31410E-01
3.0510,1.29701E-01
3.0520,1.28013E-01
3.0530,1.26344E-01
3.0540,1.24695E-01
3.0550,1.23065E-01
3.0560,1.21455E-01
3.0570,1.19864E-01
3.0580,1.18292E-01
3.0590,1.16738E-01
3.0600,1.15203E-01
3.0610,1.13686E-01
3.0620,1.12188E-01
3.0630,1.10707E-01
3.0640,1.09245E-01
3.0650,1.07799E-01
3.0660,1.06372E-01
3.0670,1.04961E-01
3.0680,1.03568E-01
3.0690,1.02191E-01
3.0700,1.00832E-01
3.0710,9.94885E-02
3.0720,9.81617E-02
3.0730,9.68511E-02
3.0740,9.55565E-02
3.0750,9.42778E-02
3.0760,9.30148E-02
3.0770,9.17673E-02
3.0780,9.05352E-02
3.0790,8.93183E-02
3.0800,8.81164E-02
3.0810,8.69294E-02
3.0820,8.57572E-02
3.0830,8.45995E-02
3.0840,8.34562E-02
3.0850,8.23271E-02
3.0860,8.12122E-02
3.0870,8.01112E-02
3.0880,7.90239E-02
3.0890,7.79503E-02
3.0900,7.68902E-02
3.0910,7.58435E-02
3.0920,7.48099E-02
3.0930,7.37894E-02
3.0940,7.27817E-02
3.0950,7.17868E-02
3.0960,7.08046E-02
3.0970,6.98348E-02
3.0980,6.88773E-02
3.0990,6.79320E-02
3.1000,6.69988E-02
3.1010,6.60775E-02
3.1020,6.51680E-02
3.1030,6.42701E-02
3.1040,6.33838E-02
3.1050,6.25088E-02
3.1060,6.16451E-02
3.1070,6.07925E-02
3.1080,5.99509E-02
3.1090,5.91202E-02
3.1100,5.83002E-02
3.1110,5.74908E-02
3.1120,5.66919E-02
3.1130,5.59035E-02
3.1140,5.51252E-02
3.1150,5.43571E-02
3.1160,5.35990E-02
3.1170,5.28508E-02
3.1180,5.21124E-02
3.1190,5.13837E-02
3.1200,5.06645E-02
3.1210,4.99547E-02
3.1220,4.92543E-02
3.1230,4.85631E-02
3.1240,4.78810E-02
3.1250,4.72079E-02
3.1260,4.65437E-02
3.1270,4.58882E-02
3.1280,4.52415E-02
3.1290,4.46033E-02
3.1300,4.39736E-02
3.1310,4.33522E-02
3.1320,4.27391E-02
3.1330,4.21342E-02
3.1340,4.15374E-02
3.1350,4.09485E-02
3.1360,4.03675E-02
3.1370,3.97943E-02
3.1380,3.92287E-02
3.1390,3.86707E-02
3.1400,3.81203E-02
3.1410,3.75772E-02
3.1420,3.70414E-02
3.1430,3.65129E-02
3.1440,3.59915E-02
3.1450,3.54771E-02
3.1460,3.49697E-02
3.1470,3.44691E-02
3.1480,3.39754E-02
3.1490,3.34883E-02
3.1500,3.30078E-02
3.1510,3.25339E-02
3.1520,3.20664E-02
3.1530,3.16053E-02
3.1540,3.11505E-02
3.1550,3.07019E-02
3.1560,3.02594E-02
3.1570,2.98230E-02
3.1580,2.93926E-02
3.1590,2.89680E-02
3.1600,2.85493E-02
3.1610,2.81363E-02
3.1620,2.77291E-02
3.1630,2.73274E-02
3.1640,2.69312E-02
3.1650,2.65405E-02
3.1660,2.61553E-02
3.1670,2.57753E-02
3.1680,2.54006E-02
3.1690,2.50311E-02
3.1700,2.46667E-02
3.1710,2.43073E-02
3.1720,2.39530E-02
3.1730,2.36035E-02
3.1740,2.32590E-02
3.1750,2.29192E-02
3.1760,2.25842E-02
3.1770,2.22538E-02
3.1780,2.19281E-02
3.1790,2.16069E-02
3.1800,2.12902E-02
3.1810,2.09779E-02
3.1820,2.06701E-02
3.1830,2.03665E-02
3.1840,2.00672E-02
3.1850,1.97721E-02
3.1860,1.94812E-02
3.1870,1.91943E-02
3.1880,1.89115E-02
3.1890,1.86327E-02
3.1900,1.83578E-02
3.1910,1.80868E-02
3.1920,1.78197E-02
3.1930,1.75563E-02
3.1940,1.72967E-02
3.1950,1.70407E-02
3.1960,1.67884E-02
3.1970,1.65396E-02
3.1980,1.62944E-02
3.1990,1.60527E-02
3.2000,1.58144E-02
3.2010,1.55795E-02
3.2020,1.53480E-02
3.2030,1.51197E-02
3.2040,1.48947E-02
3.2050,1.46730E-02
3.2060,1.44544E-02
3.2070,1.42389E-02
3.2080,1.40266E-02
3.2090,1.38173E-02
3.2100,1.36109E-02
3.2110,1.34076E-02
3.2120,1.32071E-02
3.2130,1.30096E-02
3.2140,1.28149E-02
3.2150,1.26230E-02
3.2160,1.24339E-02
3.2170,1.22475E-02
3.2180,1.20638E-02
3.2190,1.18827E-02
3.2200,1.17043E-02
3.2210,1.15284E-02
3.2220,1.13551E-02
3.2230,1.11843E-02
3.2240,1.10160E-02
3.2250,1.08501E-02
3.2260,1.06867E-02
3.2270,1.05256E-02
3.2280,1.03668E-02
3.2290,1.02104E-02
3.2300,1.00562E-02
3.2310,9.90433E-03
3.2320,9.75464E-03
3.2330,9.60713E-03
3.2340,9.46178E-03
3.2350,9.31856E-03
3.2360,9.17743E-03
3.2370,9.03836E-03
3.2380,8.90134E-03
3.2390,8.76632E-03
3.2400,8.63328E-03
3.2410,8.50220E-03
3.2420,8.37304E-03
3.2430,8.24578E-03
3.2440,8.12039E-03
3.2450,7.99685E-03
3.2460,7.87513E-03
3.2470,7.75520E-03
3.2480,7.63704E-03
3.2490,7.52063E-03
3.2500,7.40593E-03
3.2510,7.29293E-03
3.2520,7.18160E-03
3.2530,7.07191E-03
3.2540,6.96385E-03
3.2550,6.85739E-03
3.2560,6.75251E-03
3.2570,6.64919E-03
3.2580,6.54739E-03
3.2590,6.44711E-03
3.2600,6.34832E-03
3.2610,6.25100E-03
3.2620,6.15513E-03
3.2630,6.06068E-03
3.2640,5.96764E-03
3.2650,5.87599E-03
3.2660,5.78571E-03
3.2670,5.69677E-03
3.2680,5.60916E-03
3.2690,5.52286E-03
3.2700,5.43785E-03
3.2710,5.35411E-03
3.2720,5.27162E-03
3.2730,5.19037E-03
3.2740,5.11034E-03
3.2750,5.03150E-03
3.2760,4.95385E-03
3.2770,4.87737E-03
3.2780,4.80203E-03
3.2790,4.72783E-03
3.2800,4.65474E-03
3.2810,4.58275E-03
3.2820,4.51184E-03
3.2830,4.44200E-03
3.2840,4.37322E-03
3.2850,4.30547E-03
3.2860,4.23874E-03
3.2870,4.17302E-03
3.2880,4.10830E-03
3.2890,4.04455E-03
3.2900,3.98176E-03
3.2910,3.91993E-03
3.2920,3.85903E-03
3.2930,3.79905E-03
3.2940,3.73998E-03
3.2950,3.68181E-03
3.2960,3.62451E-03
3.2970,3.56809E-03
3.2980,3.51253E-03
3.2990,3.45780E-03
3.3000,3.40391E-03
3.3010,3.35084E-03
3.3020,3.29858E-03
3.3030,3.24711E-03
3.3040,3.19643E-03
3.3050,3.14651E-03
3.3060,3.09736E-03
3.3070,3.04896E-03
3.3080,3.00130E-03
3.3090,2.95436E-03
3.3100,2.90814E-03
3.3110,2.86263E-03
3.3120,2.81781E-03
3.3130,2.77368E-03
3.3140,2.73022E-03
3.3150,2.68743E-03
3.3160,2.64529E-03
3.3170,2.60380E-03
3.3180,2.56295E-03
3.3190,2.52272E-03
3.3200,2.48311E-03
3.3210,2.44411E-03
3.3220,2.40571E-03
3.3230,2.36789E-03
3.3240,2.33066E-03
3.3250,2.29400E-03
3.3260,2.25791E-03
3.3270,2.22237E-03
3.3280,2.18737E-03
3.3290,2.15292E-03
3.3300,2.11900E-03
3.3310,2.08560E-03
3.3320,2.05272E-03
3.3330,2.02034E-03
3.3340,1.98846E-03
3.3350,1.95708E-03
3.3360,1.92618E-03
3.3370,1.89576E-03
3.3380,1.86581E-03
3.3390,1.83632E-03
3.3400,1.80729E-03
3.3410,1.77871E-03
3.3420,1.75057E-03
3.3430,1.72287E-03
3.3440,1.69560E-03
3.3450,1.66875E-03
3.3460,1.64232E-03
3.3470,1.61630E-03
3.3480,1.59068E-03
3.3490,1.56546E-03
3.3500,1.54063E-03
3.3510,1.51619E-03
3.3520,1.49213E-03
3.3530,1.46844E-03
3.3540,1.44512E-03
3.3550,1.42217E-03
3.3560,1.39957E-03
3.3570,1.37733E-03
3.3580,1.35543E-03
3.3590,1.33387E-03
3.3600,1.31265E-03
3.3610,1.29176E-03
3.3620,1.27120E-03
3.3630,1.25096E-03
3.3640,1.23104E-03
3.3650,1.21142E-03
3.3660,1.19212E-03
3.3670,1.17311E-03
3.3680,1.15441E-03
3.3690,1.13599E-03
3.3700,1.11787E-03
3.3710,1.10003E-03
3.3720,1.08247E-03
3.3730,1.06518E-03
3.3740,1.04817E-03
3.3750,1.03142E-03
3.3760,1.01493E-03
3.3770,9.98707E-04
3.3780,9.82736E-04
3.3790,9.67017E-04
3.3800,9.51544E-04
3.3810,9.36315E-04
3.3820,9.21325E-04
3.3830,9.06572E-04
3.3840,8.92050E-04
3.3850,8.77758E-04
3.3860,8.63690E-04
3.3870,8.49845E-04
3.3880,8.36217E-04
3.3890,8.22805E-04
3.3900,8.09604E-04
3.3910,7.96612E-04
3.3920,7.83824E-04
3.3930,7.71239E-04
3.3940,7.58853E-04
3.3950,7.46662E-04
3.3960,7.34664E-04
3.3970,7.22856E-04
3.3980,7.11234E-04
3.3990,6.99797E-04
3.4000,6.88540E-04
3.4010,6.77462E-04
3.4020,6.66560E-04
3.4030,6.55830E-04
3.4040,6.45270E-04
3.4050,6.34878E-04
3.4060,6.24650E-04
3.4070,6.14585E-04
3.4080,6.04679E-04
3.4090,5.94931E-04
3.4100,5.85338E-04
3.4110,5.75897E-04
3.4120,5.66606E-04
3.4130,5.57462E-04
3.4140,5.48464E-04
3.4150,5.39610E-04
3.4160,5.30896E-04
3.4170,5.22321E-04
3.4180,5.13882E-04
3.4190,5.05578E-04
3.4200,4.97406E-04
3.4210,4.89364E-04
3.4220,4.81450E-04
3.4230,4.73663E-04
3.4240,4.66000E-04
3.4250,4.58459E-04
3.4260,4.51038E-04
3.4270,4.43736E-04
3.4280,4.36550E-04
3.4290,4.29479E-04
3.4300,4.22522E-04
3.4310,4.15675E-04
3.4320,4.08938E-04
3.4330,4.02308E-04
3.4340,3.95785E-04
3.4350,3.89366E-04
3.4360,3.83049E-04
3.4370,3.76834E-04
3.4380,3.70718E-04
3.4390,3.64701E-04
3.4400,3.58779E-04
3.4410,3.52953E-04
3.4420,3.47220E-04
3.4430,3.41579E-04
3.4440,3.36028E-04
3.4450,3.30567E-04
3.4460,3.25193E-04
3.4470,3.19905E-04
3.4480,3.14702E-04
3.4490,3.09583E-04
3.4500,3.04546E-04
3.4510,2.99590E-04
3.4520,2.94714E-04
3.4530,2.89916E-04
3.4540,2.85195E-04
3.4550,2.80550E-04
3.4560,2.75980E-04
3.4570,2.71483E-04
3.4580,2.67059E-04
3.4590,2.62706E-04
3.4600,2.58423E-04
3.4610,2.54209E-04
3.4620,2.50063E-04
3.4630,2.45984E-04
3.4640,2.41970E-04
3.4650,2.38022E-04
3.4660,2.34137E-04
3.4670,2.30314E-04
3.4680,2.26554E-04
3.4690,2.22854E-04
3.4700,2.19214E-04
3.4710,2.15632E-04
3.4720,2.12109E-04
3.4730,2.08642E-04
3.4740,2.05231E-04
3.4750,2.01876E-04
3.4760,1.98575E-04
3.4770,1.95327E-04
3.4780,1.92132E-04
3.4790,1.88988E-04
3.4800,1.85895E-04
3.4810,1.82853E-04
3.4820,1.79859E-04
3.4830,1.76914E-04
3.4840,1.74017E-04
3.4850,1.71167E-04
3.4860,1.68363E-04
3.4870,1.65604E-04
3.4880,1.62890E-04
3.4890,1.60220E-04
3.4900,1.57594E-04
3.4910,1.55010E-04
3.4920,1.52468E-04
3.4930,1.49967E-04
3.4940,1.47507E-04
3.4950,1.45086E-04
3.4960,1.42705E-04
3.4970,1.40363E-04
3.4980,1.38059E-04
3.4990,1.35792E-04
3.5000,1.33562E-04
3.5010,1.31369E-04
3.5020,1.29211E-04
3.5030,1.27088E-04
3.5040,1.24999E-04
3.5050,1.22945E-04
3.5060,1.20924E-04
3.5070,1.18936E-04
3.5080,1.16980E-04
3.5090,1.15057E-04
3.5100,1.13164E-04
3.5110,1.11303E-04
3.5120,1.09471E-04
3.5130,1.07670E-04
3.5140,1.05898E-04
3.5150,1.04154E-04
3.5160,1.02440E-04
3.5170,1.00753E-04
3.5180,9.90936E-05
3.5190,9.74614E-05
3.5200,9.58558E-05
3.5210,9.42765E-05
3.5220,9.27229E-05
3.5230,9.11947E-05
3.5240,8.96915E-05
3.5250,8.82128E-05
3.5260,8.67583E-05
3.5270,8.53275E-05
3.5280,8.39202E-05
3.5290,8.25358E-05
3.5300,8.11741E-05
3.5310,7.98347E-05
3.5320,7.85171E-05
3.5330,7.72211E-05
3.5340,7.59464E-05
3.5350,7.46925E-05
3.5360,7.34591E-05
3.5370,7.22459E-05
3.5380,7.10526E-05
3.5390,6.98788E-05
3.5400,6.87243E-05
3.5410,6.75887E-05
3.5420,6.64716E-05
3.5430,6.53729E-05
3.5440,6.42922E-05
3.5450,6.32293E-05
3.5460,6.21837E-05
3.5470,6.11553E-05
3.5480,6.01438E-05
3.5490,5.91489E-05
3.5500,5.81703E-05
3.5510,5.72077E-05
3.5520,5.62610E-05
3.5530,5.53298E-05
3.5540,5.44139E-05
3.5550,5.35131E-05
3.5560,5.26270E-05
3.5570,5.17555E-05
3.5580,5.08983E-05
3.5590,5.00552E-05
3.5600,4.92260E-05
3.5610,4.84104E-05
3.5620,4.76082E-05
3.5630,4.68192E-05
3.5640,4.60432E-05
3.5650,4.52799E-05
3.5660,4.45293E-05
3.5670,4.37909E-05
3.5680,4.30647E-05
3.5690,4.23505E-05
3.5700,4.16480E-05
3.5710,4.09571E-05
3.5720,4.02776E-05
3.5730,3.96093E-05
3.5740,3.89519E-05
3.5750,3.83054E-05
3.5760,3.76696E-05
3.5770,3.70442E-05
3.5780,3.64292E-05
3.5790,3.58243E-05
3.5800,3.52293E-05
3.5810,3.46442E-05
3.5820,3.40687E-05
3.5830,3.35028E-05
3.5840,3.29461E-05
3.5850,3.23987E-05
3.5860,3.18603E-05
3.5870,3.13307E-05
3.5880,3.08099E-05
3.5890,3.02977E-05
3.5900,2.97940E-05
3.5910,2.92986E-05
3.5920,2.88114E-05
3.5930,2.83322E-05
3.5940,2.78609E-05
3.5950,2.73974E-05
3.5960,2.69416E-05
3.5970,2.64933E-05
3.5980,2.60525E-05
3.5990,2.56189E-05
3.6000,2.51925E-05
3.6010,2.47731E-05
3.6020,2.43607E-05
3.6030,2.39551E-05
3.6040,2.35562E-05
3.6050,2.31639E-05
3.6060,2.27781E-05
3.6070,2.23987E-05
3.6080,2.20256E-05
3.6090,2.16587E-05
3.6100,2.12978E-05
3.6110,2.09429E-05
3.6120,2.05939E-05
3.6130,2.02506E-05
3.6140,1.99131E-05
3.6150,1.95811E-05
3.6160,1.92547E-05
3.6170,1.89336E-05
3.6180,1.86179E-05
3.6190,1.83074E-05
3.6200,1.80021E-05
3.6210,1.77018E-05
3.6220,1.74065E-05
3.6230,1.71161E-05
3.6240,1.68305E-05
3.6250,1.65497E-05
3.6260,1.62735E-05
3.6270,1.60019E-05
3.6280,1.57348E-05
3.6290,1.54721E-05
3.6300,1.52138E-05
3.6310,1.49598E-05
3.6320,1.47100E-05
3.6330,1.44644E-05
3.6340,1.42228E-05
3.6350,1.39853E-05
3.6360,1.37517E-05
3.6370,1.35219E-05
3.6380,1.32960E-05
3.6390,1.30739E-05
3.6400,1.28554E-05
3.6410,1.26406E-05
3.6420,1.24293E-05
3.6430,1.22216E-05
3.6440,1.20173E-05
3.6450,1.18164E-05
3.6460,1.16188E-05
3.6470,1.14246E-05
3.6480,1.12335E-05
3.6490,1.10457E-05
3.6500,1.08609E-05
3.6510,1.06793E-05
3.6520,1.05006E-05
3.6530,1.03250E-05
3.6540,1.01522E-05
3.6550,9.98239E-06
3.6560,9.81535E-06
3.6570,9.65110E-06
3.6580,9.48958E-06
3.6590,9.33076E-06
3.6600,9.17458E-06
3.6610,9.02100E-06
3.6620,8.86998E-06
3.6630,8.72147E-06
3.6640,8.57544E-06
3.6650,8.43185E-06
3.6660,8.29064E-06
3.6670,8.15179E-06
3.6680,8.01526E-06
3.6690,7.88100E-06
3.6700,7.74898E-06
3.6710,7.61916E-06
3.6720,7.49151E-06
3.6730,7.36599E-06
3.6740,7.24256E-06
3.6750,7.12119E-06
3.6760,7.00184E-06
3.6770,6.88448E-06
3.6780,6.76909E-06
3.6790,6.65562E-06
3.6800,6.54404E-06
3.6810,6.43433E-06
3.6820,6.32644E-06
3.6830,6.22036E-06
3.6840,6.11605E-06
3.6850,6.01348E-06
3.6860,5.91263E-06
3.6870,5.81345E-06
3.6880,5.71594E-06
3.6890,5.62005E-06
3.6900,5.52577E-06
3.6910,5.43306E-06
3.6920,5.34190E-06
3.6930,5.25226E-06
3.6940,5.16412E-06
3.6950,5.07746E-06
3.6960,4.99224E-06
3.6970,4.90845E-06
3.6980,4.82606E-06
3.6990,4.74504E-06
3.7000,4.66538E-06
3.7010,4.58706E-06
3.7020,4.51004E-06
3.7030,4.43431E-06
3.7040,4.35985E-06
3.7050,4.28663E-06
3.7060,4.21464E-06
3.7070,4.14385E-06
3.7080,4.07425E-06
3.7090,4.00581E-06
3.7100,3.93852E-06
3.7110,3.87235E-06
3.7120,3.80729E-06
3.7130,3.74332E-06
3.7140,3.68042E-06
3.7150,3.61857E-06
3.7160,3.55776E-06
3.7170,3.49797E-06
3.7180,3.43918E-06
3.7190,3.38137E-06
3.7200,3.32453E-06
3.7210,3.26865E-06
3.7220,3.21369E-06
3.7230,3.15966E-06
3.7240,3.10654E-06
3.7250,3.05431E-06
3.7260,3.00295E-06
3.7270,2.95245E-06
3.7280,2.90280E-06
3.7290,2.85398E-06
3.7300,2.80597E-06
3.7310,2.75878E-06
3.7320,2.71237E-06
3.7330,2.66674E-06
3.7340,2.62188E-06
3.7350,2.57777E-06
3.7360,2.53440E-06
3.7370,2.49175E-06
3.7380,2.44983E-06
3.7390,2.40860E-06
3.7400,2.36807E-06
3.7410,2.32821E-06
3.7420,2.28903E-06
3.7430,2.25050E-06
3.7440,2.21262E-06
3.7450,2.17537E-06
3.7460,2.13875E-06
3.7470,2.10275E-06
3.7480,2.06735E-06
3.7490,2.03254E-06
3.7500,1.99831E-06
3.7510,1.96467E-06
3.7520,1.93158E-06
3.7530,1.89905E-06
3.7540,1.86707E-06
3.7550,1.83563E-06
3.7560,1.80471E-06
3.7570,1.77431E-06
3.7580,1.74442E-06
3.7590,1.71504E-06
3.7600,1.68615E-06
3.7610,1.65774E-06
3.7620,1.62981E-06
3.7630,1.60235E-06
3.7640,1.57535E-06
3.7650,1.54881E-06
3.7660,1.52271E-06
3.7670,1.49705E-06
3.7680,1.47182E-06
3.7690,1.44701E-06
3.7700,1.42262E-06
3.7710,1.39865E-06
3.7720,1.37507E-06
3.7730,1.35189E-06
3.7740,1.32910E-06
3.7750,1.30670E-06
3.7760,1.28467E-06
3.7770,1.26301E-06
3.7780,1.24171E-06
3.7790,1.22078E-06
3.7800,1.20019E-06
3.7810,1.17995E-06
3.7820,1.16006E-06
3.7830,1.14049E-06
3.7840,1.12126E-06
3.7850,1.10235E-06
3.7860,1.08376E-06
3.7870,1.06548E-06
3.7880,1.04750E-06
3.7890,1.02983E-06
3.7900,1.01246E-06
3.7910,9.95382E-07
3.7920,9.78590E-07
3.7930,9.62080E-07
3.7940,9.45848E-07
3.7950,9.29889E-07
3.7960,9.14199E-07
3.7970,8.98773E-07
3.7980,8.83606E-07
3.7990,8.68695E-07
3.8000,8.54035E-07
3.8010,8.39622E-07
3.8020,8.25452E-07
3.8030,8.11520E-07
3.8040,7.97823E-07
3.8050,7.84356E-07
3.8060,7.71116E-07
3.8070,7.58100E-07
3.8080,7.45302E-07
3.8090,7.32720E-07
3.8100,7.20350E-07
3.8110,7.08189E-07
3.8120,6.96232E-07
3.8130,6.84477E-07
3.8140,6.72920E-07
3.8150,6.61557E-07
3.8160,6.50386E-07
3.8170,6.39403E-07
3.8180,6.28606E-07
3.8190,6.17990E-07
3.8200,6.07553E-07
3.8210,5.97292E-07
3.8220,5.87204E-07
3.8230,5.77286E-07
3.8240,5.67536E-07
3.8250,5.57949E-07
3.8260,5.48525E-07
3.8270,5.39259E-07
3.8280,5.30149E-07
3.8290,5.21193E-07
3.8300,5.12388E-07
3.8310,5.03731E-07
3.8320,4.95221E-07
3.8330,4.86854E-07
3.8340,4.78628E-07
3.8350,4.70541E-07
3.8360,4.62590E-07
3.8370,4.54773E-07
3.8380,4.47088E-07
3.8390,4.39533E-07
3.8400,4.32105E-07
3.8410,4.24803E-07
3.8420,4.17623E-07
3.8430,4.10565E-07
3.8440,4.03626E-07
3.8450,3.96804E-07
3.8460,3.90097E-07
3.8470,3.83503E-07
3.8480,3.77021E-07
3.8490,3.70648E-07
3.8500,3.64382E-07
3.8510,3.58222E-07
3.8520,3.52167E-07
3.8530,3.46213E-07
3.8540,3.40360E-07
3.8550,3.34605E-07
3.8560,3.28948E-07
3.8570,3.23386E-07
3.8580,3.17919E-07
3.8590,3.12543E-07
3.8600,3.07258E-07
3.8610,3.02063E-07
3.8620,2.96955E-07
3.8630,2.91933E-07
3.8640,2.86996E-07
3.8650,2.82143E-07
3.8660,2.77372E-07
3.8670,2.72681E-07
3.8680,2.68069E-07
3.8690,2.63535E-07
3.8700,2.59078E-07
3.8710,2.54696E-07
3.8720,2.50388E-07
3.8730,2.46153E-07
3.8740,2.41989E-07
3.8750,2.37896E-07
3.8760,2.33871E-07
3.8770,2.29915E-07
3.8780,2.26026E-07
3.8790,2.22202E-07
3.8800,2.18443E-07
3.8810,2.14747E-07
3.8820,2.11114E-07
3.8830,2.07543E-07
3.8840,2.04031E-07
3.8850,2.00579E-07
3.8860,1.97185E-07
3.8870,1.93849E-07
3.8880,1.90569E-07
3.8890,1.87344E-07
3.8900,1.84174E-07
3.8910,1.81058E-07
3.8920,1.77994E-07
3.8930,1.74982E-07
3.8940,1.72021E-07
3.8950,1.69110E-07
3.8960,1.66248E-07
3.8970,1.63434E-07
3.8980,1.60668E-07
3.8990,1.57949E-07
3.9000,1.55276E-07
3.9010,1.52648E-07
3.9020,1.50064E-07
3.9030,1.47524E-07
3.9040,1.45027E-07
3.9050,1.42572E-07
3.9060,1.40159E-07
3.9070,1.37787E-07
3.9080,1.35454E-07
3.9090,1.33161E-07
3.9100,1.30907E-07
3.9110,1.28691E-07
3.9120,1.26513E-07
3.9130,1.24371E-07
3.9140,1.22266E-07
3.9150,1.20196E-07
3.9160,1.18161E-07
3.9170,1.16160E-07
3.9180,1.14194E-07
3.9190,1.12260E-07
3.9200,1.10360E-07
3.9210,1.08491E-07
3.9220,1.06654E-07
3.9230,1.04848E-07
3.9240,1.03073E-07
3.9250,1.01328E-07
3.9260,9.96121E-08
3.9270,9.79254E-08
3.9280,9.62673E-08
3.9290,9.46371E-08
3.9300,9.30346E-08
3.9310,9.14592E-08
3.9320,8.99104E-08
3.9330,8.83878E-08
3.9340,8.68910E-08
3.9350,8.54195E-08
3.9360,8.39729E-08
3.9370,8.25508E-08
3.9380,8.11528E-08
3.9390,7.97784E-08
3.9400,7.84273E-08
3.9410,7.70990E-08
3.9420,7.57932E-08
3.9430,7.45095E-08
3.9440,7.32476E-08
3.9450,7.20070E-08
3.9460,7.07874E-08
3.9470,6.95884E-08
3.9480,6.84097E-08
3.9490,6.72510E-08
3.9500,6.61119E-08
3.9510,6.49920E-08
3.9520,6.38912E-08
3.9530,6.28089E-08
3.9540,6.17450E-08
3.9550,6.06991E-08
3.9560,5.96709E-08
3.9570,5.86601E-08
3.9580,5.76664E-08
3.9590,5.66895E-08
3.9600,5.57292E-08
3.9610,5.47851E-08
3.9620,5.38570E-08
3.9630,5.29446E-08
3.9640,5.20477E-08
3.9650,5.11659E-08
3.9660,5.02991E-08
3.9670,4.94470E-08
3.9680,4.86093E-08
3.9690,4.77857E-08
3.9700,4.69761E-08
3.9710,4.61803E-08
3.9720,4.53979E-08
3.9730,4.46287E-08
3.9740,4.38726E-08
3.9750,4.31292E-08
3.9760,4.23985E-08
3.9770,4.16801E-08
3.9780,4.09739E-08
3.9790,4.02797E-08
3.9800,3.95972E-08
3.9810,3.89263E-08
3.9820,3.82667E-08
3.9830,3.76183E-08
3.9840,3.69809E-08
3.9850,3.63543E-08
3.9860,3.57383E-08
3.9870,3.51327E-08
3.9880,3.45374E-08
3.9890,3.39522E-08
3.9900,3.33769E-08
3.9910,3.28113E-08
3.9920,3.22553E-08
3.9930,3.17087E-08
3.9940,3.11714E-08
3.9950,3.06432E-08
3.9960,3.01239E-08
3.9970,2.96134E-08
3.9980,2.91116E-08
3.9990,2.86183E-08
4.0000,2.81333E-08
4.0010,2.76565E-08
4.0020,2.71879E-08
4.0030,2.67271E-08
4.0040,2.62742E-08
4.0050,2.58289E-08
4.0060,2.53912E-08
4.0070,2.49609E-08
4.0080,2.45379E-08
4.0090,2.41221E-08
4.0100,2.37133E-08
4.0110,2.33114E-08
4.0120,2.29163E-08
4.0130,2.25279E-08
4.0140,2.21461E-08
4.0150,2.17708E-08
4.0160,2.14019E-08
4.0170,2.10391E-08
4.0180,2.06826E-08
4.0190,2.03320E-08
4.0200,1.99875E-08
4.0210,1.96487E-08
4.0220,1.93157E-08
4.0230,1.89883E-08
4.0240,1.86665E-08
4.0250,1.83502E-08
4.0260,1.80391E-08
4.0270,1.77334E-08
4.0280,1.74329E-08
4.0290,1.71374E-08
4.0300,1.68469E-08
4.0310,1.65614E-08
4.0320,1.62807E-08
4.0330,1.60048E-08
4.0340,1.57335E-08
4.0350,1.54668E-08
4.0360,1.52047E-08
4.0370,1.49470E-08
4.0380,1.46937E-08
4.0390,1.44446E-08
4.0400,1.41998E-08
4.0410,1.39591E-08
4.0420,1.37225E-08
4.0430,1.34899E-08
4.0440,1.32613E-08
4.0450,1.30365E-08
4.0460,1.28156E-08
4.0470,1.25983E-08
4.0480,1.23848E-08
4.0490,1.21749E-08
4.0500,1.19685E-08
4.0510,1.17657E-08
4.0520,1.15663E-08
4.0530,1.13702E-08
4.0540,1.11775E-08
4.0550,1.09880E-08
4.0560,1.08018E-08
4.0570,1.06187E-08
4.0580,1.04387E-08
4.0590,1.02618E-08
4.0600,1.00879E-08
4.0610,9.91688E-09
4.0620,9.74879E-09
4.0630,9.58355E-09
4.0640,9.42111E-09
4.0650,9.26143E-09
4.0660,9.10445E-09
4.0670,8.95014E-09
4.0680,8.79843E-09
4.0690,8.64930E-09
4.0700,8.50270E-09
4.0710,8.35858E-09
4.0720,8.21691E-09
4.0730,8.07764E-09
4.0740,7.94072E-09
4.0750,7.80613E-09
4.0760,7.67382E-09
4.0770,7.54375E-09
4.0780,7.41589E-09
4.0790,7.29020E-09
4.0800,7.16663E-09
4.0810,7.04516E-09
4.0820,6.92575E-09
4.0830,6.80836E-09
4.0840,6.69296E-09
4.0850,6.57952E-09
4.0860,6.46800E-09
4.0870,6.35838E-09
4.0880,6.25061E-09
4.0890,6.14466E-09
4.0900,6.04052E-09
4.0910,5.93813E-09
4.0920,5.83749E-09
4.0930,5.73855E-09
4.0940,5.64129E-09
4.0950,5.54567E-09
4.0960,5.45168E-09
4.0970,5.35928E-09
4.0980,5.26844E-09
4.0990,5.17915E-09
4.1000,5.09137E-09
4.1010,5.00508E-09
4.1020,4.92025E-09
4.1030,4.83686E-09
4.1040,4.75488E-09
4.1050,4.67429E-09
4.1060,4.59507E-09
4.1070,4.51719E-09
4.1080,4.44063E-09
4.1090,4.36537E-09
4.1100,4.29138E-09
4.1110,4.21865E-09
4.1120,4.14715E-09
4.1130,4.07687E-09
4.1140,4.00777E-09
4.1150,3.93985E-09
4.1160,3.87308E-09
4.1170,3.80744E-09
4.1180,3.74291E-09
4.1190,3.67947E-09
4.1200,3.61712E-09
4.1210,3.55581E-09
4.1220,3.49555E-09
4.1230,3.43631E-09
4.1240,3.37808E-09
4.1250,3.32083E-09
4.1260,3.26455E-09
4.1270,3.20922E-09
4.1280,3.15484E-09
4.1290,3.10137E-09
4.1300,3.04881E-09
4.1310,2.99715E-09
4.1320,2.94635E-09
4.1330,2.89642E-09
4.1340,2.84734E-09
4.1350,2.79909E-09
4.1360,2.75165E-09
4.1370,2.70502E-09
4.1380,2.65918E-09
4.1390,2.61412E-09
4.1400,2.56982E-09
4.1410,2.52627E-09
4.1420,2.48346E-09
4.1430,2.44138E-09
4.1440,2.40001E-09
4.1450,2.35934E-09
4.1460,2.31936E-09
4.1470,2.28006E-09
4.1480,2.24142E-09
4.1490,2.20344E-09
4.1500,2.16610E-09
4.1510,2.12940E-09
4.1520,2.09332E-09
4.1530,2.05785E-09
4.1540,2.02298E-09
4.1550,1.98870E-09
4.1560,1.95500E-09
4.1570,1.92187E-09
4.1580,1.88931E-09
4.1590,1.85730E-09
4.1600,1.82583E-09
4.1610,1.79489E-09
4.1620,1.76448E-09
4.1630,1.73458E-09
4.1640,1.70519E-09
4.1650,1.67630E-09
4.1660,1.64790E-09
4.1670,1.61998E-09
4.1680,1.59253E-09
4.1690,1.56555E-09
4.1700,1.53902E-09
4.1710,1.51295E-09
4.1720,1.48732E-09
4.1730,1.46212E-09
4.1740,1.43735E-09
4.1750,1.41299E-09
4.1760,1.38906E-09
4.1770,1.36552E-09
4.1780,1.34239E-09
4.1790,1.31965E-09
4.1800,1.29729E-09
4.1810,1.27531E-09
4.1820,1.25371E-09
4.1830,1.23247E-09
4.1840,1.21159E-09
4.1850,1.19106E-09
4.1860,1.17089E-09
4.1870,1.15105E-09
4.1880,1.13155E-09
4.1890,1.11238E-09
4.1900,1.09354E-09
4.1910,1.07501E-09
4.1920,1.05680E-09
4.1930,1.03890E-09
4.1940,1.02130E-09
4.1950,1.00400E-09
4.1960,9.86996E-10



==> anc/X_state_wvfncts/v51.csv <==
Level v=51

0.7310,-9.28804E-10
0.7320,-1.17057E-09
0.7330,-1.47348E-09
0.7340,-1.85252E-09
0.7350,-2.32625E-09
0.7360,-2.91758E-09
0.7370,-3.65479E-09
0.7380,-4.57275E-09
0.7390,-5.71436E-09
0.7400,-7.13234E-09
0.7410,-8.89143E-09
0.7420,-1.10710E-08
0.7430,-1.37682E-08
0.7440,-1.71019E-08
0.7450,-2.12172E-08
0.7460,-2.62910E-08
0.7470,-3.25389E-08
0.7480,-4.02231E-08
0.7490,-4.96622E-08
0.7500,-6.12424E-08
0.7510,-7.54321E-08
0.7520,-9.27977E-08
0.7530,-1.14024E-07
0.7540,-1.39937E-07
0.7550,-1.71532E-07
0.7560,-2.10008E-07
0.7570,-2.56805E-07
0.7580,-3.13653E-07
0.7590,-3.82625E-07
0.7600,-4.66202E-07
0.7610,-5.67352E-07
0.7620,-6.89618E-07
0.7630,-8.37225E-07
0.7640,-1.01520E-06
0.7650,-1.22953E-06
0.7660,-1.48732E-06
0.7670,-1.79699E-06
0.7680,-2.16853E-06
0.7690,-2.61372E-06
0.7700,-3.14652E-06
0.7710,-3.78335E-06
0.7720,-4.54359E-06
0.7730,-5.45001E-06
0.7740,-6.52935E-06
0.7750,-7.81300E-06
0.7760,-9.33770E-06
0.7770,-1.11464E-05
0.7780,-1.32894E-05
0.7790,-1.58252E-05
0.7800,-1.88220E-05
0.7810,-2.23590E-05
0.7820,-2.65285E-05
0.7830,-3.14372E-05
0.7840,-3.72088E-05
0.7850,-4.39862E-05
0.7860,-5.19347E-05
0.7870,-6.12445E-05
0.7880,-7.21348E-05
0.7890,-8.48574E-05
0.7900,-9.97014E-05
0.7910,-1.16998E-04
0.7920,-1.37126E-04
0.7930,-1.60519E-04
0.7940,-1.87671E-04
0.7950,-2.19143E-04
0.7960,-2.55576E-04
0.7970,-2.97697E-04
0.7980,-3.46327E-04
0.7990,-4.02399E-04
0.8000,-4.66964E-04
0.8010,-5.41211E-04
0.8020,-6.26476E-04
0.8030,-7.24261E-04
0.8040,-8.36253E-04
0.8050,-9.64342E-04
0.8060,-1.11064E-03
0.8070,-1.27751E-03
0.8080,-1.46757E-03
0.8090,-1.68376E-03
0.8100,-1.92932E-03
0.8110,-2.20785E-03
0.8120,-2.52333E-03
0.8130,-2.88015E-03
0.8140,-3.28317E-03
0.8150,-3.73770E-03
0.8160,-4.24959E-03
0.8170,-4.82525E-03
0.8180,-5.47167E-03
0.8190,-6.19648E-03
0.8200,-7.00798E-03
0.8210,-7.91518E-03
0.8220,-8.92785E-03
0.8230,-1.00565E-02
0.8240,-1.13126E-02
0.8250,-1.27082E-02
0.8260,-1.42566E-02
0.8270,-1.59717E-02
0.8280,-1.78684E-02
0.8290,-1.99626E-02
0.8300,-2.22712E-02
0.8310,-2.48120E-02
0.8320,-2.76036E-02
0.8330,-3.06657E-02
0.8340,-3.40188E-02
0.8350,-3.76843E-02
0.8360,-4.16844E-02
0.8370,-4.60419E-02
0.8380,-5.07803E-02
0.8390,-5.59234E-02
0.8400,-6.14958E-02
0.8410,-6.75218E-02
0.8420,-7.40261E-02
0.8430,-8.10329E-02
0.8440,-8.85664E-02
0.8450,-9.66498E-02
0.8460,-1.05305E-01
0.8470,-1.14555E-01
0.8480,-1.24417E-01
0.8490,-1.34909E-01
0.8500,-1.46048E-01
0.8510,-1.57845E-01
0.8520,-1.70309E-01
0.8530,-1.83447E-01
0.8540,-1.97261E-01
0.8550,-2.11746E-01
0.8560,-2.26895E-01
0.8570,-2.42695E-01
0.8580,-2.59126E-01
0.8590,-2.76160E-01
0.8600,-2.93766E-01
0.8610,-3.11902E-01
0.8620,-3.30520E-01
0.8630,-3.49561E-01
0.8640,-3.68961E-01
0.8650,-3.88643E-01
0.8660,-4.08525E-01
0.8670,-4.28512E-01
0.8680,-4.48502E-01
0.8690,-4.68382E-01
0.8700,-4.88031E-01
0.8710,-5.07317E-01
0.8720,-5.26101E-01
0.8730,-5.44237E-01
0.8740,-5.61568E-01
0.8750,-5.77935E-01
0.8760,-5.93168E-01
0.8770,-6.07097E-01
0.8780,-6.19547E-01
0.8790,-6.30340E-01
0.8800,-6.39300E-01
0.8810,-6.46252E-01
0.8820,-6.51024E-01
0.8830,-6.53449E-01
0.8840,-6.53368E-01
0.8850,-6.50634E-01
0.8860,-6.45109E-01
0.8870,-6.36672E-01
0.8880,-6.25218E-01
0.8890,-6.10664E-01
0.8900,-5.92944E-01
0.8910,-5.72022E-01
0.8920,-5.47885E-01
0.8930,-5.20550E-01
0.8940,-4.90063E-01
0.8950,-4.56504E-01
0.8960,-4.19987E-01
0.8970,-3.80658E-01
0.8980,-3.38701E-01
0.8990,-2.94334E-01
0.9000,-2.47813E-01
0.9010,-1.99426E-01
0.9020,-1.49498E-01
0.9030,-9.83832E-02
0.9040,-4.64685E-02
0.9050,5.83249E-03
0.9060,5.80819E-02
0.9070,1.09821E-01
0.9080,1.60575E-01
0.9090,2.09859E-01
0.9100,2.57179E-01
0.9110,3.02044E-01
0.9120,3.43967E-01
0.9130,3.82473E-01
0.9140,4.17107E-01
0.9150,4.47438E-01
0.9160,4.73069E-01
0.9170,4.93642E-01
0.9180,5.08844E-01
0.9190,5.18416E-01
0.9200,5.22156E-01
0.9210,5.19925E-01
0.9220,5.11654E-01
0.9230,4.97346E-01
0.9240,4.77081E-01
0.9250,4.51015E-01
0.9260,4.19385E-01
0.9270,3.82506E-01
0.9280,3.40774E-01
0.9290,2.94658E-01
0.9300,2.44699E-01
0.9310,1.91508E-01
0.9320,1.35754E-01
0.9330,7.81610E-02
0.9340,1.94963E-02
0.9350,-3.94378E-02
0.9360,-9.78154E-02
0.9370,-1.54799E-01
0.9380,-2.09551E-01
0.9390,-2.61248E-01
0.9400,-3.09095E-01
0.9410,-3.52336E-01
0.9420,-3.90271E-01
0.9430,-4.22267E-01
0.9440,-4.47774E-01
0.9450,-4.66331E-01
0.9460,-4.77583E-01
0.9470,-4.81284E-01
0.9480,-4.77307E-01
0.9490,-4.65649E-01
0.9500,-4.46434E-01
0.9510,-4.19914E-01
0.9520,-3.86466E-01
0.9530,-3.46591E-01
0.9540,-3.00909E-01
0.9550,-2.50145E-01
0.9560,-1.95126E-01
0.9570,-1.36762E-01
0.9580,-7.60381E-02
0.9590,-1.39921E-02
0.9600,4.82977E-02
0.9610,1.09734E-01
0.9620,1.69219E-01
0.9630,2.25674E-01
0.9640,2.78061E-01
0.9650,3.25401E-01
0.9660,3.66797E-01
0.9670,4.01445E-01
0.9680,4.28659E-01
0.9690,4.47884E-01
0.9700,4.58707E-01
0.9710,4.60870E-01
0.9720,4.54276E-01
0.9730,4.38997E-01
0.9740,4.15275E-01
0.9750,3.83518E-01
0.9760,3.44296E-01
0.9770,2.98336E-01
0.9780,2.46503E-01
0.9790,1.89791E-01
0.9800,1.29304E-01
0.9810,6.62318E-02
0.9820,1.82859E-03
0.9830,-6.26105E-02
0.9840,-1.25777E-01
0.9850,-1.86377E-01
0.9860,-2.43156E-01
0.9870,-2.94929E-01
0.9880,-3.40601E-01
0.9890,-3.79200E-01
0.9900,-4.09889E-01
0.9910,-4.31993E-01
0.9920,-4.45014E-01
0.9930,-4.48639E-01
0.9940,-4.42755E-01
0.9950,-4.27451E-01
0.9960,-4.03019E-01
0.9970,-3.69946E-01
0.9980,-3.28915E-01
0.9990,-2.80782E-01
1.0000,-2.26564E-01
1.0010,-1.67419E-01
1.0020,-1.04622E-01
1.0030,-3.95343E-02
1.0040,2.64213E-02
1.0050,9.17936E-02
1.0060,1.55135E-01
1.0070,2.15032E-01
1.0080,2.70141E-01
1.0090,3.19216E-01
1.0100,3.61137E-01
1.0110,3.94941E-01
1.0120,4.19841E-01
1.0130,4.35246E-01
1.0140,4.40779E-01
1.0150,4.36284E-01
1.0160,4.21835E-01
1.0170,3.97735E-01
1.0180,3.64509E-01
1.0190,3.22896E-01
1.0200,2.73833E-01
1.0210,2.18436E-01
1.0220,1.57972E-01
1.0230,9.38352E-02
1.0240,2.75112E-02
1.0250,-3.94553E-02
1.0260,-1.05497E-01
1.0270,-1.69059E-01
1.0280,-2.28641E-01
1.0290,-2.82826E-01
1.0300,-3.30321E-01
1.0310,-3.69985E-01
1.0320,-4.00859E-01
1.0330,-4.22188E-01
1.0340,-4.33445E-01
1.0350,-4.34339E-01
1.0360,-4.24828E-01
1.0370,-4.05120E-01
1.0380,-3.75670E-01
1.0390,-3.37169E-01
1.0400,-2.90530E-01
1.0410,-2.36866E-01
1.0420,-1.77465E-01
1.0430,-1.13759E-01
1.0440,-4.72880E-02
1.0450,2.03336E-02
1.0460,8.74589E-02
1.0470,1.52448E-01
1.0480,2.13708E-01
1.0490,2.69732E-01
1.0500,3.19138E-01
1.0510,3.60704E-01
1.0520,3.93394E-01
1.0530,4.16391E-01
1.0540,4.29114E-01
1.0550,4.31236E-01
1.0560,4.22689E-01
1.0570,4.03671E-01
1.0580,3.74641E-01
1.0590,3.36307E-01
1.0600,2.89610E-01
1.0610,2.35704E-01
1.0620,1.75922E-01
1.0630,1.11751E-01
1.0640,4.47884E-02
1.0650,-2.32944E-02
1.0660,-9.07937E-02
1.0670,-1.56017E-01
1.0680,-2.17324E-01
1.0690,-2.73171E-01
1.0700,-3.22148E-01
1.0710,-3.63015E-01
1.0720,-3.94734E-01
1.0730,-4.16496E-01
1.0740,-4.27742E-01
1.0750,-4.28178E-01
1.0760,-4.17785E-01
1.0770,-3.96817E-01
1.0780,-3.65796E-01
1.0790,-3.25500E-01
1.0800,-2.76946E-01
1.0810,-2.21360E-01
1.0820,-1.60149E-01
1.0830,-9.48668E-02
1.0840,-2.71706E-02
1.0850,4.12172E-02
1.0860,1.08555E-01
1.0870,1.73125E-01
1.0880,2.33279E-01
1.0890,2.87481E-01
1.0900,3.34341E-01
1.0910,3.72661E-01
1.0920,4.01456E-01
1.0930,4.19987E-01
1.0940,4.27774E-01
1.0950,4.24614E-01
1.0960,4.10584E-01
1.0970,3.86040E-01
1.0980,3.51605E-01
1.0990,3.08161E-01
1.1000,2.56817E-01
1.1010,1.98889E-01
1.1020,1.35859E-01
1.1030,6.93451E-02
1.1040,1.05151E-03
1.1050,-6.72690E-02
1.1060,-1.33863E-01
1.1070,-1.97020E-01
1.1080,-2.55120E-01
1.1090,-3.06668E-01
1.1100,-3.50342E-01
1.1110,-3.85019E-01
1.1120,-4.09808E-01
1.1130,-4.24072E-01
1.1140,-4.27445E-01
1.1150,-4.19841E-01
1.1160,-4.01453E-01
1.1170,-3.72756E-01
1.1180,-3.34485E-01
1.1190,-2.87625E-01
1.1200,-2.33378E-01
1.1210,-1.73139E-01
1.1220,-1.08454E-01
1.1230,-4.09842E-02
1.1240,2.75375E-02
1.1250,9.53524E-02
1.1260,1.60720E-01
1.1270,2.21964E-01
1.1280,2.77512E-01
1.1290,3.25942E-01
1.1300,3.66012E-01
1.1310,3.96697E-01
1.1320,4.17212E-01
1.1330,4.27033E-01
1.1340,4.25911E-01
1.1350,4.13879E-01
1.1360,3.91247E-01
1.1370,3.58597E-01
1.1380,3.16768E-01
1.1390,2.66834E-01
1.1400,2.10074E-01
1.1410,1.47942E-01
1.1420,8.20281E-02
1.1430,1.40180E-02
1.1440,-5.43502E-02
1.1450,-1.21331E-01
1.1460,-1.85215E-01
1.1470,-2.44373E-01
1.1480,-2.97299E-01
1.1490,-3.42647E-01
1.1500,-3.79264E-01
1.1510,-4.06222E-01
1.1520,-4.22839E-01
1.1530,-4.28696E-01
1.1540,-4.23651E-01
1.1550,-4.07838E-01
1.1560,-3.81662E-01
1.1570,-3.45795E-01
1.1580,-3.01151E-01
1.1590,-2.48869E-01
1.1600,-1.90278E-01
1.1610,-1.26865E-01
1.1620,-6.02399E-02
1.1630,7.91000E-03
1.1640,7.58600E-02
1.1650,1.41893E-01
1.1660,2.04341E-01
1.1670,2.61632E-01
1.1680,3.12322E-01
1.1690,3.55138E-01
1.1700,3.89007E-01
1.1710,4.13082E-01
1.1720,4.26764E-01
1.1730,4.29717E-01
1.1740,4.21873E-01
1.1750,4.03439E-01
1.1760,3.74883E-01
1.1770,3.36929E-01
1.1780,2.90535E-01
1.1790,2.36869E-01
1.1800,1.77278E-01
1.1810,1.13256E-01
1.1820,4.64067E-02
1.1830,-2.16013E-02
1.1840,-8.90709E-02
1.1850,-1.54322E-01
1.1860,-2.15732E-01
1.1870,-2.71777E-01
1.1880,-3.21069E-01
1.1890,-3.62390E-01
1.1900,-3.94722E-01
1.1910,-4.17271E-01
1.1920,-4.29487E-01
1.1930,-4.31077E-01
1.1940,-4.22012E-01
1.1950,-4.02525E-01
1.1960,-3.73107E-01
1.1970,-3.34491E-01
1.1980,-2.87637E-01
1.1990,-2.33706E-01
1.2000,-1.74030E-01
1.2010,-1.10079E-01
1.2020,-4.34282E-02
1.2030,2.42876E-02
1.2040,9.14090E-02
1.2050,1.56295E-01
1.2060,2.17361E-01
1.2070,2.73121E-01
1.2080,3.22221E-01
1.2090,3.63470E-01
1.2100,3.95873E-01
1.2110,4.18651E-01
1.2120,4.31261E-01
1.2130,4.33407E-01
1.2140,4.25049E-01
1.2150,4.06400E-01
1.2160,3.77922E-01
1.2170,3.40314E-01
1.2180,2.94492E-01
1.2190,2.41572E-01
1.2200,1.82834E-01
1.2210,1.19698E-01
1.2220,5.36855E-02
1.2230,-1.36153E-02
1.2240,-8.05901E-02
1.2250,-1.45635E-01
1.2260,-2.07198E-01
1.2270,-2.63811E-01
1.2280,-3.14129E-01
1.2290,-3.56960E-01
1.2300,-3.91294E-01
1.2310,-4.16324E-01
1.2320,-4.31467E-01
1.2330,-4.36375E-01
1.2340,-4.30945E-01
1.2350,-4.15316E-01
1.2360,-3.89872E-01
1.2370,-3.55225E-01
1.2380,-3.12203E-01
1.2390,-2.61829E-01
1.2400,-2.05298E-01
1.2410,-1.43944E-01
1.2420,-7.92135E-02
1.2430,-1.26267E-02
1.2440,5.42559E-02
1.2450,1.19871E-01
1.2460,1.82689E-01
1.2470,2.41249E-01
1.2480,2.94194E-01
1.2490,3.40301E-01
1.2500,3.78508E-01
1.2510,4.07939E-01
1.2520,4.27926E-01
1.2530,4.38019E-01
1.2540,4.37997E-01
1.2550,4.27876E-01
1.2560,4.07902E-01
1.2570,3.78548E-01
1.2580,3.40501E-01
1.2590,2.94645E-01
1.2600,2.42042E-01
1.2610,1.83904E-01
1.2620,1.21565E-01
1.2630,5.64548E-02
1.2640,-9.94156E-03
1.2650,-7.61123E-02
1.2660,-1.40555E-01
1.2670,-2.01812E-01
1.2680,-2.58500E-01
1.2690,-3.09345E-01
1.2700,-3.53207E-01
1.2710,-3.89109E-01
1.2720,-4.16254E-01
1.2730,-4.34044E-01
1.2740,-4.42096E-01
1.2750,-4.40242E-01
1.2760,-4.28539E-01
1.2770,-4.07264E-01
1.2780,-3.76906E-01
1.2790,-3.38153E-01
1.2800,-2.91882E-01
1.2810,-2.39130E-01
1.2820,-1.81078E-01
1.2830,-1.19017E-01
1.2840,-5.43260E-02
1.2850,1.15640E-02
1.2860,7.71996E-02
1.2870,1.41138E-01
1.2880,2.01977E-01
1.2890,2.58388E-01
1.2900,3.09144E-01
1.2910,3.53144E-01
1.2920,3.89438E-01
1.2930,4.17249E-01
1.2940,4.35985E-01
1.2950,4.45254E-01
1.2960,4.44871E-01
1.2970,4.34858E-01
1.2980,4.15449E-01
1.2990,3.87077E-01
1.3000,3.50368E-01
1.3010,3.06125E-01
1.3020,2.55311E-01
1.3030,1.99024E-01
1.3040,1.38478E-01
1.3050,7.49745E-02
1.3060,9.87149E-03
1.3070,-5.54421E-02
1.3080,-1.19578E-01
1.3090,-1.81176E-01
1.3100,-2.38938E-01
1.3110,-2.91647E-01
1.3120,-3.38199E-01
1.3130,-3.77624E-01
1.3140,-4.09104E-01
1.3150,-4.31992E-01
1.3160,-4.45822E-01
1.3170,-4.50319E-01
1.3180,-4.45407E-01
1.3190,-4.31203E-01
1.3200,-4.08020E-01
1.3210,-3.76354E-01
1.3220,-3.36877E-01
1.3230,-2.90421E-01
1.3240,-2.37958E-01
1.3250,-1.80582E-01
1.3260,-1.19484E-01
1.3270,-5.59276E-02
1.3280,8.77804E-03
1.3290,7.33041E-02
1.3300,1.36330E-01
1.3310,1.96572E-01
1.3320,2.52804E-01
1.3330,3.03890E-01
1.3340,3.48801E-01
1.3350,3.86636E-01
1.3360,4.16641E-01
1.3370,4.38223E-01
1.3380,4.50963E-01
1.3390,4.54619E-01
1.3400,4.49133E-01
1.3410,4.34632E-01
1.3420,4.11423E-01
1.3430,3.79986E-01
1.3440,3.40962E-01
1.3450,2.95142E-01
1.3460,2.43452E-01
1.3470,1.86927E-01
1.3480,1.26696E-01
1.3490,6.39584E-02
1.3500,-4.26621E-05
1.3510,-6.40433E-02
1.3520,-1.26784E-01
1.3530,-1.87035E-01
1.3540,-2.43619E-01
1.3550,-2.95436E-01
1.3560,-3.41483E-01
1.3570,-3.80871E-01
1.3580,-4.12846E-01
1.3590,-4.36802E-01
1.3600,-4.52288E-01
1.3610,-4.59020E-01
1.3620,-4.56885E-01
1.3630,-4.45939E-01
1.3640,-4.26410E-01
1.3650,-3.98689E-01
1.3660,-3.63323E-01
1.3670,-3.21003E-01
1.3680,-2.72550E-01
1.3690,-2.18900E-01
1.3700,-1.61084E-01
1.3710,-1.00208E-01
1.3720,-3.74310E-02
1.3730,2.60544E-02
1.3740,8.90481E-02
1.3750,1.50364E-01
1.3760,2.08850E-01
1.3770,2.63415E-01
1.3780,3.13042E-01
1.3790,3.56814E-01
1.3800,3.93923E-01
1.3810,4.23692E-01
1.3820,4.45580E-01
1.3830,4.59197E-01
1.3840,4.64305E-01
1.3850,4.60829E-01
1.3860,4.48847E-01
1.3870,4.28598E-01
1.3880,4.00470E-01
1.3890,3.64994E-01
1.3900,3.22834E-01
1.3910,2.74774E-01
1.3920,2.21703E-01
1.3930,1.64596E-01
1.3940,1.04498E-01
1.3950,4.25054E-02
1.3960,-2.02567E-02
1.3970,-8.26534E-02
1.3980,-1.43561E-01
1.3990,-2.01887E-01
1.4000,-2.56589E-01
1.4010,-3.06696E-01
1.4020,-3.51320E-01
1.4030,-3.89677E-01
1.4040,-4.21096E-01
1.4050,-4.45034E-01
1.4060,-4.61080E-01
1.4070,-4.68968E-01
1.4080,-4.68574E-01
1.4090,-4.59922E-01
1.4100,-4.43182E-01
1.4110,-4.18664E-01
1.4120,-3.86814E-01
1.4130,-3.48202E-01
1.4140,-3.03517E-01
1.4150,-2.53549E-01
1.4160,-1.99177E-01
1.4170,-1.41352E-01
1.4180,-8.10825E-02
1.4190,-1.94127E-02
1.4200,4.25918E-02
1.4210,1.03865E-01
1.4220,1.63356E-01
1.4230,2.20053E-01
1.4240,2.72991E-01
1.4250,3.21277E-01
1.4260,3.64099E-01
1.4270,4.00743E-01
1.4280,4.30601E-01
1.4290,4.53182E-01
1.4300,4.68121E-01
1.4310,4.75184E-01
1.4320,4.74269E-01
1.4330,4.65407E-01
1.4340,4.48765E-01
1.4350,4.24636E-01
1.4360,3.93438E-01
1.4370,3.55705E-01
1.4380,3.12076E-01
1.4390,2.63286E-01
1.4400,2.10150E-01
1.4410,1.53553E-01
1.4420,9.44331E-02
1.4430,3.37643E-02
1.4440,-2.74573E-02
1.4450,-8.82310E-02
1.4460,-1.47568E-01
1.4470,-2.04507E-01
1.4480,-2.58129E-01
1.4490,-3.07575E-01
1.4500,-3.52055E-01
1.4510,-3.90862E-01
1.4520,-4.23387E-01
1.4530,-4.49120E-01
1.4540,-4.67665E-01
1.4550,-4.78742E-01
1.4560,-4.82189E-01
1.4570,-4.77970E-01
1.4580,-4.66168E-01
1.4590,-4.46987E-01
1.4600,-4.20745E-01
1.4610,-3.87872E-01
1.4620,-3.48900E-01
1.4630,-3.04453E-01
1.4640,-2.55239E-01
1.4650,-2.02038E-01
1.4660,-1.45688E-01
1.4670,-8.70721E-02
1.4680,-2.71044E-02
1.4690,3.32832E-02
1.4700,9.31570E-02
1.4710,1.51595E-01
1.4720,2.07702E-01
1.4730,2.60623E-01
1.4740,3.09553E-01
1.4750,3.53755E-01
1.4760,3.92565E-01
1.4770,4.25404E-01
1.4780,4.51789E-01
1.4790,4.71334E-01
1.4800,4.83758E-01
1.4810,4.88891E-01
1.4820,4.86672E-01
1.4830,4.77150E-01
1.4840,4.60484E-01
1.4850,4.36940E-01
1.4860,4.06884E-01
1.4870,3.70776E-01
1.4880,3.29167E-01
1.4890,2.82685E-01
1.4900,2.32027E-01
1.4910,1.77950E-01
1.4920,1.21255E-01
1.4930,6.27815E-02
1.4940,3.38864E-03
1.4950,-5.60541E-02
1.4960,-1.14680E-01
1.4970,-1.71640E-01
1.4980,-2.26110E-01
1.4990,-2.77307E-01
1.5000,-3.24501E-01
1.5010,-3.67020E-01
1.5020,-4.04264E-01
1.5030,-4.35710E-01
1.5040,-4.60921E-01
1.5050,-4.79553E-01
1.5060,-4.91354E-01
1.5070,-4.96172E-01
1.5080,-4.93956E-01
1.5090,-4.84751E-01
1.5100,-4.68705E-01
1.5110,-4.46059E-01
1.5120,-4.17146E-01
1.5130,-3.82385E-01
1.5140,-3.42277E-01
1.5150,-2.97393E-01
1.5160,-2.48368E-01
1.5170,-1.95894E-01
1.5180,-1.40705E-01
1.5190,-8.35711E-02
1.5200,-2.52838E-02
1.5210,3.33517E-02
1.5220,9.15296E-02
1.5230,1.48454E-01
1.5240,2.03350E-01
1.5250,2.55474E-01
1.5260,3.04123E-01
1.5270,3.48646E-01
1.5280,3.88448E-01
1.5290,4.23003E-01
1.5300,4.51857E-01
1.5310,4.74637E-01
1.5320,4.91050E-01
1.5330,5.00892E-01
1.5340,5.04046E-01
1.5350,5.00485E-01
1.5360,4.90274E-01
1.5370,4.73563E-01
1.5380,4.50588E-01
1.5390,4.21666E-01
1.5400,3.87193E-01
1.5410,3.47634E-01
1.5420,3.03520E-01
1.5430,2.55437E-01
1.5440,2.04023E-01
1.5450,1.49954E-01
1.5460,9.39379E-02
1.5470,3.67051E-02
1.5480,-2.10023E-02
1.5490,-7.84392E-02
1.5500,-1.34868E-01
1.5510,-1.89566E-01
1.5520,-2.41839E-01
1.5530,-2.91024E-01
1.5540,-3.36503E-01
1.5550,-3.77705E-01
1.5560,-4.14120E-01
1.5570,-4.45297E-01
1.5580,-4.70855E-01
1.5590,-4.90487E-01
1.5600,-5.03960E-01
1.5610,-5.11119E-01
1.5620,-5.11891E-01
1.5630,-5.06280E-01
1.5640,-4.94373E-01
1.5650,-4.76331E-01
1.5660,-4.52392E-01
1.5670,-4.22867E-01
1.5680,-3.88133E-01
1.5690,-3.48628E-01
1.5700,-3.04849E-01
1.5710,-2.57341E-01
1.5720,-2.06693E-01
1.5730,-1.53529E-01
1.5740,-9.85007E-02
1.5750,-4.22789E-02
1.5760,1.44542E-02
1.5770,7.10133E-02
1.5780,1.26719E-01
1.5790,1.80904E-01
1.5800,2.32925E-01
1.5810,2.82166E-01
1.5820,3.28046E-01
1.5830,3.70030E-01
1.5840,4.07628E-01
1.5850,4.40408E-01
1.5860,4.67994E-01
1.5870,4.90074E-01
1.5880,5.06404E-01
1.5890,5.16805E-01
1.5900,5.21170E-01
1.5910,5.19464E-01
1.5920,5.11722E-01
1.5930,4.98047E-01
1.5940,4.78614E-01
1.5950,4.53658E-01
1.5960,4.23483E-01
1.5970,3.88447E-01
1.5980,3.48962E-01
1.5990,3.05491E-01
1.6000,2.58540E-01
1.6010,2.08650E-01
1.6020,1.56394E-01
1.6030,1.02369E-01
1.6040,4.71891E-02
1.6050,-8.52217E-03
1.6060,-6.41380E-02
1.6070,-1.19036E-01
1.6080,-1.72605E-01
1.6090,-2.24250E-01
1.6100,-2.73404E-01
1.6110,-3.19527E-01
1.6120,-3.62116E-01
1.6130,-4.00712E-01
1.6140,-4.34898E-01
1.6150,-4.64311E-01
1.6160,-4.88640E-01
1.6170,-5.07633E-01
1.6180,-5.21096E-01
1.6190,-5.28897E-01
1.6200,-5.30965E-01
1.6210,-5.27291E-01
1.6220,-5.17932E-01
1.6230,-5.03000E-01
1.6240,-4.82670E-01
1.6250,-4.57174E-01
1.6260,-4.26796E-01
1.6270,-3.91873E-01
1.6280,-3.52786E-01
1.6290,-3.09961E-01
1.6300,-2.63860E-01
1.6310,-2.14976E-01
1.6320,-1.63831E-01
1.6330,-1.10967E-01
1.6340,-5.69418E-02
1.6350,-2.32202E-03
1.6360,5.23222E-02
1.6370,1.06423E-01
1.6380,1.59422E-01
1.6390,2.10774E-01
1.6400,2.59954E-01
1.6410,3.06461E-01
1.6420,3.49826E-01
1.6430,3.89612E-01
1.6440,4.25424E-01
1.6450,4.56906E-01
1.6460,4.83750E-01
1.6470,5.05695E-01
1.6480,5.22533E-01
1.6490,5.34106E-01
1.6500,5.40312E-01
1.6510,5.41101E-01
1.6520,5.36480E-01
1.6530,5.26509E-01
1.6540,5.11299E-01
1.6550,4.91016E-01
1.6560,4.65873E-01
1.6570,4.36129E-01
1.6580,4.02090E-01
1.6590,3.64102E-01
1.6600,3.22545E-01
1.6610,2.77836E-01
1.6620,2.30418E-01
1.6630,1.80759E-01
1.6640,1.29346E-01
1.6650,7.66821E-02
1.6660,2.32776E-02
1.6670,-3.03513E-02
1.6680,-8.36889E-02
1.6690,-1.36225E-01
1.6700,-1.87460E-01
1.6710,-2.36909E-01
1.6720,-2.84106E-01
1.6730,-3.28609E-01
1.6740,-3.70005E-01
1.6750,-4.07910E-01
1.6760,-4.41977E-01
1.6770,-4.71896E-01
1.6780,-4.97396E-01
1.6790,-5.18252E-01
1.6800,-5.34280E-01
1.6810,-5.45343E-01
1.6820,-5.51353E-01
1.6830,-5.52265E-01
1.6840,-5.48085E-01
1.6850,-5.38863E-01
1.6860,-5.24697E-01
1.6870,-5.05729E-01
1.6880,-4.82145E-01
1.6890,-4.54170E-01
1.6900,-4.22071E-01
1.6910,-3.86147E-01
1.6920,-3.46734E-01
1.6930,-3.04195E-01
1.6940,-2.58922E-01
1.6950,-2.11326E-01
1.6960,-1.61839E-01
1.6970,-1.10908E-01
1.6980,-5.89904E-02
1.6990,-6.54847E-03
1.7000,4.59516E-02
1.7010,9.80461E-02
1.7020,1.49277E-01
1.7030,1.99196E-01
1.7040,2.47369E-01
1.7050,2.93380E-01
1.7060,3.36832E-01
1.7070,3.77354E-01
1.7080,4.14602E-01
1.7090,4.48262E-01
1.7100,4.78053E-01
1.7110,5.03727E-01
1.7120,5.25074E-01
1.7130,5.41923E-01
1.7140,5.54141E-01
1.7150,5.61636E-01
1.7160,5.64357E-01
1.7170,5.62291E-01
1.7180,5.55469E-01
1.7190,5.43960E-01
1.7200,5.27874E-01
1.7210,5.07357E-01
1.7220,4.82592E-01
1.7230,4.53797E-01
1.7240,4.21221E-01
1.7250,3.85146E-01
1.7260,3.45878E-01
1.7270,3.03752E-01
1.7280,2.59121E-01
1.7290,2.12359E-01
1.7300,1.63855E-01
1.7310,1.14010E-01
1.7320,6.32349E-02
1.7330,1.19447E-02
1.7340,-3.94427E-02
1.7350,-9.05109E-02
1.7360,-1.40848E-01
1.7370,-1.90051E-01
1.7380,-2.37727E-01
1.7390,-2.83498E-01
1.7400,-3.27002E-01
1.7410,-3.67900E-01
1.7420,-4.05871E-01
1.7430,-4.40624E-01
1.7440,-4.71890E-01
1.7450,-4.99433E-01
1.7460,-5.23045E-01
1.7470,-5.42551E-01
1.7480,-5.57809E-01
1.7490,-5.68710E-01
1.7500,-5.75182E-01
1.7510,-5.77185E-01
1.7520,-5.74715E-01
1.7530,-5.67803E-01
1.7540,-5.56514E-01
1.7550,-5.40946E-01
1.7560,-5.21229E-01
1.7570,-4.97526E-01
1.7580,-4.70027E-01
1.7590,-4.38951E-01
1.7600,-4.04544E-01
1.7610,-3.67075E-01
1.7620,-3.26834E-01
1.7630,-2.84132E-01
1.7640,-2.39296E-01
1.7650,-1.92668E-01
1.7660,-1.44600E-01
1.7670,-9.54539E-02
1.7680,-4.55985E-02
1.7690,4.59500E-03
1.7700,5.47547E-02
1.7710,1.04511E-01
1.7720,1.53499E-01
1.7730,2.01361E-01
1.7740,2.47749E-01
1.7750,2.92331E-01
1.7760,3.34785E-01
1.7770,3.74809E-01
1.7780,4.12120E-01
1.7790,4.46456E-01
1.7800,4.77577E-01
1.7810,5.05267E-01
1.7820,5.29339E-01
1.7830,5.49628E-01
1.7840,5.66001E-01
1.7850,5.78352E-01
1.7860,5.86604E-01
1.7870,5.90708E-01
1.7880,5.90648E-01
1.7890,5.86433E-01
1.7900,5.78106E-01
1.7910,5.65735E-01
1.7920,5.49417E-01
1.7930,5.29276E-01
1.7940,5.05462E-01
1.7950,4.78149E-01
1.7960,4.47536E-01
1.7970,4.13841E-01
1.7980,3.77304E-01
1.7990,3.38183E-01
1.8000,2.96752E-01
1.8010,2.53299E-01
1.8020,2.08126E-01
1.8030,1.61541E-01
1.8040,1.13865E-01
1.8050,6.54214E-02
1.8060,1.65376E-02
1.8070,-3.24571E-02
1.8080,-8.12350E-02
1.8090,-1.29471E-01
1.8100,-1.76846E-01
1.8110,-2.23049E-01
1.8120,-2.67775E-01
1.8130,-3.10735E-01
1.8140,-3.51649E-01
1.8150,-3.90256E-01
1.8160,-4.26308E-01
1.8170,-4.59577E-01
1.8180,-4.89853E-01
1.8190,-5.16948E-01
1.8200,-5.40694E-01
1.8210,-5.60948E-01
1.8220,-5.77588E-01
1.8230,-5.90516E-01
1.8240,-5.99660E-01
1.8250,-6.04971E-01
1.8260,-6.06426E-01
1.8270,-6.04025E-01
1.8280,-5.97795E-01
1.8290,-5.87784E-01
1.8300,-5.74066E-01
1.8310,-5.56736E-01
1.8320,-5.35915E-01
1.8330,-5.11740E-01
1.8340,-4.84371E-01
1.8350,-4.53988E-01
1.8360,-4.20787E-01
1.8370,-3.84981E-01
1.8380,-3.46799E-01
1.8390,-3.06481E-01
1.8400,-2.64280E-01
1.8410,-2.20461E-01
1.8420,-1.75295E-01
1.8430,-1.29061E-01
1.8440,-8.20433E-02
1.8450,-3.45280E-02
1.8460,1.31961E-02
1.8470,6.08409E-02
1.8480,1.08120E-01
1.8490,1.54751E-01
1.8500,2.00457E-01
1.8510,2.44968E-01
1.8520,2.88022E-01
1.8530,3.29368E-01
1.8540,3.68766E-01
1.8550,4.05989E-01
1.8560,4.40823E-01
1.8570,4.73071E-01
1.8580,5.02550E-01
1.8590,5.29097E-01
1.8600,5.52564E-01
1.8610,5.72824E-01
1.8620,5.89767E-01
1.8630,6.03306E-01
1.8640,6.13371E-01
1.8650,6.19913E-01
1.8660,6.22905E-01
1.8670,6.22339E-01
1.8680,6.18228E-01
1.8690,6.10605E-01
1.8700,5.99523E-01
1.8710,5.85052E-01
1.8720,5.67285E-01
1.8730,5.46330E-01
1.8740,5.22313E-01
1.8750,4.95376E-01
1.8760,4.65677E-01
1.8770,4.33389E-01
1.8780,3.98699E-01
1.8790,3.61803E-01
1.8800,3.22912E-01
1.8810,2.82246E-01
1.8820,2.40031E-01
1.8830,1.96503E-01
1.8840,1.51903E-01
1.8850,1.06476E-01
1.8860,6.04719E-02
1.8870,1.41402E-02
1.8880,-3.22679E-02
1.8890,-7.85025E-02
1.8900,-1.24316E-01
1.8910,-1.69464E-01
1.8920,-2.13707E-01
1.8930,-2.56813E-01
1.8940,-2.98556E-01
1.8950,-3.38718E-01
1.8960,-3.77091E-01
1.8970,-4.13479E-01
1.8980,-4.47695E-01
1.8990,-4.79566E-01
1.9000,-5.08932E-01
1.9010,-5.35648E-01
1.9020,-5.59580E-01
1.9030,-5.80613E-01
1.9040,-5.98646E-01
1.9050,-6.13594E-01
1.9060,-6.25389E-01
1.9070,-6.33978E-01
1.9080,-6.39327E-01
1.9090,-6.41417E-01
1.9100,-6.40246E-01
1.9110,-6.35829E-01
1.9120,-6.28196E-01
1.9130,-6.17396E-01
1.9140,-6.03490E-01
1.9150,-5.86558E-01
1.9160,-5.66691E-01
1.9170,-5.43997E-01
1.9180,-5.18597E-01
1.9190,-4.90623E-01
1.9200,-4.60222E-01
1.9210,-4.27548E-01
1.9220,-3.92771E-01
1.9230,-3.56065E-01
1.9240,-3.17616E-01
1.9250,-2.77616E-01
1.9260,-2.36264E-01
1.9270,-1.93764E-01
1.9280,-1.50326E-01
1.9290,-1.06162E-01
1.9300,-6.14856E-02
1.9310,-1.65140E-02
1.9320,2.85368E-02
1.9330,7.34513E-02
1.9340,1.18016E-01
1.9350,1.62019E-01
1.9360,2.05255E-01
1.9370,2.47519E-01
1.9380,2.88617E-01
1.9390,3.28356E-01
1.9400,3.66556E-01
1.9410,4.03039E-01
1.9420,4.37642E-01
1.9430,4.70208E-01
1.9440,5.00591E-01
1.9450,5.28656E-01
1.9460,5.54279E-01
1.9470,5.77349E-01
1.9480,5.97766E-01
1.9490,6.15444E-01
1.9500,6.30310E-01
1.9510,6.42301E-01
1.9520,6.51373E-01
1.9530,6.57490E-01
1.9540,6.60633E-01
1.9550,6.60796E-01
1.9560,6.57985E-01
1.9570,6.52221E-01
1.9580,6.43536E-01
1.9590,6.31978E-01
1.9600,6.17605E-01
1.9610,6.00489E-01
1.9620,5.80711E-01
1.9630,5.58367E-01
1.9640,5.33561E-01
1.9650,5.06408E-01
1.9660,4.77035E-01
1.9670,4.45574E-01
1.9680,4.12169E-01
1.9690,3.76970E-01
1.9700,3.40133E-01
1.9710,3.01824E-01
1.9720,2.62211E-01
1.9730,2.21468E-01
1.9740,1.79773E-01
1.9750,1.37307E-01
1.9760,9.42537E-02
1.9770,5.07984E-02
1.9780,7.12696E-03
1.9790,-3.65749E-02
1.9800,-8.01219E-02
1.9810,-1.23331E-01
1.9820,-1.66020E-01
1.9830,-2.08012E-01
1.9840,-2.49132E-01
1.9850,-2.89211E-01
1.9860,-3.28083E-01
1.9870,-3.65591E-01
1.9880,-4.01582E-01
1.9890,-4.35911E-01
1.9900,-4.68441E-01
1.9910,-4.99041E-01
1.9920,-5.27592E-01
1.9930,-5.53980E-01
1.9940,-5.78105E-01
1.9950,-5.99872E-01
1.9960,-6.19200E-01
1.9970,-6.36016E-01
1.9980,-6.50258E-01
1.9990,-6.61876E-01
2.0000,-6.70828E-01
2.0010,-6.77087E-01
2.0020,-6.80633E-01
2.0030,-6.81460E-01
2.0040,-6.79570E-01
2.0050,-6.74978E-01
2.0060,-6.67710E-01
2.0070,-6.57800E-01
2.0080,-6.45294E-01
2.0090,-6.30249E-01
2.0100,-6.12730E-01
2.0110,-5.92811E-01
2.0120,-5.70576E-01
2.0130,-5.46119E-01
2.0140,-5.19540E-01
2.0150,-4.90946E-01
2.0160,-4.60455E-01
2.0170,-4.28187E-01
2.0180,-3.94273E-01
2.0190,-3.58846E-01
2.0200,-3.22046E-01
2.0210,-2.84016E-01
2.0220,-2.44905E-01
2.0230,-2.04865E-01
2.0240,-1.64048E-01
2.0250,-1.22612E-01
2.0260,-8.07140E-02
2.0270,-3.85126E-02
2.0280,3.83317E-03
2.0290,4.61647E-02
2.0300,8.83243E-02
2.0310,1.30156E-01
2.0320,1.71504E-01
2.0330,2.12219E-01
2.0340,2.52152E-01
2.0350,2.91158E-01
2.0360,3.29096E-01
2.0370,3.65831E-01
2.0380,4.01232E-01
2.0390,4.35174E-01
2.0400,4.67538E-01
2.0410,4.98212E-01
2.0420,5.27090E-01
2.0430,5.54073E-01
2.0440,5.79069E-01
2.0450,6.01996E-01
2.0460,6.22777E-01
2.0470,6.41345E-01
2.0480,6.57640E-01
2.0490,6.71612E-01
2.0500,6.83219E-01
2.0510,6.92427E-01
2.0520,6.99210E-01
2.0530,7.03553E-01
2.0540,7.05447E-01
2.0550,7.04894E-01
2.0560,7.01902E-01
2.0570,6.96490E-01
2.0580,6.88684E-01
2.0590,6.78517E-01
2.0600,6.66031E-01
2.0610,6.51277E-01
2.0620,6.34311E-01
2.0630,6.15197E-01
2.0640,5.94007E-01
2.0650,5.70817E-01
2.0660,5.45713E-01
2.0670,5.18784E-01
2.0680,4.90125E-01
2.0690,4.59837E-01
2.0700,4.28026E-01
2.0710,3.94800E-01
2.0720,3.60274E-01
2.0730,3.24564E-01
2.0740,2.87793E-01
2.0750,2.50082E-01
2.0760,2.11558E-01
2.0770,1.72347E-01
2.0780,1.32579E-01
2.0790,9.23827E-02
2.0800,5.18898E-02
2.0810,1.12305E-02
2.0820,-2.94649E-02
2.0830,-7.00663E-02
2.0840,-1.10445E-01
2.0850,-1.50474E-01
2.0860,-1.90027E-01
2.0870,-2.28981E-01
2.0880,-2.67216E-01
2.0890,-3.04613E-01
2.0900,-3.41058E-01
2.0910,-3.76440E-01
2.0920,-4.10652E-01
2.0930,-4.43592E-01
2.0940,-4.75161E-01
2.0950,-5.05265E-01
2.0960,-5.33817E-01
2.0970,-5.60733E-01
2.0980,-5.85935E-01
2.0990,-6.09351E-01
2.1000,-6.30916E-01
2.1010,-6.50568E-01
2.1020,-6.68254E-01
2.1030,-6.83927E-01
2.1040,-6.97544E-01
2.1050,-7.09070E-01
2.1060,-7.18478E-01
2.1070,-7.25744E-01
2.1080,-7.30853E-01
2.1090,-7.33797E-01
2.1100,-7.34571E-01
2.1110,-7.33181E-01
2.1120,-7.29636E-01
2.1130,-7.23953E-01
2.1140,-7.16155E-01
2.1150,-7.06269E-01
2.1160,-6.94331E-01
2.1170,-6.80382E-01
2.1180,-6.64468E-01
2.1190,-6.46639E-01
2.1200,-6.26954E-01
2.1210,-6.05473E-01
2.1220,-5.82263E-01
2.1230,-5.57396E-01
2.1240,-5.30947E-01
2.1250,-5.02995E-01
2.1260,-4.73623E-01
2.1270,-4.42920E-01
2.1280,-4.10973E-01
2.1290,-3.77877E-01
2.1300,-3.43727E-01
2.1310,-3.08622E-01
2.1320,-2.72661E-01
2.1330,-2.35946E-01
2.1340,-1.98581E-01
2.1350,-1.60670E-01
2.1360,-1.22320E-01
2.1370,-8.36346E-02
2.1380,-4.47219E-02
2.1390,-5.68762E-03
2.1400,3.33621E-02
2.1410,7.23218E-02
2.1420,1.11087E-01
2.1430,1.49554E-01
2.1440,1.87621E-01
2.1450,2.25189E-01
2.1460,2.62157E-01
2.1470,2.98431E-01
2.1480,3.33916E-01
2.1490,3.68522E-01
2.1500,4.02160E-01
2.1510,4.34745E-01
2.1520,4.66195E-01
2.1530,4.96432E-01
2.1540,5.25381E-01
2.1550,5.52971E-01
2.1560,5.79135E-01
2.1570,6.03810E-01
2.1580,6.26937E-01
2.1590,6.48463E-01
2.1600,6.68337E-01
2.1610,6.86514E-01
2.1620,7.02952E-01
2.1630,7.17617E-01
2.1640,7.30475E-01
2.1650,7.41502E-01
2.1660,7.50674E-01
2.1670,7.57975E-01
2.1680,7.63392E-01
2.1690,7.66918E-01
2.1700,7.68549E-01
2.1710,7.68289E-01
2.1720,7.66142E-01
2.1730,7.62121E-01
2.1740,7.56241E-01
2.1750,7.48521E-01
2.1760,7.38987E-01
2.1770,7.27668E-01
2.1780,7.14595E-01
2.1790,6.99807E-01
2.1800,6.83343E-01
2.1810,6.65248E-01
2.1820,6.45570E-01
2.1830,6.24362E-01
2.1840,6.01678E-01
2.1850,5.77575E-01
2.1860,5.52116E-01
2.1870,5.25364E-01
2.1880,4.97385E-01
2.1890,4.68249E-01
2.1900,4.38027E-01
2.1910,4.06792E-01
2.1920,3.74620E-01
2.1930,3.41586E-01
2.1940,3.07770E-01
2.1950,2.73252E-01
2.1960,2.38111E-01
2.1970,2.02431E-01
2.1980,1.66293E-01
2.1990,1.29779E-01
2.2000,9.29744E-02
2.2010,5.59613E-02
2.2020,1.88231E-02
2.2030,-1.83569E-02
2.2040,-5.54963E-02
2.2050,-9.25131E-02
2.2060,-1.29326E-01
2.2070,-1.65855E-01
2.2080,-2.02020E-01
2.2090,-2.37745E-01
2.2100,-2.72953E-01
2.2110,-3.07568E-01
2.2120,-3.41519E-01
2.2130,-3.74734E-01
2.2140,-4.07144E-01
2.2150,-4.38683E-01
2.2160,-4.69286E-01
2.2170,-4.98891E-01
2.2180,-5.27438E-01
2.2190,-5.54870E-01
2.2200,-5.81134E-01
2.2210,-6.06178E-01
2.2220,-6.29954E-01
2.2230,-6.52416E-01
2.2240,-6.73522E-01
2.2250,-6.93232E-01
2.2260,-7.11510E-01
2.2270,-7.28324E-01
2.2280,-7.43644E-01
2.2290,-7.57443E-01
2.2300,-7.69699E-01
2.2310,-7.80390E-01
2.2320,-7.89502E-01
2.2330,-7.97020E-01
2.2340,-8.02935E-01
2.2350,-8.07240E-01
2.2360,-8.09932E-01
2.2370,-8.11011E-01
2.2380,-8.10480E-01
2.2390,-8.08346E-01
2.2400,-8.04617E-01
2.2410,-7.99308E-01
2.2420,-7.92432E-01
2.2430,-7.84010E-01
2.2440,-7.74062E-01
2.2450,-7.62612E-01
2.2460,-7.49689E-01
2.2470,-7.35321E-01
2.2480,-7.19542E-01
2.2490,-7.02385E-01
2.2500,-6.83889E-01
2.2510,-6.64093E-01
2.2520,-6.43039E-01
2.2530,-6.20771E-01
2.2540,-5.97334E-01
2.2550,-5.72778E-01
2.2560,-5.47150E-01
2.2570,-5.20504E-01
2.2580,-4.92891E-01
2.2590,-4.64365E-01
2.2600,-4.34984E-01
2.2610,-4.04803E-01
2.2620,-3.73880E-01
2.2630,-3.42275E-01
2.2640,-3.10048E-01
2.2650,-2.77258E-01
2.2660,-2.43967E-01
2.2670,-2.10236E-01
2.2680,-1.76128E-01
2.2690,-1.41705E-01
2.2700,-1.07030E-01
2.2710,-7.21643E-02
2.2720,-3.71708E-02
2.2730,-2.11169E-03
2.2740,3.29512E-02
2.2750,6.79563E-02
2.2760,1.02843E-01
2.2770,1.37550E-01
2.2780,1.72019E-01
2.2790,2.06191E-01
2.2800,2.40007E-01
2.2810,2.73412E-01
2.2820,3.06349E-01
2.2830,3.38763E-01
2.2840,3.70602E-01
2.2850,4.01813E-01
2.2860,4.32347E-01
2.2870,4.62153E-01
2.2880,4.91185E-01
2.2890,5.19397E-01
2.2900,5.46744E-01
2.2910,5.73184E-01
2.2920,5.98678E-01
2.2930,6.23185E-01
2.2940,6.46669E-01
2.2950,6.69095E-01
2.2960,6.90431E-01
2.2970,7.10646E-01
2.2980,7.29710E-01
2.2990,7.47597E-01
2.3000,7.64282E-01
2.3010,7.79744E-01
2.3020,7.93960E-01
2.3030,8.06914E-01
2.3040,8.18588E-01
2.3050,8.28970E-01
2.3060,8.38046E-01
2.3070,8.45809E-01
2.3080,8.52249E-01
2.3090,8.57361E-01
2.3100,8.61143E-01
2.3110,8.63593E-01
2.3120,8.64712E-01
2.3130,8.64504E-01
2.3140,8.62972E-01
2.3150,8.60124E-01
2.3160,8.55968E-01
2.3170,8.50517E-01
2.3180,8.43783E-01
2.3190,8.35779E-01
2.3200,8.26524E-01
2.3210,8.16034E-01
2.3220,8.04331E-01
2.3230,7.91435E-01
2.3240,7.77370E-01
2.3250,7.62160E-01
2.3260,7.45833E-01
2.3270,7.28416E-01
2.3280,7.09938E-01
2.3290,6.90430E-01
2.3300,6.69924E-01
2.3310,6.48452E-01
2.3320,6.26050E-01
2.3330,6.02752E-01
2.3340,5.78595E-01
2.3350,5.53616E-01
2.3360,5.27853E-01
2.3370,5.01346E-01
2.3380,4.74135E-01
2.3390,4.46260E-01
2.3400,4.17762E-01
2.3410,3.88684E-01
2.3420,3.59067E-01
2.3430,3.28955E-01
2.3440,2.98390E-01
2.3450,2.67417E-01
2.3460,2.36079E-01
2.3470,2.04419E-01
2.3480,1.72482E-01
2.3490,1.40313E-01
2.3500,1.07954E-01
2.3510,7.54512E-02
2.3520,4.28472E-02
2.3530,1.01862E-02
2.3540,-2.24884E-02
2.3550,-5.51332E-02
2.3560,-8.77055E-02
2.3570,-1.20163E-01
2.3580,-1.52463E-01
2.3590,-1.84565E-01
2.3600,-2.16427E-01
2.3610,-2.48010E-01
2.3620,-2.79273E-01
2.3630,-3.10178E-01
2.3640,-3.40686E-01
2.3650,-3.70761E-01
2.3660,-4.00365E-01
2.3670,-4.29463E-01
2.3680,-4.58019E-01
2.3690,-4.86001E-01
2.3700,-5.13375E-01
2.3710,-5.40110E-01
2.3720,-5.66174E-01
2.3730,-5.91537E-01
2.3740,-6.16172E-01
2.3750,-6.40050E-01
2.3760,-6.63146E-01
2.3770,-6.85433E-01
2.3780,-7.06888E-01
2.3790,-7.27489E-01
2.3800,-7.47212E-01
2.3810,-7.66038E-01
2.3820,-7.83948E-01
2.3830,-8.00924E-01
2.3840,-8.16948E-01
2.3850,-8.32007E-01
2.3860,-8.46085E-01
2.3870,-8.59169E-01
2.3880,-8.71248E-01
2.3890,-8.82312E-01
2.3900,-8.92352E-01
2.3910,-9.01359E-01
2.3920,-9.09328E-01
2.3930,-9.16253E-01
2.3940,-9.22130E-01
2.3950,-9.26956E-01
2.3960,-9.30730E-01
2.3970,-9.33452E-01
2.3980,-9.35121E-01
2.3990,-9.35741E-01
2.4000,-9.35315E-01
2.4010,-9.33847E-01
2.4020,-9.31343E-01
2.4030,-9.27809E-01
2.4040,-9.23253E-01
2.4050,-9.17684E-01
2.4060,-9.11111E-01
2.4070,-9.03547E-01
2.4080,-8.95003E-01
2.4090,-8.85491E-01
2.4100,-8.75026E-01
2.4110,-8.63623E-01
2.4120,-8.51297E-01
2.4130,-8.38064E-01
2.4140,-8.23943E-01
2.4150,-8.08952E-01
2.4160,-7.93110E-01
2.4170,-7.76436E-01
2.4180,-7.58952E-01
2.4190,-7.40678E-01
2.4200,-7.21637E-01
2.4210,-7.01851E-01
2.4220,-6.81343E-01
2.4230,-6.60137E-01
2.4240,-6.38257E-01
2.4250,-6.15729E-01
2.4260,-5.92577E-01
2.4270,-5.68828E-01
2.4280,-5.44507E-01
2.4290,-5.19641E-01
2.4300,-4.94257E-01
2.4310,-4.68382E-01
2.4320,-4.42043E-01
2.4330,-4.15269E-01
2.4340,-3.88088E-01
2.4350,-3.60527E-01
2.4360,-3.32614E-01
2.4370,-3.04379E-01
2.4380,-2.75850E-01
2.4390,-2.47055E-01
2.4400,-2.18023E-01
2.4410,-1.88783E-01
2.4420,-1.59363E-01
2.4430,-1.29792E-01
2.4440,-1.00099E-01
2.4450,-7.03116E-02
2.4460,-4.04582E-02
2.4470,-1.05670E-02
2.4480,1.93340E-02
2.4490,4.92171E-02
2.4500,7.90548E-02
2.4510,1.08820E-01
2.4520,1.38486E-01
2.4530,1.68025E-01
2.4540,1.97412E-01
2.4550,2.26621E-01
2.4560,2.55625E-01
2.4570,2.84400E-01
2.4580,3.12921E-01
2.4590,3.41164E-01
2.4600,3.69105E-01
2.4610,3.96719E-01
2.4620,4.23985E-01
2.4630,4.50880E-01
2.4640,4.77381E-01
2.4650,5.03467E-01
2.4660,5.29118E-01
2.4670,5.54313E-01
2.4680,5.79032E-01
2.4690,6.03256E-01
2.4700,6.26966E-01
2.4710,6.50145E-01
2.4720,6.72774E-01
2.4730,6.94838E-01
2.4740,7.16319E-01
2.4750,7.37202E-01
2.4760,7.57473E-01
2.4770,7.77116E-01
2.4780,7.96119E-01
2.4790,8.14468E-01
2.4800,8.32150E-01
2.4810,8.49155E-01
2.4820,8.65472E-01
2.4830,8.81088E-01
2.4840,8.95996E-01
2.4850,9.10186E-01
2.4860,9.23649E-01
2.4870,9.36378E-01
2.4880,9.48366E-01
2.4890,9.59606E-01
2.4900,9.70093E-01
2.4910,9.79821E-01
2.4920,9.88785E-01
2.4930,9.96983E-01
2.4940,1.00441E+00
2.4950,1.01107E+00
2.4960,1.01695E+00
2.4970,1.02205E+00
2.4980,1.02638E+00
2.4990,1.02993E+00
2.5000,1.03271E+00
2.5010,1.03471E+00
2.5020,1.03593E+00
2.5030,1.03639E+00
2.5040,1.03608E+00
2.5050,1.03500E+00
2.5060,1.03316E+00
2.5070,1.03057E+00
2.5080,1.02722E+00
2.5090,1.02313E+00
2.5100,1.01830E+00
2.5110,1.01274E+00
2.5120,1.00645E+00
2.5130,9.99443E-01
2.5140,9.91725E-01
2.5150,9.83305E-01
2.5160,9.74191E-01
2.5170,9.64394E-01
2.5180,9.53923E-01
2.5190,9.42787E-01
2.5200,9.30999E-01
2.5210,9.18567E-01
2.5220,9.05505E-01
2.5230,8.91822E-01
2.5240,8.77532E-01
2.5250,8.62647E-01
2.5260,8.47178E-01
2.5270,8.31140E-01
2.5280,8.14544E-01
2.5290,7.97406E-01
2.5300,7.79737E-01
2.5310,7.61553E-01
2.5320,7.42867E-01
2.5330,7.23694E-01
2.5340,7.04049E-01
2.5350,6.83946E-01
2.5360,6.63400E-01
2.5370,6.42426E-01
2.5380,6.21040E-01
2.5390,5.99257E-01
2.5400,5.77093E-01
2.5410,5.54563E-01
2.5420,5.31683E-01
2.5430,5.08469E-01
2.5440,4.84938E-01
2.5450,4.61104E-01
2.5460,4.36984E-01
2.5470,4.12595E-01
2.5480,3.87952E-01
2.5490,3.63072E-01
2.5500,3.37970E-01
2.5510,3.12664E-01
2.5520,2.87168E-01
2.5530,2.61500E-01
2.5540,2.35676E-01
2.5550,2.09711E-01
2.5560,1.83621E-01
2.5570,1.57423E-01
2.5580,1.31133E-01
2.5590,1.04765E-01
2.5600,7.83370E-02
2.5610,5.18630E-02
2.5620,2.53591E-02
2.5630,-1.15942E-03
2.5640,-2.76773E-02
2.5650,-5.41794E-02
2.5660,-8.06508E-02
2.5670,-1.07077E-01
2.5680,-1.33442E-01
2.5690,-1.59733E-01
2.5700,-1.85935E-01
2.5710,-2.12033E-01
2.5720,-2.38015E-01
2.5730,-2.63865E-01
2.5740,-2.89571E-01
2.5750,-3.15120E-01
2.5760,-3.40497E-01
2.5770,-3.65690E-01
2.5780,-3.90687E-01
2.5790,-4.15474E-01
2.5800,-4.40040E-01
2.5810,-4.64373E-01
2.5820,-4.88461E-01
2.5830,-5.12291E-01
2.5840,-5.35854E-01
2.5850,-5.59138E-01
2.5860,-5.82131E-01
2.5870,-6.04825E-01
2.5880,-6.27207E-01
2.5890,-6.49269E-01
2.5900,-6.71000E-01
2.5910,-6.92391E-01
2.5920,-7.13434E-01
2.5930,-7.34118E-01
2.5940,-7.54435E-01
2.5950,-7.74377E-01
2.5960,-7.93935E-01
2.5970,-8.13103E-01
2.5980,-8.31871E-01
2.5990,-8.50234E-01
2.6000,-8.68183E-01
2.6010,-8.85712E-01
2.6020,-9.02815E-01
2.6030,-9.19486E-01
2.6040,-9.35718E-01
2.6050,-9.51506E-01
2.6060,-9.66845E-01
2.6070,-9.81729E-01
2.6080,-9.96153E-01
2.6090,-1.01011E+00
2.6100,-1.02361E+00
2.6110,-1.03663E+00
2.6120,-1.04917E+00
2.6130,-1.06124E+00
2.6140,-1.07282E+00
2.6150,-1.08392E+00
2.6160,-1.09452E+00
2.6170,-1.10464E+00
2.6180,-1.11427E+00
2.6190,-1.12340E+00
2.6200,-1.13203E+00
2.6210,-1.14017E+00
2.6220,-1.14781E+00
2.6230,-1.15495E+00
2.6240,-1.16158E+00
2.6250,-1.16772E+00
2.6260,-1.17335E+00
2.6270,-1.17849E+00
2.6280,-1.18312E+00
2.6290,-1.18726E+00
2.6300,-1.19089E+00
2.6310,-1.19402E+00
2.6320,-1.19666E+00
2.6330,-1.19880E+00
2.6340,-1.20045E+00
2.6350,-1.20160E+00
2.6360,-1.20227E+00
2.6370,-1.20244E+00
2.6380,-1.20213E+00
2.6390,-1.20133E+00
2.6400,-1.20006E+00
2.6410,-1.19830E+00
2.6420,-1.19607E+00
2.6430,-1.19337E+00
2.6440,-1.19020E+00
2.6450,-1.18657E+00
2.6460,-1.18247E+00
2.6470,-1.17792E+00
2.6480,-1.17291E+00
2.6490,-1.16746E+00
2.6500,-1.16156E+00
2.6510,-1.15522E+00
2.6520,-1.14844E+00
2.6530,-1.14124E+00
2.6540,-1.13360E+00
2.6550,-1.12555E+00
2.6560,-1.11708E+00
2.6570,-1.10821E+00
2.6580,-1.09892E+00
2.6590,-1.08924E+00
2.6600,-1.07917E+00
2.6610,-1.06870E+00
2.6620,-1.05785E+00
2.6630,-1.04663E+00
2.6640,-1.03504E+00
2.6650,-1.02308E+00
2.6660,-1.01076E+00
2.6670,-9.98088E-01
2.6680,-9.85072E-01
2.6690,-9.71716E-01
2.6700,-9.58026E-01
2.6710,-9.44009E-01
2.6720,-9.29672E-01
2.6730,-9.15021E-01
2.6740,-9.00062E-01
2.6750,-8.84803E-01
2.6760,-8.69249E-01
2.6770,-8.53408E-01
2.6780,-8.37287E-01
2.6790,-8.20891E-01
2.6800,-8.04229E-01
2.6810,-7.87306E-01
2.6820,-7.70131E-01
2.6830,-7.52708E-01
2.6840,-7.35046E-01
2.6850,-7.17151E-01
2.6860,-6.99031E-01
2.6870,-6.80692E-01
2.6880,-6.62140E-01
2.6890,-6.43384E-01
2.6900,-6.24429E-01
2.6910,-6.05284E-01
2.6920,-5.85954E-01
2.6930,-5.66446E-01
2.6940,-5.46768E-01
2.6950,-5.26926E-01
2.6960,-5.06927E-01
2.6970,-4.86778E-01
2.6980,-4.66485E-01
2.6990,-4.46056E-01
2.7000,-4.25497E-01
2.7010,-4.04815E-01
2.7020,-3.84016E-01
2.7030,-3.63108E-01
2.7040,-3.42096E-01
2.7050,-3.20987E-01
2.7060,-2.99788E-01
2.7070,-2.78505E-01
2.7080,-2.57144E-01
2.7090,-2.35712E-01
2.7100,-2.14216E-01
2.7110,-1.92661E-01
2.7120,-1.71053E-01
2.7130,-1.49400E-01
2.7140,-1.27706E-01
2.7150,-1.05978E-01
2.7160,-8.42220E-02
2.7170,-6.24437E-02
2.7180,-4.06491E-02
2.7190,-1.88438E-02
2.7200,2.96631E-03
2.7210,2.47757E-02
2.7220,4.65787E-02
2.7230,6.83699E-02
2.7240,9.01438E-02
2.7250,1.11895E-01
2.7260,1.33618E-01
2.7270,1.55308E-01
2.7280,1.76960E-01
2.7290,1.98568E-01
2.7300,2.20128E-01
2.7310,2.41634E-01
2.7320,2.63083E-01
2.7330,2.84468E-01
2.7340,3.05785E-01
2.7350,3.27030E-01
2.7360,3.48198E-01
2.7370,3.69285E-01
2.7380,3.90286E-01
2.7390,4.11197E-01
2.7400,4.32014E-01
2.7410,4.52732E-01
2.7420,4.73348E-01
2.7430,4.93857E-01
2.7440,5.14256E-01
2.7450,5.34541E-01
2.7460,5.54707E-01
2.7470,5.74752E-01
2.7480,5.94672E-01
2.7490,6.14463E-01
2.7500,6.34122E-01
2.7510,6.53646E-01
2.7520,6.73030E-01
2.7530,6.92273E-01
2.7540,7.11371E-01
2.7550,7.30321E-01
2.7560,7.49119E-01
2.7570,7.67764E-01
2.7580,7.86253E-01
2.7590,8.04581E-01
2.7600,8.22749E-01
2.7610,8.40751E-01
2.7620,8.58587E-01
2.7630,8.76253E-01
2.7640,8.93748E-01
2.7650,9.11069E-01
2.7660,9.28213E-01
2.7670,9.45180E-01
2.7680,9.61967E-01
2.7690,9.78571E-01
2.7700,9.94992E-01
2.7710,1.01123E+00
2.7720,1.02727E+00
2.7730,1.04313E+00
2.7740,1.05880E+00
2.7750,1.07428E+00
2.7760,1.08956E+00
2.7770,1.10465E+00
2.7780,1.11954E+00
2.7790,1.13423E+00
2.7800,1.14873E+00
2.7810,1.16302E+00
2.7820,1.17712E+00
2.7830,1.19101E+00
2.7840,1.20471E+00
2.7850,1.21819E+00
2.7860,1.23148E+00
2.7870,1.24456E+00
2.7880,1.25743E+00
2.7890,1.27010E+00
2.7900,1.28256E+00
2.7910,1.29482E+00
2.7920,1.30687E+00
2.7930,1.31871E+00
2.7940,1.33034E+00
2.7950,1.34176E+00
2.7960,1.35298E+00
2.7970,1.36399E+00
2.7980,1.37479E+00
2.7990,1.38538E+00
2.8000,1.39576E+00
2.8010,1.40594E+00
2.8020,1.41590E+00
2.8030,1.42566E+00
2.8040,1.43521E+00
2.8050,1.44456E+00
2.8060,1.45369E+00
2.8070,1.46262E+00
2.8080,1.47135E+00
2.8090,1.47987E+00
2.8100,1.48818E+00
2.8110,1.49629E+00
2.8120,1.50419E+00
2.8130,1.51189E+00
2.8140,1.51939E+00
2.8150,1.52669E+00
2.8160,1.53378E+00
2.8170,1.54067E+00
2.8180,1.54737E+00
2.8190,1.55386E+00
2.8200,1.56016E+00
2.8210,1.56626E+00
2.8220,1.57217E+00
2.8230,1.57788E+00
2.8240,1.58339E+00
2.8250,1.58871E+00
2.8260,1.59385E+00
2.8270,1.59879E+00
2.8280,1.60354E+00
2.8290,1.60810E+00
2.8300,1.61247E+00
2.8310,1.61666E+00
2.8320,1.62067E+00
2.8330,1.62449E+00
2.8340,1.62813E+00
2.8350,1.63159E+00
2.8360,1.63487E+00
2.8370,1.63797E+00
2.8380,1.64089E+00
2.8390,1.64364E+00
2.8400,1.64621E+00
2.8410,1.64862E+00
2.8420,1.65085E+00
2.8430,1.65291E+00
2.8440,1.65480E+00
2.8450,1.65653E+00
2.8460,1.65809E+00
2.8470,1.65949E+00
2.8480,1.66073E+00
2.8490,1.66181E+00
2.8500,1.66273E+00
2.8510,1.66349E+00
2.8520,1.66409E+00
2.8530,1.66454E+00
2.8540,1.66484E+00
2.8550,1.66499E+00
2.8560,1.66499E+00
2.8570,1.66484E+00
2.8580,1.66455E+00
2.8590,1.66411E+00
2.8600,1.66353E+00
2.8610,1.66281E+00
2.8620,1.66195E+00
2.8630,1.66095E+00
2.8640,1.65982E+00
2.8650,1.65855E+00
2.8660,1.65715E+00
2.8670,1.65562E+00
2.8680,1.65396E+00
2.8690,1.65218E+00
2.8700,1.65026E+00
2.8710,1.64823E+00
2.8720,1.64607E+00
2.8730,1.64379E+00
2.8740,1.64140E+00
2.8750,1.63888E+00
2.8760,1.63625E+00
2.8770,1.63351E+00
2.8780,1.63065E+00
2.8790,1.62769E+00
2.8800,1.62461E+00
2.8810,1.62143E+00
2.8820,1.61815E+00
2.8830,1.61476E+00
2.8840,1.61127E+00
2.8850,1.60768E+00
2.8860,1.60399E+00
2.8870,1.60020E+00
2.8880,1.59632E+00
2.8890,1.59234E+00
2.8900,1.58828E+00
2.8910,1.58412E+00
2.8920,1.57987E+00
2.8930,1.57554E+00
2.8940,1.57112E+00
2.8950,1.56662E+00
2.8960,1.56203E+00
2.8970,1.55737E+00
2.8980,1.55262E+00
2.8990,1.54780E+00
2.9000,1.54291E+00
2.9010,1.53793E+00
2.9020,1.53289E+00
2.9030,1.52777E+00
2.9040,1.52259E+00
2.9050,1.51734E+00
2.9060,1.51202E+00
2.9070,1.50663E+00
2.9080,1.50118E+00
2.9090,1.49567E+00
2.9100,1.49010E+00
2.9110,1.48447E+00
2.9120,1.47878E+00
2.9130,1.47304E+00
2.9140,1.46723E+00
2.9150,1.46138E+00
2.9160,1.45548E+00
2.9170,1.44952E+00
2.9180,1.44351E+00
2.9190,1.43746E+00
2.9200,1.43136E+00
2.9210,1.42521E+00
2.9220,1.41902E+00
2.9230,1.41279E+00
2.9240,1.40652E+00
2.9250,1.40020E+00
2.9260,1.39385E+00
2.9270,1.38746E+00
2.9280,1.38103E+00
2.9290,1.37457E+00
2.9300,1.36808E+00
2.9310,1.36155E+00
2.9320,1.35499E+00
2.9330,1.34840E+00
2.9340,1.34178E+00
2.9350,1.33514E+00
2.9360,1.32846E+00
2.9370,1.32177E+00
2.9380,1.31504E+00
2.9390,1.30830E+00
2.9400,1.30153E+00
2.9410,1.29474E+00
2.9420,1.28793E+00
2.9430,1.28110E+00
2.9440,1.27426E+00
2.9450,1.26739E+00
2.9460,1.26051E+00
2.9470,1.25362E+00
2.9480,1.24671E+00
2.9490,1.23979E+00
2.9500,1.23286E+00
2.9510,1.22591E+00
2.9520,1.21896E+00
2.9530,1.21200E+00
2.9540,1.20503E+00
2.9550,1.19805E+00
2.9560,1.19107E+00
2.9570,1.18408E+00
2.9580,1.17708E+00
2.9590,1.17008E+00
2.9600,1.16308E+00
2.9610,1.15608E+00
2.9620,1.14907E+00
2.9630,1.14207E+00
2.9640,1.13506E+00
2.9650,1.12806E+00
2.9660,1.12106E+00
2.9670,1.11406E+00
2.9680,1.10707E+00
2.9690,1.10007E+00
2.9700,1.09309E+00
2.9710,1.08611E+00
2.9720,1.07913E+00
2.9730,1.07216E+00
2.9740,1.06520E+00
2.9750,1.05825E+00
2.9760,1.05131E+00
2.9770,1.04438E+00
2.9780,1.03745E+00
2.9790,1.03054E+00
2.9800,1.02364E+00
2.9810,1.01675E+00
2.9820,1.00987E+00
2.9830,1.00301E+00
2.9840,9.96160E-01
2.9850,9.89325E-01
2.9860,9.82504E-01
2.9870,9.75699E-01
2.9880,9.68909E-01
2.9890,9.62136E-01
2.9900,9.55380E-01
2.9910,9.48641E-01
2.9920,9.41920E-01
2.9930,9.35217E-01
2.9940,9.28533E-01
2.9950,9.21868E-01
2.9960,9.15223E-01
2.9970,9.08597E-01
2.9980,9.01992E-01
2.9990,8.95408E-01
3.0000,8.88846E-01
3.0010,8.82305E-01
3.0020,8.75785E-01
3.0030,8.69289E-01
3.0040,8.62815E-01
3.0050,8.56364E-01
3.0060,8.49936E-01
3.0070,8.43533E-01
3.0080,8.37153E-01
3.0090,8.30798E-01
3.0100,8.24468E-01
3.0110,8.18162E-01
3.0120,8.11882E-01
3.0130,8.05628E-01
3.0140,7.99399E-01
3.0150,7.93196E-01
3.0160,7.87020E-01
3.0170,7.80871E-01
3.0180,7.74748E-01
3.0190,7.68653E-01
3.0200,7.62585E-01
3.0210,7.56544E-01
3.0220,7.50531E-01
3.0230,7.44546E-01
3.0240,7.38590E-01
3.0250,7.32662E-01
3.0260,7.26762E-01
3.0270,7.20891E-01
3.0280,7.15049E-01
3.0290,7.09236E-01
3.0300,7.03452E-01
3.0310,6.97698E-01
3.0320,6.91973E-01
3.0330,6.86278E-01
3.0340,6.80612E-01
3.0350,6.74977E-01
3.0360,6.69371E-01
3.0370,6.63796E-01
3.0380,6.58251E-01
3.0390,6.52736E-01
3.0400,6.47252E-01
3.0410,6.41798E-01
3.0420,6.36375E-01
3.0430,6.30983E-01
3.0440,6.25621E-01
3.0450,6.20290E-01
3.0460,6.14990E-01
3.0470,6.09722E-01
3.0480,6.04484E-01
3.0490,5.99277E-01
3.0500,5.94101E-01
3.0510,5.88957E-01
3.0520,5.83843E-01
3.0530,5.78761E-01
3.0540,5.73710E-01
3.0550,5.68690E-01
3.0560,5.63702E-01
3.0570,5.58745E-01
3.0580,5.53819E-01
3.0590,5.48925E-01
3.0600,5.44061E-01
3.0610,5.39229E-01
3.0620,5.34429E-01
3.0630,5.29659E-01
3.0640,5.24921E-01
3.0650,5.20214E-01
3.0660,5.15538E-01
3.0670,5.10894E-01
3.0680,5.06280E-01
3.0690,5.01698E-01
3.0700,4.97146E-01
3.0710,4.92626E-01
3.0720,4.88137E-01
3.0730,4.83678E-01
3.0740,4.79251E-01
3.0750,4.74854E-01
3.0760,4.70488E-01
3.0770,4.66153E-01
3.0780,4.61848E-01
3.0790,4.57574E-01
3.0800,4.53331E-01
3.0810,4.49118E-01
3.0820,4.44935E-01
3.0830,4.40783E-01
3.0840,4.36660E-01
3.0850,4.32568E-01
3.0860,4.28506E-01
3.0870,4.24474E-01
3.0880,4.20472E-01
3.0890,4.16500E-01
3.0900,4.12557E-01
3.0910,4.08644E-01
3.0920,4.04760E-01
3.0930,4.00905E-01
3.0940,3.97080E-01
3.0950,3.93285E-01
3.0960,3.89518E-01
3.0970,3.85780E-01
3.0980,3.82071E-01
3.0990,3.78391E-01
3.1000,3.74739E-01
3.1010,3.71116E-01
3.1020,3.67522E-01
3.1030,3.63956E-01
3.1040,3.60418E-01
3.1050,3.56908E-01
3.1060,3.53425E-01
3.1070,3.49971E-01
3.1080,3.46545E-01
3.1090,3.43146E-01
3.1100,3.39774E-01
3.1110,3.36430E-01
3.1120,3.33113E-01
3.1130,3.29823E-01
3.1140,3.26560E-01
3.1150,3.23324E-01
3.1160,3.20114E-01
3.1170,3.16931E-01
3.1180,3.13775E-01
3.1190,3.10644E-01
3.1200,3.07540E-01
3.1210,3.04462E-01
3.1220,3.01410E-01
3.1230,2.98383E-01
3.1240,2.95382E-01
3.1250,2.92407E-01
3.1260,2.89457E-01
3.1270,2.86531E-01
3.1280,2.83631E-01
3.1290,2.80756E-01
3.1300,2.77906E-01
3.1310,2.75080E-01
3.1320,2.72279E-01
3.1330,2.69502E-01
3.1340,2.66749E-01
3.1350,2.64020E-01
3.1360,2.61315E-01
3.1370,2.58634E-01
3.1380,2.55977E-01
3.1390,2.53343E-01
3.1400,2.50732E-01
3.1410,2.48144E-01
3.1420,2.45580E-01
3.1430,2.43038E-01
3.1440,2.40519E-01
3.1450,2.38023E-01
3.1460,2.35549E-01
3.1470,2.33097E-01
3.1480,2.30668E-01
3.1490,2.28260E-01
3.1500,2.25875E-01
3.1510,2.23511E-01
3.1520,2.21168E-01
3.1530,2.18847E-01
3.1540,2.16548E-01
3.1550,2.14269E-01
3.1560,2.12012E-01
3.1570,2.09775E-01
3.1580,2.07559E-01
3.1590,2.05364E-01
3.1600,2.03189E-01
3.1610,2.01034E-01
3.1620,1.98899E-01
3.1630,1.96785E-01
3.1640,1.94690E-01
3.1650,1.92615E-01
3.1660,1.90559E-01
3.1670,1.88523E-01
3.1680,1.86506E-01
3.1690,1.84508E-01
3.1700,1.82529E-01
3.1710,1.80569E-01
3.1720,1.78628E-01
3.1730,1.76706E-01
3.1740,1.74801E-01
3.1750,1.72915E-01
3.1760,1.71047E-01
3.1770,1.69197E-01
3.1780,1.67365E-01
3.1790,1.65551E-01
3.1800,1.63754E-01
3.1810,1.61975E-01
3.1820,1.60213E-01
3.1830,1.58469E-01
3.1840,1.56741E-01
3.1850,1.55030E-01
3.1860,1.53336E-01
3.1870,1.51659E-01
3.1880,1.49998E-01
3.1890,1.48353E-01
3.1900,1.46725E-01
3.1910,1.45113E-01
3.1920,1.43517E-01
3.1930,1.41937E-01
3.1940,1.40372E-01
3.1950,1.38823E-01
3.1960,1.37290E-01
3.1970,1.35771E-01
3.1980,1.34268E-01
3.1990,1.32781E-01
3.2000,1.31308E-01
3.2010,1.29850E-01
3.2020,1.28406E-01
3.2030,1.26977E-01
3.2040,1.25563E-01
3.2050,1.24163E-01
3.2060,1.22777E-01
3.2070,1.21406E-01
3.2080,1.20048E-01
3.2090,1.18704E-01
3.2100,1.17374E-01
3.2110,1.16057E-01
3.2120,1.14754E-01
3.2130,1.13465E-01
3.2140,1.12188E-01
3.2150,1.10925E-01
3.2160,1.09675E-01
3.2170,1.08438E-01
3.2180,1.07213E-01
3.2190,1.06001E-01
3.2200,1.04802E-01
3.2210,1.03615E-01
3.2220,1.02441E-01
3.2230,1.01279E-01
3.2240,1.00129E-01
3.2250,9.89908E-02
3.2260,9.78647E-02
3.2270,9.67504E-02
3.2280,9.56478E-02
3.2290,9.45568E-02
3.2300,9.34773E-02
3.2310,9.24091E-02
3.2320,9.13523E-02
3.2330,9.03066E-02
3.2340,8.92719E-02
3.2350,8.82483E-02
3.2360,8.72355E-02
3.2370,8.62334E-02
3.2380,8.52421E-02
3.2390,8.42613E-02
3.2400,8.32909E-02
3.2410,8.23310E-02
3.2420,8.13813E-02
3.2430,8.04417E-02
3.2440,7.95123E-02
3.2450,7.85928E-02
3.2460,7.76832E-02
3.2470,7.67834E-02
3.2480,7.58933E-02
3.2490,7.50128E-02
3.2500,7.41419E-02
3.2510,7.32803E-02
3.2520,7.24281E-02
3.2530,7.15851E-02
3.2540,7.07513E-02
3.2550,6.99266E-02
3.2560,6.91108E-02
3.2570,6.83039E-02
3.2580,6.75058E-02
3.2590,6.67165E-02
3.2600,6.59357E-02
3.2610,6.51636E-02
3.2620,6.43999E-02
3.2630,6.36445E-02
3.2640,6.28975E-02
3.2650,6.21587E-02
3.2660,6.14280E-02
3.2670,6.07053E-02
3.2680,5.99907E-02
3.2690,5.92839E-02
3.2700,5.85850E-02
3.2710,5.78938E-02
3.2720,5.72102E-02
3.2730,5.65343E-02
3.2740,5.58658E-02
3.2750,5.52048E-02
3.2760,5.45512E-02
3.2770,5.39048E-02
3.2780,5.32656E-02
3.2790,5.26336E-02
3.2800,5.20087E-02
3.2810,5.13907E-02
3.2820,5.07797E-02
3.2830,5.01755E-02
3.2840,4.95781E-02
3.2850,4.89874E-02
3.2860,4.84033E-02
3.2870,4.78258E-02
3.2880,4.72549E-02
3.2890,4.66903E-02
3.2900,4.61322E-02
3.2910,4.55803E-02
3.2920,4.50347E-02
3.2930,4.44953E-02
3.2940,4.39620E-02
3.2950,4.34348E-02
3.2960,4.29135E-02
3.2970,4.23982E-02
3.2980,4.18887E-02
3.2990,4.13850E-02
3.3000,4.08871E-02
3.3010,4.03948E-02
3.3020,3.99082E-02
3.3030,3.94271E-02
3.3040,3.89516E-02
3.3050,3.84814E-02
3.3060,3.80167E-02
3.3070,3.75573E-02
3.3080,3.71032E-02
3.3090,3.66543E-02
3.3100,3.62106E-02
3.3110,3.57719E-02
3.3120,3.53384E-02
3.3130,3.49098E-02
3.3140,3.44862E-02
3.3150,3.40674E-02
3.3160,3.36535E-02
3.3170,3.32445E-02
3.3180,3.28401E-02
3.3190,3.24404E-02
3.3200,3.20454E-02
3.3210,3.16549E-02
3.3220,3.12690E-02
3.3230,3.08876E-02
3.3240,3.05106E-02
3.3250,3.01380E-02
3.3260,2.97698E-02
3.3270,2.94058E-02
3.3280,2.90461E-02
3.3290,2.86906E-02
3.3300,2.83393E-02
3.3310,2.79921E-02
3.3320,2.76489E-02
3.3330,2.73098E-02
3.3340,2.69746E-02
3.3350,2.66434E-02
3.3360,2.63161E-02
3.3370,2.59926E-02
3.3380,2.56729E-02
3.3390,2.53570E-02
3.3400,2.50448E-02
3.3410,2.47363E-02
3.3420,2.44315E-02
3.3430,2.41302E-02
3.3440,2.38325E-02
3.3450,2.35384E-02
3.3460,2.32477E-02
3.3470,2.29604E-02
3.3480,2.26766E-02
3.3490,2.23961E-02
3.3500,2.21190E-02
3.3510,2.18451E-02
3.3520,2.15745E-02
3.3530,2.13072E-02
3.3540,2.10430E-02
3.3550,2.07819E-02
3.3560,2.05240E-02
3.3570,2.02691E-02
3.3580,2.00173E-02
3.3590,1.97685E-02
3.3600,1.95227E-02
3.3610,1.92798E-02
3.3620,1.90399E-02
3.3630,1.88028E-02
3.3640,1.85685E-02
3.3650,1.83371E-02
3.3660,1.81084E-02
3.3670,1.78825E-02
3.3680,1.76593E-02
3.3690,1.74387E-02
3.3700,1.72209E-02
3.3710,1.70056E-02
3.3720,1.67930E-02
3.3730,1.65829E-02
3.3740,1.63753E-02
3.3750,1.61703E-02
3.3760,1.59677E-02
3.3770,1.57676E-02
3.3780,1.55699E-02
3.3790,1.53746E-02
3.3800,1.51817E-02
3.3810,1.49911E-02
3.3820,1.48028E-02
3.3830,1.46168E-02
3.3840,1.44330E-02
3.3850,1.42515E-02
3.3860,1.40722E-02
3.3870,1.38951E-02
3.3880,1.37201E-02
3.3890,1.35473E-02
3.3900,1.33766E-02
3.3910,1.32079E-02
3.3920,1.30413E-02
3.3930,1.28767E-02
3.3940,1.27142E-02
3.3950,1.25536E-02
3.3960,1.23950E-02
3.3970,1.22384E-02
3.3980,1.20836E-02
3.3990,1.19308E-02
3.4000,1.17798E-02
3.4010,1.16307E-02
3.4020,1.14834E-02
3.4030,1.13379E-02
3.4040,1.11942E-02
3.4050,1.10523E-02
3.4060,1.09121E-02
3.4070,1.07736E-02
3.4080,1.06369E-02
3.4090,1.05018E-02
3.4100,1.03684E-02
3.4110,1.02366E-02
3.4120,1.01065E-02
3.4130,9.97792E-03
3.4140,9.85098E-03
3.4150,9.72560E-03
3.4160,9.60177E-03
3.4170,9.47947E-03
3.4180,9.35868E-03
3.4190,9.23939E-03
3.4200,9.12158E-03
3.4210,9.00523E-03
3.4220,8.89032E-03
3.4230,8.77683E-03
3.4240,8.66476E-03
3.4250,8.55407E-03
3.4260,8.44476E-03
3.4270,8.33681E-03
3.4280,8.23020E-03
3.4290,8.12492E-03
3.4300,8.02095E-03
3.4310,7.91827E-03
3.4320,7.81687E-03
3.4330,7.71674E-03
3.4340,7.61785E-03
3.4350,7.52020E-03
3.4360,7.42377E-03
3.4370,7.32854E-03
3.4380,7.23450E-03
3.4390,7.14164E-03
3.4400,7.04994E-03
3.4410,6.95939E-03
3.4420,6.86997E-03
3.4430,6.78166E-03
3.4440,6.69447E-03
3.4450,6.60837E-03
3.4460,6.52335E-03
3.4470,6.43939E-03
3.4480,6.35649E-03
3.4490,6.27463E-03
3.4500,6.19380E-03
3.4510,6.11398E-03
3.4520,6.03517E-03
3.4530,5.95735E-03
3.4540,5.88051E-03
3.4550,5.80463E-03
3.4560,5.72971E-03
3.4570,5.65574E-03
3.4580,5.58270E-03
3.4590,5.51058E-03
3.4600,5.43936E-03
3.4610,5.36905E-03
3.4620,5.29963E-03
3.4630,5.23108E-03
3.4640,5.16340E-03
3.4650,5.09657E-03
3.4660,5.03059E-03
3.4670,4.96545E-03
3.4680,4.90113E-03
3.4690,4.83762E-03
3.4700,4.77492E-03
3.4710,4.71301E-03
3.4720,4.65189E-03
3.4730,4.59154E-03
3.4740,4.53196E-03
3.4750,4.47314E-03
3.4760,4.41506E-03
3.4770,4.35772E-03
3.4780,4.30111E-03
3.4790,4.24522E-03
3.4800,4.19004E-03
3.4810,4.13556E-03
3.4820,4.08177E-03
3.4830,4.02867E-03
3.4840,3.97625E-03
3.4850,3.92449E-03
3.4860,3.87339E-03
3.4870,3.82295E-03
3.4880,3.77315E-03
3.4890,3.72398E-03
3.4900,3.67544E-03
3.4910,3.62753E-03
3.4920,3.58022E-03
3.4930,3.53352E-03
3.4940,3.48741E-03
3.4950,3.44190E-03
3.4960,3.39697E-03
3.4970,3.35261E-03
3.4980,3.30882E-03
3.4990,3.26559E-03
3.5000,3.22292E-03
3.5010,3.18079E-03
3.5020,3.13920E-03
3.5030,3.09815E-03
3.5040,3.05762E-03
3.5050,3.01761E-03
3.5060,2.97812E-03
3.5070,2.93913E-03
3.5080,2.90064E-03
3.5090,2.86265E-03
3.5100,2.82515E-03
3.5110,2.78813E-03
3.5120,2.75159E-03
3.5130,2.71551E-03
3.5140,2.67990E-03
3.5150,2.64475E-03
3.5160,2.61005E-03
3.5170,2.57580E-03
3.5180,2.54199E-03
3.5190,2.50862E-03
3.5200,2.47567E-03
3.5210,2.44315E-03
3.5220,2.41106E-03
3.5230,2.37937E-03
3.5240,2.34810E-03
3.5250,2.31723E-03
3.5260,2.28675E-03
3.5270,2.25667E-03
3.5280,2.22699E-03
3.5290,2.19768E-03
3.5300,2.16875E-03
3.5310,2.14020E-03
3.5320,2.11202E-03
3.5330,2.08420E-03
3.5340,2.05675E-03
3.5350,2.02964E-03
3.5360,2.00289E-03
3.5370,1.97649E-03
3.5380,1.95043E-03
3.5390,1.92471E-03
3.5400,1.89932E-03
3.5410,1.87426E-03
3.5420,1.84953E-03
3.5430,1.82511E-03
3.5440,1.80102E-03
3.5450,1.77723E-03
3.5460,1.75376E-03
3.5470,1.73059E-03
3.5480,1.70773E-03
3.5490,1.68516E-03
3.5500,1.66288E-03
3.5510,1.64090E-03
3.5520,1.61920E-03
3.5530,1.59778E-03
3.5540,1.57664E-03
3.5550,1.55578E-03
3.5560,1.53519E-03
3.5570,1.51487E-03
3.5580,1.49481E-03
3.5590,1.47502E-03
3.5600,1.45548E-03
3.5610,1.43620E-03
3.5620,1.41717E-03
3.5630,1.39839E-03
3.5640,1.37985E-03
3.5650,1.36156E-03
3.5660,1.34350E-03
3.5670,1.32568E-03
3.5680,1.30810E-03
3.5690,1.29074E-03
3.5700,1.27361E-03
3.5710,1.25671E-03
3.5720,1.24003E-03
3.5730,1.22356E-03
3.5740,1.20731E-03
3.5750,1.19128E-03
3.5760,1.17545E-03
3.5770,1.15983E-03
3.5780,1.14442E-03
3.5790,1.12921E-03
3.5800,1.11419E-03
3.5810,1.09938E-03
3.5820,1.08476E-03
3.5830,1.07033E-03
3.5840,1.05609E-03
3.5850,1.04203E-03
3.5860,1.02817E-03
3.5870,1.01448E-03
3.5880,1.00097E-03
3.5890,9.87646E-04
3.5900,9.74493E-04
3.5910,9.61512E-04
3.5920,9.48703E-04
3.5930,9.36062E-04
3.5940,9.23587E-04
3.5950,9.11276E-04
3.5960,8.99128E-04
3.5970,8.87139E-04
3.5980,8.75309E-04
3.5990,8.63634E-04
3.6000,8.52113E-04
3.6010,8.40744E-04
3.6020,8.29525E-04
3.6030,8.18453E-04
3.6040,8.07528E-04
3.6050,7.96747E-04
3.6060,7.86108E-04
3.6070,7.75609E-04
3.6080,7.65250E-04
3.6090,7.55026E-04
3.6100,7.44938E-04
3.6110,7.34983E-04
3.6120,7.25160E-04
3.6130,7.15466E-04
3.6140,7.05901E-04
3.6150,6.96462E-04
3.6160,6.87148E-04
3.6170,6.77957E-04
3.6180,6.68887E-04
3.6190,6.59938E-04
3.6200,6.51107E-04
3.6210,6.42393E-04
3.6220,6.33794E-04
3.6230,6.25309E-04
3.6240,6.16936E-04
3.6250,6.08675E-04
3.6260,6.00522E-04
3.6270,5.92478E-04
3.6280,5.84541E-04
3.6290,5.76708E-04
3.6300,5.68980E-04
3.6310,5.61354E-04
3.6320,5.53829E-04
3.6330,5.46404E-04
3.6340,5.39078E-04
3.6350,5.31848E-04
3.6360,5.24715E-04
3.6370,5.17677E-04
3.6380,5.10731E-04
3.6390,5.03879E-04
3.6400,4.97117E-04
3.6410,4.90445E-04
3.6420,4.83861E-04
3.6430,4.77366E-04
3.6440,4.70956E-04
3.6450,4.64632E-04
3.6460,4.58392E-04
3.6470,4.52235E-04
3.6480,4.46159E-04
3.6490,4.40165E-04
3.6500,4.34250E-04
3.6510,4.28415E-04
3.6520,4.22656E-04
3.6530,4.16975E-04
3.6540,4.11369E-04
3.6550,4.05838E-04
3.6560,4.00380E-04
3.6570,3.94995E-04
3.6580,3.89682E-04
3.6590,3.84440E-04
3.6600,3.79268E-04
3.6610,3.74165E-04
3.6620,3.69129E-04
3.6630,3.64161E-04
3.6640,3.59259E-04
3.6650,3.54423E-04
3.6660,3.49651E-04
3.6670,3.44943E-04
3.6680,3.40297E-04
3.6690,3.35714E-04
3.6700,3.31192E-04
3.6710,3.26730E-04
3.6720,3.22328E-04
3.6730,3.17985E-04
3.6740,3.13699E-04
3.6750,3.09471E-04
3.6760,3.05300E-04
3.6770,3.01184E-04
3.6780,2.97123E-04
3.6790,2.93117E-04
3.6800,2.89164E-04
3.6810,2.85264E-04
3.6820,2.81416E-04
3.6830,2.77620E-04
3.6840,2.73874E-04
3.6850,2.70179E-04
3.6860,2.66533E-04
3.6870,2.62936E-04
3.6880,2.59387E-04
3.6890,2.55885E-04
3.6900,2.52431E-04
3.6910,2.49023E-04
3.6920,2.45660E-04
3.6930,2.42343E-04
3.6940,2.39069E-04
3.6950,2.35840E-04
3.6960,2.32654E-04
3.6970,2.29511E-04
3.6980,2.26410E-04
3.6990,2.23351E-04
3.7000,2.20332E-04
3.7010,2.17354E-04
3.7020,2.14416E-04
3.7030,2.11518E-04
3.7040,2.08658E-04
3.7050,2.05837E-04
3.7060,2.03054E-04
3.7070,2.00308E-04
3.7080,1.97599E-04
3.7090,1.94926E-04
3.7100,1.92289E-04
3.7110,1.89687E-04
3.7120,1.87121E-04
3.7130,1.84589E-04
3.7140,1.82091E-04
3.7150,1.79627E-04
3.7160,1.77195E-04
3.7170,1.74797E-04
3.7180,1.72430E-04
3.7190,1.70096E-04
3.7200,1.67793E-04
3.7210,1.65521E-04
3.7220,1.63279E-04
3.7230,1.61068E-04
3.7240,1.58886E-04
3.7250,1.56734E-04
3.7260,1.54611E-04
3.7270,1.52516E-04
3.7280,1.50449E-04
3.7290,1.48410E-04
3.7300,1.46399E-04
3.7310,1.44415E-04
3.7320,1.42458E-04
3.7330,1.40527E-04
3.7340,1.38621E-04
3.7350,1.36742E-04
3.7360,1.34888E-04
3.7370,1.33059E-04
3.7380,1.31254E-04
3.7390,1.29474E-04
3.7400,1.27718E-04
3.7410,1.25986E-04
3.7420,1.24277E-04
3.7430,1.22591E-04
3.7440,1.20927E-04
3.7450,1.19287E-04
3.7460,1.17668E-04
3.7470,1.16071E-04
3.7480,1.14496E-04
3.7490,1.12942E-04
3.7500,1.11408E-04
3.7510,1.09896E-04
3.7520,1.08404E-04
3.7530,1.06932E-04
3.7540,1.05480E-04
3.7550,1.04048E-04
3.7560,1.02635E-04
3.7570,1.01241E-04
3.7580,9.98659E-05
3.7590,9.85093E-05
3.7600,9.71712E-05
3.7610,9.58510E-05
3.7620,9.45488E-05
3.7630,9.32641E-05
3.7640,9.19968E-05
3.7650,9.07466E-05
3.7660,8.95133E-05
3.7670,8.82967E-05
3.7680,8.70966E-05
3.7690,8.59127E-05
3.7700,8.47448E-05
3.7710,8.35927E-05
3.7720,8.24561E-05
3.7730,8.13350E-05
3.7740,8.02290E-05
3.7750,7.91380E-05
3.7760,7.80617E-05
3.7770,7.70000E-05
3.7780,7.59527E-05
3.7790,7.49196E-05
3.7800,7.39004E-05
3.7810,7.28951E-05
3.7820,7.19033E-05
3.7830,7.09250E-05
3.7840,6.99600E-05
3.7850,6.90080E-05
3.7860,6.80689E-05
3.7870,6.71425E-05
3.7880,6.62287E-05
3.7890,6.53272E-05
3.7900,6.44380E-05
3.7910,6.35608E-05
3.7920,6.26955E-05
3.7930,6.18420E-05
3.7940,6.10000E-05
3.7950,6.01694E-05
3.7960,5.93501E-05
3.7970,5.85419E-05
3.7980,5.77446E-05
3.7990,5.69582E-05
3.8000,5.61824E-05
3.8010,5.54172E-05
3.8020,5.46623E-05
3.8030,5.39176E-05
3.8040,5.31831E-05
3.8050,5.24585E-05
3.8060,5.17438E-05
3.8070,5.10388E-05
3.8080,5.03433E-05
3.8090,4.96573E-05
3.8100,4.89806E-05
3.8110,4.83130E-05
3.8120,4.76546E-05
3.8130,4.70050E-05
3.8140,4.63643E-05
3.8150,4.57323E-05
3.8160,4.51089E-05
3.8170,4.44939E-05
3.8180,4.38873E-05
3.8190,4.32889E-05
3.8200,4.26987E-05
3.8210,4.21165E-05
3.8220,4.15421E-05
3.8230,4.09756E-05
3.8240,4.04168E-05
3.8250,3.98656E-05
3.8260,3.93219E-05
3.8270,3.87855E-05
3.8280,3.82565E-05
3.8290,3.77346E-05
3.8300,3.72198E-05
3.8310,3.67121E-05
3.8320,3.62112E-05
3.8330,3.57171E-05
3.8340,3.52298E-05
3.8350,3.47491E-05
3.8360,3.42749E-05
3.8370,3.38072E-05
3.8380,3.33458E-05
3.8390,3.28907E-05
3.8400,3.24418E-05
3.8410,3.19990E-05
3.8420,3.15623E-05
3.8430,3.11314E-05
3.8440,3.07065E-05
3.8450,3.02873E-05
3.8460,2.98738E-05
3.8470,2.94660E-05
3.8480,2.90637E-05
3.8490,2.86669E-05
3.8500,2.82754E-05
3.8510,2.78893E-05
3.8520,2.75085E-05
3.8530,2.71329E-05
3.8540,2.67623E-05
3.8550,2.63968E-05
3.8560,2.60363E-05
3.8570,2.56807E-05
3.8580,2.53299E-05
3.8590,2.49840E-05
3.8600,2.46427E-05
3.8610,2.43061E-05
3.8620,2.39740E-05
3.8630,2.36465E-05
3.8640,2.33234E-05
3.8650,2.30048E-05
3.8660,2.26905E-05
3.8670,2.23805E-05
3.8680,2.20747E-05
3.8690,2.17730E-05
3.8700,2.14755E-05
3.8710,2.11820E-05
3.8720,2.08925E-05
3.8730,2.06070E-05
3.8740,2.03254E-05
3.8750,2.00476E-05
3.8760,1.97736E-05
3.8770,1.95033E-05
3.8780,1.92367E-05
3.8790,1.89738E-05
3.8800,1.87144E-05
3.8810,1.84586E-05
3.8820,1.82062E-05
3.8830,1.79573E-05
3.8840,1.77118E-05
3.8850,1.74697E-05
3.8860,1.72308E-05
3.8870,1.69952E-05
3.8880,1.67629E-05
3.8890,1.65336E-05
3.8900,1.63076E-05
3.8910,1.60846E-05
3.8920,1.58646E-05
3.8930,1.56476E-05
3.8940,1.54337E-05
3.8950,1.52226E-05
3.8960,1.50144E-05
3.8970,1.48090E-05
3.8980,1.46065E-05
3.8990,1.44067E-05
3.9000,1.42096E-05
3.9010,1.40153E-05
3.9020,1.38236E-05
3.9030,1.36345E-05
3.9040,1.34479E-05
3.9050,1.32640E-05
3.9060,1.30825E-05
3.9070,1.29035E-05
3.9080,1.27270E-05
3.9090,1.25529E-05
3.9100,1.23811E-05
3.9110,1.22117E-05
3.9120,1.20446E-05
3.9130,1.18798E-05
3.9140,1.17172E-05
3.9150,1.15569E-05
3.9160,1.13988E-05
3.9170,1.12428E-05
3.9180,1.10889E-05
3.9190,1.09372E-05
3.9200,1.07875E-05
3.9210,1.06398E-05
3.9220,1.04942E-05
3.9230,1.03506E-05
3.9240,1.02089E-05
3.9250,1.00692E-05
3.9260,9.93138E-06
3.9270,9.79544E-06
3.9280,9.66136E-06
3.9290,9.52911E-06
3.9300,9.39866E-06
3.9310,9.27001E-06
3.9320,9.14311E-06
3.9330,9.01794E-06
3.9340,8.89448E-06
3.9350,8.77272E-06
3.9360,8.65261E-06
3.9370,8.53415E-06
3.9380,8.41731E-06
3.9390,8.30207E-06
3.9400,8.18840E-06
3.9410,8.07628E-06
3.9420,7.96570E-06
3.9430,7.85663E-06
3.9440,7.74905E-06
3.9450,7.64294E-06
3.9460,7.53829E-06
3.9470,7.43506E-06
3.9480,7.33325E-06
3.9490,7.23283E-06
3.9500,7.13378E-06
3.9510,7.03609E-06
3.9520,6.93973E-06
3.9530,6.84469E-06
3.9540,6.75095E-06
3.9550,6.65849E-06
3.9560,6.56730E-06
3.9570,6.47736E-06
3.9580,6.38864E-06
3.9590,6.30114E-06
3.9600,6.21484E-06
3.9610,6.12971E-06
3.9620,6.04575E-06
3.9630,5.96294E-06
3.9640,5.88127E-06
3.9650,5.80071E-06
3.9660,5.72125E-06
3.9670,5.64288E-06
3.9680,5.56558E-06
3.9690,5.48934E-06
3.9700,5.41415E-06
3.9710,5.33998E-06
3.9720,5.26683E-06
3.9730,5.19468E-06
3.9740,5.12351E-06
3.9750,5.05332E-06
3.9760,4.98409E-06
3.9770,4.91581E-06
3.9780,4.84847E-06
3.9790,4.78204E-06
3.9800,4.71652E-06
3.9810,4.65190E-06
3.9820,4.58817E-06
3.9830,4.52531E-06
3.9840,4.46331E-06
3.9850,4.40215E-06
3.9860,4.34184E-06
3.9870,4.28235E-06
3.9880,4.22367E-06
3.9890,4.16580E-06
3.9900,4.10872E-06
3.9910,4.05242E-06
3.9920,3.99690E-06
3.9930,3.94213E-06
3.9940,3.88811E-06
3.9950,3.83483E-06
3.9960,3.78229E-06
3.9970,3.73046E-06
3.9980,3.67934E-06
3.9990,3.62892E-06
4.0000,3.57919E-06
4.0010,3.53014E-06
4.0020,3.48177E-06
4.0030,3.43406E-06
4.0040,3.38700E-06
4.0050,3.34058E-06
4.0060,3.29480E-06
4.0070,3.24965E-06
4.0080,3.20512E-06
4.0090,3.16119E-06
4.0100,3.11787E-06
4.0110,3.07514E-06
4.0120,3.03300E-06
4.0130,2.99143E-06
4.0140,2.95043E-06
4.0150,2.91000E-06
4.0160,2.87012E-06
4.0170,2.83078E-06
4.0180,2.79199E-06
4.0190,2.75372E-06
4.0200,2.71598E-06
4.0210,2.67876E-06
4.0220,2.64204E-06
4.0230,2.60583E-06
4.0240,2.57012E-06
4.0250,2.53489E-06
4.0260,2.50015E-06
4.0270,2.46588E-06
4.0280,2.43209E-06
4.0290,2.39875E-06
4.0300,2.36588E-06
4.0310,2.33345E-06
4.0320,2.30147E-06
4.0330,2.26992E-06
4.0340,2.23881E-06
4.0350,2.20813E-06
4.0360,2.17786E-06
4.0370,2.14801E-06
4.0380,2.11857E-06
4.0390,2.08953E-06
4.0400,2.06089E-06
4.0410,2.03264E-06
4.0420,2.00478E-06
4.0430,1.97730E-06
4.0440,1.95020E-06
4.0450,1.92347E-06
4.0460,1.89711E-06
4.0470,1.87110E-06
4.0480,1.84546E-06
4.0490,1.82016E-06
4.0500,1.79521E-06
4.0510,1.77061E-06
4.0520,1.74634E-06
4.0530,1.72240E-06
4.0540,1.69879E-06
4.0550,1.67551E-06
4.0560,1.65254E-06
4.0570,1.62989E-06
4.0580,1.60755E-06
4.0590,1.58552E-06
4.0600,1.56378E-06
4.0610,1.54235E-06
4.0620,1.52121E-06
4.0630,1.50036E-06
4.0640,1.47979E-06
4.0650,1.45951E-06
4.0660,1.43950E-06
4.0670,1.41977E-06
4.0680,1.40031E-06
4.0690,1.38112E-06
4.0700,1.36219E-06
4.0710,1.34352E-06
4.0720,1.32510E-06
4.0730,1.30694E-06
4.0740,1.28903E-06
4.0750,1.27136E-06
4.0760,1.25393E-06
4.0770,1.23675E-06
4.0780,1.21979E-06
4.0790,1.20307E-06
4.0800,1.18658E-06
4.0810,1.17032E-06
4.0820,1.15428E-06
4.0830,1.13846E-06
4.0840,1.12286E-06
4.0850,1.10747E-06
4.0860,1.09229E-06
4.0870,1.07732E-06
4.0880,1.06255E-06
4.0890,1.04799E-06
4.0900,1.03362E-06
4.0910,1.01946E-06
4.0920,1.00548E-06
4.0930,9.91702E-07
4.0940,9.78110E-07
4.0950,9.64704E-07
4.0960,9.51482E-07
4.0970,9.38442E-07
4.0980,9.25580E-07
4.0990,9.12894E-07
4.1000,9.00383E-07
4.1010,8.88043E-07
4.1020,8.75872E-07
4.1030,8.63868E-07
4.1040,8.52029E-07
4.1050,8.40352E-07
4.1060,8.28835E-07
4.1070,8.17475E-07
4.1080,8.06272E-07
4.1090,7.95222E-07
4.1100,7.84324E-07
4.1110,7.73575E-07
4.1120,7.62974E-07
4.1130,7.52518E-07
4.1140,7.42205E-07
4.1150,7.32034E-07
4.1160,7.22002E-07
4.1170,7.12107E-07
4.1180,7.02349E-07
4.1190,6.92724E-07
4.1200,6.83231E-07
4.1210,6.73868E-07
4.1220,6.64634E-07
4.1230,6.55526E-07
4.1240,6.46543E-07
4.1250,6.37683E-07
4.1260,6.28945E-07
4.1270,6.20327E-07
4.1280,6.11826E-07
4.1290,6.03443E-07
4.1300,5.95174E-07
4.1310,5.87018E-07
4.1320,5.78975E-07
4.1330,5.71042E-07
4.1340,5.63217E-07
4.1350,5.55500E-07
4.1360,5.47888E-07
4.1370,5.40381E-07
4.1380,5.32977E-07
4.1390,5.25674E-07
4.1400,5.18472E-07
4.1410,5.11368E-07
4.1420,5.04362E-07
4.1430,4.97451E-07
4.1440,4.90636E-07
4.1450,4.83913E-07
4.1460,4.77283E-07
4.1470,4.70744E-07
4.1480,4.64295E-07
4.1490,4.57934E-07
4.1500,4.51660E-07
4.1510,4.45472E-07
4.1520,4.39369E-07
4.1530,4.33350E-07
4.1540,4.27413E-07
4.1550,4.21558E-07
4.1560,4.15783E-07
4.1570,4.10087E-07
4.1580,4.04469E-07
4.1590,3.98928E-07
4.1600,3.93464E-07
4.1610,3.88074E-07
4.1620,3.82758E-07
4.1630,3.77514E-07
4.1640,3.72343E-07
4.1650,3.67243E-07
4.1660,3.62212E-07
4.1670,3.57251E-07
4.1680,3.52357E-07
4.1690,3.47531E-07
4.1700,3.42771E-07
4.1710,3.38076E-07
4.1720,3.33445E-07
4.1730,3.28878E-07
4.1740,3.24374E-07
4.1750,3.19931E-07
4.1760,3.15549E-07
4.1770,3.11227E-07
4.1780,3.06965E-07
4.1790,3.02761E-07
4.1800,2.98614E-07
4.1810,2.94525E-07
4.1820,2.90491E-07
4.1830,2.86513E-07
4.1840,2.82589E-07
4.1850,2.78719E-07
4.1860,2.74902E-07
4.1870,2.71137E-07
4.1880,2.67424E-07
4.1890,2.63762E-07
4.1900,2.60150E-07
4.1910,2.56588E-07
4.1920,2.53074E-07
4.1930,2.49609E-07
4.1940,2.46191E-07
4.1950,2.42820E-07
4.1960,2.39495E-07
4.1970,2.36216E-07
4.1980,2.32982E-07
4.1990,2.29792E-07
4.2000,2.26645E-07
4.2010,2.23542E-07
4.2020,2.20481E-07
4.2030,2.17463E-07
4.2040,2.14485E-07
4.2050,2.11549E-07
4.2060,2.08653E-07
4.2070,2.05796E-07
4.2080,2.02979E-07
4.2090,2.00200E-07
4.2100,1.97459E-07
4.2110,1.94756E-07
4.2120,1.92090E-07
4.2130,1.89460E-07
4.2140,1.86867E-07
4.2150,1.84309E-07
4.2160,1.81786E-07
4.2170,1.79298E-07
4.2180,1.76843E-07
4.2190,1.74423E-07
4.2200,1.72035E-07
4.2210,1.69680E-07
4.2220,1.67358E-07
4.2230,1.65067E-07
4.2240,1.62808E-07
4.2250,1.60580E-07
4.2260,1.58382E-07
4.2270,1.56214E-07
4.2280,1.54076E-07
4.2290,1.51968E-07
4.2300,1.49888E-07
4.2310,1.47837E-07
4.2320,1.45813E-07
4.2330,1.43818E-07
4.2340,1.41850E-07
4.2350,1.39909E-07
4.2360,1.37994E-07
4.2370,1.36106E-07
4.2380,1.34243E-07
4.2390,1.32406E-07
4.2400,1.30595E-07
4.2410,1.28808E-07
4.2420,1.27045E-07
4.2430,1.25307E-07
4.2440,1.23592E-07
4.2450,1.21901E-07
4.2460,1.20233E-07
4.2470,1.18588E-07
4.2480,1.16966E-07
4.2490,1.15366E-07
4.2500,1.13787E-07
4.2510,1.12231E-07
4.2520,1.10695E-07
4.2530,1.09181E-07
4.2540,1.07687E-07
4.2550,1.06214E-07
4.2560,1.04761E-07
4.2570,1.03328E-07
4.2580,1.01915E-07
4.2590,1.00521E-07
4.2600,9.91457E-08
4.2610,9.77896E-08
4.2620,9.64520E-08
4.2630,9.51327E-08
4.2640,9.38316E-08
4.2650,9.25482E-08
4.2660,9.12824E-08
4.2670,9.00339E-08
4.2680,8.88026E-08
4.2690,8.75881E-08
4.2700,8.63902E-08
4.2710,8.52088E-08
4.2720,8.40435E-08
4.2730,8.28942E-08
4.2740,8.17606E-08
4.2750,8.06425E-08
4.2760,7.95398E-08
4.2770,7.84521E-08
4.2780,7.73794E-08
4.2790,7.63213E-08
4.2800,7.52777E-08
4.2810,7.42484E-08
4.2820,7.32332E-08
4.2830,7.22319E-08
4.2840,7.12443E-08
4.2850,7.02703E-08
4.2860,6.93095E-08
4.2870,6.83620E-08
4.2880,6.74274E-08
4.2890,6.65056E-08
4.2900,6.55964E-08
4.2910,6.46996E-08
4.2920,6.38152E-08
4.2930,6.29428E-08
4.2940,6.20824E-08
4.2950,6.12338E-08
4.2960,6.03967E-08
4.2970,5.95712E-08
4.2980,5.87569E-08
4.2990,5.79538E-08
4.3000,5.71617E-08
4.3010,5.63804E-08
4.3020,5.56098E-08
4.3030,5.48498E-08
4.3040,5.41002E-08
4.3050,5.33608E-08
4.3060,5.26315E-08
4.3070,5.19123E-08
4.3080,5.12028E-08
4.3090,5.05031E-08
4.3100,4.98130E-08
4.3110,4.91323E-08
4.3120,4.84609E-08
4.3130,4.77987E-08
4.3140,4.71456E-08
4.3150,4.65014E-08
4.3160,4.58660E-08
4.3170,4.52393E-08
4.3180,4.46212E-08
4.3190,4.40116E-08
4.3200,4.34102E-08
4.3210,4.28172E-08
4.3220,4.22322E-08
4.3230,4.16552E-08
4.3240,4.10862E-08
4.3250,4.05249E-08
4.3260,3.99713E-08
4.3270,3.94253E-08
4.3280,3.88867E-08
4.3290,3.83555E-08
4.3300,3.78316E-08
4.3310,3.73148E-08
4.3320,3.68052E-08
4.3330,3.63025E-08
4.3340,3.58066E-08
4.3350,3.53176E-08
4.3360,3.48352E-08
4.3370,3.43594E-08
4.3380,3.38902E-08
4.3390,3.34274E-08
4.3400,3.29708E-08
4.3410,3.25206E-08
4.3420,3.20765E-08
4.3430,3.16385E-08
4.3440,3.12064E-08
4.3450,3.07803E-08
4.3460,3.03600E-08
4.3470,2.99454E-08
4.3480,2.95366E-08
4.3490,2.91333E-08
4.3500,2.87355E-08
4.3510,2.83432E-08
4.3520,2.79562E-08
4.3530,2.75745E-08
4.3540,2.71981E-08
4.3550,2.68267E-08
4.3560,2.64605E-08
4.3570,2.60993E-08
4.3580,2.57430E-08
4.3590,2.53916E-08
4.3600,2.50450E-08
4.3610,2.47031E-08
4.3620,2.43659E-08
4.3630,2.40333E-08
4.3640,2.37053E-08
4.3650,2.33817E-08
4.3660,2.30626E-08
4.3670,2.27478E-08
4.3680,2.24374E-08
4.3690,2.21312E-08
4.3700,2.18291E-08
4.3710,2.15312E-08
4.3720,2.12374E-08
4.3730,2.09476E-08
4.3740,2.06617E-08
4.3750,2.03798E-08
4.3760,2.01017E-08
4.3770,1.98274E-08
4.3780,1.95568E-08
4.3790,1.92900E-08
4.3800,1.90268E-08
4.3810,1.87672E-08
4.3820,1.85111E-08
4.3830,1.82586E-08
4.3840,1.80095E-08
4.3850,1.77638E-08
4.3860,1.75214E-08
4.3870,1.72824E-08
4.3880,1.70467E-08
4.3890,1.68141E-08
4.3900,1.65848E-08
4.3910,1.63585E-08
4.3920,1.61354E-08
4.3930,1.59153E-08
4.3940,1.56982E-08
4.3950,1.54841E-08
4.3960,1.52729E-08
4.3970,1.50646E-08
4.3980,1.48591E-08
4.3990,1.46565E-08
4.4000,1.44566E-08
4.4010,1.42595E-08
4.4020,1.40650E-08
4.4030,1.38732E-08
4.4040,1.36840E-08
4.4050,1.34974E-08
4.4060,1.33134E-08
4.4070,1.31318E-08
4.4080,1.29528E-08
4.4090,1.27762E-08
4.4100,1.26020E-08
4.4110,1.24302E-08
4.4120,1.22607E-08
4.4130,1.20935E-08
4.4140,1.19287E-08
4.4150,1.17660E-08
4.4160,1.16056E-08
4.4170,1.14474E-08
4.4180,1.12914E-08
4.4190,1.11374E-08
4.4200,1.09856E-08
4.4210,1.08359E-08
4.4220,1.06882E-08
4.4230,1.05425E-08
4.4240,1.03988E-08
4.4250,1.02571E-08
4.4260,1.01173E-08
4.4270,9.97939E-09
4.4280,9.84339E-09
4.4290,9.70924E-09
4.4300,9.57692E-09
4.4310,9.44641E-09
4.4320,9.31768E-09
4.4330,9.19071E-09
4.4340,9.06547E-09
4.4350,8.94195E-09
4.4360,8.82010E-09
4.4370,8.69992E-09
4.4380,8.58139E-09
4.4390,8.46447E-09
4.4400,8.34914E-09
4.4410,8.23539E-09
4.4420,8.12319E-09
4.4430,8.01253E-09
4.4440,7.90337E-09
4.4450,7.79570E-09
4.4460,7.68951E-09
4.4470,7.58476E-09
4.4480,7.48144E-09
4.4490,7.37953E-09
4.4500,7.27901E-09
4.4510,7.17987E-09
4.4520,7.08207E-09
4.4530,6.98562E-09
4.4540,6.89047E-09
4.4550,6.79663E-09
4.4560,6.70406E-09
4.4570,6.61276E-09
4.4580,6.52271E-09
4.4590,6.43388E-09
4.4600,6.34627E-09
4.4610,6.25985E-09
4.4620,6.17461E-09
4.4630,6.09053E-09
4.4640,6.00760E-09
4.4650,5.92580E-09
4.4660,5.84512E-09
4.4670,5.76553E-09
4.4680,5.68703E-09
4.4690,5.60961E-09
4.4700,5.53324E-09
4.4710,5.45791E-09
4.4720,5.38361E-09
4.4730,5.31032E-09
4.4740,5.23803E-09
4.4750,5.16673E-09
4.4760,5.09640E-09
4.4770,5.02702E-09
4.4780,4.95860E-09
4.4790,4.89111E-09
4.4800,4.82454E-09
4.4810,4.75887E-09
4.4820,4.69410E-09
4.4830,4.63022E-09
4.4840,4.56720E-09
4.4850,4.50505E-09
4.4860,4.44374E-09
4.4870,4.38327E-09
4.4880,4.32362E-09
4.4890,4.26479E-09
4.4900,4.20675E-09
4.4910,4.14951E-09
4.4920,4.09305E-09
4.4930,4.03736E-09
4.4940,3.98243E-09
4.4950,3.92825E-09
4.4960,3.87480E-09
4.4970,3.82209E-09
4.4980,3.77009E-09
4.4990,3.71880E-09
4.5000,3.66821E-09
4.5010,3.61831E-09
4.5020,3.56909E-09
4.5030,3.52054E-09
4.5040,3.47265E-09
4.5050,3.42542E-09
4.5060,3.37883E-09
4.5070,3.33287E-09
4.5080,3.28754E-09
4.5090,3.24283E-09
4.5100,3.19872E-09
4.5110,3.15522E-09
4.5120,3.11231E-09
4.5130,3.06999E-09
4.5140,3.02824E-09
4.5150,2.98706E-09
4.5160,2.94644E-09
4.5170,2.90638E-09
4.5180,2.86686E-09
4.5190,2.82788E-09
4.5200,2.78943E-09
4.5210,2.75150E-09
4.5220,2.71409E-09
4.5230,2.67719E-09
4.5240,2.64079E-09
4.5250,2.60489E-09
4.5260,2.56948E-09
4.5270,2.53455E-09
4.5280,2.50010E-09
4.5290,2.46611E-09
4.5300,2.43259E-09
4.5310,2.39952E-09
4.5320,2.36691E-09
4.5330,2.33474E-09
4.5340,2.30300E-09
4.5350,2.27170E-09
4.5360,2.24083E-09
4.5370,2.21037E-09
4.5380,2.18033E-09
4.5390,2.15070E-09
4.5400,2.12148E-09
4.5410,2.09265E-09
4.5420,2.06421E-09
4.5430,2.03616E-09
4.5440,2.00849E-09
4.5450,1.98120E-09
4.5460,1.95428E-09
4.5470,1.92773E-09
4.5480,1.90154E-09
4.5490,1.87570E-09
4.5500,1.85022E-09
4.5510,1.82508E-09
4.5520,1.80029E-09
4.5530,1.77583E-09
4.5540,1.75171E-09
4.5550,1.72791E-09
4.5560,1.70444E-09
4.5570,1.68129E-09
4.5580,1.65845E-09
4.5590,1.63593E-09
4.5600,1.61371E-09
4.5610,1.59179E-09
4.5620,1.57017E-09
4.5630,1.54885E-09
4.5640,1.52781E-09
4.5650,1.50706E-09
4.5660,1.48660E-09
4.5670,1.46641E-09
4.5680,1.44650E-09
4.5690,1.42685E-09
4.5700,1.40748E-09
4.5710,1.38837E-09
4.5720,1.36952E-09
4.5730,1.35092E-09
4.5740,1.33258E-09
4.5750,1.31449E-09
4.5760,1.29664E-09
4.5770,1.27904E-09
4.5780,1.26167E-09
4.5790,1.24455E-09
4.5800,1.22765E-09
4.5810,1.21099E-09
4.5820,1.19455E-09
4.5830,1.17833E-09
4.5840,1.16234E-09
4.5850,1.14656E-09
4.5860,1.13100E-09
4.5870,1.11565E-09
4.5880,1.10051E-09
4.5890,1.08557E-09
4.5900,1.07084E-09
4.5910,1.05631E-09
4.5920,1.04197E-09
4.5930,1.02783E-09
4.5940,1.01388E-09
4.5950,1.00013E-09
4.5960,9.86555E-10



==> anc/X_state_wvfncts/v52.csv <==
Level v=52

0.7310,8.69315E-10
0.7320,1.09540E-09
0.7330,1.37862E-09
0.7340,1.73295E-09
0.7350,2.17571E-09
0.7360,2.72829E-09
0.7370,3.41706E-09
0.7380,4.27453E-09
0.7390,5.34070E-09
0.7400,6.66474E-09
0.7410,8.30698E-09
0.7420,1.03414E-08
0.7430,1.28584E-08
0.7440,1.59688E-08
0.7450,1.98077E-08
0.7460,2.45399E-08
0.7470,3.03658E-08
0.7480,3.75297E-08
0.7490,4.63277E-08
0.7500,5.71194E-08
0.7510,7.03401E-08
0.7520,8.65165E-08
0.7530,1.06285E-07
0.7540,1.30413E-07
0.7550,1.59826E-07
0.7560,1.95637E-07
0.7570,2.39184E-07
0.7580,2.92073E-07
0.7590,3.56226E-07
0.7600,4.33948E-07
0.7610,5.27991E-07
0.7620,6.41641E-07
0.7630,7.78816E-07
0.7640,9.44179E-07
0.7650,1.14327E-06
0.7660,1.38268E-06
0.7670,1.67021E-06
0.7680,2.01510E-06
0.7690,2.42827E-06
0.7700,2.92262E-06
0.7710,3.51337E-06
0.7720,4.21843E-06
0.7730,5.05885E-06
0.7740,6.05937E-06
0.7750,7.24900E-06
0.7760,8.66167E-06
0.7770,1.03371E-05
0.7780,1.23217E-05
0.7790,1.46694E-05
0.7800,1.74432E-05
0.7810,2.07163E-05
0.7820,2.45737E-05
0.7830,2.91137E-05
0.7840,3.44505E-05
0.7850,4.07158E-05
0.7860,4.80616E-05
0.7870,5.66633E-05
0.7880,6.67225E-05
0.7890,7.84711E-05
0.7900,9.21750E-05
0.7910,1.08139E-04
0.7920,1.26711E-04
0.7930,1.48289E-04
0.7940,1.73327E-04
0.7950,2.02342E-04
0.7960,2.35920E-04
0.7970,2.74729E-04
0.7980,3.19522E-04
0.7990,3.71155E-04
0.8000,4.30592E-04
0.8010,4.98920E-04
0.8020,5.77364E-04
0.8030,6.67299E-04
0.8040,7.70269E-04
0.8050,8.88002E-04
0.8060,1.02243E-03
0.8070,1.17571E-03
0.8080,1.35024E-03
0.8090,1.54869E-03
0.8100,1.77404E-03
0.8110,2.02955E-03
0.8120,2.31886E-03
0.8130,2.64597E-03
0.8140,3.01530E-03
0.8150,3.43170E-03
0.8160,3.90048E-03
0.8170,4.42746E-03
0.8180,5.01900E-03
0.8190,5.68204E-03
0.8200,6.42411E-03
0.8210,7.25337E-03
0.8220,8.17869E-03
0.8230,9.20961E-03
0.8240,1.03564E-02
0.8250,1.16302E-02
0.8260,1.30427E-02
0.8270,1.46067E-02
0.8280,1.63356E-02
0.8290,1.82437E-02
0.8300,2.03463E-02
0.8310,2.26592E-02
0.8320,2.51994E-02
0.8330,2.79845E-02
0.8340,3.10328E-02
0.8350,3.43635E-02
0.8360,3.79965E-02
0.8370,4.19521E-02
0.8380,4.62514E-02
0.8390,5.09155E-02
0.8400,5.59662E-02
0.8410,6.14252E-02
0.8420,6.73141E-02
0.8430,7.36546E-02
0.8440,8.04677E-02
0.8450,8.77737E-02
0.8460,9.55923E-02
0.8470,1.03942E-01
0.8480,1.12839E-01
0.8490,1.22298E-01
0.8500,1.32334E-01
0.8510,1.42954E-01
0.8520,1.54168E-01
0.8530,1.65979E-01
0.8540,1.78387E-01
0.8550,1.91388E-01
0.8560,2.04973E-01
0.8570,2.19129E-01
0.8580,2.33837E-01
0.8590,2.49071E-01
0.8600,2.64799E-01
0.8610,2.80983E-01
0.8620,2.97578E-01
0.8630,3.14531E-01
0.8640,3.31779E-01
0.8650,3.49255E-01
0.8660,3.66882E-01
0.8670,3.84572E-01
0.8680,4.02234E-01
0.8690,4.19764E-01
0.8700,4.37052E-01
0.8710,4.53979E-01
0.8720,4.70421E-01
0.8730,4.86243E-01
0.8740,5.01307E-01
0.8750,5.15469E-01
0.8760,5.28577E-01
0.8770,5.40480E-01
0.8780,5.51021E-01
0.8790,5.60044E-01
0.8800,5.67393E-01
0.8810,5.72912E-01
0.8820,5.76451E-01
0.8830,5.77865E-01
0.8840,5.77016E-01
0.8850,5.73776E-01
0.8860,5.68028E-01
0.8870,5.59669E-01
0.8880,5.48613E-01
0.8890,5.34790E-01
0.8900,5.18153E-01
0.8910,4.98673E-01
0.8920,4.76350E-01
0.8930,4.51207E-01
0.8940,4.23296E-01
0.8950,3.92697E-01
0.8960,3.59520E-01
0.8970,3.23907E-01
0.8980,2.86031E-01
0.8990,2.46097E-01
0.9000,2.04342E-01
0.9010,1.61031E-01
0.9020,1.16463E-01
0.9030,7.09605E-02
0.9040,2.48760E-02
0.9050,-2.14168E-02
0.9060,-6.75231E-02
0.9070,-1.13031E-01
0.9080,-1.57517E-01
0.9090,-2.00547E-01
0.9100,-2.41684E-01
0.9110,-2.80495E-01
0.9120,-3.16550E-01
0.9130,-3.49435E-01
0.9140,-3.78753E-01
0.9150,-4.04133E-01
0.9160,-4.25236E-01
0.9170,-4.41756E-01
0.9180,-4.53435E-01
0.9190,-4.60059E-01
0.9200,-4.61469E-01
0.9210,-4.57565E-01
0.9220,-4.48308E-01
0.9230,-4.33725E-01
0.9240,-4.13911E-01
0.9250,-3.89030E-01
0.9260,-3.59318E-01
0.9270,-3.25080E-01
0.9280,-2.86691E-01
0.9290,-2.44589E-01
0.9300,-1.99279E-01
0.9310,-1.51319E-01
0.9320,-1.01323E-01
0.9330,-4.99451E-02
0.9340,2.12078E-03
0.9350,5.41555E-02
0.9360,1.05422E-01
0.9370,1.55178E-01
0.9380,2.02685E-01
0.9390,2.47221E-01
0.9400,2.88092E-01
0.9410,3.24648E-01
0.9420,3.56287E-01
0.9430,3.82476E-01
0.9440,4.02756E-01
0.9450,4.16752E-01
0.9460,4.24185E-01
0.9470,4.24877E-01
0.9480,4.18756E-01
0.9490,4.05861E-01
0.9500,3.86347E-01
0.9510,3.60479E-01
0.9520,3.28635E-01
0.9530,2.91299E-01
0.9540,2.49058E-01
0.9550,2.02591E-01
0.9560,1.52660E-01
0.9570,1.00101E-01
0.9580,4.58059E-02
0.9590,-9.28874E-03
0.9600,-6.42187E-02
0.9610,-1.18009E-01
0.9620,-1.69691E-01
0.9630,-2.18322E-01
0.9640,-2.62999E-01
0.9650,-3.02881E-01
0.9660,-3.37205E-01
0.9670,-3.65299E-01
0.9680,-3.86598E-01
0.9690,-4.00661E-01
0.9700,-4.07174E-01
0.9710,-4.05966E-01
0.9720,-3.97012E-01
0.9730,-3.80436E-01
0.9740,-3.56511E-01
0.9750,-3.25659E-01
0.9760,-2.88443E-01
0.9770,-2.45557E-01
0.9780,-1.97817E-01
0.9790,-1.46146E-01
0.9800,-9.15566E-02
0.9810,-3.51287E-02
0.9820,2.20074E-02
0.9830,7.86961E-02
0.9840,1.33780E-01
0.9850,1.86122E-01
0.9860,2.34634E-01
0.9870,2.78295E-01
0.9880,3.16178E-01
0.9890,3.47468E-01
0.9900,3.71483E-01
0.9910,3.87687E-01
0.9920,3.95706E-01
0.9930,3.95339E-01
0.9940,3.86561E-01
0.9950,3.69526E-01
0.9960,3.44569E-01
0.9970,3.12198E-01
0.9980,2.73084E-01
0.9990,2.28052E-01
1.0000,1.78059E-01
1.0010,1.24180E-01
1.0020,6.75811E-02
1.0030,9.49754E-03
1.0040,-4.87947E-02
1.0050,-1.06007E-01
1.0060,-1.60864E-01
1.0070,-2.12138E-01
1.0080,-2.58670E-01
1.0090,-2.99403E-01
1.0100,-3.33403E-01
1.0110,-3.59882E-01
1.0120,-3.78216E-01
1.0130,-3.87967E-01
1.0140,-3.88886E-01
1.0150,-3.80926E-01
1.0160,-3.64245E-01
1.0170,-3.39199E-01
1.0180,-3.06343E-01
1.0190,-2.66413E-01
1.0200,-2.20315E-01
1.0210,-1.69103E-01
1.0220,-1.13955E-01
1.0230,-5.61475E-02
1.0240,2.97295E-03
1.0250,6.20231E-02
1.0260,1.19614E-01
1.0270,1.74385E-01
1.0280,2.25036E-01
1.0290,2.70357E-01
1.0300,3.09261E-01
1.0310,3.40807E-01
1.0320,3.64229E-01
1.0330,3.78948E-01
1.0340,3.84596E-01
1.0350,3.81017E-01
1.0360,3.68279E-01
1.0370,3.46672E-01
1.0380,3.16700E-01
1.0390,2.79072E-01
1.0400,2.34685E-01
1.0410,1.84605E-01
1.0420,1.30038E-01
1.0430,7.23056E-02
1.0440,1.28105E-02
1.0450,-4.69972E-02
1.0460,-1.05655E-01
1.0470,-1.61723E-01
1.0480,-2.13822E-01
1.0490,-2.60665E-01
1.0500,-3.01091E-01
1.0510,-3.34096E-01
1.0520,-3.58852E-01
1.0530,-3.74737E-01
1.0540,-3.81345E-01
1.0550,-3.78501E-01
1.0560,-3.66262E-01
1.0570,-3.44919E-01
1.0580,-3.14994E-01
1.0590,-2.77220E-01
1.0600,-2.32530E-01
1.0610,-1.82032E-01
1.0620,-1.26983E-01
1.0630,-6.87539E-02
1.0640,-8.80210E-03
1.0650,5.13703E-02
1.0660,1.10252E-01
1.0670,1.66360E-01
1.0680,2.18280E-01
1.0690,2.64698E-01
1.0700,3.04437E-01
1.0710,3.36487E-01
1.0720,3.60030E-01
1.0730,3.74462E-01
1.0740,3.79408E-01
1.0750,3.74736E-01
1.0760,3.60555E-01
1.0770,3.37217E-01
1.0780,3.05310E-01
1.0790,2.65636E-01
1.0800,2.19201E-01
1.0810,1.67183E-01
1.0820,1.10903E-01
1.0830,5.17936E-02
1.0840,-8.63733E-03
1.0850,-6.88475E-02
1.0860,-1.27298E-01
1.0870,-1.82493E-01
1.0880,-2.33018E-01
1.0890,-2.77578E-01
1.0900,-3.15027E-01
1.0910,-3.44403E-01
1.0920,-3.64949E-01
1.0930,-3.76133E-01
1.0940,-3.77665E-01
1.0950,-3.69502E-01
1.0960,-3.51848E-01
1.0970,-3.25156E-01
1.0980,-2.90107E-01
1.0990,-2.47600E-01
1.1000,-1.98726E-01
1.1010,-1.44741E-01
1.1020,-8.70315E-02
1.1030,-2.70823E-02
1.1040,3.35638E-02
1.1050,9.33459E-02
1.1060,1.50724E-01
1.1070,2.04221E-01
1.1080,2.52458E-01
1.1090,2.94192E-01
1.1100,3.28348E-01
1.1110,3.54045E-01
1.1120,3.70620E-01
1.1130,3.77647E-01
1.1140,3.74943E-01
1.1150,3.62580E-01
1.1160,3.40875E-01
1.1170,3.10388E-01
1.1180,2.71904E-01
1.1190,2.26415E-01
1.1200,1.75093E-01
1.1210,1.19261E-01
1.1220,6.03563E-02
1.1230,-1.02605E-04
1.1240,-6.05589E-02
1.1250,-1.19456E-01
1.1260,-1.75277E-01
1.1270,-2.26586E-01
1.1280,-2.72064E-01
1.1290,-3.10539E-01
1.1300,-3.41025E-01
1.1310,-3.62738E-01
1.1320,-3.75122E-01
1.1330,-3.77861E-01
1.1340,-3.70886E-01
1.1350,-3.54379E-01
1.1360,-3.28768E-01
1.1370,-2.94711E-01
1.1380,-2.53087E-01
1.1390,-2.04966E-01
1.1400,-1.51585E-01
1.1410,-9.43156E-02
1.1420,-3.46272E-02
1.1430,2.59490E-02
1.1440,8.58603E-02
1.1450,1.43572E-01
1.1460,1.97608E-01
1.1470,2.46586E-01
1.1480,2.89255E-01
1.1490,3.24527E-01
1.1500,3.51504E-01
1.1510,3.69499E-01
1.1520,3.78058E-01
1.1530,3.76967E-01
1.1540,3.66257E-01
1.1550,3.46207E-01
1.1560,3.17334E-01
1.1570,2.80376E-01
1.1580,2.36279E-01
1.1590,1.86170E-01
1.1600,1.31325E-01
1.1610,7.31427E-02
1.1620,1.31018E-02
1.1630,-4.72719E-02
1.1640,-1.06446E-01
1.1650,-1.62922E-01
1.1660,-2.15268E-01
1.1670,-2.62163E-01
1.1680,-3.02423E-01
1.1690,-3.35033E-01
1.1700,-3.59176E-01
1.1710,-3.74246E-01
1.1720,-3.79869E-01
1.1730,-3.75911E-01
1.1740,-3.62478E-01
1.1750,-3.39915E-01
1.1760,-3.08797E-01
1.1770,-2.69912E-01
1.1780,-2.24244E-01
1.1790,-1.72944E-01
1.1800,-1.17305E-01
1.1810,-5.87238E-02
1.1820,1.32855E-03
1.1830,6.13478E-02
1.1840,1.19833E-01
1.1850,1.75323E-01
1.1860,2.26435E-01
1.1870,2.71898E-01
1.1880,3.10582E-01
1.1890,3.41529E-01
1.1900,3.63977E-01
1.1910,3.77375E-01
1.1920,3.81397E-01
1.1930,3.75951E-01
1.1940,3.61182E-01
1.1950,3.37464E-01
1.1960,3.05391E-01
1.1970,2.65766E-01
1.1980,2.19573E-01
1.1990,1.67960E-01
1.2000,1.12204E-01
1.2010,5.36828E-02
1.2020,-6.15967E-03
1.2030,-6.58509E-02
1.2040,-1.23925E-01
1.2050,-1.78957E-01
1.2060,-2.29602E-01
1.2070,-2.74622E-01
1.2080,-3.12923E-01
1.2090,-3.43574E-01
1.2100,-3.65836E-01
1.2110,-3.79172E-01
1.2120,-3.83269E-01
1.2130,-3.78035E-01
1.2140,-3.63607E-01
1.2150,-3.40346E-01
1.2160,-3.08826E-01
1.2170,-2.69820E-01
1.2180,-2.24279E-01
1.2190,-1.73314E-01
1.2200,-1.18161E-01
1.2210,-6.01552E-02
1.2220,-6.99405E-04
1.2230,5.87735E-02
1.2240,1.16833E-01
1.2250,1.72086E-01
1.2260,2.23209E-01
1.2270,2.68981E-01
1.2280,3.08313E-01
1.2290,3.40272E-01
1.2300,3.64103E-01
1.2310,3.79247E-01
1.2320,3.85353E-01
1.2330,3.82286E-01
1.2340,3.70131E-01
1.2350,3.49187E-01
1.2360,3.19961E-01
1.2370,2.83157E-01
1.2380,2.39653E-01
1.2390,1.90486E-01
1.2400,1.36824E-01
1.2410,7.99370E-02
1.2420,2.11677E-02
1.2430,-3.80996E-02
1.2440,-9.64726E-02
1.2450,-1.52584E-01
1.2460,-2.05121E-01
1.2470,-2.52862E-01
1.2480,-2.94696E-01
1.2490,-3.29656E-01
1.2500,-3.56937E-01
1.2510,-3.75913E-01
1.2520,-3.86154E-01
1.2530,-3.87436E-01
1.2540,-3.79740E-01
1.2550,-3.63256E-01
1.2560,-3.38378E-01
1.2570,-3.05690E-01
1.2580,-2.65958E-01
1.2590,-2.20105E-01
1.2600,-1.69193E-01
1.2610,-1.14398E-01
1.2620,-5.69809E-02
1.2630,1.74041E-03
1.2640,6.04222E-02
1.2650,1.17726E-01
1.2660,1.72347E-01
1.2670,2.23047E-01
1.2680,2.68679E-01
1.2690,3.08216E-01
1.2700,3.40770E-01
1.2710,3.65617E-01
1.2720,3.82204E-01
1.2730,3.90172E-01
1.2740,3.89353E-01
1.2750,3.79778E-01
1.2760,3.61676E-01
1.2770,3.35466E-01
1.2780,3.01746E-01
1.2790,2.61281E-01
1.2800,2.14985E-01
1.2810,1.63898E-01
1.2820,1.09165E-01
1.2830,5.20059E-02
1.2840,-6.30674E-03
1.2850,-6.44801E-02
1.2860,-1.21228E-01
1.2870,-1.75300E-01
1.2880,-2.25509E-01
1.2890,-2.70755E-01
1.2900,-3.10052E-01
1.2910,-3.42549E-01
1.2920,-3.67543E-01
1.2930,-3.84500E-01
1.2940,-3.93064E-01
1.2950,-3.93060E-01
1.2960,-3.84503E-01
1.2970,-3.67591E-01
1.2980,-3.42707E-01
1.2990,-3.10401E-01
1.3000,-2.71384E-01
1.3010,-2.26509E-01
1.3020,-1.76753E-01
1.3030,-1.23194E-01
1.3040,-6.69885E-02
1.3050,-9.34637E-03
1.3060,4.84962E-02
1.3070,1.05303E-01
1.3080,1.59863E-01
1.3090,2.11018E-01
1.3100,2.57686E-01
1.3110,2.98885E-01
1.3120,3.33749E-01
1.3130,3.61553E-01
1.3140,3.81720E-01
1.3150,3.93838E-01
1.3160,3.97666E-01
1.3170,3.93138E-01
1.3180,3.80362E-01
1.3190,3.59620E-01
1.3200,3.31360E-01
1.3210,2.96184E-01
1.3220,2.54836E-01
1.3230,2.08188E-01
1.3240,1.57217E-01
1.3250,1.02987E-01
1.3260,4.66256E-02
1.3270,-1.06992E-02
1.3280,-6.78038E-02
1.3290,-1.23513E-01
1.3300,-1.76685E-01
1.3310,-2.26232E-01
1.3320,-2.71148E-01
1.3330,-3.10521E-01
1.3340,-3.43558E-01
1.3350,-3.69598E-01
1.3360,-3.88123E-01
1.3370,-3.98770E-01
1.3380,-4.01337E-01
1.3390,-3.95787E-01
1.3400,-3.82247E-01
1.3410,-3.61002E-01
1.3420,-3.32495E-01
1.3430,-2.97310E-01
1.3440,-2.56165E-01
1.3450,-2.09894E-01
1.3460,-1.59430E-01
1.3470,-1.05787E-01
1.3480,-5.00383E-02
1.3490,6.70507E-03
1.3500,6.33158E-02
1.3510,1.18673E-01
1.3520,1.71687E-01
1.3530,2.21314E-01
1.3540,2.66584E-01
1.3550,3.06616E-01
1.3560,3.40633E-01
1.3570,3.67981E-01
1.3580,3.88137E-01
1.3590,4.00721E-01
1.3600,4.05502E-01
1.3610,4.02401E-01
1.3620,3.91494E-01
1.3630,3.73005E-01
1.3640,3.47306E-01
1.3650,3.14907E-01
1.3660,2.76443E-01
1.3670,2.32665E-01
1.3680,1.84423E-01
1.3690,1.32649E-01
1.3700,7.83395E-02
1.3710,2.25351E-02
1.3720,-3.36987E-02
1.3730,-8.92924E-02
1.3740,-1.43193E-01
1.3750,-1.94382E-01
1.3760,-2.41898E-01
1.3770,-2.84852E-01
1.3780,-3.22444E-01
1.3790,-3.53977E-01
1.3800,-3.78872E-01
1.3810,-3.96675E-01
1.3820,-4.07068E-01
1.3830,-4.09871E-01
1.3840,-4.05046E-01
1.3850,-3.92698E-01
1.3860,-3.73071E-01
1.3870,-3.46541E-01
1.3880,-3.13612E-01
1.3890,-2.74903E-01
1.3900,-2.31138E-01
1.3910,-1.83130E-01
1.3920,-1.31766E-01
1.3930,-7.79923E-02
1.3940,-2.27953E-02
1.3950,3.28172E-02
1.3960,8.78335E-02
1.3970,1.41257E-01
1.3980,1.92123E-01
1.3990,2.39519E-01
1.4000,2.82596E-01
1.4010,3.20588E-01
1.4020,3.52823E-01
1.4030,3.78735E-01
1.4040,3.97873E-01
1.4050,4.09909E-01
1.4060,4.14643E-01
1.4070,4.12006E-01
1.4080,4.02060E-01
1.4090,3.84995E-01
1.4100,3.61127E-01
1.4110,3.30893E-01
1.4120,2.94835E-01
1.4130,2.53600E-01
1.4140,2.07921E-01
1.4150,1.58606E-01
1.4160,1.06523E-01
1.4170,5.25837E-02
1.4180,-2.26917E-03
1.4190,-5.70831E-02
1.4200,-1.10909E-01
1.4210,-1.62821E-01
1.4220,-2.11926E-01
1.4230,-2.57388E-01
1.4240,-2.98432E-01
1.4250,-3.34367E-01
1.4260,-3.64587E-01
1.4270,-3.88591E-01
1.4280,-4.05982E-01
1.4290,-4.16479E-01
1.4300,-4.19920E-01
1.4310,-4.16261E-01
1.4320,-4.05578E-01
1.4330,-3.88067E-01
1.4340,-3.64036E-01
1.4350,-3.33902E-01
1.4360,-2.98182E-01
1.4370,-2.57485E-01
1.4380,-2.12499E-01
1.4390,-1.63980E-01
1.4400,-1.12742E-01
1.4410,-5.96376E-02
1.4420,-5.54800E-03
1.4430,4.86333E-02
1.4440,1.02015E-01
1.4450,1.53724E-01
1.4460,2.02916E-01
1.4470,2.48794E-01
1.4480,2.90617E-01
1.4490,3.27714E-01
1.4500,3.59492E-01
1.4510,3.85449E-01
1.4520,4.05179E-01
1.4530,4.18375E-01
1.4540,4.24842E-01
1.4550,4.24488E-01
1.4560,4.17336E-01
1.4570,4.03513E-01
1.4580,3.83256E-01
1.4590,3.56901E-01
1.4600,3.24878E-01
1.4610,2.87709E-01
1.4620,2.45992E-01
1.4630,2.00395E-01
1.4640,1.51643E-01
1.4650,1.00510E-01
1.4660,4.78024E-02
1.4670,-5.65312E-03
1.4680,-5.90208E-02
1.4690,-1.11470E-01
1.4700,-1.62189E-01
1.4710,-2.10394E-01
1.4720,-2.55347E-01
1.4730,-2.96361E-01
1.4740,-3.32814E-01
1.4750,-3.64155E-01
1.4760,-3.89915E-01
1.4770,-4.09714E-01
1.4780,-4.23263E-01
1.4790,-4.30368E-01
1.4800,-4.30937E-01
1.4810,-4.24975E-01
1.4820,-4.12587E-01
1.4830,-3.93974E-01
1.4840,-3.69430E-01
1.4850,-3.39338E-01
1.4860,-3.04160E-01
1.4870,-2.64433E-01
1.4880,-2.20762E-01
1.4890,-1.73804E-01
1.4900,-1.24264E-01
1.4910,-7.28821E-02
1.4920,-2.04226E-02
1.4930,3.23384E-02
1.4940,8.46238E-02
1.4950,1.35667E-01
1.4960,1.84722E-01
1.4970,2.31076E-01
1.4980,2.74060E-01
1.4990,3.13056E-01
1.5000,3.47505E-01
1.5010,3.76920E-01
1.5020,4.00886E-01
1.5030,4.19070E-01
1.5040,4.31223E-01
1.5050,4.37185E-01
1.5060,4.36884E-01
1.5070,4.30338E-01
1.5080,4.17655E-01
1.5090,3.99030E-01
1.5100,3.74740E-01
1.5110,3.45142E-01
1.5120,3.10667E-01
1.5130,2.71811E-01
1.5140,2.29132E-01
1.5150,1.83237E-01
1.5160,1.34775E-01
1.5170,8.44309E-02
1.5180,3.29092E-02
1.5190,-1.90704E-02
1.5200,-7.07856E-02
1.5210,-1.21521E-01
1.5220,-1.70579E-01
1.5230,-2.17286E-01
1.5240,-2.61007E-01
1.5250,-3.01147E-01
1.5260,-3.37167E-01
1.5270,-3.68584E-01
1.5280,-3.94981E-01
1.5290,-4.16009E-01
1.5300,-4.31398E-01
1.5310,-4.40951E-01
1.5320,-4.44553E-01
1.5330,-4.42169E-01
1.5340,-4.33845E-01
1.5350,-4.19707E-01
1.5360,-3.99957E-01
1.5370,-3.74871E-01
1.5380,-3.44795E-01
1.5390,-3.10142E-01
1.5400,-2.71379E-01
1.5410,-2.29030E-01
1.5420,-1.83660E-01
1.5430,-1.35874E-01
1.5440,-8.63050E-02
1.5450,-3.56054E-02
1.5460,1.55596E-02
1.5470,6.65221E-02
1.5480,1.16620E-01
1.5490,1.65205E-01
1.5500,2.11653E-01
1.5510,2.55368E-01
1.5520,2.95794E-01
1.5530,3.32420E-01
1.5540,3.64784E-01
1.5550,3.92482E-01
1.5560,4.15173E-01
1.5570,4.32579E-01
1.5580,4.44492E-01
1.5590,4.50773E-01
1.5600,4.51357E-01
1.5610,4.46249E-01
1.5620,4.35528E-01
1.5630,4.19341E-01
1.5640,3.97903E-01
1.5650,3.71496E-01
1.5660,3.40459E-01
1.5670,3.05190E-01
1.5680,2.66136E-01
1.5690,2.23789E-01
1.5700,1.78680E-01
1.5710,1.31371E-01
1.5720,8.24480E-02
1.5730,3.25143E-02
1.5740,-1.78170E-02
1.5750,-6.79313E-02
1.5760,-1.17219E-01
1.5770,-1.65085E-01
1.5780,-2.10952E-01
1.5790,-2.54272E-01
1.5800,-2.94528E-01
1.5810,-3.31244E-01
1.5820,-3.63988E-01
1.5830,-3.92378E-01
1.5840,-4.16087E-01
1.5850,-4.34842E-01
1.5860,-4.48433E-01
1.5870,-4.56712E-01
1.5880,-4.59594E-01
1.5890,-4.57058E-01
1.5900,-4.49147E-01
1.5910,-4.35966E-01
1.5920,-4.17683E-01
1.5930,-3.94524E-01
1.5940,-3.66771E-01
1.5950,-3.34756E-01
1.5960,-2.98861E-01
1.5970,-2.59512E-01
1.5980,-2.17169E-01
1.5990,-1.72328E-01
1.6000,-1.25509E-01
1.6010,-7.72528E-02
1.6020,-2.81144E-02
1.6030,2.13445E-02
1.6040,7.05610E-02
1.6050,1.18978E-01
1.6060,1.66050E-01
1.6070,2.11249E-01
1.6080,2.54071E-01
1.6090,2.94042E-01
1.6100,3.30721E-01
1.6110,3.63707E-01
1.6120,3.92641E-01
1.6130,4.17211E-01
1.6140,4.37157E-01
1.6150,4.52268E-01
1.6160,4.62391E-01
1.6170,4.67426E-01
1.6180,4.67331E-01
1.6190,4.62119E-01
1.6200,4.51860E-01
1.6210,4.36679E-01
1.6220,4.16751E-01
1.6230,3.92307E-01
1.6240,3.63620E-01
1.6250,3.31010E-01
1.6260,2.94840E-01
1.6270,2.55505E-01
1.6280,2.13434E-01
1.6290,1.69084E-01
1.6300,1.22932E-01
1.6310,7.54746E-02
1.6320,2.72166E-02
1.6330,-2.13293E-02
1.6340,-6.96505E-02
1.6350,-1.17239E-01
1.6360,-1.63598E-01
1.6370,-2.08244E-01
1.6380,-2.50717E-01
1.6390,-2.90578E-01
1.6400,-3.27421E-01
1.6410,-3.60871E-01
1.6420,-3.90591E-01
1.6430,-4.16283E-01
1.6440,-4.37694E-01
1.6450,-4.54615E-01
1.6460,-4.66883E-01
1.6470,-4.74385E-01
1.6480,-4.77057E-01
1.6490,-4.74884E-01
1.6500,-4.67899E-01
1.6510,-4.56185E-01
1.6520,-4.39872E-01
1.6530,-4.19137E-01
1.6540,-3.94196E-01
1.6550,-3.65312E-01
1.6560,-3.32782E-01
1.6570,-2.96938E-01
1.6580,-2.58146E-01
1.6590,-2.16797E-01
1.6600,-1.73305E-01
1.6610,-1.28105E-01
1.6620,-8.16452E-02
1.6630,-3.43847E-02
1.6640,1.32124E-02
1.6650,6.06807E-02
1.6660,1.07559E-01
1.6670,1.53392E-01
1.6680,1.97741E-01
1.6690,2.40179E-01
1.6700,2.80304E-01
1.6710,3.17734E-01
1.6720,3.52118E-01
1.6730,3.83135E-01
1.6740,4.10496E-01
1.6750,4.33952E-01
1.6760,4.53288E-01
1.6770,4.68333E-01
1.6780,4.78955E-01
1.6790,4.85064E-01
1.6800,4.86615E-01
1.6810,4.83605E-01
1.6820,4.76073E-01
1.6830,4.64100E-01
1.6840,4.47810E-01
1.6850,4.27364E-01
1.6860,4.02962E-01
1.6870,3.74839E-01
1.6880,3.43263E-01
1.6890,3.08533E-01
1.6900,2.70976E-01
1.6910,2.30941E-01
1.6920,1.88800E-01
1.6930,1.44942E-01
1.6940,9.97690E-02
1.6950,5.36926E-02
1.6960,7.13127E-03
1.6970,-3.94944E-02
1.6980,-8.57655E-02
1.6990,-1.31268E-01
1.7000,-1.75598E-01
1.7010,-2.18363E-01
1.7020,-2.59186E-01
1.7030,-2.97710E-01
1.7040,-3.33600E-01
1.7050,-3.66547E-01
1.7060,-3.96266E-01
1.7070,-4.22506E-01
1.7080,-4.45046E-01
1.7090,-4.63697E-01
1.7100,-4.78307E-01
1.7110,-4.88759E-01
1.7120,-4.94973E-01
1.7130,-4.96906E-01
1.7140,-4.94552E-01
1.7150,-4.87942E-01
1.7160,-4.77144E-01
1.7170,-4.62260E-01
1.7180,-4.43428E-01
1.7190,-4.20818E-01
1.7200,-3.94633E-01
1.7210,-3.65102E-01
1.7220,-3.32484E-01
1.7230,-2.97063E-01
1.7240,-2.59142E-01
1.7250,-2.19047E-01
1.7260,-1.77118E-01
1.7270,-1.33711E-01
1.7280,-8.91903E-02
1.7290,-4.39286E-02
1.7300,1.69724E-03
1.7310,4.73092E-02
1.7320,9.25314E-02
1.7330,1.36993E-01
1.7340,1.80331E-01
1.7350,2.22195E-01
1.7360,2.62245E-01
1.7370,3.00162E-01
1.7380,3.35642E-01
1.7390,3.68405E-01
1.7400,3.98192E-01
1.7410,4.24772E-01
1.7420,4.47939E-01
1.7430,4.67517E-01
1.7440,4.83357E-01
1.7450,4.95343E-01
1.7460,5.03390E-01
1.7470,5.07444E-01
1.7480,5.07483E-01
1.7490,5.03516E-01
1.7500,4.95587E-01
1.7510,4.83766E-01
1.7520,4.68156E-01
1.7530,4.48890E-01
1.7540,4.26127E-01
1.7550,4.00052E-01
1.7560,3.70876E-01
1.7570,3.38833E-01
1.7580,3.04176E-01
1.7590,2.67181E-01
1.7600,2.28135E-01
1.7610,1.87344E-01
1.7620,1.45123E-01
1.7630,1.01797E-01
1.7640,5.76983E-02
1.7650,1.31623E-02
1.7660,-3.14732E-02
1.7670,-7.58718E-02
1.7680,-1.19700E-01
1.7690,-1.62632E-01
1.7700,-2.04348E-01
1.7710,-2.44541E-01
1.7720,-2.82915E-01
1.7730,-3.19191E-01
1.7740,-3.53106E-01
1.7750,-3.84415E-01
1.7760,-4.12895E-01
1.7770,-4.38345E-01
1.7780,-4.60585E-01
1.7790,-4.79462E-01
1.7800,-4.94848E-01
1.7810,-5.06638E-01
1.7820,-5.14758E-01
1.7830,-5.19157E-01
1.7840,-5.19815E-01
1.7850,-5.16736E-01
1.7860,-5.09952E-01
1.7870,-4.99520E-01
1.7880,-4.85526E-01
1.7890,-4.68077E-01
1.7900,-4.47307E-01
1.7910,-4.23372E-01
1.7920,-3.96447E-01
1.7930,-3.66732E-01
1.7940,-3.34441E-01
1.7950,-2.99808E-01
1.7960,-2.63081E-01
1.7970,-2.24520E-01
1.7980,-1.84399E-01
1.7990,-1.43000E-01
1.8000,-1.00613E-01
1.8010,-5.75316E-02
1.8020,-1.40545E-02
1.8030,2.95191E-02
1.8040,7.28908E-02
1.8050,1.15765E-01
1.8060,1.57852E-01
1.8070,1.98868E-01
1.8080,2.38538E-01
1.8090,2.76597E-01
1.8100,3.12794E-01
1.8110,3.46891E-01
1.8120,3.78663E-01
1.8130,4.07906E-01
1.8140,4.34431E-01
1.8150,4.58069E-01
1.8160,4.78671E-01
1.8170,4.96108E-01
1.8180,5.10273E-01
1.8190,5.21083E-01
1.8200,5.28476E-01
1.8210,5.32410E-01
1.8220,5.32871E-01
1.8230,5.29864E-01
1.8240,5.23418E-01
1.8250,5.13583E-01
1.8260,5.00432E-01
1.8270,4.84059E-01
1.8280,4.64576E-01
1.8290,4.42118E-01
1.8300,4.16834E-01
1.8310,3.88894E-01
1.8320,3.58483E-01
1.8330,3.25799E-01
1.8340,2.91055E-01
1.8350,2.54476E-01
1.8360,2.16296E-01
1.8370,1.76760E-01
1.8380,1.36117E-01
1.8390,9.46254E-02
1.8400,5.25446E-02
1.8410,1.01376E-02
1.8420,-3.23324E-02
1.8430,-7.46028E-02
1.8440,-1.16414E-01
1.8450,-1.57510E-01
1.8460,-1.97642E-01
1.8470,-2.36566E-01
1.8480,-2.74049E-01
1.8490,-3.09867E-01
1.8500,-3.43807E-01
1.8510,-3.75668E-01
1.8520,-4.05265E-01
1.8530,-4.32425E-01
1.8540,-4.56992E-01
1.8550,-4.78825E-01
1.8560,-4.97802E-01
1.8570,-5.13818E-01
1.8580,-5.26784E-01
1.8590,-5.36633E-01
1.8600,-5.43314E-01
1.8610,-5.46797E-01
1.8620,-5.47070E-01
1.8630,-5.44139E-01
1.8640,-5.38030E-01
1.8650,-5.28787E-01
1.8660,-5.16472E-01
1.8670,-5.01165E-01
1.8680,-4.82962E-01
1.8690,-4.61976E-01
1.8700,-4.38334E-01
1.8710,-4.12179E-01
1.8720,-3.83668E-01
1.8730,-3.52969E-01
1.8740,-3.20262E-01
1.8750,-2.85739E-01
1.8760,-2.49599E-01
1.8770,-2.12052E-01
1.8780,-1.73310E-01
1.8790,-1.33597E-01
1.8800,-9.31353E-02
1.8810,-5.21538E-02
1.8820,-1.08819E-02
1.8830,3.04506E-02
1.8840,7.16145E-02
1.8850,1.12383E-01
1.8860,1.52533E-01
1.8870,1.91845E-01
1.8880,2.30105E-01
1.8890,2.67109E-01
1.8900,3.02658E-01
1.8910,3.36561E-01
1.8920,3.68640E-01
1.8930,3.98727E-01
1.8940,4.26664E-01
1.8950,4.52307E-01
1.8960,4.75524E-01
1.8970,4.96199E-01
1.8980,5.14226E-01
1.8990,5.29518E-01
1.9000,5.42000E-01
1.9010,5.51615E-01
1.9020,5.58318E-01
1.9030,5.62083E-01
1.9040,5.62897E-01
1.9050,5.60765E-01
1.9060,5.55704E-01
1.9070,5.47750E-01
1.9080,5.36950E-01
1.9090,5.23370E-01
1.9100,5.07085E-01
1.9110,4.88188E-01
1.9120,4.66782E-01
1.9130,4.42984E-01
1.9140,4.16921E-01
1.9150,3.88733E-01
1.9160,3.58568E-01
1.9170,3.26586E-01
1.9180,2.92951E-01
1.9190,2.57838E-01
1.9200,2.21429E-01
1.9210,1.83908E-01
1.9220,1.45467E-01
1.9230,1.06300E-01
1.9240,6.66030E-02
1.9250,2.65758E-02
1.9260,-1.35832E-02
1.9270,-5.36752E-02
1.9280,-9.35028E-02
1.9290,-1.32871E-01
1.9300,-1.71589E-01
1.9310,-2.09467E-01
1.9320,-2.46325E-01
1.9330,-2.81986E-01
1.9340,-3.16279E-01
1.9350,-3.49042E-01
1.9360,-3.80122E-01
1.9370,-4.09373E-01
1.9380,-4.36660E-01
1.9390,-4.61857E-01
1.9400,-4.84848E-01
1.9410,-5.05531E-01
1.9420,-5.23813E-01
1.9430,-5.39614E-01
1.9440,-5.52866E-01
1.9450,-5.63511E-01
1.9460,-5.71508E-01
1.9470,-5.76825E-01
1.9480,-5.79445E-01
1.9490,-5.79362E-01
1.9500,-5.76583E-01
1.9510,-5.71128E-01
1.9520,-5.63030E-01
1.9530,-5.52331E-01
1.9540,-5.39089E-01
1.9550,-5.23371E-01
1.9560,-5.05254E-01
1.9570,-4.84828E-01
1.9580,-4.62191E-01
1.9590,-4.37453E-01
1.9600,-4.10730E-01
1.9610,-3.82148E-01
1.9620,-3.51842E-01
1.9630,-3.19952E-01
1.9640,-2.86625E-01
1.9650,-2.52013E-01
1.9660,-2.16276E-01
1.9670,-1.79575E-01
1.9680,-1.42075E-01
1.9690,-1.03945E-01
1.9700,-6.53548E-02
1.9710,-2.64764E-02
1.9720,1.25186E-02
1.9730,5.14588E-02
1.9740,9.01736E-02
1.9750,1.28494E-01
1.9760,1.66255E-01
1.9770,2.03294E-01
1.9780,2.39450E-01
1.9790,2.74571E-01
1.9800,3.08506E-01
1.9810,3.41114E-01
1.9820,3.72257E-01
1.9830,4.01805E-01
1.9840,4.29636E-01
1.9850,4.55636E-01
1.9860,4.79698E-01
1.9870,5.01726E-01
1.9880,5.21630E-01
1.9890,5.39333E-01
1.9900,5.54765E-01
1.9910,5.67866E-01
1.9920,5.78589E-01
1.9930,5.86892E-01
1.9940,5.92749E-01
1.9950,5.96141E-01
1.9960,5.97059E-01
1.9970,5.95506E-01
1.9980,5.91494E-01
1.9990,5.85046E-01
2.0000,5.76195E-01
2.0010,5.64982E-01
2.0020,5.51459E-01
2.0030,5.35688E-01
2.0040,5.17737E-01
2.0050,4.97685E-01
2.0060,4.75619E-01
2.0070,4.51631E-01
2.0080,4.25825E-01
2.0090,3.98308E-01
2.0100,3.69194E-01
2.0110,3.38605E-01
2.0120,3.06664E-01
2.0130,2.73504E-01
2.0140,2.39259E-01
2.0150,2.04066E-01
2.0160,1.68068E-01
2.0170,1.31407E-01
2.0180,9.42304E-02
2.0190,5.66844E-02
2.0200,1.89167E-02
2.0210,-1.89248E-02
2.0220,-5.66928E-02
2.0230,-9.42409E-02
2.0240,-1.31424E-01
2.0250,-1.68101E-01
2.0260,-2.04130E-01
2.0270,-2.39376E-01
2.0280,-2.73706E-01
2.0290,-3.06990E-01
2.0300,-3.39104E-01
2.0310,-3.69931E-01
2.0320,-3.99356E-01
2.0330,-4.27271E-01
2.0340,-4.53577E-01
2.0350,-4.78177E-01
2.0360,-5.00985E-01
2.0370,-5.21921E-01
2.0380,-5.40910E-01
2.0390,-5.57888E-01
2.0400,-5.72797E-01
2.0410,-5.85589E-01
2.0420,-5.96220E-01
2.0430,-6.04660E-01
2.0440,-6.10882E-01
2.0450,-6.14870E-01
2.0460,-6.16616E-01
2.0470,-6.16121E-01
2.0480,-6.13391E-01
2.0490,-6.08444E-01
2.0500,-6.01304E-01
2.0510,-5.92004E-01
2.0520,-5.80582E-01
2.0530,-5.67085E-01
2.0540,-5.51569E-01
2.0550,-5.34093E-01
2.0560,-5.14726E-01
2.0570,-4.93542E-01
2.0580,-4.70621E-01
2.0590,-4.46047E-01
2.0600,-4.19913E-01
2.0610,-3.92314E-01
2.0620,-3.63350E-01
2.0630,-3.33127E-01
2.0640,-3.01751E-01
2.0650,-2.69335E-01
2.0660,-2.35993E-01
2.0670,-2.01843E-01
2.0680,-1.67003E-01
2.0690,-1.31595E-01
2.0700,-9.57389E-02
2.0710,-5.95590E-02
2.0720,-2.31780E-02
2.0730,1.32811E-02
2.0740,4.96956E-02
2.0750,8.59440E-02
2.0760,1.21906E-01
2.0770,1.57462E-01
2.0780,1.92496E-01
2.0790,2.26894E-01
2.0800,2.60544E-01
2.0810,2.93336E-01
2.0820,3.25167E-01
2.0830,3.55935E-01
2.0840,3.85542E-01
2.0850,4.13895E-01
2.0860,4.40906E-01
2.0870,4.66491E-01
2.0880,4.90572E-01
2.0890,5.13074E-01
2.0900,5.33931E-01
2.0910,5.53080E-01
2.0920,5.70465E-01
2.0930,5.86034E-01
2.0940,5.99745E-01
2.0950,6.11558E-01
2.0960,6.21441E-01
2.0970,6.29368E-01
2.0980,6.35321E-01
2.0990,6.39285E-01
2.1000,6.41254E-01
2.1010,6.41226E-01
2.1020,6.39208E-01
2.1030,6.35211E-01
2.1040,6.29253E-01
2.1050,6.21357E-01
2.1060,6.11553E-01
2.1070,5.99877E-01
2.1080,5.86368E-01
2.1090,5.71073E-01
2.1100,5.54044E-01
2.1110,5.35336E-01
2.1120,5.15011E-01
2.1130,4.93134E-01
2.1140,4.69776E-01
2.1150,4.45010E-01
2.1160,4.18914E-01
2.1170,3.91571E-01
2.1180,3.63064E-01
2.1190,3.33482E-01
2.1200,3.02914E-01
2.1210,2.71454E-01
2.1220,2.39197E-01
2.1230,2.06239E-01
2.1240,1.72679E-01
2.1250,1.38615E-01
2.1260,1.04149E-01
2.1270,6.93820E-02
2.1280,3.44141E-02
2.1290,-6.52817E-04
2.1300,-3.57180E-02
2.1310,-7.06809E-02
2.1320,-1.05442E-01
2.1330,-1.39903E-01
2.1340,-1.73968E-01
2.1350,-2.07540E-01
2.1360,-2.40526E-01
2.1370,-2.72836E-01
2.1380,-3.04380E-01
2.1390,-3.35073E-01
2.1400,-3.64832E-01
2.1410,-3.93576E-01
2.1420,-4.21229E-01
2.1430,-4.47718E-01
2.1440,-4.72972E-01
2.1450,-4.96926E-01
2.1460,-5.19519E-01
2.1470,-5.40692E-01
2.1480,-5.60392E-01
2.1490,-5.78569E-01
2.1500,-5.95180E-01
2.1510,-6.10183E-01
2.1520,-6.23544E-01
2.1530,-6.35230E-01
2.1540,-6.45216E-01
2.1550,-6.53480E-01
2.1560,-6.60006E-01
2.1570,-6.64780E-01
2.1580,-6.67796E-01
2.1590,-6.69050E-01
2.1600,-6.68546E-01
2.1610,-6.66288E-01
2.1620,-6.62289E-01
2.1630,-6.56564E-01
2.1640,-6.49133E-01
2.1650,-6.40021E-01
2.1660,-6.29255E-01
2.1670,-6.16869E-01
2.1680,-6.02899E-01
2.1690,-5.87385E-01
2.1700,-5.70373E-01
2.1710,-5.51910E-01
2.1720,-5.32046E-01
2.1730,-5.10837E-01
2.1740,-4.88339E-01
2.1750,-4.64614E-01
2.1760,-4.39725E-01
2.1770,-4.13736E-01
2.1780,-3.86717E-01
2.1790,-3.58738E-01
2.1800,-3.29870E-01
2.1810,-3.00188E-01
2.1820,-2.69767E-01
2.1830,-2.38684E-01
2.1840,-2.07017E-01
2.1850,-1.74845E-01
2.1860,-1.42248E-01
2.1870,-1.09306E-01
2.1880,-7.61005E-02
2.1890,-4.27112E-02
2.1900,-9.21922E-03
2.1910,2.42949E-02
2.1920,5.77510E-02
2.1930,9.10697E-02
2.1940,1.24172E-01
2.1950,1.56981E-01
2.1960,1.89420E-01
2.1970,2.21414E-01
2.1980,2.52889E-01
2.1990,2.83773E-01
2.2000,3.13996E-01
2.2010,3.43491E-01
2.2020,3.72190E-01
2.2030,4.00030E-01
2.2040,4.26950E-01
2.2050,4.52892E-01
2.2060,4.77797E-01
2.2070,5.01614E-01
2.2080,5.24292E-01
2.2090,5.45782E-01
2.2100,5.66039E-01
2.2110,5.85023E-01
2.2120,6.02694E-01
2.2130,6.19017E-01
2.2140,6.33959E-01
2.2150,6.47492E-01
2.2160,6.59591E-01
2.2170,6.70232E-01
2.2180,6.79398E-01
2.2190,6.87072E-01
2.2200,6.93243E-01
2.2210,6.97901E-01
2.2220,7.01042E-01
2.2230,7.02663E-01
2.2240,7.02766E-01
2.2250,7.01354E-01
2.2260,6.98437E-01
2.2270,6.94025E-01
2.2280,6.88131E-01
2.2290,6.80774E-01
2.2300,6.71974E-01
2.2310,6.61753E-01
2.2320,6.50137E-01
2.2330,6.37157E-01
2.2340,6.22842E-01
2.2350,6.07227E-01
2.2360,5.90349E-01
2.2370,5.72247E-01
2.2380,5.52961E-01
2.2390,5.32536E-01
2.2400,5.11018E-01
2.2410,4.88453E-01
2.2420,4.64891E-01
2.2430,4.40383E-01
2.2440,4.14982E-01
2.2450,3.88742E-01
2.2460,3.61718E-01
2.2470,3.33969E-01
2.2480,3.05550E-01
2.2490,2.76521E-01
2.2500,2.46943E-01
2.2510,2.16875E-01
2.2520,1.86378E-01
2.2530,1.55513E-01
2.2540,1.24344E-01
2.2550,9.29303E-02
2.2560,6.13358E-02
2.2570,2.96219E-02
2.2580,-2.14950E-03
2.2590,-3.39167E-02
2.2600,-6.56187E-02
2.2610,-9.71947E-02
2.2620,-1.28585E-01
2.2630,-1.59729E-01
2.2640,-1.90570E-01
2.2650,-2.21050E-01
2.2660,-2.51113E-01
2.2670,-2.80702E-01
2.2680,-3.09765E-01
2.2690,-3.38248E-01
2.2700,-3.66100E-01
2.2710,-3.93272E-01
2.2720,-4.19715E-01
2.2730,-4.45384E-01
2.2740,-4.70232E-01
2.2750,-4.94218E-01
2.2760,-5.17300E-01
2.2770,-5.39440E-01
2.2780,-5.60599E-01
2.2790,-5.80743E-01
2.2800,-5.99839E-01
2.2810,-6.17857E-01
2.2820,-6.34766E-01
2.2830,-6.50541E-01
2.2840,-6.65157E-01
2.2850,-6.78592E-01
2.2860,-6.90826E-01
2.2870,-7.01842E-01
2.2880,-7.11623E-01
2.2890,-7.20158E-01
2.2900,-7.27436E-01
2.2910,-7.33447E-01
2.2920,-7.38185E-01
2.2930,-7.41647E-01
2.2940,-7.43831E-01
2.2950,-7.44737E-01
2.2960,-7.44367E-01
2.2970,-7.42728E-01
2.2980,-7.39825E-01
2.2990,-7.35668E-01
2.3000,-7.30268E-01
2.3010,-7.23638E-01
2.3020,-7.15794E-01
2.3030,-7.06752E-01
2.3040,-6.96532E-01
2.3050,-6.85154E-01
2.3060,-6.72642E-01
2.3070,-6.59019E-01
2.3080,-6.44312E-01
2.3090,-6.28548E-01
2.3100,-6.11758E-01
2.3110,-5.93970E-01
2.3120,-5.75219E-01
2.3130,-5.55536E-01
2.3140,-5.34958E-01
2.3150,-5.13520E-01
2.3160,-4.91259E-01
2.3170,-4.68215E-01
2.3180,-4.44425E-01
2.3190,-4.19930E-01
2.3200,-3.94772E-01
2.3210,-3.68991E-01
2.3220,-3.42632E-01
2.3230,-3.15736E-01
2.3240,-2.88348E-01
2.3250,-2.60512E-01
2.3260,-2.32273E-01
2.3270,-2.03674E-01
2.3280,-1.74763E-01
2.3290,-1.45583E-01
2.3300,-1.16181E-01
2.3310,-8.66021E-02
2.3320,-5.68917E-02
2.3330,-2.70951E-02
2.3340,2.74234E-03
2.3350,3.25757E-02
2.3360,6.23603E-02
2.3370,9.20518E-02
2.3380,1.21606E-01
2.3390,1.50981E-01
2.3400,1.80132E-01
2.3410,2.09019E-01
2.3420,2.37598E-01
2.3430,2.65831E-01
2.3440,2.93676E-01
2.3450,3.21094E-01
2.3460,3.48048E-01
2.3470,3.74500E-01
2.3480,4.00413E-01
2.3490,4.25753E-01
2.3500,4.50485E-01
2.3510,4.74576E-01
2.3520,4.97995E-01
2.3530,5.20709E-01
2.3540,5.42691E-01
2.3550,5.63910E-01
2.3560,5.84341E-01
2.3570,6.03958E-01
2.3580,6.22736E-01
2.3590,6.40651E-01
2.3600,6.57683E-01
2.3610,6.73811E-01
2.3620,6.89016E-01
2.3630,7.03279E-01
2.3640,7.16586E-01
2.3650,7.28922E-01
2.3660,7.40272E-01
2.3670,7.50625E-01
2.3680,7.59971E-01
2.3690,7.68301E-01
2.3700,7.75607E-01
2.3710,7.81882E-01
2.3720,7.87123E-01
2.3730,7.91325E-01
2.3740,7.94488E-01
2.3750,7.96609E-01
2.3760,7.97691E-01
2.3770,7.97735E-01
2.3780,7.96745E-01
2.3790,7.94726E-01
2.3800,7.91684E-01
2.3810,7.87626E-01
2.3820,7.82561E-01
2.3830,7.76499E-01
2.3840,7.69451E-01
2.3850,7.61430E-01
2.3860,7.52449E-01
2.3870,7.42523E-01
2.3880,7.31667E-01
2.3890,7.19898E-01
2.3900,7.07234E-01
2.3910,6.93694E-01
2.3920,6.79298E-01
2.3930,6.64066E-01
2.3940,6.48019E-01
2.3950,6.31181E-01
2.3960,6.13575E-01
2.3970,5.95225E-01
2.3980,5.76155E-01
2.3990,5.56390E-01
2.4000,5.35958E-01
2.4010,5.14885E-01
2.4020,4.93198E-01
2.4030,4.70925E-01
2.4040,4.48095E-01
2.4050,4.24737E-01
2.4060,4.00879E-01
2.4070,3.76552E-01
2.4080,3.51785E-01
2.4090,3.26609E-01
2.4100,3.01055E-01
2.4110,2.75153E-01
2.4120,2.48934E-01
2.4130,2.22430E-01
2.4140,1.95672E-01
2.4150,1.68691E-01
2.4160,1.41518E-01
2.4170,1.14186E-01
2.4180,8.67252E-02
2.4190,5.91668E-02
2.4200,3.15423E-02
2.4210,3.88268E-03
2.4220,-2.37813E-02
2.4230,-5.14190E-02
2.4240,-7.90001E-02
2.4250,-1.06494E-01
2.4260,-1.33872E-01
2.4270,-1.61104E-01
2.4280,-1.88160E-01
2.4290,-2.15013E-01
2.4300,-2.41634E-01
2.4310,-2.67995E-01
2.4320,-2.94069E-01
2.4330,-3.19828E-01
2.4340,-3.45248E-01
2.4350,-3.70302E-01
2.4360,-3.94964E-01
2.4370,-4.19211E-01
2.4380,-4.43019E-01
2.4390,-4.66363E-01
2.4400,-4.89222E-01
2.4410,-5.11573E-01
2.4420,-5.33396E-01
2.4430,-5.54669E-01
2.4440,-5.75373E-01
2.4450,-5.95488E-01
2.4460,-6.14997E-01
2.4470,-6.33882E-01
2.4480,-6.52125E-01
2.4490,-6.69711E-01
2.4500,-6.86624E-01
2.4510,-7.02851E-01
2.4520,-7.18376E-01
2.4530,-7.33188E-01
2.4540,-7.47275E-01
2.4550,-7.60624E-01
2.4560,-7.73226E-01
2.4570,-7.85071E-01
2.4580,-7.96150E-01
2.4590,-8.06455E-01
2.4600,-8.15979E-01
2.4610,-8.24716E-01
2.4620,-8.32660E-01
2.4630,-8.39806E-01
2.4640,-8.46151E-01
2.4650,-8.51691E-01
2.4660,-8.56424E-01
2.4670,-8.60348E-01
2.4680,-8.63463E-01
2.4690,-8.65769E-01
2.4700,-8.67267E-01
2.4710,-8.67958E-01
2.4720,-8.67844E-01
2.4730,-8.66929E-01
2.4740,-8.65216E-01
2.4750,-8.62709E-01
2.4760,-8.59415E-01
2.4770,-8.55339E-01
2.4780,-8.50487E-01
2.4790,-8.44867E-01
2.4800,-8.38486E-01
2.4810,-8.31353E-01
2.4820,-8.23478E-01
2.4830,-8.14870E-01
2.4840,-8.05538E-01
2.4850,-7.95495E-01
2.4860,-7.84752E-01
2.4870,-7.73321E-01
2.4880,-7.61213E-01
2.4890,-7.48443E-01
2.4900,-7.35024E-01
2.4910,-7.20969E-01
2.4920,-7.06294E-01
2.4930,-6.91013E-01
2.4940,-6.75141E-01
2.4950,-6.58694E-01
2.4960,-6.41689E-01
2.4970,-6.24141E-01
2.4980,-6.06067E-01
2.4990,-5.87486E-01
2.5000,-5.68413E-01
2.5010,-5.48867E-01
2.5020,-5.28865E-01
2.5030,-5.08427E-01
2.5040,-4.87570E-01
2.5050,-4.66313E-01
2.5060,-4.44674E-01
2.5070,-4.22674E-01
2.5080,-4.00331E-01
2.5090,-3.77665E-01
2.5100,-3.54694E-01
2.5110,-3.31439E-01
2.5120,-3.07919E-01
2.5130,-2.84154E-01
2.5140,-2.60163E-01
2.5150,-2.35967E-01
2.5160,-2.11585E-01
2.5170,-1.87038E-01
2.5180,-1.62344E-01
2.5190,-1.37523E-01
2.5200,-1.12597E-01
2.5210,-8.75828E-02
2.5220,-6.25016E-02
2.5230,-3.73725E-02
2.5240,-1.22148E-02
2.5250,1.29522E-02
2.5260,3.81094E-02
2.5270,6.32378E-02
2.5280,8.83187E-02
2.5290,1.13333E-01
2.5300,1.38264E-01
2.5310,1.63091E-01
2.5320,1.87797E-01
2.5330,2.12365E-01
2.5340,2.36777E-01
2.5350,2.61016E-01
2.5360,2.85063E-01
2.5370,3.08904E-01
2.5380,3.32521E-01
2.5390,3.55899E-01
2.5400,3.79020E-01
2.5410,4.01871E-01
2.5420,4.24435E-01
2.5430,4.46697E-01
2.5440,4.68643E-01
2.5450,4.90259E-01
2.5460,5.11531E-01
2.5470,5.32445E-01
2.5480,5.52988E-01
2.5490,5.73147E-01
2.5500,5.92910E-01
2.5510,6.12264E-01
2.5520,6.31199E-01
2.5530,6.49702E-01
2.5540,6.67762E-01
2.5550,6.85370E-01
2.5560,7.02515E-01
2.5570,7.19187E-01
2.5580,7.35377E-01
2.5590,7.51076E-01
2.5600,7.66275E-01
2.5610,7.80967E-01
2.5620,7.95143E-01
2.5630,8.08796E-01
2.5640,8.21920E-01
2.5650,8.34507E-01
2.5660,8.46553E-01
2.5670,8.58050E-01
2.5680,8.68994E-01
2.5690,8.79380E-01
2.5700,8.89203E-01
2.5710,8.98460E-01
2.5720,9.07146E-01
2.5730,9.15259E-01
2.5740,9.22796E-01
2.5750,9.29753E-01
2.5760,9.36130E-01
2.5770,9.41923E-01
2.5780,9.47133E-01
2.5790,9.51758E-01
2.5800,9.55798E-01
2.5810,9.59252E-01
2.5820,9.62121E-01
2.5830,9.64405E-01
2.5840,9.66104E-01
2.5850,9.67222E-01
2.5860,9.67758E-01
2.5870,9.67715E-01
2.5880,9.67096E-01
2.5890,9.65902E-01
2.5900,9.64138E-01
2.5910,9.61805E-01
2.5920,9.58909E-01
2.5930,9.55452E-01
2.5940,9.51439E-01
2.5950,9.46875E-01
2.5960,9.41765E-01
2.5970,9.36112E-01
2.5980,9.29924E-01
2.5990,9.23205E-01
2.6000,9.15962E-01
2.6010,9.08201E-01
2.6020,8.99927E-01
2.6030,8.91149E-01
2.6040,8.81872E-01
2.6050,8.72105E-01
2.6060,8.61853E-01
2.6070,8.51126E-01
2.6080,8.39930E-01
2.6090,8.28274E-01
2.6100,8.16166E-01
2.6110,8.03615E-01
2.6120,7.90628E-01
2.6130,7.77216E-01
2.6140,7.63386E-01
2.6150,7.49147E-01
2.6160,7.34510E-01
2.6170,7.19483E-01
2.6180,7.04076E-01
2.6190,6.88299E-01
2.6200,6.72161E-01
2.6210,6.55672E-01
2.6220,6.38842E-01
2.6230,6.21681E-01
2.6240,6.04201E-01
2.6250,5.86409E-01
2.6260,5.68318E-01
2.6270,5.49938E-01
2.6280,5.31279E-01
2.6290,5.12351E-01
2.6300,4.93166E-01
2.6310,4.73733E-01
2.6320,4.54065E-01
2.6330,4.34170E-01
2.6340,4.14061E-01
2.6350,3.93748E-01
2.6360,3.73241E-01
2.6370,3.52553E-01
2.6380,3.31692E-01
2.6390,3.10671E-01
2.6400,2.89500E-01
2.6410,2.68190E-01
2.6420,2.46751E-01
2.6430,2.25195E-01
2.6440,2.03531E-01
2.6450,1.81772E-01
2.6460,1.59927E-01
2.6470,1.38007E-01
2.6480,1.16023E-01
2.6490,9.39842E-02
2.6500,7.19023E-02
2.6510,4.97873E-02
2.6520,2.76494E-02
2.6530,5.49892E-03
2.6540,-1.66541E-02
2.6550,-3.87996E-02
2.6560,-6.09276E-02
2.6570,-8.30282E-02
2.6580,-1.05092E-01
2.6590,-1.27108E-01
2.6600,-1.49068E-01
2.6610,-1.70963E-01
2.6620,-1.92782E-01
2.6630,-2.14516E-01
2.6640,-2.36157E-01
2.6650,-2.57696E-01
2.6660,-2.79123E-01
2.6670,-3.00429E-01
2.6680,-3.21607E-01
2.6690,-3.42647E-01
2.6700,-3.63542E-01
2.6710,-3.84283E-01
2.6720,-4.04861E-01
2.6730,-4.25270E-01
2.6740,-4.45501E-01
2.6750,-4.65546E-01
2.6760,-4.85398E-01
2.6770,-5.05050E-01
2.6780,-5.24494E-01
2.6790,-5.43724E-01
2.6800,-5.62732E-01
2.6810,-5.81512E-01
2.6820,-6.00056E-01
2.6830,-6.18360E-01
2.6840,-6.36416E-01
2.6850,-6.54218E-01
2.6860,-6.71760E-01
2.6870,-6.89037E-01
2.6880,-7.06043E-01
2.6890,-7.22771E-01
2.6900,-7.39218E-01
2.6910,-7.55378E-01
2.6920,-7.71246E-01
2.6930,-7.86816E-01
2.6940,-8.02085E-01
2.6950,-8.17048E-01
2.6960,-8.31700E-01
2.6970,-8.46038E-01
2.6980,-8.60057E-01
2.6990,-8.73753E-01
2.7000,-8.87123E-01
2.7010,-9.00163E-01
2.7020,-9.12870E-01
2.7030,-9.25241E-01
2.7040,-9.37272E-01
2.7050,-9.48961E-01
2.7060,-9.60305E-01
2.7070,-9.71302E-01
2.7080,-9.81948E-01
2.7090,-9.92242E-01
2.7100,-1.00218E+00
2.7110,-1.01176E+00
2.7120,-1.02099E+00
2.7130,-1.02986E+00
2.7140,-1.03836E+00
2.7150,-1.04650E+00
2.7160,-1.05428E+00
2.7170,-1.06169E+00
2.7180,-1.06874E+00
2.7190,-1.07542E+00
2.7200,-1.08173E+00
2.7210,-1.08768E+00
2.7220,-1.09325E+00
2.7230,-1.09846E+00
2.7240,-1.10330E+00
2.7250,-1.10778E+00
2.7260,-1.11188E+00
2.7270,-1.11562E+00
2.7280,-1.11899E+00
2.7290,-1.12199E+00
2.7300,-1.12463E+00
2.7310,-1.12690E+00
2.7320,-1.12880E+00
2.7330,-1.13035E+00
2.7340,-1.13153E+00
2.7350,-1.13235E+00
2.7360,-1.13281E+00
2.7370,-1.13292E+00
2.7380,-1.13266E+00
2.7390,-1.13206E+00
2.7400,-1.13110E+00
2.7410,-1.12979E+00
2.7420,-1.12813E+00
2.7430,-1.12612E+00
2.7440,-1.12377E+00
2.7450,-1.12108E+00
2.7460,-1.11805E+00
2.7470,-1.11468E+00
2.7480,-1.11098E+00
2.7490,-1.10694E+00
2.7500,-1.10258E+00
2.7510,-1.09789E+00
2.7520,-1.09288E+00
2.7530,-1.08754E+00
2.7540,-1.08189E+00
2.7550,-1.07593E+00
2.7560,-1.06965E+00
2.7570,-1.06307E+00
2.7580,-1.05618E+00
2.7590,-1.04899E+00
2.7600,-1.04150E+00
2.7610,-1.03372E+00
2.7620,-1.02565E+00
2.7630,-1.01730E+00
2.7640,-1.00866E+00
2.7650,-9.99739E-01
2.7660,-9.90545E-01
2.7670,-9.81079E-01
2.7680,-9.71346E-01
2.7690,-9.61349E-01
2.7700,-9.51093E-01
2.7710,-9.40581E-01
2.7720,-9.29817E-01
2.7730,-9.18806E-01
2.7740,-9.07551E-01
2.7750,-8.96057E-01
2.7760,-8.84328E-01
2.7770,-8.72369E-01
2.7780,-8.60182E-01
2.7790,-8.47773E-01
2.7800,-8.35147E-01
2.7810,-8.22306E-01
2.7820,-8.09256E-01
2.7830,-7.96001E-01
2.7840,-7.82545E-01
2.7850,-7.68893E-01
2.7860,-7.55049E-01
2.7870,-7.41018E-01
2.7880,-7.26803E-01
2.7890,-7.12409E-01
2.7900,-6.97841E-01
2.7910,-6.83104E-01
2.7920,-6.68200E-01
2.7930,-6.53136E-01
2.7940,-6.37915E-01
2.7950,-6.22542E-01
2.7960,-6.07021E-01
2.7970,-5.91357E-01
2.7980,-5.75554E-01
2.7990,-5.59616E-01
2.8000,-5.43548E-01
2.8010,-5.27354E-01
2.8020,-5.11039E-01
2.8030,-4.94606E-01
2.8040,-4.78061E-01
2.8050,-4.61408E-01
2.8060,-4.44651E-01
2.8070,-4.27793E-01
2.8080,-4.10841E-01
2.8090,-3.93797E-01
2.8100,-3.76666E-01
2.8110,-3.59452E-01
2.8120,-3.42160E-01
2.8130,-3.24793E-01
2.8140,-3.07357E-01
2.8150,-2.89853E-01
2.8160,-2.72288E-01
2.8170,-2.54665E-01
2.8180,-2.36988E-01
2.8190,-2.19261E-01
2.8200,-2.01488E-01
2.8210,-1.83674E-01
2.8220,-1.65821E-01
2.8230,-1.47933E-01
2.8240,-1.30016E-01
2.8250,-1.12072E-01
2.8260,-9.41049E-02
2.8270,-7.61191E-02
2.8280,-5.81180E-02
2.8290,-4.01053E-02
2.8300,-2.20846E-02
2.8310,-4.05955E-03
2.8320,1.39663E-02
2.8330,3.19894E-02
2.8340,5.00063E-02
2.8350,6.80136E-02
2.8360,8.60077E-02
2.8370,1.03985E-01
2.8380,1.21943E-01
2.8390,1.39878E-01
2.8400,1.57787E-01
2.8410,1.75666E-01
2.8420,1.93513E-01
2.8430,2.11323E-01
2.8440,2.29095E-01
2.8450,2.46825E-01
2.8460,2.64510E-01
2.8470,2.82148E-01
2.8480,2.99734E-01
2.8490,3.17267E-01
2.8500,3.34744E-01
2.8510,3.52161E-01
2.8520,3.69517E-01
2.8530,3.86808E-01
2.8540,4.04032E-01
2.8550,4.21186E-01
2.8560,4.38268E-01
2.8570,4.55275E-01
2.8580,4.72204E-01
2.8590,4.89054E-01
2.8600,5.05822E-01
2.8610,5.22506E-01
2.8620,5.39102E-01
2.8630,5.55610E-01
2.8640,5.72027E-01
2.8650,5.88351E-01
2.8660,6.04579E-01
2.8670,6.20710E-01
2.8680,6.36742E-01
2.8690,6.52672E-01
2.8700,6.68499E-01
2.8710,6.84221E-01
2.8720,6.99836E-01
2.8730,7.15343E-01
2.8740,7.30738E-01
2.8750,7.46022E-01
2.8760,7.61192E-01
2.8770,7.76246E-01
2.8780,7.91184E-01
2.8790,8.06002E-01
2.8800,8.20701E-01
2.8810,8.35279E-01
2.8820,8.49733E-01
2.8830,8.64063E-01
2.8840,8.78268E-01
2.8850,8.92346E-01
2.8860,9.06296E-01
2.8870,9.20117E-01
2.8880,9.33808E-01
2.8890,9.47366E-01
2.8900,9.60793E-01
2.8910,9.74086E-01
2.8920,9.87244E-01
2.8930,1.00027E+00
2.8940,1.01315E+00
2.8950,1.02590E+00
2.8960,1.03851E+00
2.8970,1.05099E+00
2.8980,1.06332E+00
2.8990,1.07551E+00
2.9000,1.08756E+00
2.9010,1.09947E+00
2.9020,1.11124E+00
2.9030,1.12286E+00
2.9040,1.13434E+00
2.9050,1.14567E+00
2.9060,1.15687E+00
2.9070,1.16791E+00
2.9080,1.17881E+00
2.9090,1.18957E+00
2.9100,1.20018E+00
2.9110,1.21064E+00
2.9120,1.22096E+00
2.9130,1.23113E+00
2.9140,1.24115E+00
2.9150,1.25103E+00
2.9160,1.26075E+00
2.9170,1.27033E+00
2.9180,1.27977E+00
2.9190,1.28905E+00
2.9200,1.29819E+00
2.9210,1.30718E+00
2.9220,1.31602E+00
2.9230,1.32471E+00
2.9240,1.33326E+00
2.9250,1.34165E+00
2.9260,1.34990E+00
2.9270,1.35801E+00
2.9280,1.36596E+00
2.9290,1.37377E+00
2.9300,1.38144E+00
2.9310,1.38895E+00
2.9320,1.39632E+00
2.9330,1.40355E+00
2.9340,1.41062E+00
2.9350,1.41756E+00
2.9360,1.42435E+00
2.9370,1.43099E+00
2.9380,1.43749E+00
2.9390,1.44385E+00
2.9400,1.45006E+00
2.9410,1.45613E+00
2.9420,1.46206E+00
2.9430,1.46784E+00
2.9440,1.47349E+00
2.9450,1.47899E+00
2.9460,1.48436E+00
2.9470,1.48958E+00
2.9480,1.49467E+00
2.9490,1.49962E+00
2.9500,1.50443E+00
2.9510,1.50910E+00
2.9520,1.51364E+00
2.9530,1.51804E+00
2.9540,1.52230E+00
2.9550,1.52643E+00
2.9560,1.53043E+00
2.9570,1.53430E+00
2.9580,1.53803E+00
2.9590,1.54163E+00
2.9600,1.54510E+00
2.9610,1.54844E+00
2.9620,1.55166E+00
2.9630,1.55474E+00
2.9640,1.55770E+00
2.9650,1.56053E+00
2.9660,1.56323E+00
2.9670,1.56581E+00
2.9680,1.56827E+00
2.9690,1.57060E+00
2.9700,1.57281E+00
2.9710,1.57490E+00
2.9720,1.57687E+00
2.9730,1.57872E+00
2.9740,1.58045E+00
2.9750,1.58206E+00
2.9760,1.58356E+00
2.9770,1.58494E+00
2.9780,1.58621E+00
2.9790,1.58736E+00
2.9800,1.58840E+00
2.9810,1.58932E+00
2.9820,1.59014E+00
2.9830,1.59085E+00
2.9840,1.59144E+00
2.9850,1.59193E+00
2.9860,1.59231E+00
2.9870,1.59259E+00
2.9880,1.59276E+00
2.9890,1.59283E+00
2.9900,1.59279E+00
2.9910,1.59265E+00
2.9920,1.59241E+00
2.9930,1.59207E+00
2.9940,1.59164E+00
2.9950,1.59110E+00
2.9960,1.59047E+00
2.9970,1.58974E+00
2.9980,1.58891E+00
2.9990,1.58799E+00
3.0000,1.58698E+00
3.0010,1.58588E+00
3.0020,1.58469E+00
3.0030,1.58340E+00
3.0040,1.58203E+00
3.0050,1.58057E+00
3.0060,1.57902E+00
3.0070,1.57739E+00
3.0080,1.57568E+00
3.0090,1.57387E+00
3.0100,1.57199E+00
3.0110,1.57003E+00
3.0120,1.56798E+00
3.0130,1.56586E+00
3.0140,1.56365E+00
3.0150,1.56137E+00
3.0160,1.55902E+00
3.0170,1.55659E+00
3.0180,1.55408E+00
3.0190,1.55150E+00
3.0200,1.54885E+00
3.0210,1.54612E+00
3.0220,1.54333E+00
3.0230,1.54047E+00
3.0240,1.53754E+00
3.0250,1.53454E+00
3.0260,1.53147E+00
3.0270,1.52834E+00
3.0280,1.52515E+00
3.0290,1.52189E+00
3.0300,1.51857E+00
3.0310,1.51518E+00
3.0320,1.51174E+00
3.0330,1.50824E+00
3.0340,1.50468E+00
3.0350,1.50106E+00
3.0360,1.49739E+00
3.0370,1.49366E+00
3.0380,1.48987E+00
3.0390,1.48603E+00
3.0400,1.48214E+00
3.0410,1.47820E+00
3.0420,1.47420E+00
3.0430,1.47016E+00
3.0440,1.46606E+00
3.0450,1.46192E+00
3.0460,1.45773E+00
3.0470,1.45350E+00
3.0480,1.44922E+00
3.0490,1.44489E+00
3.0500,1.44052E+00
3.0510,1.43611E+00
3.0520,1.43165E+00
3.0530,1.42716E+00
3.0540,1.42262E+00
3.0550,1.41804E+00
3.0560,1.41343E+00
3.0570,1.40878E+00
3.0580,1.40409E+00
3.0590,1.39936E+00
3.0600,1.39460E+00
3.0610,1.38981E+00
3.0620,1.38498E+00
3.0630,1.38012E+00
3.0640,1.37523E+00
3.0650,1.37030E+00
3.0660,1.36535E+00
3.0670,1.36036E+00
3.0680,1.35535E+00
3.0690,1.35031E+00
3.0700,1.34524E+00
3.0710,1.34014E+00
3.0720,1.33502E+00
3.0730,1.32987E+00
3.0740,1.32470E+00
3.0750,1.31951E+00
3.0760,1.31429E+00
3.0770,1.30905E+00
3.0780,1.30379E+00
3.0790,1.29850E+00
3.0800,1.29320E+00
3.0810,1.28788E+00
3.0820,1.28254E+00
3.0830,1.27718E+00
3.0840,1.27180E+00
3.0850,1.26641E+00
3.0860,1.26100E+00
3.0870,1.25557E+00
3.0880,1.25013E+00
3.0890,1.24468E+00
3.0900,1.23921E+00
3.0910,1.23373E+00
3.0920,1.22823E+00
3.0930,1.22273E+00
3.0940,1.21721E+00
3.0950,1.21168E+00
3.0960,1.20615E+00
3.0970,1.20060E+00
3.0980,1.19504E+00
3.0990,1.18948E+00
3.1000,1.18391E+00
3.1010,1.17833E+00
3.1020,1.17275E+00
3.1030,1.16715E+00
3.1040,1.16156E+00
3.1050,1.15596E+00
3.1060,1.15035E+00
3.1070,1.14474E+00
3.1080,1.13912E+00
3.1090,1.13351E+00
3.1100,1.12789E+00
3.1110,1.12227E+00
3.1120,1.11664E+00
3.1130,1.11102E+00
3.1140,1.10539E+00
3.1150,1.09977E+00
3.1160,1.09414E+00
3.1170,1.08852E+00
3.1180,1.08290E+00
3.1190,1.07728E+00
3.1200,1.07166E+00
3.1210,1.06604E+00
3.1220,1.06043E+00
3.1230,1.05482E+00
3.1240,1.04921E+00
3.1250,1.04361E+00
3.1260,1.03801E+00
3.1270,1.03242E+00
3.1280,1.02683E+00
3.1290,1.02125E+00
3.1300,1.01567E+00
3.1310,1.01011E+00
3.1320,1.00454E+00
3.1330,9.98988E-01
3.1340,9.93440E-01
3.1350,9.87900E-01
3.1360,9.82368E-01
3.1370,9.76845E-01
3.1380,9.71331E-01
3.1390,9.65826E-01
3.1400,9.60330E-01
3.1410,9.54844E-01
3.1420,9.49368E-01
3.1430,9.43903E-01
3.1440,9.38448E-01
3.1450,9.33004E-01
3.1460,9.27571E-01
3.1470,9.22151E-01
3.1480,9.16741E-01
3.1490,9.11344E-01
3.1500,9.05960E-01
3.1510,9.00587E-01
3.1520,8.95228E-01
3.1530,8.89882E-01
3.1540,8.84549E-01
3.1550,8.79230E-01
3.1560,8.73925E-01
3.1570,8.68634E-01
3.1580,8.63357E-01
3.1590,8.58094E-01
3.1600,8.52846E-01
3.1610,8.47614E-01
3.1620,8.42396E-01
3.1630,8.37194E-01
3.1640,8.32007E-01
3.1650,8.26836E-01
3.1660,8.21681E-01
3.1670,8.16542E-01
3.1680,8.11420E-01
3.1690,8.06314E-01
3.1700,8.01224E-01
3.1710,7.96152E-01
3.1720,7.91096E-01
3.1730,7.86058E-01
3.1740,7.81036E-01
3.1750,7.76033E-01
3.1760,7.71047E-01
3.1770,7.66078E-01
3.1780,7.61128E-01
3.1790,7.56196E-01
3.1800,7.51282E-01
3.1810,7.46386E-01
3.1820,7.41508E-01
3.1830,7.36649E-01
3.1840,7.31809E-01
3.1850,7.26988E-01
3.1860,7.22185E-01
3.1870,7.17402E-01
3.1880,7.12637E-01
3.1890,7.07892E-01
3.1900,7.03166E-01
3.1910,6.98460E-01
3.1920,6.93773E-01
3.1930,6.89106E-01
3.1940,6.84458E-01
3.1950,6.79830E-01
3.1960,6.75223E-01
3.1970,6.70634E-01
3.1980,6.66066E-01
3.1990,6.61518E-01
3.2000,6.56991E-01
3.2010,6.52483E-01
3.2020,6.47996E-01
3.2030,6.43528E-01
3.2040,6.39082E-01
3.2050,6.34656E-01
3.2060,6.30250E-01
3.2070,6.25865E-01
3.2080,6.21500E-01
3.2090,6.17156E-01
3.2100,6.12833E-01
3.2110,6.08530E-01
3.2120,6.04248E-01
3.2130,5.99987E-01
3.2140,5.95747E-01
3.2150,5.91527E-01
3.2160,5.87328E-01
3.2170,5.83151E-01
3.2180,5.78994E-01
3.2190,5.74858E-01
3.2200,5.70743E-01
3.2210,5.66649E-01
3.2220,5.62576E-01
3.2230,5.58523E-01
3.2240,5.54492E-01
3.2250,5.50482E-01
3.2260,5.46493E-01
3.2270,5.42525E-01
3.2280,5.38578E-01
3.2290,5.34651E-01
3.2300,5.30746E-01
3.2310,5.26862E-01
3.2320,5.22999E-01
3.2330,5.19156E-01
3.2340,5.15335E-01
3.2350,5.11535E-01
3.2360,5.07755E-01
3.2370,5.03997E-01
3.2380,5.00259E-01
3.2390,4.96542E-01
3.2400,4.92846E-01
3.2410,4.89171E-01
3.2420,4.85517E-01
3.2430,4.81883E-01
3.2440,4.78270E-01
3.2450,4.74678E-01
3.2460,4.71107E-01
3.2470,4.67556E-01
3.2480,4.64026E-01
3.2490,4.60517E-01
3.2500,4.57028E-01
3.2510,4.53559E-01
3.2520,4.50111E-01
3.2530,4.46684E-01
3.2540,4.43277E-01
3.2550,4.39890E-01
3.2560,4.36523E-01
3.2570,4.33177E-01
3.2580,4.29851E-01
3.2590,4.26545E-01
3.2600,4.23260E-01
3.2610,4.19994E-01
3.2620,4.16749E-01
3.2630,4.13523E-01
3.2640,4.10317E-01
3.2650,4.07132E-01
3.2660,4.03966E-01
3.2670,4.00819E-01
3.2680,3.97693E-01
3.2690,3.94586E-01
3.2700,3.91499E-01
3.2710,3.88431E-01
3.2720,3.85383E-01
3.2730,3.82354E-01
3.2740,3.79345E-01
3.2750,3.76354E-01
3.2760,3.73383E-01
3.2770,3.70432E-01
3.2780,3.67499E-01
3.2790,3.64585E-01
3.2800,3.61690E-01
3.2810,3.58815E-01
3.2820,3.55958E-01
3.2830,3.53119E-01
3.2840,3.50300E-01
3.2850,3.47499E-01
3.2860,3.44717E-01
3.2870,3.41953E-01
3.2880,3.39207E-01
3.2890,3.36480E-01
3.2900,3.33772E-01
3.2910,3.31081E-01
3.2920,3.28409E-01
3.2930,3.25754E-01
3.2940,3.23118E-01
3.2950,3.20499E-01
3.2960,3.17899E-01
3.2970,3.15316E-01
3.2980,3.12751E-01
3.2990,3.10203E-01
3.3000,3.07673E-01
3.3010,3.05160E-01
3.3020,3.02665E-01
3.3030,3.00187E-01
3.3040,2.97727E-01
3.3050,2.95283E-01
3.3060,2.92857E-01
3.3070,2.90447E-01
3.3080,2.88055E-01
3.3090,2.85679E-01
3.3100,2.83320E-01
3.3110,2.80978E-01
3.3120,2.78652E-01
3.3130,2.76343E-01
3.3140,2.74050E-01
3.3150,2.71774E-01
3.3160,2.69514E-01
3.3170,2.67270E-01
3.3180,2.65043E-01
3.3190,2.62831E-01
3.3200,2.60635E-01
3.3210,2.58455E-01
3.3220,2.56291E-01
3.3230,2.54143E-01
3.3240,2.52010E-01
3.3250,2.49893E-01
3.3260,2.47792E-01
3.3270,2.45705E-01
3.3280,2.43635E-01
3.3290,2.41579E-01
3.3300,2.39538E-01
3.3310,2.37513E-01
3.3320,2.35502E-01
3.3330,2.33507E-01
3.3340,2.31526E-01
3.3350,2.29560E-01
3.3360,2.27609E-01
3.3370,2.25672E-01
3.3380,2.23750E-01
3.3390,2.21842E-01
3.3400,2.19949E-01
3.3410,2.18069E-01
3.3420,2.16204E-01
3.3430,2.14353E-01
3.3440,2.12516E-01
3.3450,2.10693E-01
3.3460,2.08884E-01
3.3470,2.07089E-01
3.3480,2.05307E-01
3.3490,2.03539E-01
3.3500,2.01785E-01
3.3510,2.00044E-01
3.3520,1.98316E-01
3.3530,1.96602E-01
3.3540,1.94900E-01
3.3550,1.93212E-01
3.3560,1.91537E-01
3.3570,1.89875E-01
3.3580,1.88226E-01
3.3590,1.86590E-01
3.3600,1.84966E-01
3.3610,1.83355E-01
3.3620,1.81757E-01
3.3630,1.80171E-01
3.3640,1.78598E-01
3.3650,1.77037E-01
3.3660,1.75488E-01
3.3670,1.73951E-01
3.3680,1.72427E-01
3.3690,1.70914E-01
3.3700,1.69414E-01
3.3710,1.67925E-01
3.3720,1.66449E-01
3.3730,1.64984E-01
3.3740,1.63530E-01
3.3750,1.62088E-01
3.3760,1.60658E-01
3.3770,1.59239E-01
3.3780,1.57832E-01
3.3790,1.56435E-01
3.3800,1.55050E-01
3.3810,1.53677E-01
3.3820,1.52314E-01
3.3830,1.50962E-01
3.3840,1.49621E-01
3.3850,1.48291E-01
3.3860,1.46972E-01
3.3870,1.45663E-01
3.3880,1.44365E-01
3.3890,1.43078E-01
3.3900,1.41801E-01
3.3910,1.40534E-01
3.3920,1.39278E-01
3.3930,1.38032E-01
3.3940,1.36796E-01
3.3950,1.35571E-01
3.3960,1.34355E-01
3.3970,1.33149E-01
3.3980,1.31954E-01
3.3990,1.30768E-01
3.4000,1.29592E-01
3.4010,1.28426E-01
3.4020,1.27269E-01
3.4030,1.26122E-01
3.4040,1.24984E-01
3.4050,1.23856E-01
3.4060,1.22737E-01
3.4070,1.21628E-01
3.4080,1.20528E-01
3.4090,1.19436E-01
3.4100,1.18355E-01
3.4110,1.17282E-01
3.4120,1.16218E-01
3.4130,1.15163E-01
3.4140,1.14117E-01
3.4150,1.13079E-01
3.4160,1.12051E-01
3.4170,1.11031E-01
3.4180,1.10019E-01
3.4190,1.09016E-01
3.4200,1.08022E-01
3.4210,1.07036E-01
3.4220,1.06058E-01
3.4230,1.05089E-01
3.4240,1.04128E-01
3.4250,1.03175E-01
3.4260,1.02230E-01
3.4270,1.01293E-01
3.4280,1.00364E-01
3.4290,9.94434E-02
3.4300,9.85303E-02
3.4310,9.76251E-02
3.4320,9.67276E-02
3.4330,9.58378E-02
3.4340,9.49556E-02
3.4350,9.40810E-02
3.4360,9.32139E-02
3.4370,9.23543E-02
3.4380,9.15021E-02
3.4390,9.06572E-02
3.4400,8.98196E-02
3.4410,8.89892E-02
3.4420,8.81660E-02
3.4430,8.73500E-02
3.4440,8.65410E-02
3.4450,8.57390E-02
3.4460,8.49440E-02
3.4470,8.41559E-02
3.4480,8.33746E-02
3.4490,8.26002E-02
3.4500,8.18324E-02
3.4510,8.10714E-02
3.4520,8.03171E-02
3.4530,7.95693E-02
3.4540,7.88280E-02
3.4550,7.80933E-02
3.4560,7.73650E-02
3.4570,7.66430E-02
3.4580,7.59274E-02
3.4590,7.52181E-02
3.4600,7.45150E-02
3.4610,7.38182E-02
3.4620,7.31274E-02
3.4630,7.24427E-02
3.4640,7.17641E-02
3.4650,7.10915E-02
3.4660,7.04248E-02
3.4670,6.97640E-02
3.4680,6.91091E-02
3.4690,6.84600E-02
3.4700,6.78166E-02
3.4710,6.71790E-02
3.4720,6.65470E-02
3.4730,6.59206E-02
3.4740,6.52998E-02
3.4750,6.46845E-02
3.4760,6.40747E-02
3.4770,6.34704E-02
3.4780,6.28714E-02
3.4790,6.22778E-02
3.4800,6.16896E-02
3.4810,6.11065E-02
3.4820,6.05287E-02
3.4830,5.99561E-02
3.4840,5.93886E-02
3.4850,5.88262E-02
3.4860,5.82689E-02
3.4870,5.77166E-02
3.4880,5.71692E-02
3.4890,5.66268E-02
3.4900,5.60892E-02
3.4910,5.55566E-02
3.4920,5.50287E-02
3.4930,5.45056E-02
3.4940,5.39872E-02
3.4950,5.34735E-02
3.4960,5.29644E-02
3.4970,5.24600E-02
3.4980,5.19601E-02
3.4990,5.14648E-02
3.5000,5.09740E-02
3.5010,5.04876E-02
3.5020,5.00057E-02
3.5030,4.95281E-02
3.5040,4.90549E-02
3.5050,4.85860E-02
3.5060,4.81214E-02
3.5070,4.76610E-02
3.5080,4.72048E-02
3.5090,4.67528E-02
3.5100,4.63050E-02
3.5110,4.58612E-02
3.5120,4.54215E-02
3.5130,4.49858E-02
3.5140,4.45541E-02
3.5150,4.41264E-02
3.5160,4.37025E-02
3.5170,4.32826E-02
3.5180,4.28666E-02
3.5190,4.24544E-02
3.5200,4.20459E-02
3.5210,4.16413E-02
3.5220,4.12403E-02
3.5230,4.08431E-02
3.5240,4.04495E-02
3.5250,4.00596E-02
3.5260,3.96732E-02
3.5270,3.92905E-02
3.5280,3.89112E-02
3.5290,3.85355E-02
3.5300,3.81633E-02
3.5310,3.77945E-02
3.5320,3.74292E-02
3.5330,3.70672E-02
3.5340,3.67086E-02
3.5350,3.63533E-02
3.5360,3.60013E-02
3.5370,3.56526E-02
3.5380,3.53072E-02
3.5390,3.49649E-02
3.5400,3.46259E-02
3.5410,3.42900E-02
3.5420,3.39572E-02
3.5430,3.36276E-02
3.5440,3.33010E-02
3.5450,3.29775E-02
3.5460,3.26570E-02
3.5470,3.23395E-02
3.5480,3.20250E-02
3.5490,3.17134E-02
3.5500,3.14048E-02
3.5510,3.10990E-02
3.5520,3.07961E-02
3.5530,3.04961E-02
3.5540,3.01989E-02
3.5550,2.99044E-02
3.5560,2.96128E-02
3.5570,2.93239E-02
3.5580,2.90377E-02
3.5590,2.87541E-02
3.5600,2.84733E-02
3.5610,2.81951E-02
3.5620,2.79196E-02
3.5630,2.76466E-02
3.5640,2.73762E-02
3.5650,2.71084E-02
3.5660,2.68431E-02
3.5670,2.65803E-02
3.5680,2.63200E-02
3.5690,2.60622E-02
3.5700,2.58068E-02
3.5710,2.55538E-02
3.5720,2.53032E-02
3.5730,2.50550E-02
3.5740,2.48092E-02
3.5750,2.45657E-02
3.5760,2.43245E-02
3.5770,2.40856E-02
3.5780,2.38490E-02
3.5790,2.36146E-02
3.5800,2.33824E-02
3.5810,2.31525E-02
3.5820,2.29247E-02
3.5830,2.26992E-02
3.5840,2.24757E-02
3.5850,2.22545E-02
3.5860,2.20353E-02
3.5870,2.18182E-02
3.5880,2.16032E-02
3.5890,2.13902E-02
3.5900,2.11793E-02
3.5910,2.09704E-02
3.5920,2.07635E-02
3.5930,2.05586E-02
3.5940,2.03556E-02
3.5950,2.01546E-02
3.5960,1.99555E-02
3.5970,1.97583E-02
3.5980,1.95631E-02
3.5990,1.93697E-02
3.6000,1.91781E-02
3.6010,1.89884E-02
3.6020,1.88005E-02
3.6030,1.86144E-02
3.6040,1.84302E-02
3.6050,1.82476E-02
3.6060,1.80669E-02
3.6070,1.78879E-02
3.6080,1.77106E-02
3.6090,1.75350E-02
3.6100,1.73611E-02
3.6110,1.71889E-02
3.6120,1.70184E-02
3.6130,1.68495E-02
3.6140,1.66822E-02
3.6150,1.65166E-02
3.6160,1.63525E-02
3.6170,1.61901E-02
3.6180,1.60292E-02
3.6190,1.58698E-02
3.6200,1.57121E-02
3.6210,1.55558E-02
3.6220,1.54011E-02
3.6230,1.52478E-02
3.6240,1.50961E-02
3.6250,1.49458E-02
3.6260,1.47970E-02
3.6270,1.46496E-02
3.6280,1.45036E-02
3.6290,1.43591E-02
3.6300,1.42160E-02
3.6310,1.40743E-02
3.6320,1.39339E-02
3.6330,1.37949E-02
3.6340,1.36573E-02
3.6350,1.35210E-02
3.6360,1.33860E-02
3.6370,1.32524E-02
3.6380,1.31200E-02
3.6390,1.29890E-02
3.6400,1.28592E-02
3.6410,1.27307E-02
3.6420,1.26035E-02
3.6430,1.24774E-02
3.6440,1.23527E-02
3.6450,1.22291E-02
3.6460,1.21068E-02
3.6470,1.19856E-02
3.6480,1.18656E-02
3.6490,1.17469E-02
3.6500,1.16292E-02
3.6510,1.15127E-02
3.6520,1.13974E-02
3.6530,1.12832E-02
3.6540,1.11701E-02
3.6550,1.10581E-02
3.6560,1.09473E-02
3.6570,1.08375E-02
3.6580,1.07288E-02
3.6590,1.06211E-02
3.6600,1.05145E-02
3.6610,1.04090E-02
3.6620,1.03045E-02
3.6630,1.02010E-02
3.6640,1.00986E-02
3.6650,9.99712E-03
3.6660,9.89667E-03
3.6670,9.79721E-03
3.6680,9.69873E-03
3.6690,9.60122E-03
3.6700,9.50467E-03
3.6710,9.40908E-03
3.6720,9.31442E-03
3.6730,9.22070E-03
3.6740,9.12791E-03
3.6750,9.03603E-03
3.6760,8.94506E-03
3.6770,8.85498E-03
3.6780,8.76580E-03
3.6790,8.67750E-03
3.6800,8.59007E-03
3.6810,8.50350E-03
3.6820,8.41779E-03
3.6830,8.33293E-03
3.6840,8.24891E-03
3.6850,8.16572E-03
3.6860,8.08336E-03
3.6870,8.00181E-03
3.6880,7.92107E-03
3.6890,7.84113E-03
3.6900,7.76198E-03
3.6910,7.68361E-03
3.6920,7.60603E-03
3.6930,7.52921E-03
3.6940,7.45316E-03
3.6950,7.37786E-03
3.6960,7.30330E-03
3.6970,7.22949E-03
3.6980,7.15641E-03
3.6990,7.08406E-03
3.7000,7.01243E-03
3.7010,6.94151E-03
3.7020,6.87130E-03
3.7030,6.80178E-03
3.7040,6.73295E-03
3.7050,6.66482E-03
3.7060,6.59735E-03
3.7070,6.53056E-03
3.7080,6.46444E-03
3.7090,6.39898E-03
3.7100,6.33416E-03
3.7110,6.27000E-03
3.7120,6.20647E-03
3.7130,6.14358E-03
3.7140,6.08131E-03
3.7150,6.01967E-03
3.7160,5.95864E-03
3.7170,5.89822E-03
3.7180,5.83840E-03
3.7190,5.77918E-03
3.7200,5.72055E-03
3.7210,5.66251E-03
3.7220,5.60505E-03
3.7230,5.54816E-03
3.7240,5.49184E-03
3.7250,5.43609E-03
3.7260,5.38089E-03
3.7270,5.32625E-03
3.7280,5.27215E-03
3.7290,5.21859E-03
3.7300,5.16557E-03
3.7310,5.11309E-03
3.7320,5.06112E-03
3.7330,5.00968E-03
3.7340,4.95875E-03
3.7350,4.90834E-03
3.7360,4.85843E-03
3.7370,4.80902E-03
3.7380,4.76010E-03
3.7390,4.71168E-03
3.7400,4.66374E-03
3.7410,4.61629E-03
3.7420,4.56931E-03
3.7430,4.52280E-03
3.7440,4.47676E-03
3.7450,4.43118E-03
3.7460,4.38606E-03
3.7470,4.34139E-03
3.7480,4.29717E-03
3.7490,4.25340E-03
3.7500,4.21007E-03
3.7510,4.16717E-03
3.7520,4.12471E-03
3.7530,4.08267E-03
3.7540,4.04105E-03
3.7550,3.99986E-03
3.7560,3.95908E-03
3.7570,3.91870E-03
3.7580,3.87874E-03
3.7590,3.83918E-03
3.7600,3.80002E-03
3.7610,3.76125E-03
3.7620,3.72287E-03
3.7630,3.68488E-03
3.7640,3.64728E-03
3.7650,3.61005E-03
3.7660,3.57320E-03
3.7670,3.53672E-03
3.7680,3.50061E-03
3.7690,3.46486E-03
3.7700,3.42947E-03
3.7710,3.39444E-03
3.7720,3.35977E-03
3.7730,3.32544E-03
3.7740,3.29146E-03
3.7750,3.25783E-03
3.7760,3.22453E-03
3.7770,3.19158E-03
3.7780,3.15895E-03
3.7790,3.12666E-03
3.7800,3.09469E-03
3.7810,3.06304E-03
3.7820,3.03172E-03
3.7830,3.00071E-03
3.7840,2.97002E-03
3.7850,2.93963E-03
3.7860,2.90956E-03
3.7870,2.87979E-03
3.7880,2.85032E-03
3.7890,2.82115E-03
3.7900,2.79227E-03
3.7910,2.76369E-03
3.7920,2.73540E-03
3.7930,2.70739E-03
3.7940,2.67967E-03
3.7950,2.65223E-03
3.7960,2.62506E-03
3.7970,2.59818E-03
3.7980,2.57156E-03
3.7990,2.54522E-03
3.8000,2.51914E-03
3.8010,2.49333E-03
3.8020,2.46778E-03
3.8030,2.44249E-03
3.8040,2.41745E-03
3.8050,2.39267E-03
3.8060,2.36814E-03
3.8070,2.34386E-03
3.8080,2.31983E-03
3.8090,2.29604E-03
3.8100,2.27250E-03
3.8110,2.24919E-03
3.8120,2.22612E-03
3.8130,2.20328E-03
3.8140,2.18068E-03
3.8150,2.15831E-03
3.8160,2.13616E-03
3.8170,2.11424E-03
3.8180,2.09254E-03
3.8190,2.07107E-03
3.8200,2.04981E-03
3.8210,2.02877E-03
3.8220,2.00794E-03
3.8230,1.98733E-03
3.8240,1.96692E-03
3.8250,1.94672E-03
3.8260,1.92673E-03
3.8270,1.90694E-03
3.8280,1.88736E-03
3.8290,1.86797E-03
3.8300,1.84878E-03
3.8310,1.82979E-03
3.8320,1.81099E-03
3.8330,1.79238E-03
3.8340,1.77396E-03
3.8350,1.75573E-03
3.8360,1.73769E-03
3.8370,1.71983E-03
3.8380,1.70215E-03
3.8390,1.68465E-03
3.8400,1.66733E-03
3.8410,1.65019E-03
3.8420,1.63322E-03
3.8430,1.61643E-03
3.8440,1.59980E-03
3.8450,1.58335E-03
3.8460,1.56707E-03
3.8470,1.55095E-03
3.8480,1.53499E-03
3.8490,1.51920E-03
3.8500,1.50357E-03
3.8510,1.48810E-03
3.8520,1.47279E-03
3.8530,1.45764E-03
3.8540,1.44264E-03
3.8550,1.42779E-03
3.8560,1.41309E-03
3.8570,1.39855E-03
3.8580,1.38415E-03
3.8590,1.36990E-03
3.8600,1.35580E-03
3.8610,1.34184E-03
3.8620,1.32803E-03
3.8630,1.31435E-03
3.8640,1.30082E-03
3.8650,1.28742E-03
3.8660,1.27416E-03
3.8670,1.26104E-03
3.8680,1.24805E-03
3.8690,1.23519E-03
3.8700,1.22247E-03
3.8710,1.20988E-03
3.8720,1.19741E-03
3.8730,1.18507E-03
3.8740,1.17286E-03
3.8750,1.16078E-03
3.8760,1.14882E-03
3.8770,1.13698E-03
3.8780,1.12526E-03
3.8790,1.11366E-03
3.8800,1.10218E-03
3.8810,1.09082E-03
3.8820,1.07958E-03
3.8830,1.06845E-03
3.8840,1.05743E-03
3.8850,1.04653E-03
3.8860,1.03574E-03
3.8870,1.02506E-03
3.8880,1.01449E-03
3.8890,1.00403E-03
3.8900,9.93674E-04
3.8910,9.83426E-04
3.8920,9.73283E-04
3.8930,9.63244E-04
3.8940,9.53308E-04
3.8950,9.43474E-04
3.8960,9.33742E-04
3.8970,9.24109E-04
3.8980,9.14575E-04
3.8990,9.05139E-04
3.9000,8.95800E-04
3.9010,8.86557E-04
3.9020,8.77409E-04
3.9030,8.68355E-04
3.9040,8.59393E-04
3.9050,8.50524E-04
3.9060,8.41746E-04
3.9070,8.33059E-04
3.9080,8.24460E-04
3.9090,8.15950E-04
3.9100,8.07527E-04
3.9110,7.99191E-04
3.9120,7.90941E-04
3.9130,7.82776E-04
3.9140,7.74694E-04
3.9150,7.66696E-04
3.9160,7.58780E-04
3.9170,7.50945E-04
3.9180,7.43191E-04
3.9190,7.35516E-04
3.9200,7.27921E-04
3.9210,7.20404E-04
3.9220,7.12964E-04
3.9230,7.05600E-04
3.9240,6.98313E-04
3.9250,6.91100E-04
3.9260,6.83962E-04
3.9270,6.76897E-04
3.9280,6.69905E-04
3.9290,6.62984E-04
3.9300,6.56135E-04
3.9310,6.49357E-04
3.9320,6.42648E-04
3.9330,6.36009E-04
3.9340,6.29438E-04
3.9350,6.22934E-04
3.9360,6.16498E-04
3.9370,6.10127E-04
3.9380,6.03823E-04
3.9390,5.97583E-04
3.9400,5.91408E-04
3.9410,5.85296E-04
3.9420,5.79247E-04
3.9430,5.73261E-04
3.9440,5.67336E-04
3.9450,5.61472E-04
3.9460,5.55669E-04
3.9470,5.49925E-04
3.9480,5.44241E-04
3.9490,5.38616E-04
3.9500,5.33048E-04
3.9510,5.27538E-04
3.9520,5.22084E-04
3.9530,5.16687E-04
3.9540,5.11345E-04
3.9550,5.06059E-04
3.9560,5.00827E-04
3.9570,4.95649E-04
3.9580,4.90524E-04
3.9590,4.85452E-04
3.9600,4.80433E-04
3.9610,4.75465E-04
3.9620,4.70549E-04
3.9630,4.65683E-04
3.9640,4.60868E-04
3.9650,4.56102E-04
3.9660,4.51385E-04
3.9670,4.46717E-04
3.9680,4.42097E-04
3.9690,4.37525E-04
3.9700,4.33000E-04
3.9710,4.28522E-04
3.9720,4.24090E-04
3.9730,4.19704E-04
3.9740,4.15363E-04
3.9750,4.11066E-04
3.9760,4.06815E-04
3.9770,4.02607E-04
3.9780,3.98442E-04
3.9790,3.94321E-04
3.9800,3.90242E-04
3.9810,3.86205E-04
3.9820,3.82210E-04
3.9830,3.78256E-04
3.9840,3.74343E-04
3.9850,3.70470E-04
3.9860,3.66638E-04
3.9870,3.62844E-04
3.9880,3.59091E-04
3.9890,3.55376E-04
3.9900,3.51699E-04
3.9910,3.48060E-04
3.9920,3.44459E-04
3.9930,3.40895E-04
3.9940,3.37368E-04
3.9950,3.33877E-04
3.9960,3.30423E-04
3.9970,3.27004E-04
3.9980,3.23620E-04
3.9990,3.20272E-04
4.0000,3.16958E-04
4.0010,3.13678E-04
4.0020,3.10432E-04
4.0030,3.07220E-04
4.0040,3.04041E-04
4.0050,3.00894E-04
4.0060,2.97781E-04
4.0070,2.94699E-04
4.0080,2.91650E-04
4.0090,2.88631E-04
4.0100,2.85644E-04
4.0110,2.82688E-04
4.0120,2.79763E-04
4.0130,2.76868E-04
4.0140,2.74002E-04
4.0150,2.71167E-04
4.0160,2.68360E-04
4.0170,2.65583E-04
4.0180,2.62834E-04
4.0190,2.60114E-04
4.0200,2.57422E-04
4.0210,2.54758E-04
4.0220,2.52121E-04
4.0230,2.49512E-04
4.0240,2.46930E-04
4.0250,2.44374E-04
4.0260,2.41845E-04
4.0270,2.39342E-04
4.0280,2.36864E-04
4.0290,2.34413E-04
4.0300,2.31987E-04
4.0310,2.29585E-04
4.0320,2.27209E-04
4.0330,2.24858E-04
4.0340,2.22530E-04
4.0350,2.20227E-04
4.0360,2.17948E-04
4.0370,2.15692E-04
4.0380,2.13459E-04
4.0390,2.11250E-04
4.0400,2.09063E-04
4.0410,2.06899E-04
4.0420,2.04758E-04
4.0430,2.02638E-04
4.0440,2.00541E-04
4.0450,1.98465E-04
4.0460,1.96411E-04
4.0470,1.94378E-04
4.0480,1.92366E-04
4.0490,1.90375E-04
4.0500,1.88405E-04
4.0510,1.86455E-04
4.0520,1.84525E-04
4.0530,1.82615E-04
4.0540,1.80724E-04
4.0550,1.78854E-04
4.0560,1.77003E-04
4.0570,1.75171E-04
4.0580,1.73357E-04
4.0590,1.71563E-04
4.0600,1.69787E-04
4.0610,1.68030E-04
4.0620,1.66291E-04
4.0630,1.64570E-04
4.0640,1.62866E-04
4.0650,1.61181E-04
4.0660,1.59512E-04
4.0670,1.57861E-04
4.0680,1.56227E-04
4.0690,1.54610E-04
4.0700,1.53010E-04
4.0710,1.51427E-04
4.0720,1.49859E-04
4.0730,1.48308E-04
4.0740,1.46773E-04
4.0750,1.45254E-04
4.0760,1.43751E-04
4.0770,1.42263E-04
4.0780,1.40791E-04
4.0790,1.39334E-04
4.0800,1.37892E-04
4.0810,1.36464E-04
4.0820,1.35052E-04
4.0830,1.33654E-04
4.0840,1.32271E-04
4.0850,1.30902E-04
4.0860,1.29548E-04
4.0870,1.28207E-04
4.0880,1.26880E-04
4.0890,1.25567E-04
4.0900,1.24268E-04
4.0910,1.22982E-04
4.0920,1.21709E-04
4.0930,1.20449E-04
4.0940,1.19203E-04
4.0950,1.17969E-04
4.0960,1.16749E-04
4.0970,1.15541E-04
4.0980,1.14345E-04
4.0990,1.13162E-04
4.1000,1.11991E-04
4.1010,1.10832E-04
4.1020,1.09685E-04
4.1030,1.08550E-04
4.1040,1.07427E-04
4.1050,1.06315E-04
4.1060,1.05215E-04
4.1070,1.04127E-04
4.1080,1.03049E-04
4.1090,1.01983E-04
4.1100,1.00928E-04
4.1110,9.98837E-05
4.1120,9.88503E-05
4.1130,9.78276E-05
4.1140,9.68154E-05
4.1150,9.58138E-05
4.1160,9.48225E-05
4.1170,9.38415E-05
4.1180,9.28707E-05
4.1190,9.19099E-05
4.1200,9.09591E-05
4.1210,9.00181E-05
4.1220,8.90869E-05
4.1230,8.81653E-05
4.1240,8.72533E-05
4.1250,8.63507E-05
4.1260,8.54575E-05
4.1270,8.45735E-05
4.1280,8.36987E-05
4.1290,8.28330E-05
4.1300,8.19762E-05
4.1310,8.11283E-05
4.1320,8.02891E-05
4.1330,7.94587E-05
4.1340,7.86369E-05
4.1350,7.78235E-05
4.1360,7.70186E-05
4.1370,7.62221E-05
4.1380,7.54338E-05
4.1390,7.46536E-05
4.1400,7.38816E-05
4.1410,7.31175E-05
4.1420,7.23614E-05
4.1430,7.16131E-05
4.1440,7.08725E-05
4.1450,7.01396E-05
4.1460,6.94143E-05
4.1470,6.86966E-05
4.1480,6.79862E-05
4.1490,6.72832E-05
4.1500,6.65875E-05
4.1510,6.58990E-05
4.1520,6.52177E-05
4.1530,6.45434E-05
4.1540,6.38761E-05
4.1550,6.32156E-05
4.1560,6.25621E-05
4.1570,6.19153E-05
4.1580,6.12752E-05
4.1590,6.06417E-05
4.1600,6.00148E-05
4.1610,5.93944E-05
4.1620,5.87804E-05
4.1630,5.81728E-05
4.1640,5.75715E-05
4.1650,5.69764E-05
4.1660,5.63874E-05
4.1670,5.58046E-05
4.1680,5.52278E-05
4.1690,5.46570E-05
4.1700,5.40920E-05
4.1710,5.35330E-05
4.1720,5.29797E-05
4.1730,5.24322E-05
4.1740,5.18903E-05
4.1750,5.13540E-05
4.1760,5.08233E-05
4.1770,5.02981E-05
4.1780,4.97784E-05
4.1790,4.92640E-05
4.1800,4.87549E-05
4.1810,4.82511E-05
4.1820,4.77526E-05
4.1830,4.72592E-05
4.1840,4.67709E-05
4.1850,4.62876E-05
4.1860,4.58094E-05
4.1870,4.53361E-05
4.1880,4.48677E-05
4.1890,4.44042E-05
4.1900,4.39455E-05
4.1910,4.34915E-05
4.1920,4.30422E-05
4.1930,4.25976E-05
4.1940,4.21576E-05
4.1950,4.17221E-05
4.1960,4.12912E-05
4.1970,4.08647E-05
4.1980,4.04426E-05
4.1990,4.00249E-05
4.2000,3.96115E-05
4.2010,3.92024E-05
4.2020,3.87976E-05
4.2030,3.83969E-05
4.2040,3.80004E-05
4.2050,3.76079E-05
4.2060,3.72196E-05
4.2070,3.68352E-05
4.2080,3.64549E-05
4.2090,3.60785E-05
4.2100,3.57059E-05
4.2110,3.53373E-05
4.2120,3.49724E-05
4.2130,3.46114E-05
4.2140,3.42540E-05
4.2150,3.39004E-05
4.2160,3.35504E-05
4.2170,3.32041E-05
4.2180,3.28613E-05
4.2190,3.25221E-05
4.2200,3.21864E-05
4.2210,3.18542E-05
4.2220,3.15254E-05
4.2230,3.12000E-05
4.2240,3.08780E-05
4.2250,3.05593E-05
4.2260,3.02439E-05
4.2270,2.99317E-05
4.2280,2.96229E-05
4.2290,2.93172E-05
4.2300,2.90146E-05
4.2310,2.87152E-05
4.2320,2.84189E-05
4.2330,2.81257E-05
4.2340,2.78355E-05
4.2350,2.75483E-05
4.2360,2.72640E-05
4.2370,2.69827E-05
4.2380,2.67044E-05
4.2390,2.64289E-05
4.2400,2.61562E-05
4.2410,2.58864E-05
4.2420,2.56194E-05
4.2430,2.53551E-05
4.2440,2.50936E-05
4.2450,2.48347E-05
4.2460,2.45786E-05
4.2470,2.43251E-05
4.2480,2.40742E-05
4.2490,2.38259E-05
4.2500,2.35802E-05
4.2510,2.33370E-05
4.2520,2.30964E-05
4.2530,2.28582E-05
4.2540,2.26225E-05
4.2550,2.23892E-05
4.2560,2.21584E-05
4.2570,2.19299E-05
4.2580,2.17038E-05
4.2590,2.14800E-05
4.2600,2.12586E-05
4.2610,2.10394E-05
4.2620,2.08225E-05
4.2630,2.06079E-05
4.2640,2.03954E-05
4.2650,2.01852E-05
4.2660,1.99771E-05
4.2670,1.97712E-05
4.2680,1.95674E-05
4.2690,1.93658E-05
4.2700,1.91662E-05
4.2710,1.89687E-05
4.2720,1.87732E-05
4.2730,1.85797E-05
4.2740,1.83883E-05
4.2750,1.81988E-05
4.2760,1.80113E-05
4.2770,1.78257E-05
4.2780,1.76420E-05
4.2790,1.74602E-05
4.2800,1.72804E-05
4.2810,1.71023E-05
4.2820,1.69261E-05
4.2830,1.67518E-05
4.2840,1.65792E-05
4.2850,1.64084E-05
4.2860,1.62394E-05
4.2870,1.60722E-05
4.2880,1.59066E-05
4.2890,1.57428E-05
4.2900,1.55807E-05
4.2910,1.54202E-05
4.2920,1.52614E-05
4.2930,1.51042E-05
4.2940,1.49487E-05
4.2950,1.47948E-05
4.2960,1.46424E-05
4.2970,1.44917E-05
4.2980,1.43425E-05
4.2990,1.41948E-05
4.3000,1.40486E-05
4.3010,1.39040E-05
4.3020,1.37609E-05
4.3030,1.36192E-05
4.3040,1.34790E-05
4.3050,1.33403E-05
4.3060,1.32030E-05
4.3070,1.30671E-05
4.3080,1.29326E-05
4.3090,1.27995E-05
4.3100,1.26678E-05
4.3110,1.25374E-05
4.3120,1.24084E-05
4.3130,1.22807E-05
4.3140,1.21543E-05
4.3150,1.20293E-05
4.3160,1.19055E-05
4.3170,1.17830E-05
4.3180,1.16618E-05
4.3190,1.15418E-05
4.3200,1.14231E-05
4.3210,1.13055E-05
4.3220,1.11893E-05
4.3230,1.10742E-05
4.3240,1.09602E-05
4.3250,1.08475E-05
4.3260,1.07359E-05
4.3270,1.06255E-05
4.3280,1.05162E-05
4.3290,1.04081E-05
4.3300,1.03011E-05
4.3310,1.01951E-05
4.3320,1.00903E-05
4.3330,9.98655E-06
4.3340,9.88387E-06
4.3350,9.78224E-06
4.3360,9.68167E-06
4.3370,9.58213E-06
4.3380,9.48362E-06
4.3390,9.38613E-06
4.3400,9.28965E-06
4.3410,9.19416E-06
4.3420,9.09965E-06
4.3430,9.00612E-06
4.3440,8.91356E-06
4.3450,8.82195E-06
4.3460,8.73128E-06
4.3470,8.64155E-06
4.3480,8.55275E-06
4.3490,8.46486E-06
4.3500,8.37788E-06
4.3510,8.29180E-06
4.3520,8.20660E-06
4.3530,8.12228E-06
4.3540,8.03884E-06
4.3550,7.95625E-06
4.3560,7.87452E-06
4.3570,7.79362E-06
4.3580,7.71357E-06
4.3590,7.63433E-06
4.3600,7.55592E-06
4.3610,7.47831E-06
4.3620,7.40151E-06
4.3630,7.32549E-06
4.3640,7.25026E-06
4.3650,7.17581E-06
4.3660,7.10212E-06
4.3670,7.02919E-06
4.3680,6.95701E-06
4.3690,6.88558E-06
4.3700,6.81489E-06
4.3710,6.74492E-06
4.3720,6.67568E-06
4.3730,6.60714E-06
4.3740,6.53932E-06
4.3750,6.47219E-06
4.3760,6.40576E-06
4.3770,6.34001E-06
4.3780,6.27494E-06
4.3790,6.21053E-06
4.3800,6.14680E-06
4.3810,6.08371E-06
4.3820,6.02128E-06
4.3830,5.95950E-06
4.3840,5.89834E-06
4.3850,5.83782E-06
4.3860,5.77792E-06
4.3870,5.71864E-06
4.3880,5.65997E-06
4.3890,5.60191E-06
4.3900,5.54444E-06
4.3910,5.48757E-06
4.3920,5.43128E-06
4.3930,5.37557E-06
4.3940,5.32043E-06
4.3950,5.26586E-06
4.3960,5.21185E-06
4.3970,5.15840E-06
4.3980,5.10550E-06
4.3990,5.05315E-06
4.4000,5.00133E-06
4.4010,4.95005E-06
4.4020,4.89930E-06
4.4030,4.84907E-06
4.4040,4.79935E-06
4.4050,4.75015E-06
4.4060,4.70145E-06
4.4070,4.65326E-06
4.4080,4.60556E-06
4.4090,4.55835E-06
4.4100,4.51163E-06
4.4110,4.46539E-06
4.4120,4.41962E-06
4.4130,4.37433E-06
4.4140,4.32950E-06
4.4150,4.28513E-06
4.4160,4.24122E-06
4.4170,4.19776E-06
4.4180,4.15475E-06
4.4190,4.11218E-06
4.4200,4.07005E-06
4.4210,4.02836E-06
4.4220,3.98709E-06
4.4230,3.94625E-06
4.4240,3.90582E-06
4.4250,3.86581E-06
4.4260,3.82622E-06
4.4270,3.78703E-06
4.4280,3.74824E-06
4.4290,3.70986E-06
4.4300,3.67187E-06
4.4310,3.63426E-06
4.4320,3.59705E-06
4.4330,3.56022E-06
4.4340,3.52377E-06
4.4350,3.48769E-06
4.4360,3.45198E-06
4.4370,3.41664E-06
4.4380,3.38166E-06
4.4390,3.34705E-06
4.4400,3.31279E-06
4.4410,3.27888E-06
4.4420,3.24532E-06
4.4430,3.21210E-06
4.4440,3.17923E-06
4.4450,3.14669E-06
4.4460,3.11449E-06
4.4470,3.08262E-06
4.4480,3.05108E-06
4.4490,3.01986E-06
4.4500,2.98896E-06
4.4510,2.95838E-06
4.4520,2.92811E-06
4.4530,2.89816E-06
4.4540,2.86851E-06
4.4550,2.83917E-06
4.4560,2.81012E-06
4.4570,2.78138E-06
4.4580,2.75293E-06
4.4590,2.72478E-06
4.4600,2.69691E-06
4.4610,2.66933E-06
4.4620,2.64204E-06
4.4630,2.61502E-06
4.4640,2.58828E-06
4.4650,2.56182E-06
4.4660,2.53562E-06
4.4670,2.50970E-06
4.4680,2.48404E-06
4.4690,2.45865E-06
4.4700,2.43351E-06
4.4710,2.40864E-06
4.4720,2.38402E-06
4.4730,2.35965E-06
4.4740,2.33554E-06
4.4750,2.31167E-06
4.4760,2.28804E-06
4.4770,2.26466E-06
4.4780,2.24152E-06
4.4790,2.21861E-06
4.4800,2.19595E-06
4.4810,2.17351E-06
4.4820,2.15130E-06
4.4830,2.12932E-06
4.4840,2.10757E-06
4.4850,2.08604E-06
4.4860,2.06473E-06
4.4870,2.04364E-06
4.4880,2.02277E-06
4.4890,2.00211E-06
4.4900,1.98166E-06
4.4910,1.96143E-06
4.4920,1.94140E-06
4.4930,1.92157E-06
4.4940,1.90195E-06
4.4950,1.88253E-06
4.4960,1.86331E-06
4.4970,1.84429E-06
4.4980,1.82546E-06
4.4990,1.80682E-06
4.5000,1.78838E-06
4.5010,1.77012E-06
4.5020,1.75205E-06
4.5030,1.73417E-06
4.5040,1.71647E-06
4.5050,1.69895E-06
4.5060,1.68161E-06
4.5070,1.66445E-06
4.5080,1.64747E-06
4.5090,1.63066E-06
4.5100,1.61402E-06
4.5110,1.59755E-06
4.5120,1.58125E-06
4.5130,1.56512E-06
4.5140,1.54915E-06
4.5150,1.53335E-06
4.5160,1.51771E-06
4.5170,1.50223E-06
4.5180,1.48691E-06
4.5190,1.47174E-06
4.5200,1.45673E-06
4.5210,1.44188E-06
4.5220,1.42717E-06
4.5230,1.41262E-06
4.5240,1.39821E-06
4.5250,1.38396E-06
4.5260,1.36985E-06
4.5270,1.35588E-06
4.5280,1.34206E-06
4.5290,1.32838E-06
4.5300,1.31484E-06
4.5310,1.30143E-06
4.5320,1.28817E-06
4.5330,1.27504E-06
4.5340,1.26204E-06
4.5350,1.24918E-06
4.5360,1.23645E-06
4.5370,1.22385E-06
4.5380,1.21138E-06
4.5390,1.19904E-06
4.5400,1.18682E-06
4.5410,1.17473E-06
4.5420,1.16276E-06
4.5430,1.15091E-06
4.5440,1.13919E-06
4.5450,1.12758E-06
4.5460,1.11610E-06
4.5470,1.10473E-06
4.5480,1.09348E-06
4.5490,1.08234E-06
4.5500,1.07132E-06
4.5510,1.06041E-06
4.5520,1.04961E-06
4.5530,1.03892E-06
4.5540,1.02834E-06
4.5550,1.01787E-06
4.5560,1.00751E-06
4.5570,9.97252E-07
4.5580,9.87100E-07
4.5590,9.77051E-07
4.5600,9.67106E-07
4.5610,9.57261E-07
4.5620,9.47518E-07
4.5630,9.37874E-07
4.5640,9.28329E-07
4.5650,9.18882E-07
4.5660,9.09531E-07
4.5670,9.00275E-07
4.5680,8.91114E-07
4.5690,8.82047E-07
4.5700,8.73073E-07
4.5710,8.64190E-07
4.5720,8.55398E-07
4.5730,8.46696E-07
4.5740,8.38083E-07
4.5750,8.29558E-07
4.5760,8.21120E-07
4.5770,8.12769E-07
4.5780,8.04502E-07
4.5790,7.96320E-07
4.5800,7.88222E-07
4.5810,7.80206E-07
4.5820,7.72273E-07
4.5830,7.64420E-07
4.5840,7.56648E-07
4.5850,7.48955E-07
4.5860,7.41340E-07
4.5870,7.33804E-07
4.5880,7.26344E-07
4.5890,7.18960E-07
4.5900,7.11652E-07
4.5910,7.04419E-07
4.5920,6.97259E-07
4.5930,6.90173E-07
4.5940,6.83159E-07
4.5950,6.76216E-07
4.5960,6.69345E-07
4.5970,6.62543E-07
4.5980,6.55811E-07
4.5990,6.49148E-07
4.6000,6.42553E-07
4.6010,6.36025E-07
4.6020,6.29563E-07
4.6030,6.23168E-07
4.6040,6.16838E-07
4.6050,6.10572E-07
4.6060,6.04371E-07
4.6070,5.98233E-07
4.6080,5.92157E-07
4.6090,5.86143E-07
4.6100,5.80191E-07
4.6110,5.74299E-07
4.6120,5.68468E-07
4.6130,5.62696E-07
4.6140,5.56983E-07
4.6150,5.51328E-07
4.6160,5.45731E-07
4.6170,5.40191E-07
4.6180,5.34708E-07
4.6190,5.29280E-07
4.6200,5.23908E-07
4.6210,5.18590E-07
4.6220,5.13327E-07
4.6230,5.08117E-07
4.6240,5.02961E-07
4.6250,4.97857E-07
4.6260,4.92805E-07
4.6270,4.87805E-07
4.6280,4.82856E-07
4.6290,4.77957E-07
4.6300,4.73108E-07
4.6310,4.68308E-07
4.6320,4.63557E-07
4.6330,4.58855E-07
4.6340,4.54201E-07
4.6350,4.49594E-07
4.6360,4.45034E-07
4.6370,4.40521E-07
4.6380,4.36053E-07
4.6390,4.31631E-07
4.6400,4.27255E-07
4.6410,4.22922E-07
4.6420,4.18634E-07
4.6430,4.14390E-07
4.6440,4.10188E-07
4.6450,4.06030E-07
4.6460,4.01914E-07
4.6470,3.97840E-07
4.6480,3.93807E-07
4.6490,3.89816E-07
4.6500,3.85865E-07
4.6510,3.81954E-07
4.6520,3.78083E-07
4.6530,3.74252E-07
4.6540,3.70459E-07
4.6550,3.66705E-07
4.6560,3.62990E-07
4.6570,3.59312E-07
4.6580,3.55671E-07
4.6590,3.52068E-07
4.6600,3.48502E-07
4.6610,3.44971E-07
4.6620,3.41477E-07
4.6630,3.38018E-07
4.6640,3.34594E-07
4.6650,3.31206E-07
4.6660,3.27851E-07
4.6670,3.24531E-07
4.6680,3.21245E-07
4.6690,3.17992E-07
4.6700,3.14772E-07
4.6710,3.11585E-07
4.6720,3.08430E-07
4.6730,3.05308E-07
4.6740,3.02217E-07
4.6750,2.99157E-07
4.6760,2.96129E-07
4.6770,2.93132E-07
4.6780,2.90165E-07
4.6790,2.87228E-07
4.6800,2.84321E-07
4.6810,2.81443E-07
4.6820,2.78595E-07
4.6830,2.75776E-07
4.6840,2.72986E-07
4.6850,2.70223E-07
4.6860,2.67489E-07
4.6870,2.64783E-07
4.6880,2.62104E-07
4.6890,2.59453E-07
4.6900,2.56828E-07
4.6910,2.54230E-07
4.6920,2.51659E-07
4.6930,2.49114E-07
4.6940,2.46594E-07
4.6950,2.44100E-07
4.6960,2.41632E-07
4.6970,2.39188E-07
4.6980,2.36769E-07
4.6990,2.34375E-07
4.7000,2.32006E-07
4.7010,2.29660E-07
4.7020,2.27338E-07
4.7030,2.25040E-07
4.7040,2.22765E-07
4.7050,2.20513E-07
4.7060,2.18284E-07
4.7070,2.16078E-07
4.7080,2.13894E-07
4.7090,2.11732E-07
4.7100,2.09592E-07
4.7110,2.07474E-07
4.7120,2.05378E-07
4.7130,2.03303E-07
4.7140,2.01248E-07
4.7150,1.99215E-07
4.7160,1.97202E-07
4.7170,1.95210E-07
4.7180,1.93238E-07
4.7190,1.91286E-07
4.7200,1.89354E-07
4.7210,1.87441E-07
4.7220,1.85548E-07
4.7230,1.83674E-07
4.7240,1.81819E-07
4.7250,1.79983E-07
4.7260,1.78165E-07
4.7270,1.76366E-07
4.7280,1.74586E-07
4.7290,1.72823E-07
4.7300,1.71078E-07
4.7310,1.69351E-07
4.7320,1.67641E-07
4.7330,1.65949E-07
4.7340,1.64274E-07
4.7350,1.62615E-07
4.7360,1.60974E-07
4.7370,1.59349E-07
4.7380,1.57741E-07
4.7390,1.56149E-07
4.7400,1.54574E-07
4.7410,1.53014E-07
4.7420,1.51470E-07
4.7430,1.49941E-07
4.7440,1.48429E-07
4.7450,1.46931E-07
4.7460,1.45449E-07
4.7470,1.43981E-07
4.7480,1.42529E-07
4.7490,1.41091E-07
4.7500,1.39668E-07
4.7510,1.38260E-07
4.7520,1.36865E-07
4.7530,1.35485E-07
4.7540,1.34118E-07
4.7550,1.32766E-07
4.7560,1.31427E-07
4.7570,1.30102E-07
4.7580,1.28790E-07
4.7590,1.27492E-07
4.7600,1.26206E-07
4.7610,1.24934E-07
4.7620,1.23675E-07
4.7630,1.22428E-07
4.7640,1.21194E-07
4.7650,1.19972E-07
4.7660,1.18763E-07
4.7670,1.17566E-07
4.7680,1.16381E-07
4.7690,1.15209E-07
4.7700,1.14048E-07
4.7710,1.12898E-07
4.7720,1.11761E-07
4.7730,1.10635E-07
4.7740,1.09520E-07
4.7750,1.08417E-07
4.7760,1.07325E-07
4.7770,1.06243E-07
4.7780,1.05173E-07
4.7790,1.04114E-07
4.7800,1.03065E-07
4.7810,1.02027E-07
4.7820,1.01000E-07
4.7830,9.99826E-08
4.7840,9.89757E-08
4.7850,9.79791E-08
4.7860,9.69925E-08
4.7870,9.60159E-08
4.7880,9.50492E-08
4.7890,9.40922E-08
4.7900,9.31450E-08
4.7910,9.22073E-08
4.7920,9.12791E-08
4.7930,9.03603E-08
4.7940,8.94508E-08
4.7950,8.85505E-08
4.7960,8.76593E-08
4.7970,8.67771E-08
4.7980,8.59038E-08
4.7990,8.50393E-08
4.8000,8.41836E-08
4.8010,8.33366E-08
4.8020,8.24981E-08
4.8030,8.16680E-08
4.8040,8.08464E-08
4.8050,8.00331E-08
4.8060,7.92280E-08
4.8070,7.84310E-08
4.8080,7.76421E-08
4.8090,7.68611E-08
4.8100,7.60881E-08
4.8110,7.53229E-08
4.8120,7.45654E-08
4.8130,7.38155E-08
4.8140,7.30732E-08
4.8150,7.23384E-08
4.8160,7.16111E-08
4.8170,7.08911E-08
4.8180,7.01783E-08
4.8190,6.94728E-08
4.8200,6.87744E-08
4.8210,6.80830E-08
4.8220,6.73987E-08
4.8230,6.67212E-08
4.8240,6.60506E-08
4.8250,6.53867E-08
4.8260,6.47296E-08
4.8270,6.40791E-08
4.8280,6.34351E-08
4.8290,6.27977E-08
4.8300,6.21667E-08
4.8310,6.15420E-08
4.8320,6.09237E-08
4.8330,6.03116E-08
4.8340,5.97057E-08
4.8350,5.91059E-08
4.8360,5.85122E-08
4.8370,5.79244E-08
4.8380,5.73426E-08
4.8390,5.67666E-08
4.8400,5.61965E-08
4.8410,5.56321E-08
4.8420,5.50734E-08
4.8430,5.45204E-08
4.8440,5.39729E-08
4.8450,5.34309E-08
4.8460,5.28945E-08
4.8470,5.23634E-08
4.8480,5.18377E-08
4.8490,5.13173E-08
4.8500,5.08021E-08
4.8510,5.02921E-08
4.8520,4.97873E-08
4.8530,4.92876E-08
4.8540,4.87929E-08
4.8550,4.83032E-08
4.8560,4.78184E-08
4.8570,4.73385E-08
4.8580,4.68635E-08
4.8590,4.63932E-08
4.8600,4.59277E-08
4.8610,4.54669E-08
4.8620,4.50107E-08
4.8630,4.45591E-08
4.8640,4.41121E-08
4.8650,4.36695E-08
4.8660,4.32315E-08
4.8670,4.27978E-08
4.8680,4.23686E-08
4.8690,4.19436E-08
4.8700,4.15229E-08
4.8710,4.11065E-08
4.8720,4.06943E-08
4.8730,4.02862E-08
4.8740,3.98822E-08
4.8750,3.94823E-08
4.8760,3.90864E-08
4.8770,3.86945E-08
4.8780,3.83066E-08
4.8790,3.79226E-08
4.8800,3.75424E-08
4.8810,3.71661E-08
4.8820,3.67935E-08
4.8830,3.64247E-08
4.8840,3.60596E-08
4.8850,3.56982E-08
4.8860,3.53405E-08
4.8870,3.49863E-08
4.8880,3.46357E-08
4.8890,3.42886E-08
4.8900,3.39450E-08
4.8910,3.36049E-08
4.8920,3.32682E-08
4.8930,3.29349E-08
4.8940,3.26050E-08
4.8950,3.22783E-08
4.8960,3.19550E-08
4.8970,3.16349E-08
4.8980,3.13180E-08
4.8990,3.10043E-08
4.9000,3.06938E-08
4.9010,3.03864E-08
4.9020,3.00821E-08
4.9030,2.97809E-08
4.9040,2.94826E-08
4.9050,2.91874E-08
4.9060,2.88952E-08
4.9070,2.86059E-08
4.9080,2.83195E-08
4.9090,2.80360E-08
4.9100,2.77553E-08
4.9110,2.74774E-08
4.9120,2.72024E-08
4.9130,2.69301E-08
4.9140,2.66606E-08
4.9150,2.63937E-08
4.9160,2.61296E-08
4.9170,2.58681E-08
4.9180,2.56092E-08
4.9190,2.53529E-08
4.9200,2.50993E-08
4.9210,2.48481E-08
4.9220,2.45995E-08
4.9230,2.43534E-08
4.9240,2.41097E-08
4.9250,2.38685E-08
4.9260,2.36298E-08
4.9270,2.33934E-08
4.9280,2.31594E-08
4.9290,2.29277E-08
4.9300,2.26984E-08
4.9310,2.24714E-08
4.9320,2.22467E-08
4.9330,2.20242E-08
4.9340,2.18040E-08
4.9350,2.15859E-08
4.9360,2.13701E-08
4.9370,2.11564E-08
4.9380,2.09449E-08
4.9390,2.07355E-08
4.9400,2.05282E-08
4.9410,2.03230E-08
4.9420,2.01198E-08
4.9430,1.99187E-08
4.9440,1.97196E-08
4.9450,1.95225E-08
4.9460,1.93274E-08
4.9470,1.91342E-08
4.9480,1.89430E-08
4.9490,1.87537E-08
4.9500,1.85663E-08
4.9510,1.83808E-08
4.9520,1.81971E-08
4.9530,1.80153E-08
4.9540,1.78353E-08
4.9550,1.76571E-08
4.9560,1.74807E-08
4.9570,1.73061E-08
4.9580,1.71332E-08
4.9590,1.69621E-08
4.9600,1.67927E-08
4.9610,1.66250E-08
4.9620,1.64589E-08
4.9630,1.62945E-08
4.9640,1.61318E-08
4.9650,1.59707E-08
4.9660,1.58113E-08
4.9670,1.56534E-08
4.9680,1.54971E-08
4.9690,1.53424E-08
4.9700,1.51892E-08
4.9710,1.50375E-08
4.9720,1.48874E-08
4.9730,1.47388E-08
4.9740,1.45917E-08
4.9750,1.44460E-08
4.9760,1.43019E-08
4.9770,1.41591E-08
4.9780,1.40178E-08
4.9790,1.38779E-08
4.9800,1.37394E-08
4.9810,1.36023E-08
4.9820,1.34666E-08
4.9830,1.33322E-08
4.9840,1.31992E-08
4.9850,1.30675E-08
4.9860,1.29371E-08
4.9870,1.28081E-08
4.9880,1.26803E-08
4.9890,1.25538E-08
4.9900,1.24286E-08
4.9910,1.23046E-08
4.9920,1.21819E-08
4.9930,1.20604E-08
4.9940,1.19401E-08
4.9950,1.18210E-08
4.9960,1.17031E-08
4.9970,1.15864E-08
4.9980,1.14709E-08
4.9990,1.13565E-08
5.0000,1.12433E-08
5.0010,1.11312E-08
5.0020,1.10202E-08
5.0030,1.09104E-08
5.0040,1.08016E-08
5.0050,1.06939E-08
5.0060,1.05873E-08
5.0070,1.04818E-08
5.0080,1.03773E-08
5.0090,1.02739E-08
5.0100,1.01715E-08
5.0110,1.00702E-08
5.0120,9.96981E-09
5.0130,9.87046E-09
5.0140,9.77211E-09
5.0150,9.67474E-09
5.0160,9.57834E-09
5.0170,9.48291E-09
5.0180,9.38844E-09
5.0190,9.29491E-09
5.0200,9.20232E-09
5.0210,9.11065E-09
5.0220,9.01990E-09
5.0230,8.93006E-09
5.0240,8.84111E-09
5.0250,8.75306E-09
5.0260,8.66589E-09
5.0270,8.57959E-09
5.0280,8.49415E-09
5.0290,8.40956E-09
5.0300,8.32583E-09
5.0310,8.24293E-09
5.0320,8.16086E-09
5.0330,8.07960E-09
5.0340,7.99917E-09
5.0350,7.91953E-09
5.0360,7.84070E-09
5.0370,7.76265E-09
5.0380,7.68538E-09
5.0390,7.60888E-09
5.0400,7.53315E-09
5.0410,7.45817E-09
5.0420,7.38395E-09
5.0430,7.31046E-09
5.0440,7.23771E-09
5.0450,7.16569E-09
5.0460,7.09439E-09
5.0470,7.02380E-09
5.0480,6.95392E-09
5.0490,6.88473E-09
5.0500,6.81623E-09
5.0510,6.74842E-09
5.0520,6.68129E-09
5.0530,6.61483E-09
5.0540,6.54903E-09
5.0550,6.48389E-09
5.0560,6.41940E-09
5.0570,6.35555E-09
5.0580,6.29234E-09
5.0590,6.22977E-09
5.0600,6.16781E-09
5.0610,6.10648E-09
5.0620,6.04576E-09
5.0630,5.98565E-09
5.0640,5.92613E-09
5.0650,5.86721E-09
5.0660,5.80888E-09
5.0670,5.75113E-09
5.0680,5.69396E-09
5.0690,5.63736E-09
5.0700,5.58132E-09
5.0710,5.52584E-09
5.0720,5.47092E-09
5.0730,5.41654E-09
5.0740,5.36271E-09
5.0750,5.30941E-09
5.0760,5.25665E-09
5.0770,5.20441E-09
5.0780,5.15270E-09
5.0790,5.10150E-09
5.0800,5.05081E-09
5.0810,5.00062E-09
5.0820,4.95094E-09
5.0830,4.90175E-09
5.0840,4.85306E-09
5.0850,4.80485E-09
5.0860,4.75712E-09
5.0870,4.70987E-09
5.0880,4.66308E-09
5.0890,4.61677E-09
5.0900,4.57092E-09
5.0910,4.52552E-09
5.0920,4.48058E-09
5.0930,4.43608E-09
5.0940,4.39203E-09
5.0950,4.34842E-09
5.0960,4.30524E-09
5.0970,4.26249E-09
5.0980,4.22017E-09
5.0990,4.17828E-09
5.1000,4.13679E-09
5.1010,4.09573E-09
5.1020,4.05507E-09
5.1030,4.01482E-09
5.1040,3.97497E-09
5.1050,3.93551E-09
5.1060,3.89645E-09
5.1070,3.85778E-09
5.1080,3.81949E-09
5.1090,3.78159E-09
5.1100,3.74406E-09
5.1110,3.70691E-09
5.1120,3.67013E-09
5.1130,3.63371E-09
5.1140,3.59766E-09
5.1150,3.56196E-09
5.1160,3.52662E-09
5.1170,3.49164E-09
5.1180,3.45700E-09
5.1190,3.42271E-09
5.1200,3.38875E-09
5.1210,3.35514E-09
5.1220,3.32186E-09
5.1230,3.28892E-09
5.1240,3.25630E-09
5.1250,3.22400E-09
5.1260,3.19203E-09
5.1270,3.16038E-09
5.1280,3.12904E-09
5.1290,3.09801E-09
5.1300,3.06729E-09
5.1310,3.03688E-09
5.1320,3.00677E-09
5.1330,2.97696E-09
5.1340,2.94745E-09
5.1350,2.91823E-09
5.1360,2.88930E-09
5.1370,2.86066E-09
5.1380,2.83231E-09
5.1390,2.80423E-09
5.1400,2.77644E-09
5.1410,2.74892E-09
5.1420,2.72168E-09
5.1430,2.69471E-09
5.1440,2.66800E-09
5.1450,2.64157E-09
5.1460,2.61539E-09
5.1470,2.58948E-09
5.1480,2.56382E-09
5.1490,2.53842E-09
5.1500,2.51327E-09
5.1510,2.48837E-09
5.1520,2.46372E-09
5.1530,2.43931E-09
5.1540,2.41515E-09
5.1550,2.39123E-09
5.1560,2.36754E-09
5.1570,2.34409E-09
5.1580,2.32088E-09
5.1590,2.29789E-09
5.1600,2.27514E-09
5.1610,2.25261E-09
5.1620,2.23030E-09
5.1630,2.20822E-09
5.1640,2.18635E-09
5.1650,2.16470E-09
5.1660,2.14327E-09
5.1670,2.12205E-09
5.1680,2.10104E-09
5.1690,2.08024E-09
5.1700,2.05965E-09
5.1710,2.03926E-09
5.1720,2.01908E-09
5.1730,1.99909E-09
5.1740,1.97931E-09
5.1750,1.95972E-09
5.1760,1.94032E-09
5.1770,1.92112E-09
5.1780,1.90211E-09
5.1790,1.88329E-09
5.1800,1.86465E-09
5.1810,1.84620E-09
5.1820,1.82793E-09
5.1830,1.80985E-09
5.1840,1.79194E-09
5.1850,1.77421E-09
5.1860,1.75666E-09
5.1870,1.73928E-09
5.1880,1.72208E-09
5.1890,1.70504E-09
5.1900,1.68818E-09
5.1910,1.67148E-09
5.1920,1.65495E-09
5.1930,1.63858E-09
5.1940,1.62238E-09
5.1950,1.60633E-09
5.1960,1.59045E-09
5.1970,1.57472E-09
5.1980,1.55915E-09
5.1990,1.54373E-09
5.2000,1.52847E-09
5.2010,1.51336E-09
5.2020,1.49839E-09
5.2030,1.48358E-09
5.2040,1.46891E-09
5.2050,1.45439E-09
5.2060,1.44002E-09
5.2070,1.42578E-09
5.2080,1.41169E-09
5.2090,1.39774E-09
5.2100,1.38392E-09
5.2110,1.37024E-09
5.2120,1.35670E-09
5.2130,1.34329E-09
5.2140,1.33002E-09
5.2150,1.31688E-09
5.2160,1.30387E-09
5.2170,1.29098E-09
5.2180,1.27823E-09
5.2190,1.26560E-09
5.2200,1.25309E-09
5.2210,1.24071E-09
5.2220,1.22846E-09
5.2230,1.21632E-09
5.2240,1.20431E-09
5.2250,1.19241E-09
5.2260,1.18063E-09
5.2270,1.16897E-09
5.2280,1.15743E-09
5.2290,1.14600E-09
5.2300,1.13468E-09
5.2310,1.12347E-09
5.2320,1.11238E-09
5.2330,1.10139E-09
5.2340,1.09052E-09
5.2350,1.07975E-09
5.2360,1.06909E-09
5.2370,1.05854E-09
5.2380,1.04808E-09
5.2390,1.03774E-09
5.2400,1.02749E-09
5.2410,1.01735E-09
5.2420,1.00731E-09
5.2430,9.97365E-10



==> anc/X_state_wvfncts/v53.csv <==
Level v=53

0.7320,-9.59580E-10
0.7330,-1.20752E-09
0.7340,-1.51767E-09
0.7350,-1.90517E-09
0.7360,-2.38871E-09
0.7370,-2.99135E-09
0.7380,-3.74149E-09
0.7390,-4.67407E-09
0.7400,-5.83204E-09
0.7410,-7.26809E-09
0.7420,-9.04679E-09
0.7430,-1.12472E-08
0.7440,-1.39659E-08
0.7450,-1.73208E-08
0.7460,-2.14558E-08
0.7470,-2.65458E-08
0.7480,-3.28037E-08
0.7490,-4.04879E-08
0.7500,-4.99120E-08
0.7510,-6.14555E-08
0.7520,-7.55776E-08
0.7530,-9.28328E-08
0.7540,-1.13890E-07
0.7550,-1.39556E-07
0.7560,-1.70800E-07
0.7570,-2.08786E-07
0.7580,-2.54914E-07
0.7590,-3.10858E-07
0.7600,-3.78624E-07
0.7610,-4.60606E-07
0.7620,-5.59664E-07
0.7630,-6.79207E-07
0.7640,-8.23290E-07
0.7650,-9.96736E-07
0.7660,-1.20527E-06
0.7670,-1.45567E-06
0.7680,-1.75597E-06
0.7690,-2.11566E-06
0.7700,-2.54596E-06
0.7710,-3.06007E-06
0.7720,-3.67355E-06
0.7730,-4.40468E-06
0.7740,-5.27494E-06
0.7750,-6.30949E-06
0.7760,-7.53779E-06
0.7770,-8.99429E-06
0.7780,-1.07192E-05
0.7790,-1.27594E-05
0.7800,-1.51694E-05
0.7810,-1.80127E-05
0.7820,-2.13628E-05
0.7830,-2.53052E-05
0.7840,-2.99384E-05
0.7850,-3.53767E-05
0.7860,-4.17517E-05
0.7870,-4.92151E-05
0.7880,-5.79413E-05
0.7890,-6.81311E-05
0.7900,-8.00142E-05
0.7910,-9.38540E-05
0.7920,-1.09952E-04
0.7930,-1.28651E-04
0.7940,-1.50345E-04
0.7950,-1.75478E-04
0.7960,-2.04559E-04
0.7970,-2.38161E-04
0.7980,-2.76937E-04
0.7990,-3.21624E-04
0.8000,-3.73053E-04
0.8010,-4.32163E-04
0.8020,-5.00008E-04
0.8030,-5.77774E-04
0.8040,-6.66790E-04
0.8050,-7.68545E-04
0.8060,-8.84701E-04
0.8070,-1.01711E-03
0.8080,-1.16785E-03
0.8090,-1.33921E-03
0.8100,-1.53373E-03
0.8110,-1.75424E-03
0.8120,-2.00385E-03
0.8130,-2.28602E-03
0.8140,-2.60451E-03
0.8150,-2.96349E-03
0.8160,-3.36753E-03
0.8170,-3.82161E-03
0.8180,-4.33119E-03
0.8190,-4.90219E-03
0.8200,-5.54107E-03
0.8210,-6.25482E-03
0.8220,-7.05101E-03
0.8230,-7.93781E-03
0.8240,-8.92400E-03
0.8250,-1.00190E-02
0.8260,-1.12330E-02
0.8270,-1.25767E-02
0.8280,-1.40616E-02
0.8290,-1.57000E-02
0.8300,-1.75047E-02
0.8310,-1.94893E-02
0.8320,-2.16681E-02
0.8330,-2.40562E-02
0.8340,-2.66691E-02
0.8350,-2.95231E-02
0.8360,-3.26349E-02
0.8370,-3.60218E-02
0.8380,-3.97015E-02
0.8390,-4.36920E-02
0.8400,-4.80115E-02
0.8410,-5.26783E-02
0.8420,-5.77106E-02
0.8430,-6.31265E-02
0.8440,-6.89435E-02
0.8450,-7.51786E-02
0.8460,-8.18481E-02
0.8470,-8.89670E-02
0.8480,-9.65492E-02
0.8490,-1.04607E-01
0.8500,-1.13150E-01
0.8510,-1.22187E-01
0.8520,-1.31724E-01
0.8530,-1.41762E-01
0.8540,-1.52302E-01
0.8550,-1.63338E-01
0.8560,-1.74864E-01
0.8570,-1.86865E-01
0.8580,-1.99325E-01
0.8590,-2.12222E-01
0.8600,-2.25527E-01
0.8610,-2.39206E-01
0.8620,-2.53220E-01
0.8630,-2.67522E-01
0.8640,-2.82061E-01
0.8650,-2.96775E-01
0.8660,-3.11598E-01
0.8670,-3.26457E-01
0.8680,-3.41271E-01
0.8690,-3.55952E-01
0.8700,-3.70406E-01
0.8710,-3.84532E-01
0.8720,-3.98223E-01
0.8730,-4.11365E-01
0.8740,-4.23840E-01
0.8750,-4.35525E-01
0.8760,-4.46294E-01
0.8770,-4.56018E-01
0.8780,-4.64565E-01
0.8790,-4.71803E-01
0.8800,-4.77602E-01
0.8810,-4.81831E-01
0.8820,-4.84365E-01
0.8830,-4.85084E-01
0.8840,-4.83874E-01
0.8850,-4.80628E-01
0.8860,-4.75252E-01
0.8870,-4.67663E-01
0.8880,-4.57790E-01
0.8890,-4.45581E-01
0.8900,-4.30999E-01
0.8910,-4.14027E-01
0.8920,-3.94669E-01
0.8930,-3.72949E-01
0.8940,-3.48919E-01
0.8950,-3.22652E-01
0.8960,-2.94246E-01
0.8970,-2.63829E-01
0.8980,-2.31553E-01
0.8990,-1.97597E-01
0.9000,-1.62165E-01
0.9010,-1.25490E-01
0.9020,-8.78264E-02
0.9030,-4.94539E-02
0.9040,-1.06725E-02
0.9050,2.81982E-02
0.9060,6.68223E-02
0.9070,1.04851E-01
0.9080,1.41924E-01
0.9090,1.77677E-01
0.9100,2.11743E-01
0.9110,2.43757E-01
0.9120,2.73362E-01
0.9130,3.00212E-01
0.9140,3.23979E-01
0.9150,3.44359E-01
0.9160,3.61071E-01
0.9170,3.73872E-01
0.9180,3.82551E-01
0.9190,3.86942E-01
0.9200,3.86925E-01
0.9210,3.82428E-01
0.9220,3.73433E-01
0.9230,3.59979E-01
0.9240,3.42161E-01
0.9250,3.20134E-01
0.9260,2.94112E-01
0.9270,2.64367E-01
0.9280,2.31229E-01
0.9290,1.95083E-01
0.9300,1.56366E-01
0.9310,1.15561E-01
0.9320,7.31934E-02
0.9330,2.98238E-02
0.9340,-1.39583E-02
0.9350,-5.75432E-02
0.9360,-1.00309E-01
0.9370,-1.41631E-01
0.9380,-1.80892E-01
0.9390,-2.17490E-01
0.9400,-2.50851E-01
0.9410,-2.80439E-01
0.9420,-3.05763E-01
0.9430,-3.26390E-01
0.9440,-3.41955E-01
0.9450,-3.52164E-01
0.9460,-3.56806E-01
0.9470,-3.55754E-01
0.9480,-3.48977E-01
0.9490,-3.36534E-01
0.9500,-3.18581E-01
0.9510,-2.95369E-01
0.9520,-2.67242E-01
0.9530,-2.34633E-01
0.9540,-1.98058E-01
0.9550,-1.58111E-01
0.9560,-1.15451E-01
0.9570,-7.07966E-02
0.9580,-2.49099E-02
0.9590,2.14128E-02
0.9600,6.73562E-02
0.9610,1.12100E-01
0.9620,1.54835E-01
0.9630,1.94776E-01
0.9640,2.31178E-01
0.9650,2.63352E-01
0.9660,2.90676E-01
0.9670,3.12611E-01
0.9680,3.28714E-01
0.9690,3.38642E-01
0.9700,3.42169E-01
0.9710,3.39187E-01
0.9720,3.29713E-01
0.9730,3.13887E-01
0.9740,2.91980E-01
0.9750,2.64381E-01
0.9760,2.31599E-01
0.9770,1.94250E-01
0.9780,1.53050E-01
0.9790,1.08800E-01
0.9800,6.23697E-02
0.9810,1.46836E-02
0.9820,-3.32990E-02
0.9830,-8.06032E-02
0.9840,-1.26259E-01
0.9850,-1.69319E-01
0.9860,-2.08885E-01
0.9870,-2.44119E-01
0.9880,-2.74270E-01
0.9890,-2.98686E-01
0.9900,-3.16828E-01
0.9910,-3.28290E-01
0.9920,-3.32801E-01
0.9930,-3.30238E-01
0.9940,-3.20629E-01
0.9950,-3.04152E-01
0.9960,-2.81136E-01
0.9970,-2.52053E-01
0.9980,-2.17511E-01
0.9990,-1.78242E-01
1.0000,-1.35084E-01
1.0010,-8.89706E-02
1.0020,-4.09028E-02
1.0030,8.06596E-03
1.0040,5.68557E-02
1.0050,1.04383E-01
1.0060,1.49586E-01
1.0070,1.91447E-01
1.0080,2.29018E-01
1.0090,2.61441E-01
1.0100,2.87967E-01
1.0110,3.07980E-01
1.0120,3.21004E-01
1.0130,3.26723E-01
1.0140,3.24985E-01
1.0150,3.15807E-01
1.0160,2.99379E-01
1.0170,2.76058E-01
1.0180,2.46363E-01
1.0190,2.10965E-01
1.0200,1.70669E-01
1.0210,1.26401E-01
1.0220,7.91829E-02
1.0230,3.01126E-02
1.0240,-1.96636E-02
1.0250,-6.89768E-02
1.0260,-1.16663E-01
1.0270,-1.61593E-01
1.0280,-2.02694E-01
1.0290,-2.38982E-01
1.0300,-2.69582E-01
1.0310,-2.93754E-01
1.0320,-3.10903E-01
1.0330,-3.20606E-01
1.0340,-3.22614E-01
1.0350,-3.16863E-01
1.0360,-3.03475E-01
1.0370,-2.82761E-01
1.0380,-2.55205E-01
1.0390,-2.21465E-01
1.0400,-1.82348E-01
1.0410,-1.38796E-01
1.0420,-9.18621E-02
1.0430,-4.26864E-02
1.0440,7.53242E-03
1.0450,5.75665E-02
1.0460,1.06188E-01
1.0470,1.52201E-01
1.0480,1.94470E-01
1.0490,2.31946E-01
1.0500,2.63698E-01
1.0510,2.88933E-01
1.0520,3.07018E-01
1.0530,3.17495E-01
1.0540,3.20092E-01
1.0550,3.14735E-01
1.0560,3.01546E-01
1.0570,2.80845E-01
1.0580,2.53137E-01
1.0590,2.19107E-01
1.0600,1.79597E-01
1.0610,1.35591E-01
1.0620,8.81853E-02
1.0630,3.85667E-02
1.0640,-1.20207E-02
1.0650,-6.23055E-02
1.0660,-1.11021E-01
1.0670,-1.56937E-01
1.0680,-1.98892E-01
1.0690,-2.35822E-01
1.0700,-2.66787E-01
1.0710,-2.90998E-01
1.0720,-3.07833E-01
1.0730,-3.16860E-01
1.0740,-3.17841E-01
1.0750,-3.10744E-01
1.0760,-2.95744E-01
1.0770,-2.73215E-01
1.0780,-2.43725E-01
1.0790,-2.08021E-01
1.0800,-1.67010E-01
1.0810,-1.21734E-01
1.0820,-7.33472E-02
1.0830,-2.30853E-02
1.0840,2.77671E-02
1.0850,7.79085E-02
1.0860,1.26054E-01
1.0870,1.70968E-01
1.0880,2.11496E-01
1.0890,2.46597E-01
1.0900,2.75367E-01
1.0910,2.97062E-01
1.0920,3.11122E-01
1.0930,3.17183E-01
1.0940,3.15085E-01
1.0950,3.04879E-01
1.0960,2.86824E-01
1.0970,2.61382E-01
1.0980,2.29207E-01
1.0990,1.91126E-01
1.1000,1.48118E-01
1.1010,1.01291E-01
1.1020,5.18517E-02
1.1030,1.07505E-03
1.1040,-4.97294E-02
1.1050,-9.92504E-02
1.1060,-1.46210E-01
1.1070,-1.89395E-01
1.1080,-2.27690E-01
1.1090,-2.60107E-01
1.1100,-2.85807E-01
1.1110,-3.04127E-01
1.1120,-3.14592E-01
1.1130,-3.16933E-01
1.1140,-3.11089E-01
1.1150,-2.97211E-01
1.1160,-2.75658E-01
1.1170,-2.46985E-01
1.1180,-2.11934E-01
1.1190,-1.71410E-01
1.1200,-1.26459E-01
1.1210,-7.82436E-02
1.1220,-2.80074E-02
1.1230,2.29518E-02
1.1240,7.33186E-02
1.1250,1.21793E-01
1.1260,1.67124E-01
1.1270,2.08143E-01
1.1280,2.43791E-01
1.1290,2.73151E-01
1.1300,2.95466E-01
1.1310,3.10162E-01
1.1320,3.16862E-01
1.1330,3.15395E-01
1.1340,3.05801E-01
1.1350,2.88330E-01
1.1360,2.63432E-01
1.1370,2.31752E-01
1.1380,1.94107E-01
1.1390,1.51467E-01
1.1400,1.04930E-01
1.1410,5.56956E-02
1.1420,5.02917E-03
1.1430,-4.57666E-02
1.1440,-9.53869E-02
1.1450,-1.42558E-01
1.1460,-1.86070E-01
1.1470,-2.24808E-01
1.1480,-2.57781E-01
1.1490,-2.84146E-01
1.1500,-3.03229E-01
1.1510,-3.14547E-01
1.1520,-3.17812E-01
1.1530,-3.12945E-01
1.1540,-3.00074E-01
1.1550,-2.79533E-01
1.1560,-2.51850E-01
1.1570,-2.17735E-01
1.1580,-1.78063E-01
1.1590,-1.33849E-01
1.1600,-8.62219E-02
1.1610,-3.63981E-02
1.1620,1.43527E-02
1.1630,6.47383E-02
1.1640,1.13477E-01
1.1650,1.59332E-01
1.1660,2.01139E-01
1.1670,2.37840E-01
1.1680,2.68507E-01
1.1690,2.92366E-01
1.1700,3.08817E-01
1.1710,3.17449E-01
1.1720,3.18049E-01
1.1730,3.10607E-01
1.1740,2.95316E-01
1.1750,2.72569E-01
1.1760,2.42946E-01
1.1770,2.07197E-01
1.1780,1.66228E-01
1.1790,1.21074E-01
1.1800,7.28744E-02
1.1810,2.28432E-02
1.1820,-2.77619E-02
1.1830,-7.76705E-02
1.1840,-1.25632E-01
1.1850,-1.70445E-01
1.1860,-2.10992E-01
1.1870,-2.46262E-01
1.1880,-2.75377E-01
1.1890,-2.97616E-01
1.1900,-3.12430E-01
1.1910,-3.19455E-01
1.1920,-3.18525E-01
1.1930,-3.09668E-01
1.1940,-2.93112E-01
1.1950,-2.69276E-01
1.1960,-2.38757E-01
1.1970,-2.02318E-01
1.1980,-1.60868E-01
1.1990,-1.15436E-01
1.2000,-6.71502E-02
1.2010,-1.72053E-02
1.2020,3.31644E-02
1.2030,8.27166E-02
1.2040,1.30232E-01
1.2050,1.74543E-01
1.2060,2.14564E-01
1.2070,2.49316E-01
1.2080,2.77952E-01
1.2090,2.99776E-01
1.2100,3.14261E-01
1.2110,3.21061E-01
1.2120,3.20017E-01
1.2130,3.11162E-01
1.2140,2.94721E-01
1.2150,2.71103E-01
1.2160,2.40888E-01
1.2170,2.04819E-01
1.2180,1.63778E-01
1.2190,1.18766E-01
1.2200,7.08756E-02
1.2210,2.12705E-02
1.2220,-2.88489E-02
1.2230,-7.82720E-02
1.2240,-1.25808E-01
1.2250,-1.70313E-01
1.2260,-2.10721E-01
1.2270,-2.46065E-01
1.2280,-2.75502E-01
1.2290,-2.98334E-01
1.2300,-3.14021E-01
1.2310,-3.22196E-01
1.2320,-3.22673E-01
1.2330,-3.15450E-01
1.2340,-3.00708E-01
1.2350,-2.78807E-01
1.2360,-2.50277E-01
1.2370,-2.15803E-01
1.2380,-1.76209E-01
1.2390,-1.32442E-01
1.2400,-8.55400E-02
1.2410,-3.66167E-02
1.2420,1.31710E-02
1.2430,6.26484E-02
1.2440,1.10651E-01
1.2450,1.56053E-01
1.2460,1.97791E-01
1.2470,2.34890E-01
1.2480,2.66489E-01
1.2490,2.91855E-01
1.2500,3.10403E-01
1.2510,3.21711E-01
1.2520,3.25525E-01
1.2530,3.21765E-01
1.2540,3.10529E-01
1.2550,2.92088E-01
1.2560,2.66880E-01
1.2570,2.35495E-01
1.2580,1.98669E-01
1.2590,1.57259E-01
1.2600,1.12225E-01
1.2610,6.46076E-02
1.2620,1.55057E-02
1.2630,-3.39523E-02
1.2640,-8.26325E-02
1.2650,-1.29422E-01
1.2660,-1.73255E-01
1.2670,-2.13136E-01
1.2680,-2.48161E-01
1.2690,-2.77540E-01
1.2700,-3.00616E-01
1.2710,-3.16872E-01
1.2720,-3.25952E-01
1.2730,-3.27660E-01
1.2740,-3.21969E-01
1.2750,-3.09018E-01
1.2760,-2.89110E-01
1.2770,-2.62702E-01
1.2780,-2.30397E-01
1.2790,-1.92928E-01
1.2800,-1.51142E-01
1.2810,-1.05978E-01
1.2820,-5.84495E-02
1.2830,-9.61874E-03
1.2840,3.94263E-02
1.2850,8.75960E-02
1.2860,1.33824E-01
1.2870,1.77090E-01
1.2880,2.16441E-01
1.2890,2.51017E-01
1.2900,2.80062E-01
1.2910,3.02947E-01
1.2920,3.19178E-01
1.2930,3.28410E-01
1.2940,3.30452E-01
1.2950,3.25272E-01
1.2960,3.12993E-01
1.2970,2.93895E-01
1.2980,2.68404E-01
1.2990,2.37084E-01
1.3000,2.00623E-01
1.3010,1.59820E-01
1.3020,1.15563E-01
1.3030,6.88117E-02
1.3040,2.05783E-02
1.3050,-2.80978E-02
1.3060,-7.61711E-02
1.3070,-1.22612E-01
1.3080,-1.66430E-01
1.3090,-2.06693E-01
1.3100,-2.42548E-01
1.3110,-2.73239E-01
1.3120,-2.98123E-01
1.3130,-3.16682E-01
1.3140,-3.28532E-01
1.3150,-3.33435E-01
1.3160,-3.31299E-01
1.3170,-3.22180E-01
1.3180,-3.06283E-01
1.3190,-2.83952E-01
1.3200,-2.55668E-01
1.3210,-2.22031E-01
1.3220,-1.83755E-01
1.3230,-1.41645E-01
1.3240,-9.65850E-02
1.3250,-4.95170E-02
1.3260,-1.42099E-03
1.3270,4.67047E-02
1.3280,9.38648E-02
1.3290,1.39087E-01
1.3300,1.81443E-01
1.3310,2.20067E-01
1.3320,2.54171E-01
1.3330,2.83064E-01
1.3340,3.06164E-01
1.3350,3.23009E-01
1.3360,3.33267E-01
1.3370,3.36739E-01
1.3380,3.33368E-01
1.3390,3.23235E-01
1.3400,3.06555E-01
1.3410,2.83678E-01
1.3420,2.55076E-01
1.3430,2.21336E-01
1.3440,1.83146E-01
1.3450,1.41279E-01
1.3460,9.65806E-02
1.3470,4.99508E-02
1.3480,2.32345E-03
1.3490,-4.53505E-02
1.3500,-9.21226E-02
1.3510,-1.37066E-01
1.3520,-1.79292E-01
1.3530,-2.17972E-01
1.3540,-2.52347E-01
1.3550,-2.81747E-01
1.3560,-3.05604E-01
1.3570,-3.23458E-01
1.3580,-3.34971E-01
1.3590,-3.39928E-01
1.3600,-3.38245E-01
1.3610,-3.29967E-01
1.3620,-3.15267E-01
1.3630,-2.94443E-01
1.3640,-2.67909E-01
1.3650,-2.36189E-01
1.3660,-1.99906E-01
1.3670,-1.59769E-01
1.3680,-1.16556E-01
1.3690,-7.11033E-02
1.3700,-2.42873E-02
1.3710,2.29939E-02
1.3720,6.98361E-02
1.3730,1.15347E-01
1.3740,1.58663E-01
1.3750,1.98965E-01
1.3760,2.35496E-01
1.3770,2.67570E-01
1.3780,2.94591E-01
1.3790,3.16058E-01
1.3800,3.31579E-01
1.3810,3.40873E-01
1.3820,3.43778E-01
1.3830,3.40252E-01
1.3840,3.30374E-01
1.3850,3.14338E-01
1.3860,2.92456E-01
1.3870,2.65146E-01
1.3880,2.32923E-01
1.3890,1.96392E-01
1.3900,1.56237E-01
1.3910,1.13205E-01
1.3920,6.80910E-02
1.3930,2.17277E-02
1.3940,-2.50338E-02
1.3950,-7.13380E-02
1.3960,-1.16342E-01
1.3970,-1.59228E-01
1.3980,-1.99222E-01
1.3990,-2.35605E-01
1.4000,-2.67725E-01
1.4010,-2.95011E-01
1.4020,-3.16982E-01
1.4030,-3.33252E-01
1.4040,-3.43541E-01
1.4050,-3.47676E-01
1.4060,-3.45597E-01
1.4070,-3.37354E-01
1.4080,-3.23104E-01
1.4090,-3.03114E-01
1.4100,-2.77749E-01
1.4110,-2.47470E-01
1.4120,-2.12821E-01
1.4130,-1.74422E-01
1.4140,-1.32955E-01
1.4150,-8.91552E-02
1.4160,-4.37935E-02
1.4170,2.33377E-03
1.4180,4.84207E-02
1.4190,9.36651E-02
1.4200,1.37283E-01
1.4210,1.78522E-01
1.4220,2.16674E-01
1.4230,2.51086E-01
1.4240,2.81175E-01
1.4250,3.06431E-01
1.4260,3.26432E-01
1.4270,3.40846E-01
1.4280,3.49439E-01
1.4290,3.52078E-01
1.4300,3.48729E-01
1.4310,3.39462E-01
1.4320,3.24447E-01
1.4330,3.03949E-01
1.4340,2.78326E-01
1.4350,2.48020E-01
1.4360,2.13550E-01
1.4370,1.75501E-01
1.4380,1.34518E-01
1.4390,9.12914E-02
1.4400,4.65443E-02
1.4410,1.02387E-03
1.4420,-4.45138E-02
1.4430,-8.93155E-02
1.4440,-1.32644E-01
1.4450,-1.73787E-01
1.4460,-2.12076E-01
1.4470,-2.46887E-01
1.4480,-2.77659E-01
1.4490,-3.03899E-01
1.4500,-3.25188E-01
1.4510,-3.41191E-01
1.4520,-3.51660E-01
1.4530,-3.56438E-01
1.4540,-3.55460E-01
1.4550,-3.48754E-01
1.4560,-3.36441E-01
1.4570,-3.18730E-01
1.4580,-2.95916E-01
1.4590,-2.68376E-01
1.4600,-2.36558E-01
1.4610,-2.00977E-01
1.4620,-1.62207E-01
1.4630,-1.20869E-01
1.4640,-7.76207E-02
1.4650,-3.31486E-02
1.4660,1.18452E-02
1.4670,5.66534E-02
1.4680,1.00575E-01
1.4690,1.42924E-01
1.4700,1.83046E-01
1.4710,2.20320E-01
1.4720,2.54175E-01
1.4730,2.84093E-01
1.4740,3.09620E-01
1.4750,3.30374E-01
1.4760,3.46044E-01
1.4770,3.56402E-01
1.4780,3.61301E-01
1.4790,3.60678E-01
1.4800,3.54554E-01
1.4810,3.43036E-01
1.4820,3.26309E-01
1.4830,3.04639E-01
1.4840,2.78364E-01
1.4850,2.47891E-01
1.4860,2.13688E-01
1.4870,1.76276E-01
1.4880,1.36223E-01
1.4890,9.41341E-02
1.4900,5.06407E-02
1.4910,6.39350E-03
1.4920,-3.79489E-02
1.4930,-8.17293E-02
1.4940,-1.24302E-01
1.4950,-1.65042E-01
1.4960,-2.03353E-01
1.4970,-2.38679E-01
1.4980,-2.70508E-01
1.4990,-2.98384E-01
1.5000,-3.21909E-01
1.5010,-3.40750E-01
1.5020,-3.54644E-01
1.5030,-3.63401E-01
1.5040,-3.66907E-01
1.5050,-3.65121E-01
1.5060,-3.58082E-01
1.5070,-3.45904E-01
1.5080,-3.28771E-01
1.5090,-3.06939E-01
1.5100,-2.80732E-01
1.5110,-2.50531E-01
1.5120,-2.16774E-01
1.5130,-1.79947E-01
1.5140,-1.40578E-01
1.5150,-9.92268E-02
1.5160,-5.64798E-02
1.5170,-1.29402E-02
1.5180,3.07809E-02
1.5190,7.40723E-02
1.5200,1.16332E-01
1.5210,1.56974E-01
1.5220,1.95438E-01
1.5230,2.31198E-01
1.5240,2.63765E-01
1.5250,2.92699E-01
1.5260,3.17609E-01
1.5270,3.38163E-01
1.5280,3.54091E-01
1.5290,3.65185E-01
1.5300,3.71305E-01
1.5310,3.72379E-01
1.5320,3.68405E-01
1.5330,3.59448E-01
1.5340,3.45641E-01
1.5350,3.27179E-01
1.5360,3.04322E-01
1.5370,2.77387E-01
1.5380,2.46743E-01
1.5390,2.12807E-01
1.5400,1.76039E-01
1.5410,1.36933E-01
1.5420,9.60129E-02
1.5430,5.38236E-02
1.5440,1.09244E-02
1.5450,-3.21187E-02
1.5460,-7.47405E-02
1.5470,-1.16384E-01
1.5480,-1.56507E-01
1.5490,-1.94591E-01
1.5500,-2.30144E-01
1.5510,-2.62713E-01
1.5520,-2.91881E-01
1.5530,-3.17281E-01
1.5540,-3.38594E-01
1.5550,-3.55556E-01
1.5560,-3.67959E-01
1.5570,-3.75655E-01
1.5580,-3.78558E-01
1.5590,-3.76642E-01
1.5600,-3.69942E-01
1.5610,-3.58554E-01
1.5620,-3.42634E-01
1.5630,-3.22392E-01
1.5640,-2.98094E-01
1.5650,-2.70055E-01
1.5660,-2.38633E-01
1.5670,-2.04231E-01
1.5680,-1.67283E-01
1.5690,-1.28255E-01
1.5700,-8.76355E-02
1.5710,-4.59318E-02
1.5720,-3.66081E-03
1.5730,3.86555E-02
1.5740,8.04970E-02
1.5750,1.21352E-01
1.5760,1.60724E-01
1.5770,1.98135E-01
1.5780,2.33135E-01
1.5790,2.65305E-01
1.5800,2.94263E-01
1.5810,3.19665E-01
1.5820,3.41215E-01
1.5830,3.58662E-01
1.5840,3.71808E-01
1.5850,3.80504E-01
1.5860,3.84659E-01
1.5870,3.84233E-01
1.5880,3.79242E-01
1.5890,3.69758E-01
1.5900,3.55902E-01
1.5910,3.37849E-01
1.5920,3.15821E-01
1.5930,2.90087E-01
1.5940,2.60956E-01
1.5950,2.28778E-01
1.5960,1.93934E-01
1.5970,1.56836E-01
1.5980,1.17919E-01
1.5990,7.76382E-02
1.6000,3.64617E-02
1.6010,-5.13473E-03
1.6020,-4.66724E-02
1.6030,-8.76757E-02
1.6040,-1.27678E-01
1.6050,-1.66224E-01
1.6060,-2.02882E-01
1.6070,-2.37238E-01
1.6080,-2.68911E-01
1.6090,-2.97549E-01
1.6100,-3.22838E-01
1.6110,-3.44501E-01
1.6120,-3.62305E-01
1.6130,-3.76061E-01
1.6140,-3.85625E-01
1.6150,-3.90901E-01
1.6160,-3.91841E-01
1.6170,-3.88445E-01
1.6180,-3.80762E-01
1.6190,-3.68886E-01
1.6200,-3.52959E-01
1.6210,-3.33165E-01
1.6220,-3.09730E-01
1.6230,-2.82918E-01
1.6240,-2.53030E-01
1.6250,-2.20396E-01
1.6260,-1.85378E-01
1.6270,-1.48359E-01
1.6280,-1.09742E-01
1.6290,-6.99456E-02
1.6300,-2.94001E-02
1.6310,1.14597E-02
1.6320,5.21976E-02
1.6330,9.23805E-02
1.6340,1.31584E-01
1.6350,1.69395E-01
1.6360,2.05418E-01
1.6370,2.39279E-01
1.6380,2.70626E-01
1.6390,2.99139E-01
1.6400,3.24526E-01
1.6410,3.46529E-01
1.6420,3.64930E-01
1.6430,3.79545E-01
1.6440,3.90233E-01
1.6450,3.96894E-01
1.6460,3.99469E-01
1.6470,3.97941E-01
1.6480,3.92336E-01
1.6490,3.82723E-01
1.6500,3.69208E-01
1.6510,3.51939E-01
1.6520,3.31101E-01
1.6530,3.06912E-01
1.6540,2.79626E-01
1.6550,2.49526E-01
1.6560,2.16919E-01
1.6570,1.82139E-01
1.6580,1.45539E-01
1.6590,1.07488E-01
1.6600,6.83690E-02
1.6610,2.85714E-02
1.6620,-1.15091E-02
1.6630,-5.14761E-02
1.6640,-9.09366E-02
1.6650,-1.29504E-01
1.6660,-1.66804E-01
1.6670,-2.02474E-01
1.6680,-2.36170E-01
1.6690,-2.67571E-01
1.6700,-2.96378E-01
1.6710,-3.22317E-01
1.6720,-3.45146E-01
1.6730,-3.64653E-01
1.6740,-3.80660E-01
1.6750,-3.93020E-01
1.6760,-4.01626E-01
1.6770,-4.06404E-01
1.6780,-4.07319E-01
1.6790,-4.04372E-01
1.6800,-3.97600E-01
1.6810,-3.87076E-01
1.6820,-3.72909E-01
1.6830,-3.55241E-01
1.6840,-3.34246E-01
1.6850,-3.10129E-01
1.6860,-2.83121E-01
1.6870,-2.53482E-01
1.6880,-2.21492E-01
1.6890,-1.87453E-01
1.6900,-1.51685E-01
1.6910,-1.14521E-01
1.6920,-7.63055E-02
1.6930,-3.73909E-02
1.6940,1.86532E-03
1.6950,4.11047E-02
1.6960,7.99707E-02
1.6970,1.18112E-01
1.6980,1.55185E-01
1.6990,1.90858E-01
1.7000,2.24814E-01
1.7010,2.56752E-01
1.7020,2.86391E-01
1.7030,3.13472E-01
1.7040,3.37761E-01
1.7050,3.59048E-01
1.7060,3.77152E-01
1.7070,3.91922E-01
1.7080,4.03234E-01
1.7090,4.10999E-01
1.7100,4.15156E-01
1.7110,4.15679E-01
1.7120,4.12572E-01
1.7130,4.05871E-01
1.7140,3.95643E-01
1.7150,3.81987E-01
1.7160,3.65027E-01
1.7170,3.44920E-01
1.7180,3.21846E-01
1.7190,2.96010E-01
1.7200,2.67640E-01
1.7210,2.36985E-01
1.7220,2.04311E-01
1.7230,1.69903E-01
1.7240,1.34054E-01
1.7250,9.70719E-02
1.7260,5.92714E-02
1.7270,2.09724E-02
1.7280,-1.75027E-02
1.7290,-5.58315E-02
1.7300,-9.36944E-02
1.7310,-1.30777E-01
1.7320,-1.66775E-01
1.7330,-2.01390E-01
1.7340,-2.34343E-01
1.7350,-2.65363E-01
1.7360,-2.94203E-01
1.7370,-3.20630E-01
1.7380,-3.44435E-01
1.7390,-3.65430E-01
1.7400,-3.83451E-01
1.7410,-3.98360E-01
1.7420,-4.10044E-01
1.7430,-4.18416E-01
1.7440,-4.23418E-01
1.7450,-4.25018E-01
1.7460,-4.23211E-01
1.7470,-4.18021E-01
1.7480,-4.09498E-01
1.7490,-3.97718E-01
1.7500,-3.82783E-01
1.7510,-3.64819E-01
1.7520,-3.43975E-01
1.7530,-3.20423E-01
1.7540,-2.94355E-01
1.7550,-2.65982E-01
1.7560,-2.35530E-01
1.7570,-2.03243E-01
1.7580,-1.69376E-01
1.7590,-1.34195E-01
1.7600,-9.79773E-02
1.7610,-6.10034E-02
1.7620,-2.35600E-02
1.7630,1.40643E-02
1.7640,5.15811E-02
1.7650,8.87042E-02
1.7660,1.25152E-01
1.7670,1.60649E-01
1.7680,1.94930E-01
1.7690,2.27737E-01
1.7700,2.58829E-01
1.7710,2.87974E-01
1.7720,3.14961E-01
1.7730,3.39592E-01
1.7740,3.61690E-01
1.7750,3.81097E-01
1.7760,3.97676E-01
1.7770,4.11311E-01
1.7780,4.21910E-01
1.7790,4.29402E-01
1.7800,4.33740E-01
1.7810,4.34900E-01
1.7820,4.32883E-01
1.7830,4.27710E-01
1.7840,4.19429E-01
1.7850,4.08106E-01
1.7860,3.93832E-01
1.7870,3.76717E-01
1.7880,3.56892E-01
1.7890,3.34506E-01
1.7900,3.09725E-01
1.7910,2.82734E-01
1.7920,2.53729E-01
1.7930,2.22922E-01
1.7940,1.90536E-01
1.7950,1.56803E-01
1.7960,1.21966E-01
1.7970,8.62709E-02
1.7980,4.99712E-02
1.7990,1.33220E-02
1.8000,-2.34203E-02
1.8010,-5.99997E-02
1.8020,-9.61630E-02
1.8030,-1.31661E-01
1.8040,-1.66250E-01
1.8050,-1.99695E-01
1.8060,-2.31769E-01
1.8070,-2.62256E-01
1.8080,-2.90951E-01
1.8090,-3.17664E-01
1.8100,-3.42219E-01
1.8110,-3.64454E-01
1.8120,-3.84226E-01
1.8130,-4.01406E-01
1.8140,-4.15888E-01
1.8150,-4.27580E-01
1.8160,-4.36411E-01
1.8170,-4.42331E-01
1.8180,-4.45306E-01
1.8190,-4.45326E-01
1.8200,-4.42397E-01
1.8210,-4.36546E-01
1.8220,-4.27820E-01
1.8230,-4.16284E-01
1.8240,-4.02020E-01
1.8250,-3.85128E-01
1.8260,-3.65727E-01
1.8270,-3.43947E-01
1.8280,-3.19937E-01
1.8290,-2.93858E-01
1.8300,-2.65883E-01
1.8310,-2.36197E-01
1.8320,-2.04996E-01
1.8330,-1.72482E-01
1.8340,-1.38867E-01
1.8350,-1.04368E-01
1.8360,-6.92062E-02
1.8370,-3.36058E-02
1.8380,2.20708E-03
1.8390,3.80061E-02
1.8400,7.35664E-02
1.8410,1.08666E-01
1.8420,1.43086E-01
1.8430,1.76613E-01
1.8440,2.09043E-01
1.8450,2.40176E-01
1.8460,2.69823E-01
1.8470,2.97805E-01
1.8480,3.23954E-01
1.8490,3.48115E-01
1.8500,3.70144E-01
1.8510,3.89914E-01
1.8520,4.07308E-01
1.8530,4.22229E-01
1.8540,4.34591E-01
1.8550,4.44327E-01
1.8560,4.51385E-01
1.8570,4.55730E-01
1.8580,4.57342E-01
1.8590,4.56220E-01
1.8600,4.52376E-01
1.8610,4.45842E-01
1.8620,4.36662E-01
1.8630,4.24899E-01
1.8640,4.10628E-01
1.8650,3.93940E-01
1.8660,3.74939E-01
1.8670,3.53742E-01
1.8680,3.30480E-01
1.8690,3.05292E-01
1.8700,2.78331E-01
1.8710,2.49757E-01
1.8720,2.19740E-01
1.8730,1.88456E-01
1.8740,1.56089E-01
1.8750,1.22826E-01
1.8760,8.88614E-02
1.8770,5.43897E-02
1.8780,1.96086E-02
1.8790,-1.52839E-02
1.8800,-5.00899E-02
1.8810,-8.46134E-02
1.8820,-1.18661E-01
1.8830,-1.52042E-01
1.8840,-1.84572E-01
1.8850,-2.16072E-01
1.8860,-2.46368E-01
1.8870,-2.75295E-01
1.8880,-3.02698E-01
1.8890,-3.28428E-01
1.8900,-3.52349E-01
1.8910,-3.74332E-01
1.8920,-3.94264E-01
1.8930,-4.12040E-01
1.8940,-4.27569E-01
1.8950,-4.40774E-01
1.8960,-4.51587E-01
1.8970,-4.59957E-01
1.8980,-4.65845E-01
1.8990,-4.69227E-01
1.9000,-4.70090E-01
1.9010,-4.68436E-01
1.9020,-4.64282E-01
1.9030,-4.57655E-01
1.9040,-4.48598E-01
1.9050,-4.37164E-01
1.9060,-4.23421E-01
1.9070,-4.07447E-01
1.9080,-3.89332E-01
1.9090,-3.69175E-01
1.9100,-3.47089E-01
1.9110,-3.23193E-01
1.9120,-2.97617E-01
1.9130,-2.70496E-01
1.9140,-2.41977E-01
1.9150,-2.12208E-01
1.9160,-1.81348E-01
1.9170,-1.49557E-01
1.9180,-1.17000E-01
1.9190,-8.38458E-02
1.9200,-5.02645E-02
1.9210,-1.64278E-02
1.9220,1.74922E-02
1.9230,5.13239E-02
1.9240,8.48970E-02
1.9250,1.18043E-01
1.9260,1.50598E-01
1.9270,1.82400E-01
1.9280,2.13292E-01
1.9290,2.43123E-01
1.9300,2.71748E-01
1.9310,2.99028E-01
1.9320,3.24832E-01
1.9330,3.49037E-01
1.9340,3.71528E-01
1.9350,3.92200E-01
1.9360,4.10955E-01
1.9370,4.27708E-01
1.9380,4.42382E-01
1.9390,4.54911E-01
1.9400,4.65240E-01
1.9410,4.73326E-01
1.9420,4.79134E-01
1.9430,4.82643E-01
1.9440,4.83842E-01
1.9450,4.82731E-01
1.9460,4.79321E-01
1.9470,4.73634E-01
1.9480,4.65703E-01
1.9490,4.55571E-01
1.9500,4.43291E-01
1.9510,4.28927E-01
1.9520,4.12550E-01
1.9530,3.94243E-01
1.9540,3.74097E-01
1.9550,3.52208E-01
1.9560,3.28684E-01
1.9570,3.03637E-01
1.9580,2.77187E-01
1.9590,2.49460E-01
1.9600,2.20586E-01
1.9610,1.90699E-01
1.9620,1.59941E-01
1.9630,1.28452E-01
1.9640,9.63785E-02
1.9650,6.38673E-02
1.9660,3.10667E-02
1.9670,-1.87438E-03
1.9680,-3.48070E-02
1.9690,-6.75832E-02
1.9700,-1.00056E-01
1.9710,-1.32082E-01
1.9720,-1.63518E-01
1.9730,-1.94226E-01
1.9740,-2.24071E-01
1.9750,-2.52923E-01
1.9760,-2.80658E-01
1.9770,-3.07155E-01
1.9780,-3.32301E-01
1.9790,-3.55989E-01
1.9800,-3.78119E-01
1.9810,-3.98597E-01
1.9820,-4.17340E-01
1.9830,-4.34268E-01
1.9840,-4.49315E-01
1.9850,-4.62418E-01
1.9860,-4.73527E-01
1.9870,-4.82598E-01
1.9880,-4.89596E-01
1.9890,-4.94499E-01
1.9900,-4.97288E-01
1.9910,-4.97958E-01
1.9920,-4.96511E-01
1.9930,-4.92958E-01
1.9940,-4.87320E-01
1.9950,-4.79624E-01
1.9960,-4.69909E-01
1.9970,-4.58220E-01
1.9980,-4.44611E-01
1.9990,-4.29143E-01
2.0000,-4.11886E-01
2.0010,-3.92915E-01
2.0020,-3.72314E-01
2.0030,-3.50171E-01
2.0040,-3.26582E-01
2.0050,-3.01648E-01
2.0060,-2.75474E-01
2.0070,-2.48171E-01
2.0080,-2.19853E-01
2.0090,-1.90638E-01
2.0100,-1.60647E-01
2.0110,-1.30004E-01
2.0120,-9.88342E-02
2.0130,-6.72652E-02
2.0140,-3.54250E-02
2.0150,-3.44245E-03
2.0160,2.85540E-02
2.0170,6.04363E-02
2.0180,9.20774E-02
2.0190,1.23352E-01
2.0200,1.54137E-01
2.0210,1.84312E-01
2.0220,2.13758E-01
2.0230,2.42363E-01
2.0240,2.70014E-01
2.0250,2.96607E-01
2.0260,3.22041E-01
2.0270,3.46218E-01
2.0280,3.69048E-01
2.0290,3.90445E-01
2.0300,4.10332E-01
2.0310,4.28634E-01
2.0320,4.45286E-01
2.0330,4.60228E-01
2.0340,4.73407E-01
2.0350,4.84777E-01
2.0360,4.94300E-01
2.0370,5.01945E-01
2.0380,5.07688E-01
2.0390,5.11511E-01
2.0400,5.13406E-01
2.0410,5.13371E-01
2.0420,5.11411E-01
2.0430,5.07540E-01
2.0440,5.01775E-01
2.0450,4.94145E-01
2.0460,4.84683E-01
2.0470,4.73428E-01
2.0480,4.60428E-01
2.0490,4.45735E-01
2.0500,4.29408E-01
2.0510,4.11511E-01
2.0520,3.92115E-01
2.0530,3.71293E-01
2.0540,3.49126E-01
2.0550,3.25697E-01
2.0560,3.01094E-01
2.0570,2.75411E-01
2.0580,2.48740E-01
2.0590,2.21181E-01
2.0600,1.92835E-01
2.0610,1.63804E-01
2.0620,1.34193E-01
2.0630,1.04108E-01
2.0640,7.36574E-02
2.0650,4.29478E-02
2.0660,1.20880E-02
2.0670,-1.88141E-02
2.0680,-4.96508E-02
2.0690,-8.03154E-02
2.0700,-1.10702E-01
2.0710,-1.40708E-01
2.0720,-1.70229E-01
2.0730,-1.99168E-01
2.0740,-2.27426E-01
2.0750,-2.54909E-01
2.0760,-2.81526E-01
2.0770,-3.07189E-01
2.0780,-3.31815E-01
2.0790,-3.55324E-01
2.0800,-3.77638E-01
2.0810,-3.98688E-01
2.0820,-4.18406E-01
2.0830,-4.36729E-01
2.0840,-4.53602E-01
2.0850,-4.68971E-01
2.0860,-4.82791E-01
2.0870,-4.95019E-01
2.0880,-5.05621E-01
2.0890,-5.14565E-01
2.0900,-5.21827E-01
2.0910,-5.27387E-01
2.0920,-5.31232E-01
2.0930,-5.33355E-01
2.0940,-5.33753E-01
2.0950,-5.32428E-01
2.0960,-5.29392E-01
2.0970,-5.24656E-01
2.0980,-5.18242E-01
2.0990,-5.10173E-01
2.1000,-5.00481E-01
2.1010,-4.89200E-01
2.1020,-4.76371E-01
2.1030,-4.62037E-01
2.1040,-4.46248E-01
2.1050,-4.29057E-01
2.1060,-4.10523E-01
2.1070,-3.90706E-01
2.1080,-3.69671E-01
2.1090,-3.47488E-01
2.1100,-3.24228E-01
2.1110,-2.99966E-01
2.1120,-2.74779E-01
2.1130,-2.48747E-01
2.1140,-2.21953E-01
2.1150,-1.94479E-01
2.1160,-1.66413E-01
2.1170,-1.37841E-01
2.1180,-1.08850E-01
2.1190,-7.95306E-02
2.1200,-4.99711E-02
2.1210,-2.02613E-02
2.1220,9.50930E-03
2.1230,3.92515E-02
2.1240,6.88767E-02
2.1250,9.82971E-02
2.1260,1.27426E-01
2.1270,1.56178E-01
2.1280,1.84470E-01
2.1290,2.12219E-01
2.1300,2.39346E-01
2.1310,2.65773E-01
2.1320,2.91425E-01
2.1330,3.16230E-01
2.1340,3.40118E-01
2.1350,3.63022E-01
2.1360,3.84880E-01
2.1370,4.05632E-01
2.1380,4.25220E-01
2.1390,4.43593E-01
2.1400,4.60702E-01
2.1410,4.76501E-01
2.1420,4.90949E-01
2.1430,5.04010E-01
2.1440,5.15651E-01
2.1450,5.25842E-01
2.1460,5.34560E-01
2.1470,5.41784E-01
2.1480,5.47499E-01
2.1490,5.51693E-01
2.1500,5.54359E-01
2.1510,5.55493E-01
2.1520,5.55098E-01
2.1530,5.53178E-01
2.1540,5.49743E-01
2.1550,5.44807E-01
2.1560,5.38388E-01
2.1570,5.30508E-01
2.1580,5.21191E-01
2.1590,5.10468E-01
2.1600,4.98371E-01
2.1610,4.84936E-01
2.1620,4.70204E-01
2.1630,4.54218E-01
2.1640,4.37024E-01
2.1650,4.18670E-01
2.1660,3.99209E-01
2.1670,3.78696E-01
2.1680,3.57187E-01
2.1690,3.34741E-01
2.1700,3.11421E-01
2.1710,2.87289E-01
2.1720,2.62410E-01
2.1730,2.36852E-01
2.1740,2.10682E-01
2.1750,1.83969E-01
2.1760,1.56784E-01
2.1770,1.29197E-01
2.1780,1.01280E-01
2.1790,7.31059E-02
2.1800,4.47460E-02
2.1810,1.62727E-02
2.1820,-1.22416E-02
2.1830,-4.07252E-02
2.1840,-6.91066E-02
2.1850,-9.73154E-02
2.1860,-1.25282E-01
2.1870,-1.52936E-01
2.1880,-1.80212E-01
2.1890,-2.07043E-01
2.1900,-2.33363E-01
2.1910,-2.59111E-01
2.1920,-2.84224E-01
2.1930,-3.08643E-01
2.1940,-3.32311E-01
2.1950,-3.55172E-01
2.1960,-3.77174E-01
2.1970,-3.98267E-01
2.1980,-4.18401E-01
2.1990,-4.37533E-01
2.2000,-4.55618E-01
2.2010,-4.72617E-01
2.2020,-4.88493E-01
2.2030,-5.03212E-01
2.2040,-5.16743E-01
2.2050,-5.29056E-01
2.2060,-5.40128E-01
2.2070,-5.49935E-01
2.2080,-5.58459E-01
2.2090,-5.65684E-01
2.2100,-5.71597E-01
2.2110,-5.76187E-01
2.2120,-5.79450E-01
2.2130,-5.81380E-01
2.2140,-5.81979E-01
2.2150,-5.81248E-01
2.2160,-5.79193E-01
2.2170,-5.75822E-01
2.2180,-5.71149E-01
2.2190,-5.65186E-01
2.2200,-5.57952E-01
2.2210,-5.49466E-01
2.2220,-5.39751E-01
2.2230,-5.28834E-01
2.2240,-5.16740E-01
2.2250,-5.03502E-01
2.2260,-4.89151E-01
2.2270,-4.73724E-01
2.2280,-4.57256E-01
2.2290,-4.39787E-01
2.2300,-4.21359E-01
2.2310,-4.02014E-01
2.2320,-3.81797E-01
2.2330,-3.60754E-01
2.2340,-3.38935E-01
2.2350,-3.16386E-01
2.2360,-2.93161E-01
2.2370,-2.69309E-01
2.2380,-2.44883E-01
2.2390,-2.19938E-01
2.2400,-1.94528E-01
2.2410,-1.68707E-01
2.2420,-1.42532E-01
2.2430,-1.16057E-01
2.2440,-8.93407E-02
2.2450,-6.24377E-02
2.2460,-3.54051E-02
2.2470,-8.29914E-03
2.2480,1.88240E-02
2.2490,4.59084E-02
2.2500,7.28987E-02
2.2510,9.97400E-02
2.2520,1.26378E-01
2.2530,1.52759E-01
2.2540,1.78831E-01
2.2550,2.04542E-01
2.2560,2.29841E-01
2.2570,2.54679E-01
2.2580,2.79007E-01
2.2590,3.02779E-01
2.2600,3.25949E-01
2.2610,3.48474E-01
2.2620,3.70309E-01
2.2630,3.91416E-01
2.2640,4.11754E-01
2.2650,4.31287E-01
2.2660,4.49978E-01
2.2670,4.67794E-01
2.2680,4.84703E-01
2.2690,5.00676E-01
2.2700,5.15684E-01
2.2710,5.29702E-01
2.2720,5.42705E-01
2.2730,5.54674E-01
2.2740,5.65587E-01
2.2750,5.75427E-01
2.2760,5.84180E-01
2.2770,5.91832E-01
2.2780,5.98372E-01
2.2790,6.03792E-01
2.2800,6.08085E-01
2.2810,6.11247E-01
2.2820,6.13275E-01
2.2830,6.14169E-01
2.2840,6.13932E-01
2.2850,6.12566E-01
2.2860,6.10079E-01
2.2870,6.06478E-01
2.2880,6.01773E-01
2.2890,5.95977E-01
2.2900,5.89103E-01
2.2910,5.81167E-01
2.2920,5.72188E-01
2.2930,5.62183E-01
2.2940,5.51175E-01
2.2950,5.39186E-01
2.2960,5.26241E-01
2.2970,5.12365E-01
2.2980,4.97587E-01
2.2990,4.81933E-01
2.3000,4.65436E-01
2.3010,4.48127E-01
2.3020,4.30037E-01
2.3030,4.11202E-01
2.3040,3.91656E-01
2.3050,3.71435E-01
2.3060,3.50575E-01
2.3070,3.29116E-01
2.3080,3.07094E-01
2.3090,2.84550E-01
2.3100,2.61523E-01
2.3110,2.38055E-01
2.3120,2.14185E-01
2.3130,1.89955E-01
2.3140,1.65408E-01
2.3150,1.40584E-01
2.3160,1.15526E-01
2.3170,9.02770E-02
2.3180,6.48785E-02
2.3190,3.93732E-02
2.3200,1.38032E-02
2.3210,-1.17894E-02
2.3220,-3.73629E-02
2.3230,-6.28755E-02
2.3240,-8.82863E-02
2.3250,-1.13554E-01
2.3260,-1.38640E-01
2.3270,-1.63503E-01
2.3280,-1.88104E-01
2.3290,-2.12405E-01
2.3300,-2.36368E-01
2.3310,-2.59957E-01
2.3320,-2.83136E-01
2.3330,-3.05869E-01
2.3340,-3.28121E-01
2.3350,-3.49861E-01
2.3360,-3.71055E-01
2.3370,-3.91673E-01
2.3380,-4.11684E-01
2.3390,-4.31059E-01
2.3400,-4.49771E-01
2.3410,-4.67793E-01
2.3420,-4.85101E-01
2.3430,-5.01669E-01
2.3440,-5.17475E-01
2.3450,-5.32497E-01
2.3460,-5.46716E-01
2.3470,-5.60113E-01
2.3480,-5.72670E-01
2.3490,-5.84372E-01
2.3500,-5.95203E-01
2.3510,-6.05151E-01
2.3520,-6.14203E-01
2.3530,-6.22350E-01
2.3540,-6.29582E-01
2.3550,-6.35891E-01
2.3560,-6.41272E-01
2.3570,-6.45720E-01
2.3580,-6.49231E-01
2.3590,-6.51803E-01
2.3600,-6.53436E-01
2.3610,-6.54130E-01
2.3620,-6.53888E-01
2.3630,-6.52712E-01
2.3640,-6.50608E-01
2.3650,-6.47582E-01
2.3660,-6.43641E-01
2.3670,-6.38793E-01
2.3680,-6.33049E-01
2.3690,-6.26419E-01
2.3700,-6.18916E-01
2.3710,-6.10552E-01
2.3720,-6.01343E-01
2.3730,-5.91303E-01
2.3740,-5.80450E-01
2.3750,-5.68801E-01
2.3760,-5.56374E-01
2.3770,-5.43189E-01
2.3780,-5.29266E-01
2.3790,-5.14627E-01
2.3800,-4.99294E-01
2.3810,-4.83289E-01
2.3820,-4.66637E-01
2.3830,-4.49361E-01
2.3840,-4.31488E-01
2.3850,-4.13042E-01
2.3860,-3.94049E-01
2.3870,-3.74538E-01
2.3880,-3.54534E-01
2.3890,-3.34066E-01
2.3900,-3.13162E-01
2.3910,-2.91851E-01
2.3920,-2.70162E-01
2.3930,-2.48123E-01
2.3940,-2.25765E-01
2.3950,-2.03118E-01
2.3960,-1.80210E-01
2.3970,-1.57073E-01
2.3980,-1.33736E-01
2.3990,-1.10230E-01
2.4000,-8.65846E-02
2.4010,-6.28304E-02
2.4020,-3.89974E-02
2.4030,-1.51156E-02
2.4040,8.78493E-03
2.4050,3.26746E-02
2.4060,5.65239E-02
2.4070,8.03035E-02
2.4080,1.03984E-01
2.4090,1.27538E-01
2.4100,1.50936E-01
2.4110,1.74151E-01
2.4120,1.97154E-01
2.4130,2.19919E-01
2.4140,2.42420E-01
2.4150,2.64629E-01
2.4160,2.86522E-01
2.4170,3.08073E-01
2.4180,3.29259E-01
2.4190,3.50055E-01
2.4200,3.70437E-01
2.4210,3.90384E-01
2.4220,4.09873E-01
2.4230,4.28884E-01
2.4240,4.47395E-01
2.4250,4.65387E-01
2.4260,4.82841E-01
2.4270,4.99739E-01
2.4280,5.16063E-01
2.4290,5.31795E-01
2.4300,5.46922E-01
2.4310,5.61426E-01
2.4320,5.75294E-01
2.4330,5.88513E-01
2.4340,6.01069E-01
2.4350,6.12951E-01
2.4360,6.24147E-01
2.4370,6.34649E-01
2.4380,6.44445E-01
2.4390,6.53529E-01
2.4400,6.61892E-01
2.4410,6.69527E-01
2.4420,6.76429E-01
2.4430,6.82593E-01
2.4440,6.88014E-01
2.4450,6.92689E-01
2.4460,6.96616E-01
2.4470,6.99792E-01
2.4480,7.02218E-01
2.4490,7.03892E-01
2.4500,7.04816E-01
2.4510,7.04991E-01
2.4520,7.04421E-01
2.4530,7.03106E-01
2.4540,7.01053E-01
2.4550,6.98265E-01
2.4560,6.94747E-01
2.4570,6.90507E-01
2.4580,6.85551E-01
2.4590,6.79885E-01
2.4600,6.73520E-01
2.4610,6.66463E-01
2.4620,6.58724E-01
2.4630,6.50314E-01
2.4640,6.41242E-01
2.4650,6.31522E-01
2.4660,6.21164E-01
2.4670,6.10181E-01
2.4680,5.98587E-01
2.4690,5.86395E-01
2.4700,5.73619E-01
2.4710,5.60274E-01
2.4720,5.46376E-01
2.4730,5.31939E-01
2.4740,5.16979E-01
2.4750,5.01514E-01
2.4760,4.85560E-01
2.4770,4.69134E-01
2.4780,4.52254E-01
2.4790,4.34937E-01
2.4800,4.17202E-01
2.4810,3.99067E-01
2.4820,3.80551E-01
2.4830,3.61673E-01
2.4840,3.42452E-01
2.4850,3.22907E-01
2.4860,3.03058E-01
2.4870,2.82924E-01
2.4880,2.62525E-01
2.4890,2.41882E-01
2.4900,2.21014E-01
2.4910,1.99942E-01
2.4920,1.78685E-01
2.4930,1.57263E-01
2.4940,1.35698E-01
2.4950,1.14008E-01
2.4960,9.22153E-02
2.4970,7.03385E-02
2.4980,4.83981E-02
2.4990,2.64142E-02
2.5000,4.40650E-03
2.5010,-1.76051E-02
2.5020,-3.96011E-02
2.5030,-6.15619E-02
2.5040,-8.34682E-02
2.5050,-1.05301E-01
2.5060,-1.27041E-01
2.5070,-1.48670E-01
2.5080,-1.70169E-01
2.5090,-1.91520E-01
2.5100,-2.12706E-01
2.5110,-2.33707E-01
2.5120,-2.54507E-01
2.5130,-2.75089E-01
2.5140,-2.95436E-01
2.5150,-3.15532E-01
2.5160,-3.35359E-01
2.5170,-3.54903E-01
2.5180,-3.74148E-01
2.5190,-3.93079E-01
2.5200,-4.11680E-01
2.5210,-4.29939E-01
2.5220,-4.47839E-01
2.5230,-4.65369E-01
2.5240,-4.82515E-01
2.5250,-4.99265E-01
2.5260,-5.15605E-01
2.5270,-5.31523E-01
2.5280,-5.47010E-01
2.5290,-5.62053E-01
2.5300,-5.76641E-01
2.5310,-5.90765E-01
2.5320,-6.04415E-01
2.5330,-6.17582E-01
2.5340,-6.30257E-01
2.5350,-6.42431E-01
2.5360,-6.54097E-01
2.5370,-6.65247E-01
2.5380,-6.75875E-01
2.5390,-6.85973E-01
2.5400,-6.95537E-01
2.5410,-7.04559E-01
2.5420,-7.13036E-01
2.5430,-7.20962E-01
2.5440,-7.28334E-01
2.5450,-7.35148E-01
2.5460,-7.41399E-01
2.5470,-7.47087E-01
2.5480,-7.52208E-01
2.5490,-7.56761E-01
2.5500,-7.60743E-01
2.5510,-7.64155E-01
2.5520,-7.66996E-01
2.5530,-7.69265E-01
2.5540,-7.70962E-01
2.5550,-7.72090E-01
2.5560,-7.72648E-01
2.5570,-7.72638E-01
2.5580,-7.72063E-01
2.5590,-7.70925E-01
2.5600,-7.69227E-01
2.5610,-7.66971E-01
2.5620,-7.64162E-01
2.5630,-7.60803E-01
2.5640,-7.56899E-01
2.5650,-7.52455E-01
2.5660,-7.47475E-01
2.5670,-7.41966E-01
2.5680,-7.35932E-01
2.5690,-7.29381E-01
2.5700,-7.22317E-01
2.5710,-7.14749E-01
2.5720,-7.06683E-01
2.5730,-6.98127E-01
2.5740,-6.89088E-01
2.5750,-6.79574E-01
2.5760,-6.69594E-01
2.5770,-6.59156E-01
2.5780,-6.48268E-01
2.5790,-6.36940E-01
2.5800,-6.25181E-01
2.5810,-6.13001E-01
2.5820,-6.00408E-01
2.5830,-5.87414E-01
2.5840,-5.74027E-01
2.5850,-5.60260E-01
2.5860,-5.46121E-01
2.5870,-5.31621E-01
2.5880,-5.16772E-01
2.5890,-5.01585E-01
2.5900,-4.86069E-01
2.5910,-4.70238E-01
2.5920,-4.54102E-01
2.5930,-4.37673E-01
2.5940,-4.20962E-01
2.5950,-4.03981E-01
2.5960,-3.86741E-01
2.5970,-3.69256E-01
2.5980,-3.51536E-01
2.5990,-3.33595E-01
2.6000,-3.15443E-01
2.6010,-2.97093E-01
2.6020,-2.78557E-01
2.6030,-2.59848E-01
2.6040,-2.40978E-01
2.6050,-2.21959E-01
2.6060,-2.02802E-01
2.6070,-1.83522E-01
2.6080,-1.64128E-01
2.6090,-1.44635E-01
2.6100,-1.25054E-01
2.6110,-1.05398E-01
2.6120,-8.56776E-02
2.6130,-6.59060E-02
2.6140,-4.60949E-02
2.6150,-2.62562E-02
2.6160,-6.40199E-03
2.6170,1.34560E-02
2.6180,3.33061E-02
2.6190,5.31367E-02
2.6200,7.29361E-02
2.6210,9.26930E-02
2.6220,1.12396E-01
2.6230,1.32034E-01
2.6240,1.51595E-01
2.6250,1.71070E-01
2.6260,1.90446E-01
2.6270,2.09714E-01
2.6280,2.28863E-01
2.6290,2.47882E-01
2.6300,2.66760E-01
2.6310,2.85489E-01
2.6320,3.04058E-01
2.6330,3.22457E-01
2.6340,3.40676E-01
2.6350,3.58707E-01
2.6360,3.76540E-01
2.6370,3.94165E-01
2.6380,4.11574E-01
2.6390,4.28759E-01
2.6400,4.45710E-01
2.6410,4.62419E-01
2.6420,4.78878E-01
2.6430,4.95080E-01
2.6440,5.11016E-01
2.6450,5.26679E-01
2.6460,5.42062E-01
2.6470,5.57157E-01
2.6480,5.71958E-01
2.6490,5.86457E-01
2.6500,6.00649E-01
2.6510,6.14527E-01
2.6520,6.28085E-01
2.6530,6.41317E-01
2.6540,6.54218E-01
2.6550,6.66782E-01
2.6560,6.79003E-01
2.6570,6.90878E-01
2.6580,7.02401E-01
2.6590,7.13567E-01
2.6600,7.24373E-01
2.6610,7.34813E-01
2.6620,7.44885E-01
2.6630,7.54585E-01
2.6640,7.63909E-01
2.6650,7.72854E-01
2.6660,7.81417E-01
2.6670,7.89595E-01
2.6680,7.97385E-01
2.6690,8.04786E-01
2.6700,8.11795E-01
2.6710,8.18409E-01
2.6720,8.24629E-01
2.6730,8.30451E-01
2.6740,8.35874E-01
2.6750,8.40898E-01
2.6760,8.45522E-01
2.6770,8.49744E-01
2.6780,8.53565E-01
2.6790,8.56984E-01
2.6800,8.60001E-01
2.6810,8.62616E-01
2.6820,8.64829E-01
2.6830,8.66641E-01
2.6840,8.68052E-01
2.6850,8.69064E-01
2.6860,8.69677E-01
2.6870,8.69893E-01
2.6880,8.69713E-01
2.6890,8.69138E-01
2.6900,8.68171E-01
2.6910,8.66812E-01
2.6920,8.65065E-01
2.6930,8.62932E-01
2.6940,8.60415E-01
2.6950,8.57516E-01
2.6960,8.54238E-01
2.6970,8.50585E-01
2.6980,8.46558E-01
2.6990,8.42162E-01
2.7000,8.37400E-01
2.7010,8.32274E-01
2.7020,8.26789E-01
2.7030,8.20949E-01
2.7040,8.14757E-01
2.7050,8.08217E-01
2.7060,8.01333E-01
2.7070,7.94110E-01
2.7080,7.86552E-01
2.7090,7.78663E-01
2.7100,7.70448E-01
2.7110,7.61911E-01
2.7120,7.53058E-01
2.7130,7.43893E-01
2.7140,7.34421E-01
2.7150,7.24647E-01
2.7160,7.14577E-01
2.7170,7.04215E-01
2.7180,6.93567E-01
2.7190,6.82639E-01
2.7200,6.71435E-01
2.7210,6.59962E-01
2.7220,6.48225E-01
2.7230,6.36229E-01
2.7240,6.23981E-01
2.7250,6.11486E-01
2.7260,5.98751E-01
2.7270,5.85780E-01
2.7280,5.72580E-01
2.7290,5.59158E-01
2.7300,5.45518E-01
2.7310,5.31668E-01
2.7320,5.17613E-01
2.7330,5.03359E-01
2.7340,4.88914E-01
2.7350,4.74282E-01
2.7360,4.59470E-01
2.7370,4.44485E-01
2.7380,4.29333E-01
2.7390,4.14020E-01
2.7400,3.98553E-01
2.7410,3.82937E-01
2.7420,3.67180E-01
2.7430,3.51287E-01
2.7440,3.35265E-01
2.7450,3.19120E-01
2.7460,3.02859E-01
2.7470,2.86488E-01
2.7480,2.70014E-01
2.7490,2.53442E-01
2.7500,2.36779E-01
2.7510,2.20031E-01
2.7520,2.03205E-01
2.7530,1.86307E-01
2.7540,1.69344E-01
2.7550,1.52320E-01
2.7560,1.35243E-01
2.7570,1.18119E-01
2.7580,1.00954E-01
2.7590,8.37538E-02
2.7600,6.65247E-02
2.7610,4.92728E-02
2.7620,3.20040E-02
2.7630,1.47242E-02
2.7640,-2.56051E-03
2.7650,-1.98444E-02
2.7660,-3.71216E-02
2.7670,-5.43863E-02
2.7680,-7.16329E-02
2.7690,-8.88556E-02
2.7700,-1.06049E-01
2.7710,-1.23207E-01
2.7720,-1.40325E-01
2.7730,-1.57396E-01
2.7740,-1.74416E-01
2.7750,-1.91380E-01
2.7760,-2.08281E-01
2.7770,-2.25116E-01
2.7780,-2.41878E-01
2.7790,-2.58562E-01
2.7800,-2.75164E-01
2.7810,-2.91679E-01
2.7820,-3.08101E-01
2.7830,-3.24427E-01
2.7840,-3.40650E-01
2.7850,-3.56767E-01
2.7860,-3.72773E-01
2.7870,-3.88664E-01
2.7880,-4.04434E-01
2.7890,-4.20080E-01
2.7900,-4.35598E-01
2.7910,-4.50982E-01
2.7920,-4.66229E-01
2.7930,-4.81336E-01
2.7940,-4.96297E-01
2.7950,-5.11109E-01
2.7960,-5.25768E-01
2.7970,-5.40271E-01
2.7980,-5.54613E-01
2.7990,-5.68792E-01
2.8000,-5.82803E-01
2.8010,-5.96644E-01
2.8020,-6.10310E-01
2.8030,-6.23799E-01
2.8040,-6.37107E-01
2.8050,-6.50232E-01
2.8060,-6.63169E-01
2.8070,-6.75918E-01
2.8080,-6.88473E-01
2.8090,-7.00834E-01
2.8100,-7.12996E-01
2.8110,-7.24957E-01
2.8120,-7.36716E-01
2.8130,-7.48269E-01
2.8140,-7.59614E-01
2.8150,-7.70748E-01
2.8160,-7.81670E-01
2.8170,-7.92378E-01
2.8180,-8.02868E-01
2.8190,-8.13141E-01
2.8200,-8.23192E-01
2.8210,-8.33021E-01
2.8220,-8.42627E-01
2.8230,-8.52006E-01
2.8240,-8.61158E-01
2.8250,-8.70082E-01
2.8260,-8.78775E-01
2.8270,-8.87236E-01
2.8280,-8.95465E-01
2.8290,-9.03460E-01
2.8300,-9.11219E-01
2.8310,-9.18743E-01
2.8320,-9.26029E-01
2.8330,-9.33077E-01
2.8340,-9.39887E-01
2.8350,-9.46457E-01
2.8360,-9.52786E-01
2.8370,-9.58875E-01
2.8380,-9.64722E-01
2.8390,-9.70328E-01
2.8400,-9.75691E-01
2.8410,-9.80812E-01
2.8420,-9.85690E-01
2.8430,-9.90325E-01
2.8440,-9.94717E-01
2.8450,-9.98865E-01
2.8460,-1.00277E+00
2.8470,-1.00643E+00
2.8480,-1.00985E+00
2.8490,-1.01303E+00
2.8500,-1.01596E+00
2.8510,-1.01866E+00
2.8520,-1.02111E+00
2.8530,-1.02331E+00
2.8540,-1.02528E+00
2.8550,-1.02701E+00
2.8560,-1.02850E+00
2.8570,-1.02975E+00
2.8580,-1.03076E+00
2.8590,-1.03153E+00
2.8600,-1.03207E+00
2.8610,-1.03237E+00
2.8620,-1.03243E+00
2.8630,-1.03226E+00
2.8640,-1.03186E+00
2.8650,-1.03123E+00
2.8660,-1.03037E+00
2.8670,-1.02927E+00
2.8680,-1.02795E+00
2.8690,-1.02641E+00
2.8700,-1.02463E+00
2.8710,-1.02263E+00
2.8720,-1.02041E+00
2.8730,-1.01797E+00
2.8740,-1.01531E+00
2.8750,-1.01243E+00
2.8760,-1.00933E+00
2.8770,-1.00602E+00
2.8780,-1.00249E+00
2.8790,-9.98751E-01
2.8800,-9.94802E-01
2.8810,-9.90645E-01
2.8820,-9.86281E-01
2.8830,-9.81711E-01
2.8840,-9.76939E-01
2.8850,-9.71965E-01
2.8860,-9.66792E-01
2.8870,-9.61422E-01
2.8880,-9.55856E-01
2.8890,-9.50096E-01
2.8900,-9.44145E-01
2.8910,-9.38005E-01
2.8920,-9.31677E-01
2.8930,-9.25164E-01
2.8940,-9.18467E-01
2.8950,-9.11590E-01
2.8960,-9.04533E-01
2.8970,-8.97300E-01
2.8980,-8.89892E-01
2.8990,-8.82312E-01
2.9000,-8.74562E-01
2.9010,-8.66643E-01
2.9020,-8.58559E-01
2.9030,-8.50312E-01
2.9040,-8.41903E-01
2.9050,-8.33336E-01
2.9060,-8.24612E-01
2.9070,-8.15734E-01
2.9080,-8.06704E-01
2.9090,-7.97525E-01
2.9100,-7.88199E-01
2.9110,-7.78727E-01
2.9120,-7.69114E-01
2.9130,-7.59360E-01
2.9140,-7.49469E-01
2.9150,-7.39443E-01
2.9160,-7.29284E-01
2.9170,-7.18995E-01
2.9180,-7.08578E-01
2.9190,-6.98035E-01
2.9200,-6.87369E-01
2.9210,-6.76583E-01
2.9220,-6.65678E-01
2.9230,-6.54658E-01
2.9240,-6.43524E-01
2.9250,-6.32279E-01
2.9260,-6.20926E-01
2.9270,-6.09467E-01
2.9280,-5.97904E-01
2.9290,-5.86240E-01
2.9300,-5.74477E-01
2.9310,-5.62618E-01
2.9320,-5.50665E-01
2.9330,-5.38621E-01
2.9340,-5.26487E-01
2.9350,-5.14267E-01
2.9360,-5.01963E-01
2.9370,-4.89576E-01
2.9380,-4.77111E-01
2.9390,-4.64568E-01
2.9400,-4.51950E-01
2.9410,-4.39260E-01
2.9420,-4.26500E-01
2.9430,-4.13673E-01
2.9440,-4.00780E-01
2.9450,-3.87824E-01
2.9460,-3.74807E-01
2.9470,-3.61732E-01
2.9480,-3.48602E-01
2.9490,-3.35417E-01
2.9500,-3.22181E-01
2.9510,-3.08895E-01
2.9520,-2.95563E-01
2.9530,-2.82186E-01
2.9540,-2.68767E-01
2.9550,-2.55307E-01
2.9560,-2.41809E-01
2.9570,-2.28275E-01
2.9580,-2.14708E-01
2.9590,-2.01108E-01
2.9600,-1.87480E-01
2.9610,-1.73824E-01
2.9620,-1.60143E-01
2.9630,-1.46439E-01
2.9640,-1.32714E-01
2.9650,-1.18970E-01
2.9660,-1.05209E-01
2.9670,-9.14326E-02
2.9680,-7.76438E-02
2.9690,-6.38441E-02
2.9700,-5.00355E-02
2.9710,-3.62200E-02
2.9720,-2.23994E-02
2.9730,-8.57582E-03
2.9740,5.24898E-03
2.9750,1.90731E-02
2.9760,3.28946E-02
2.9770,4.67116E-02
2.9780,6.05224E-02
2.9790,7.43252E-02
2.9800,8.81180E-02
2.9810,1.01899E-01
2.9820,1.15667E-01
2.9830,1.29420E-01
2.9840,1.43156E-01
2.9850,1.56873E-01
2.9860,1.70570E-01
2.9870,1.84245E-01
2.9880,1.97897E-01
2.9890,2.11523E-01
2.9900,2.25123E-01
2.9910,2.38695E-01
2.9920,2.52236E-01
2.9930,2.65747E-01
2.9940,2.79224E-01
2.9950,2.92667E-01
2.9960,3.06074E-01
2.9970,3.19444E-01
2.9980,3.32775E-01
2.9990,3.46066E-01
3.0000,3.59315E-01
3.0010,3.72521E-01
3.0020,3.85683E-01
3.0030,3.98800E-01
3.0040,4.11869E-01
3.0050,4.24890E-01
3.0060,4.37862E-01
3.0070,4.50783E-01
3.0080,4.63652E-01
3.0090,4.76468E-01
3.0100,4.89229E-01
3.0110,5.01935E-01
3.0120,5.14584E-01
3.0130,5.27176E-01
3.0140,5.39708E-01
3.0150,5.52181E-01
3.0160,5.64592E-01
3.0170,5.76942E-01
3.0180,5.89228E-01
3.0190,6.01450E-01
3.0200,6.13607E-01
3.0210,6.25698E-01
3.0220,6.37721E-01
3.0230,6.49677E-01
3.0240,6.61564E-01
3.0250,6.73381E-01
3.0260,6.85128E-01
3.0270,6.96803E-01
3.0280,7.08406E-01
3.0290,7.19935E-01
3.0300,7.31391E-01
3.0310,7.42772E-01
3.0320,7.54078E-01
3.0330,7.65307E-01
3.0340,7.76460E-01
3.0350,7.87535E-01
3.0360,7.98532E-01
3.0370,8.09450E-01
3.0380,8.20288E-01
3.0390,8.31046E-01
3.0400,8.41724E-01
3.0410,8.52320E-01
3.0420,8.62834E-01
3.0430,8.73265E-01
3.0440,8.83614E-01
3.0450,8.93879E-01
3.0460,9.04059E-01
3.0470,9.14156E-01
3.0480,9.24167E-01
3.0490,9.34093E-01
3.0500,9.43933E-01
3.0510,9.53687E-01
3.0520,9.63354E-01
3.0530,9.72933E-01
3.0540,9.82426E-01
3.0550,9.91830E-01
3.0560,1.00115E+00
3.0570,1.01037E+00
3.0580,1.01951E+00
3.0590,1.02856E+00
3.0600,1.03752E+00
3.0610,1.04640E+00
3.0620,1.05518E+00
3.0630,1.06387E+00
3.0640,1.07247E+00
3.0650,1.08098E+00
3.0660,1.08940E+00
3.0670,1.09773E+00
3.0680,1.10597E+00
3.0690,1.11411E+00
3.0700,1.12217E+00
3.0710,1.13013E+00
3.0720,1.13800E+00
3.0730,1.14579E+00
3.0740,1.15347E+00
3.0750,1.16107E+00
3.0760,1.16858E+00
3.0770,1.17599E+00
3.0780,1.18331E+00
3.0790,1.19054E+00
3.0800,1.19768E+00
3.0810,1.20473E+00
3.0820,1.21168E+00
3.0830,1.21854E+00
3.0840,1.22531E+00
3.0850,1.23199E+00
3.0860,1.23858E+00
3.0870,1.24508E+00
3.0880,1.25148E+00
3.0890,1.25779E+00
3.0900,1.26401E+00
3.0910,1.27014E+00
3.0920,1.27618E+00
3.0930,1.28213E+00
3.0940,1.28799E+00
3.0950,1.29376E+00
3.0960,1.29943E+00
3.0970,1.30502E+00
3.0980,1.31051E+00
3.0990,1.31592E+00
3.1000,1.32124E+00
3.1010,1.32646E+00
3.1020,1.33160E+00
3.1030,1.33665E+00
3.1040,1.34161E+00
3.1050,1.34648E+00
3.1060,1.35126E+00
3.1070,1.35596E+00
3.1080,1.36056E+00
3.1090,1.36508E+00
3.1100,1.36952E+00
3.1110,1.37386E+00
3.1120,1.37812E+00
3.1130,1.38229E+00
3.1140,1.38638E+00
3.1150,1.39038E+00
3.1160,1.39430E+00
3.1170,1.39813E+00
3.1180,1.40187E+00
3.1190,1.40554E+00
3.1200,1.40911E+00
3.1210,1.41261E+00
3.1220,1.41602E+00
3.1230,1.41935E+00
3.1240,1.42259E+00
3.1250,1.42576E+00
3.1260,1.42884E+00
3.1270,1.43184E+00
3.1280,1.43476E+00
3.1290,1.43760E+00
3.1300,1.44036E+00
3.1310,1.44304E+00
3.1320,1.44564E+00
3.1330,1.44816E+00
3.1340,1.45060E+00
3.1350,1.45297E+00
3.1360,1.45525E+00
3.1370,1.45746E+00
3.1380,1.45960E+00
3.1390,1.46165E+00
3.1400,1.46364E+00
3.1410,1.46554E+00
3.1420,1.46737E+00
3.1430,1.46913E+00
3.1440,1.47081E+00
3.1450,1.47242E+00
3.1460,1.47396E+00
3.1470,1.47542E+00
3.1480,1.47682E+00
3.1490,1.47814E+00
3.1500,1.47939E+00
3.1510,1.48056E+00
3.1520,1.48167E+00
3.1530,1.48271E+00
3.1540,1.48368E+00
3.1550,1.48458E+00
3.1560,1.48542E+00
3.1570,1.48618E+00
3.1580,1.48688E+00
3.1590,1.48751E+00
3.1600,1.48808E+00
3.1610,1.48858E+00
3.1620,1.48901E+00
3.1630,1.48938E+00
3.1640,1.48969E+00
3.1650,1.48993E+00
3.1660,1.49011E+00
3.1670,1.49022E+00
3.1680,1.49028E+00
3.1690,1.49027E+00
3.1700,1.49020E+00
3.1710,1.49007E+00
3.1720,1.48988E+00
3.1730,1.48963E+00
3.1740,1.48932E+00
3.1750,1.48896E+00
3.1760,1.48853E+00
3.1770,1.48805E+00
3.1780,1.48751E+00
3.1790,1.48692E+00
3.1800,1.48627E+00
3.1810,1.48556E+00
3.1820,1.48480E+00
3.1830,1.48398E+00
3.1840,1.48311E+00
3.1850,1.48219E+00
3.1860,1.48121E+00
3.1870,1.48018E+00
3.1880,1.47910E+00
3.1890,1.47797E+00
3.1900,1.47679E+00
3.1910,1.47556E+00
3.1920,1.47428E+00
3.1930,1.47294E+00
3.1940,1.47156E+00
3.1950,1.47014E+00
3.1960,1.46866E+00
3.1970,1.46714E+00
3.1980,1.46557E+00
3.1990,1.46395E+00
3.2000,1.46229E+00
3.2010,1.46058E+00
3.2020,1.45883E+00
3.2030,1.45703E+00
3.2040,1.45519E+00
3.2050,1.45331E+00
3.2060,1.45138E+00
3.2070,1.44942E+00
3.2080,1.44741E+00
3.2090,1.44536E+00
3.2100,1.44326E+00
3.2110,1.44113E+00
3.2120,1.43896E+00
3.2130,1.43675E+00
3.2140,1.43450E+00
3.2150,1.43221E+00
3.2160,1.42989E+00
3.2170,1.42752E+00
3.2180,1.42512E+00
3.2190,1.42269E+00
3.2200,1.42022E+00
3.2210,1.41771E+00
3.2220,1.41517E+00
3.2230,1.41259E+00
3.2240,1.40998E+00
3.2250,1.40733E+00
3.2260,1.40465E+00
3.2270,1.40194E+00
3.2280,1.39920E+00
3.2290,1.39643E+00
3.2300,1.39362E+00
3.2310,1.39079E+00
3.2320,1.38792E+00
3.2330,1.38502E+00
3.2340,1.38210E+00
3.2350,1.37914E+00
3.2360,1.37616E+00
3.2370,1.37314E+00
3.2380,1.37010E+00
3.2390,1.36704E+00
3.2400,1.36394E+00
3.2410,1.36082E+00
3.2420,1.35768E+00
3.2430,1.35450E+00
3.2440,1.35131E+00
3.2450,1.34808E+00
3.2460,1.34484E+00
3.2470,1.34157E+00
3.2480,1.33827E+00
3.2490,1.33496E+00
3.2500,1.33162E+00
3.2510,1.32825E+00
3.2520,1.32487E+00
3.2530,1.32147E+00
3.2540,1.31804E+00
3.2550,1.31459E+00
3.2560,1.31112E+00
3.2570,1.30764E+00
3.2580,1.30413E+00
3.2590,1.30060E+00
3.2600,1.29706E+00
3.2610,1.29349E+00
3.2620,1.28991E+00
3.2630,1.28631E+00
3.2640,1.28269E+00
3.2650,1.27906E+00
3.2660,1.27541E+00
3.2670,1.27174E+00
3.2680,1.26806E+00
3.2690,1.26436E+00
3.2700,1.26065E+00
3.2710,1.25692E+00
3.2720,1.25318E+00
3.2730,1.24942E+00
3.2740,1.24565E+00
3.2750,1.24187E+00
3.2760,1.23807E+00
3.2770,1.23426E+00
3.2780,1.23044E+00
3.2790,1.22660E+00
3.2800,1.22276E+00
3.2810,1.21890E+00
3.2820,1.21503E+00
3.2830,1.21115E+00
3.2840,1.20726E+00
3.2850,1.20336E+00
3.2860,1.19945E+00
3.2870,1.19553E+00
3.2880,1.19160E+00
3.2890,1.18766E+00
3.2900,1.18371E+00
3.2910,1.17976E+00
3.2920,1.17579E+00
3.2930,1.17182E+00
3.2940,1.16784E+00
3.2950,1.16385E+00
3.2960,1.15986E+00
3.2970,1.15586E+00
3.2980,1.15185E+00
3.2990,1.14784E+00
3.3000,1.14382E+00
3.3010,1.13980E+00
3.3020,1.13577E+00
3.3030,1.13173E+00
3.3040,1.12769E+00
3.3050,1.12365E+00
3.3060,1.11960E+00
3.3070,1.11555E+00
3.3080,1.11149E+00
3.3090,1.10743E+00
3.3100,1.10337E+00
3.3110,1.09931E+00
3.3120,1.09524E+00
3.3130,1.09116E+00
3.3140,1.08709E+00
3.3150,1.08301E+00
3.3160,1.07894E+00
3.3170,1.07486E+00
3.3180,1.07078E+00
3.3190,1.06669E+00
3.3200,1.06261E+00
3.3210,1.05853E+00
3.3220,1.05444E+00
3.3230,1.05036E+00
3.3240,1.04627E+00
3.3250,1.04219E+00
3.3260,1.03810E+00
3.3270,1.03402E+00
3.3280,1.02994E+00
3.3290,1.02585E+00
3.3300,1.02177E+00
3.3310,1.01769E+00
3.3320,1.01361E+00
3.3330,1.00954E+00
3.3340,1.00546E+00
3.3350,1.00139E+00
3.3360,9.97317E-01
3.3370,9.93249E-01
3.3380,9.89183E-01
3.3390,9.85120E-01
3.3400,9.81059E-01
3.3410,9.77002E-01
3.3420,9.72949E-01
3.3430,9.68898E-01
3.3440,9.64851E-01
3.3450,9.60809E-01
3.3460,9.56770E-01
3.3470,9.52735E-01
3.3480,9.48704E-01
3.3490,9.44678E-01
3.3500,9.40656E-01
3.3510,9.36639E-01
3.3520,9.32627E-01
3.3530,9.28620E-01
3.3540,9.24618E-01
3.3550,9.20621E-01
3.3560,9.16630E-01
3.3570,9.12644E-01
3.3580,9.08665E-01
3.3590,9.04690E-01
3.3600,9.00722E-01
3.3610,8.96760E-01
3.3620,8.92805E-01
3.3630,8.88855E-01
3.3640,8.84913E-01
3.3650,8.80976E-01
3.3660,8.77047E-01
3.3670,8.73124E-01
3.3680,8.69209E-01
3.3690,8.65300E-01
3.3700,8.61399E-01
3.3710,8.57505E-01
3.3720,8.53618E-01
3.3730,8.49739E-01
3.3740,8.45868E-01
3.3750,8.42004E-01
3.3760,8.38148E-01
3.3770,8.34301E-01
3.3780,8.30461E-01
3.3790,8.26629E-01
3.3800,8.22806E-01
3.3810,8.18991E-01
3.3820,8.15185E-01
3.3830,8.11387E-01
3.3840,8.07597E-01
3.3850,8.03817E-01
3.3860,8.00045E-01
3.3870,7.96282E-01
3.3880,7.92528E-01
3.3890,7.88783E-01
3.3900,7.85047E-01
3.3910,7.81321E-01
3.3920,7.77604E-01
3.3930,7.73896E-01
3.3940,7.70197E-01
3.3950,7.66509E-01
3.3960,7.62829E-01
3.3970,7.59160E-01
3.3980,7.55500E-01
3.3990,7.51850E-01
3.4000,7.48210E-01
3.4010,7.44579E-01
3.4020,7.40959E-01
3.4030,7.37349E-01
3.4040,7.33749E-01
3.4050,7.30159E-01
3.4060,7.26579E-01
3.4070,7.23010E-01
3.4080,7.19451E-01
3.4090,7.15903E-01
3.4100,7.12365E-01
3.4110,7.08837E-01
3.4120,7.05320E-01
3.4130,7.01814E-01
3.4140,6.98318E-01
3.4150,6.94833E-01
3.4160,6.91359E-01
3.4170,6.87895E-01
3.4180,6.84442E-01
3.4190,6.81001E-01
3.4200,6.77570E-01
3.4210,6.74150E-01
3.4220,6.70741E-01
3.4230,6.67343E-01
3.4240,6.63957E-01
3.4250,6.60581E-01
3.4260,6.57217E-01
3.4270,6.53863E-01
3.4280,6.50521E-01
3.4290,6.47190E-01
3.4300,6.43871E-01
3.4310,6.40563E-01
3.4320,6.37266E-01
3.4330,6.33980E-01
3.4340,6.30706E-01
3.4350,6.27443E-01
3.4360,6.24192E-01
3.4370,6.20952E-01
3.4380,6.17724E-01
3.4390,6.14507E-01
3.4400,6.11301E-01
3.4410,6.08108E-01
3.4420,6.04925E-01
3.4430,6.01755E-01
3.4440,5.98596E-01
3.4450,5.95448E-01
3.4460,5.92312E-01
3.4470,5.89188E-01
3.4480,5.86075E-01
3.4490,5.82974E-01
3.4500,5.79885E-01
3.4510,5.76808E-01
3.4520,5.73742E-01
3.4530,5.70688E-01
3.4540,5.67645E-01
3.4550,5.64615E-01
3.4560,5.61596E-01
3.4570,5.58588E-01
3.4580,5.55593E-01
3.4590,5.52609E-01
3.4600,5.49637E-01
3.4610,5.46677E-01
3.4620,5.43728E-01
3.4630,5.40791E-01
3.4640,5.37866E-01
3.4650,5.34953E-01
3.4660,5.32052E-01
3.4670,5.29162E-01
3.4680,5.26284E-01
3.4690,5.23418E-01
3.4700,5.20563E-01
3.4710,5.17720E-01
3.4720,5.14889E-01
3.4730,5.12070E-01
3.4740,5.09262E-01
3.4750,5.06467E-01
3.4760,5.03682E-01
3.4770,5.00910E-01
3.4780,4.98149E-01
3.4790,4.95400E-01
3.4800,4.92663E-01
3.4810,4.89937E-01
3.4820,4.87223E-01
3.4830,4.84521E-01
3.4840,4.81830E-01
3.4850,4.79151E-01
3.4860,4.76483E-01
3.4870,4.73827E-01
3.4880,4.71183E-01
3.4890,4.68550E-01
3.4900,4.65929E-01
3.4910,4.63320E-01
3.4920,4.60722E-01
3.4930,4.58135E-01
3.4940,4.55560E-01
3.4950,4.52996E-01
3.4960,4.50444E-01
3.4970,4.47904E-01
3.4980,4.45374E-01
3.4990,4.42856E-01
3.5000,4.40350E-01
3.5010,4.37855E-01
3.5020,4.35371E-01
3.5030,4.32899E-01
3.5040,4.30438E-01
3.5050,4.27988E-01
3.5060,4.25550E-01
3.5070,4.23122E-01
3.5080,4.20706E-01
3.5090,4.18302E-01
3.5100,4.15908E-01
3.5110,4.13526E-01
3.5120,4.11154E-01
3.5130,4.08794E-01
3.5140,4.06445E-01
3.5150,4.04107E-01
3.5160,4.01780E-01
3.5170,3.99464E-01
3.5180,3.97159E-01
3.5190,3.94865E-01
3.5200,3.92582E-01
3.5210,3.90310E-01
3.5220,3.88049E-01
3.5230,3.85799E-01
3.5240,3.83559E-01
3.5250,3.81330E-01
3.5260,3.79113E-01
3.5270,3.76905E-01
3.5280,3.74709E-01
3.5290,3.72523E-01
3.5300,3.70348E-01
3.5310,3.68184E-01
3.5320,3.66030E-01
3.5330,3.63887E-01
3.5340,3.61754E-01
3.5350,3.59632E-01
3.5360,3.57521E-01
3.5370,3.55420E-01
3.5380,3.53329E-01
3.5390,3.51249E-01
3.5400,3.49179E-01
3.5410,3.47119E-01
3.5420,3.45070E-01
3.5430,3.43031E-01
3.5440,3.41003E-01
3.5450,3.38984E-01
3.5460,3.36976E-01
3.5470,3.34978E-01
3.5480,3.32990E-01
3.5490,3.31012E-01
3.5500,3.29044E-01
3.5510,3.27087E-01
3.5520,3.25139E-01
3.5530,3.23201E-01
3.5540,3.21273E-01
3.5550,3.19355E-01
3.5560,3.17447E-01
3.5570,3.15549E-01
3.5580,3.13661E-01
3.5590,3.11782E-01
3.5600,3.09914E-01
3.5610,3.08054E-01
3.5620,3.06205E-01
3.5630,3.04365E-01
3.5640,3.02535E-01
3.5650,3.00714E-01
3.5660,2.98903E-01
3.5670,2.97102E-01
3.5680,2.95310E-01
3.5690,2.93527E-01
3.5700,2.91754E-01
3.5710,2.89990E-01
3.5720,2.88236E-01
3.5730,2.86490E-01
3.5740,2.84754E-01
3.5750,2.83028E-01
3.5760,2.81310E-01
3.5770,2.79602E-01
3.5780,2.77903E-01
3.5790,2.76213E-01
3.5800,2.74532E-01
3.5810,2.72860E-01
3.5820,2.71197E-01
3.5830,2.69543E-01
3.5840,2.67898E-01
3.5850,2.66261E-01
3.5860,2.64634E-01
3.5870,2.63015E-01
3.5880,2.61406E-01
3.5890,2.59805E-01
3.5900,2.58212E-01
3.5910,2.56629E-01
3.5920,2.55054E-01
3.5930,2.53488E-01
3.5940,2.51930E-01
3.5950,2.50381E-01
3.5960,2.48840E-01
3.5970,2.47308E-01
3.5980,2.45784E-01
3.5990,2.44269E-01
3.6000,2.42762E-01
3.6010,2.41263E-01
3.6020,2.39772E-01
3.6030,2.38290E-01
3.6040,2.36816E-01
3.6050,2.35351E-01
3.6060,2.33893E-01
3.6070,2.32444E-01
3.6080,2.31002E-01
3.6090,2.29569E-01
3.6100,2.28144E-01
3.6110,2.26727E-01
3.6120,2.25317E-01
3.6130,2.23916E-01
3.6140,2.22522E-01
3.6150,2.21137E-01
3.6160,2.19759E-01
3.6170,2.18389E-01
3.6180,2.17027E-01
3.6190,2.15672E-01
3.6200,2.14325E-01
3.6210,2.12986E-01
3.6220,2.11654E-01
3.6230,2.10330E-01
3.6240,2.09013E-01
3.6250,2.07704E-01
3.6260,2.06403E-01
3.6270,2.05108E-01
3.6280,2.03822E-01
3.6290,2.02542E-01
3.6300,2.01270E-01
3.6310,2.00005E-01
3.6320,1.98748E-01
3.6330,1.97497E-01
3.6340,1.96254E-01
3.6350,1.95018E-01
3.6360,1.93790E-01
3.6370,1.92568E-01
3.6380,1.91353E-01
3.6390,1.90146E-01
3.6400,1.88945E-01
3.6410,1.87751E-01
3.6420,1.86565E-01
3.6430,1.85385E-01
3.6440,1.84212E-01
3.6450,1.83046E-01
3.6460,1.81887E-01
3.6470,1.80734E-01
3.6480,1.79588E-01
3.6490,1.78449E-01
3.6500,1.77317E-01
3.6510,1.76191E-01
3.6520,1.75072E-01
3.6530,1.73959E-01
3.6540,1.72853E-01
3.6550,1.71753E-01
3.6560,1.70660E-01
3.6570,1.69574E-01
3.6580,1.68493E-01
3.6590,1.67419E-01
3.6600,1.66352E-01
3.6610,1.65291E-01
3.6620,1.64236E-01
3.6630,1.63187E-01
3.6640,1.62145E-01
3.6650,1.61108E-01
3.6660,1.60078E-01
3.6670,1.59054E-01
3.6680,1.58036E-01
3.6690,1.57025E-01
3.6700,1.56019E-01
3.6710,1.55019E-01
3.6720,1.54025E-01
3.6730,1.53038E-01
3.6740,1.52056E-01
3.6750,1.51080E-01
3.6760,1.50109E-01
3.6770,1.49145E-01
3.6780,1.48186E-01
3.6790,1.47234E-01
3.6800,1.46286E-01
3.6810,1.45345E-01
3.6820,1.44409E-01
3.6830,1.43479E-01
3.6840,1.42555E-01
3.6850,1.41636E-01
3.6860,1.40723E-01
3.6870,1.39815E-01
3.6880,1.38913E-01
3.6890,1.38016E-01
3.6900,1.37124E-01
3.6910,1.36238E-01
3.6920,1.35358E-01
3.6930,1.34483E-01
3.6940,1.33613E-01
3.6950,1.32748E-01
3.6960,1.31889E-01
3.6970,1.31035E-01
3.6980,1.30186E-01
3.6990,1.29342E-01
3.7000,1.28503E-01
3.7010,1.27670E-01
3.7020,1.26842E-01
3.7030,1.26018E-01
3.7040,1.25200E-01
3.7050,1.24387E-01
3.7060,1.23579E-01
3.7070,1.22776E-01
3.7080,1.21977E-01
3.7090,1.21184E-01
3.7100,1.20395E-01
3.7110,1.19612E-01
3.7120,1.18833E-01
3.7130,1.18059E-01
3.7140,1.17290E-01
3.7150,1.16525E-01
3.7160,1.15766E-01
3.7170,1.15010E-01
3.7180,1.14260E-01
3.7190,1.13514E-01
3.7200,1.12773E-01
3.7210,1.12037E-01
3.7220,1.11305E-01
3.7230,1.10577E-01
3.7240,1.09855E-01
3.7250,1.09136E-01
3.7260,1.08422E-01
3.7270,1.07713E-01
3.7280,1.07008E-01
3.7290,1.06307E-01
3.7300,1.05611E-01
3.7310,1.04919E-01
3.7320,1.04231E-01
3.7330,1.03548E-01
3.7340,1.02869E-01
3.7350,1.02194E-01
3.7360,1.01524E-01
3.7370,1.00857E-01
3.7380,1.00195E-01
3.7390,9.95369E-02
3.7400,9.88830E-02
3.7410,9.82332E-02
3.7420,9.75875E-02
3.7430,9.69458E-02
3.7440,9.63082E-02
3.7450,9.56746E-02
3.7460,9.50449E-02
3.7470,9.44193E-02
3.7480,9.37976E-02
3.7490,9.31798E-02
3.7500,9.25659E-02
3.7510,9.19559E-02
3.7520,9.13497E-02
3.7530,9.07474E-02
3.7540,9.01488E-02
3.7550,8.95541E-02
3.7560,8.89631E-02
3.7570,8.83759E-02
3.7580,8.77924E-02
3.7590,8.72126E-02
3.7600,8.66365E-02
3.7610,8.60640E-02
3.7620,8.54952E-02
3.7630,8.49300E-02
3.7640,8.43684E-02
3.7650,8.38103E-02
3.7660,8.32558E-02
3.7670,8.27049E-02
3.7680,8.21574E-02
3.7690,8.16135E-02
3.7700,8.10730E-02
3.7710,8.05359E-02
3.7720,8.00023E-02
3.7730,7.94721E-02
3.7740,7.89453E-02
3.7750,7.84218E-02
3.7760,7.79017E-02
3.7770,7.73850E-02
3.7780,7.68715E-02
3.7790,7.63613E-02
3.7800,7.58544E-02
3.7810,7.53508E-02
3.7820,7.48503E-02
3.7830,7.43531E-02
3.7840,7.38591E-02
3.7850,7.33682E-02
3.7860,7.28806E-02
3.7870,7.23960E-02
3.7880,7.19146E-02
3.7890,7.14362E-02
3.7900,7.09609E-02
3.7910,7.04887E-02
3.7920,7.00196E-02
3.7930,6.95534E-02
3.7940,6.90903E-02
3.7950,6.86302E-02
3.7960,6.81730E-02
3.7970,6.77188E-02
3.7980,6.72675E-02
3.7990,6.68191E-02
3.8000,6.63736E-02
3.8010,6.59310E-02
3.8020,6.54913E-02
3.8030,6.50544E-02
3.8040,6.46204E-02
3.8050,6.41892E-02
3.8060,6.37607E-02
3.8070,6.33350E-02
3.8080,6.29121E-02
3.8090,6.24920E-02
3.8100,6.20745E-02
3.8110,6.16598E-02
3.8120,6.12478E-02
3.8130,6.08384E-02
3.8140,6.04318E-02
3.8150,6.00277E-02
3.8160,5.96263E-02
3.8170,5.92275E-02
3.8180,5.88313E-02
3.8190,5.84377E-02
3.8200,5.80466E-02
3.8210,5.76581E-02
3.8220,5.72721E-02
3.8230,5.68887E-02
3.8240,5.65077E-02
3.8250,5.61292E-02
3.8260,5.57532E-02
3.8270,5.53797E-02
3.8280,5.50086E-02
3.8290,5.46399E-02
3.8300,5.42737E-02
3.8310,5.39098E-02
3.8320,5.35483E-02
3.8330,5.31892E-02
3.8340,5.28324E-02
3.8350,5.24780E-02
3.8360,5.21259E-02
3.8370,5.17761E-02
3.8380,5.14286E-02
3.8390,5.10833E-02
3.8400,5.07404E-02
3.8410,5.03997E-02
3.8420,5.00612E-02
3.8430,4.97250E-02
3.8440,4.93909E-02
3.8450,4.90591E-02
3.8460,4.87294E-02
3.8470,4.84019E-02
3.8480,4.80766E-02
3.8490,4.77534E-02
3.8500,4.74323E-02
3.8510,4.71134E-02
3.8520,4.67965E-02
3.8530,4.64817E-02
3.8540,4.61690E-02
3.8550,4.58584E-02
3.8560,4.55498E-02
3.8570,4.52433E-02
3.8580,4.49387E-02
3.8590,4.46362E-02
3.8600,4.43357E-02
3.8610,4.40372E-02
3.8620,4.37406E-02
3.8630,4.34460E-02
3.8640,4.31534E-02
3.8650,4.28627E-02
3.8660,4.25739E-02
3.8670,4.22870E-02
3.8680,4.20020E-02
3.8690,4.17189E-02
3.8700,4.14377E-02
3.8710,4.11583E-02
3.8720,4.08808E-02
3.8730,4.06051E-02
3.8740,4.03313E-02
3.8750,4.00592E-02
3.8760,3.97890E-02
3.8770,3.95206E-02
3.8780,3.92539E-02
3.8790,3.89891E-02
3.8800,3.87259E-02
3.8810,3.84646E-02
3.8820,3.82049E-02
3.8830,3.79470E-02
3.8840,3.76908E-02
3.8850,3.74363E-02
3.8860,3.71835E-02
3.8870,3.69324E-02
3.8880,3.66829E-02
3.8890,3.64351E-02
3.8900,3.61890E-02
3.8910,3.59445E-02
3.8920,3.57016E-02
3.8930,3.54603E-02
3.8940,3.52207E-02
3.8950,3.49826E-02
3.8960,3.47462E-02
3.8970,3.45113E-02
3.8980,3.42779E-02
3.8990,3.40462E-02
3.9000,3.38160E-02
3.9010,3.35873E-02
3.9020,3.33601E-02
3.9030,3.31345E-02
3.9040,3.29103E-02
3.9050,3.26877E-02
3.9060,3.24665E-02
3.9070,3.22469E-02
3.9080,3.20286E-02
3.9090,3.18119E-02
3.9100,3.15966E-02
3.9110,3.13827E-02
3.9120,3.11703E-02
3.9130,3.09593E-02
3.9140,3.07497E-02
3.9150,3.05415E-02
3.9160,3.03347E-02
3.9170,3.01293E-02
3.9180,2.99252E-02
3.9190,2.97226E-02
3.9200,2.95212E-02
3.9210,2.93213E-02
3.9220,2.91227E-02
3.9230,2.89254E-02
3.9240,2.87294E-02
3.9250,2.85347E-02
3.9260,2.83414E-02
3.9270,2.81493E-02
3.9280,2.79586E-02
3.9290,2.77691E-02
3.9300,2.75808E-02
3.9310,2.73939E-02
3.9320,2.72082E-02
3.9330,2.70238E-02
3.9340,2.68405E-02
3.9350,2.66586E-02
3.9360,2.64778E-02
3.9370,2.62983E-02
3.9380,2.61199E-02
3.9390,2.59428E-02
3.9400,2.57668E-02
3.9410,2.55921E-02
3.9420,2.54185E-02
3.9430,2.52461E-02
3.9440,2.50748E-02
3.9450,2.49047E-02
3.9460,2.47358E-02
3.9470,2.45679E-02
3.9480,2.44012E-02
3.9490,2.42357E-02
3.9500,2.40712E-02
3.9510,2.39079E-02
3.9520,2.37456E-02
3.9530,2.35845E-02
3.9540,2.34244E-02
3.9550,2.32654E-02
3.9560,2.31075E-02
3.9570,2.29506E-02
3.9580,2.27948E-02
3.9590,2.26401E-02
3.9600,2.24864E-02
3.9610,2.23337E-02
3.9620,2.21821E-02
3.9630,2.20315E-02
3.9640,2.18819E-02
3.9650,2.17333E-02
3.9660,2.15857E-02
3.9670,2.14392E-02
3.9680,2.12936E-02
3.9690,2.11490E-02
3.9700,2.10053E-02
3.9710,2.08627E-02
3.9720,2.07210E-02
3.9730,2.05802E-02
3.9740,2.04404E-02
3.9750,2.03016E-02
3.9760,2.01637E-02
3.9770,2.00267E-02
3.9780,1.98907E-02
3.9790,1.97555E-02
3.9800,1.96213E-02
3.9810,1.94880E-02
3.9820,1.93556E-02
3.9830,1.92241E-02
3.9840,1.90935E-02
3.9850,1.89638E-02
3.9860,1.88349E-02
3.9870,1.87069E-02
3.9880,1.85798E-02
3.9890,1.84535E-02
3.9900,1.83281E-02
3.9910,1.82036E-02
3.9920,1.80799E-02
3.9930,1.79570E-02
3.9940,1.78350E-02
3.9950,1.77138E-02
3.9960,1.75934E-02
3.9970,1.74738E-02
3.9980,1.73551E-02
3.9990,1.72371E-02
4.0000,1.71199E-02
4.0010,1.70036E-02
4.0020,1.68880E-02
4.0030,1.67732E-02
4.0040,1.66592E-02
4.0050,1.65460E-02
4.0060,1.64335E-02
4.0070,1.63218E-02
4.0080,1.62108E-02
4.0090,1.61006E-02
4.0100,1.59912E-02
4.0110,1.58825E-02
4.0120,1.57745E-02
4.0130,1.56673E-02
4.0140,1.55608E-02
4.0150,1.54550E-02
4.0160,1.53499E-02
4.0170,1.52456E-02
4.0180,1.51419E-02
4.0190,1.50390E-02
4.0200,1.49368E-02
4.0210,1.48352E-02
4.0220,1.47344E-02
4.0230,1.46342E-02
4.0240,1.45347E-02
4.0250,1.44359E-02
4.0260,1.43378E-02
4.0270,1.42403E-02
4.0280,1.41435E-02
4.0290,1.40473E-02
4.0300,1.39518E-02
4.0310,1.38570E-02
4.0320,1.37628E-02
4.0330,1.36692E-02
4.0340,1.35763E-02
4.0350,1.34840E-02
4.0360,1.33923E-02
4.0370,1.33013E-02
4.0380,1.32108E-02
4.0390,1.31210E-02
4.0400,1.30318E-02
4.0410,1.29432E-02
4.0420,1.28552E-02
4.0430,1.27679E-02
4.0440,1.26811E-02
4.0450,1.25949E-02
4.0460,1.25092E-02
4.0470,1.24242E-02
4.0480,1.23397E-02
4.0490,1.22559E-02
4.0500,1.21726E-02
4.0510,1.20898E-02
4.0520,1.20076E-02
4.0530,1.19260E-02
4.0540,1.18449E-02
4.0550,1.17644E-02
4.0560,1.16845E-02
4.0570,1.16050E-02
4.0580,1.15262E-02
4.0590,1.14478E-02
4.0600,1.13700E-02
4.0610,1.12927E-02
4.0620,1.12160E-02
4.0630,1.11398E-02
4.0640,1.10641E-02
4.0650,1.09889E-02
4.0660,1.09142E-02
4.0670,1.08400E-02
4.0680,1.07663E-02
4.0690,1.06932E-02
4.0700,1.06205E-02
4.0710,1.05483E-02
4.0720,1.04767E-02
4.0730,1.04055E-02
4.0740,1.03348E-02
4.0750,1.02646E-02
4.0760,1.01948E-02
4.0770,1.01255E-02
4.0780,1.00567E-02
4.0790,9.98842E-03
4.0800,9.92056E-03
4.0810,9.85316E-03
4.0820,9.78622E-03
4.0830,9.71974E-03
4.0840,9.65371E-03
4.0850,9.58813E-03
4.0860,9.52300E-03
4.0870,9.45832E-03
4.0880,9.39407E-03
4.0890,9.33026E-03
4.0900,9.26689E-03
4.0910,9.20395E-03
4.0920,9.14144E-03
4.0930,9.07936E-03
4.0940,9.01770E-03
4.0950,8.95646E-03
4.0960,8.89564E-03
4.0970,8.83523E-03
4.0980,8.77524E-03
4.0990,8.71565E-03
4.1000,8.65647E-03
4.1010,8.59770E-03
4.1020,8.53932E-03
4.1030,8.48135E-03
4.1040,8.42377E-03
4.1050,8.36658E-03
4.1060,8.30978E-03
4.1070,8.25338E-03
4.1080,8.19735E-03
4.1090,8.14171E-03
4.1100,8.08645E-03
4.1110,8.03156E-03
4.1120,7.97705E-03
4.1130,7.92292E-03
4.1140,7.86915E-03
4.1150,7.81575E-03
4.1160,7.76271E-03
4.1170,7.71003E-03
4.1180,7.65772E-03
4.1190,7.60576E-03
4.1200,7.55416E-03
4.1210,7.50290E-03
4.1220,7.45200E-03
4.1230,7.40145E-03
4.1240,7.35124E-03
4.1250,7.30137E-03
4.1260,7.25185E-03
4.1270,7.20266E-03
4.1280,7.15381E-03
4.1290,7.10529E-03
4.1300,7.05710E-03
4.1310,7.00924E-03
4.1320,6.96171E-03
4.1330,6.91451E-03
4.1340,6.86762E-03
4.1350,6.82106E-03
4.1360,6.77481E-03
4.1370,6.72888E-03
4.1380,6.68326E-03
4.1390,6.63796E-03
4.1400,6.59296E-03
4.1410,6.54827E-03
4.1420,6.50389E-03
4.1430,6.45980E-03
4.1440,6.41602E-03
4.1450,6.37254E-03
4.1460,6.32936E-03
4.1470,6.28647E-03
4.1480,6.24387E-03
4.1490,6.20157E-03
4.1500,6.15955E-03
4.1510,6.11782E-03
4.1520,6.07637E-03
4.1530,6.03521E-03
4.1540,5.99433E-03
4.1550,5.95373E-03
4.1560,5.91340E-03
4.1570,5.87335E-03
4.1580,5.83358E-03
4.1590,5.79407E-03
4.1600,5.75484E-03
4.1610,5.71587E-03
4.1620,5.67717E-03
4.1630,5.63873E-03
4.1640,5.60056E-03
4.1650,5.56264E-03
4.1660,5.52499E-03
4.1670,5.48759E-03
4.1680,5.45045E-03
4.1690,5.41356E-03
4.1700,5.37692E-03
4.1710,5.34053E-03
4.1720,5.30439E-03
4.1730,5.26850E-03
4.1740,5.23285E-03
4.1750,5.19745E-03
4.1760,5.16229E-03
4.1770,5.12737E-03
4.1780,5.09268E-03
4.1790,5.05824E-03
4.1800,5.02402E-03
4.1810,4.99005E-03
4.1820,4.95630E-03
4.1830,4.92278E-03
4.1840,4.88950E-03
4.1850,4.85643E-03
4.1860,4.82360E-03
4.1870,4.79099E-03
4.1880,4.75860E-03
4.1890,4.72643E-03
4.1900,4.69449E-03
4.1910,4.66276E-03
4.1920,4.63124E-03
4.1930,4.59995E-03
4.1940,4.56886E-03
4.1950,4.53799E-03
4.1960,4.50733E-03
4.1970,4.47688E-03
4.1980,4.44663E-03
4.1990,4.41659E-03
4.2000,4.38676E-03
4.2010,4.35713E-03
4.2020,4.32770E-03
4.2030,4.29848E-03
4.2040,4.26945E-03
4.2050,4.24062E-03
4.2060,4.21199E-03
4.2070,4.18355E-03
4.2080,4.15530E-03
4.2090,4.12725E-03
4.2100,4.09939E-03
4.2110,4.07172E-03
4.2120,4.04424E-03
4.2130,4.01695E-03
4.2140,3.98984E-03
4.2150,3.96292E-03
4.2160,3.93618E-03
4.2170,3.90962E-03
4.2180,3.88325E-03
4.2190,3.85705E-03
4.2200,3.83104E-03
4.2210,3.80520E-03
4.2220,3.77953E-03
4.2230,3.75404E-03
4.2240,3.72873E-03
4.2250,3.70359E-03
4.2260,3.67862E-03
4.2270,3.65382E-03
4.2280,3.62918E-03
4.2290,3.60472E-03
4.2300,3.58042E-03
4.2310,3.55629E-03
4.2320,3.53233E-03
4.2330,3.50852E-03
4.2340,3.48488E-03
4.2350,3.46140E-03
4.2360,3.43808E-03
4.2370,3.41492E-03
4.2380,3.39192E-03
4.2390,3.36907E-03
4.2400,3.34638E-03
4.2410,3.32384E-03
4.2420,3.30146E-03
4.2430,3.27923E-03
4.2440,3.25715E-03
4.2450,3.23522E-03
4.2460,3.21344E-03
4.2470,3.19181E-03
4.2480,3.17033E-03
4.2490,3.14899E-03
4.2500,3.12780E-03
4.2510,3.10675E-03
4.2520,3.08585E-03
4.2530,3.06508E-03
4.2540,3.04446E-03
4.2550,3.02398E-03
4.2560,3.00364E-03
4.2570,2.98344E-03
4.2580,2.96337E-03
4.2590,2.94345E-03
4.2600,2.92365E-03
4.2610,2.90400E-03
4.2620,2.88447E-03
4.2630,2.86508E-03
4.2640,2.84582E-03
4.2650,2.82669E-03
4.2660,2.80769E-03
4.2670,2.78883E-03
4.2680,2.77009E-03
4.2690,2.75147E-03
4.2700,2.73299E-03
4.2710,2.71463E-03
4.2720,2.69639E-03
4.2730,2.67828E-03
4.2740,2.66029E-03
4.2750,2.64242E-03
4.2760,2.62468E-03
4.2770,2.60706E-03
4.2780,2.58955E-03
4.2790,2.57217E-03
4.2800,2.55490E-03
4.2810,2.53775E-03
4.2820,2.52072E-03
4.2830,2.50380E-03
4.2840,2.48700E-03
4.2850,2.47031E-03
4.2860,2.45374E-03
4.2870,2.43728E-03
4.2880,2.42093E-03
4.2890,2.40469E-03
4.2900,2.38856E-03
4.2910,2.37254E-03
4.2920,2.35663E-03
4.2930,2.34083E-03
4.2940,2.32514E-03
4.2950,2.30955E-03
4.2960,2.29407E-03
4.2970,2.27869E-03
4.2980,2.26342E-03
4.2990,2.24825E-03
4.3000,2.23318E-03
4.3010,2.21822E-03
4.3020,2.20336E-03
4.3030,2.18860E-03
4.3040,2.17394E-03
4.3050,2.15938E-03
4.3060,2.14491E-03
4.3070,2.13055E-03
4.3080,2.11628E-03
4.3090,2.10211E-03
4.3100,2.08804E-03
4.3110,2.07406E-03
4.3120,2.06018E-03
4.3130,2.04639E-03
4.3140,2.03270E-03
4.3150,2.01909E-03
4.3160,2.00558E-03
4.3170,1.99217E-03
4.3180,1.97884E-03
4.3190,1.96560E-03
4.3200,1.95245E-03
4.3210,1.93940E-03
4.3220,1.92643E-03
4.3230,1.91355E-03
4.3240,1.90075E-03
4.3250,1.88804E-03
4.3260,1.87542E-03
4.3270,1.86289E-03
4.3280,1.85044E-03
4.3290,1.83807E-03
4.3300,1.82579E-03
4.3310,1.81359E-03
4.3320,1.80147E-03
4.3330,1.78944E-03
4.3340,1.77748E-03
4.3350,1.76561E-03
4.3360,1.75382E-03
4.3370,1.74211E-03
4.3380,1.73048E-03
4.3390,1.71892E-03
4.3400,1.70745E-03
4.3410,1.69605E-03
4.3420,1.68473E-03
4.3430,1.67349E-03
4.3440,1.66232E-03
4.3450,1.65123E-03
4.3460,1.64021E-03
4.3470,1.62927E-03
4.3480,1.61840E-03
4.3490,1.60761E-03
4.3500,1.59689E-03
4.3510,1.58624E-03
4.3520,1.57566E-03
4.3530,1.56515E-03
4.3540,1.55472E-03
4.3550,1.54436E-03
4.3560,1.53406E-03
4.3570,1.52384E-03
4.3580,1.51368E-03
4.3590,1.50360E-03
4.3600,1.49358E-03
4.3610,1.48363E-03
4.3620,1.47375E-03
4.3630,1.46393E-03
4.3640,1.45418E-03
4.3650,1.44450E-03
4.3660,1.43488E-03
4.3670,1.42533E-03
4.3680,1.41584E-03
4.3690,1.40641E-03
4.3700,1.39705E-03
4.3710,1.38775E-03
4.3720,1.37852E-03
4.3730,1.36935E-03
4.3740,1.36024E-03
4.3750,1.35119E-03
4.3760,1.34220E-03
4.3770,1.33327E-03
4.3780,1.32441E-03
4.3790,1.31560E-03
4.3800,1.30685E-03
4.3810,1.29816E-03
4.3820,1.28953E-03
4.3830,1.28096E-03
4.3840,1.27245E-03
4.3850,1.26399E-03
4.3860,1.25559E-03
4.3870,1.24725E-03
4.3880,1.23896E-03
4.3890,1.23073E-03
4.3900,1.22256E-03
4.3910,1.21444E-03
4.3920,1.20638E-03
4.3930,1.19836E-03
4.3940,1.19041E-03
4.3950,1.18251E-03
4.3960,1.17466E-03
4.3970,1.16686E-03
4.3980,1.15912E-03
4.3990,1.15142E-03
4.4000,1.14378E-03
4.4010,1.13620E-03
4.4020,1.12866E-03
4.4030,1.12117E-03
4.4040,1.11374E-03
4.4050,1.10635E-03
4.4060,1.09901E-03
4.4070,1.09173E-03
4.4080,1.08449E-03
4.4090,1.07730E-03
4.4100,1.07016E-03
4.4110,1.06307E-03
4.4120,1.05602E-03
4.4130,1.04903E-03
4.4140,1.04208E-03
4.4150,1.03517E-03
4.4160,1.02832E-03
4.4170,1.02150E-03
4.4180,1.01474E-03
4.4190,1.00802E-03
4.4200,1.00135E-03
4.4210,9.94717E-04
4.4220,9.88132E-04
4.4230,9.81592E-04
4.4240,9.75096E-04
4.4250,9.68643E-04
4.4260,9.62234E-04
4.4270,9.55867E-04
4.4280,9.49544E-04
4.4290,9.43263E-04
4.4300,9.37025E-04
4.4310,9.30828E-04
4.4320,9.24673E-04
4.4330,9.18559E-04
4.4340,9.12487E-04
4.4350,9.06455E-04
4.4360,9.00464E-04
4.4370,8.94513E-04
4.4380,8.88602E-04
4.4390,8.82730E-04
4.4400,8.76898E-04
4.4410,8.71106E-04
4.4420,8.65352E-04
4.4430,8.59637E-04
4.4440,8.53960E-04
4.4450,8.48321E-04
4.4460,8.42720E-04
4.4470,8.37157E-04
4.4480,8.31631E-04
4.4490,8.26142E-04
4.4500,8.20690E-04
4.4510,8.15275E-04
4.4520,8.09895E-04
4.4530,8.04552E-04
4.4540,7.99245E-04
4.4550,7.93974E-04
4.4560,7.88737E-04
4.4570,7.83536E-04
4.4580,7.78370E-04
4.4590,7.73238E-04
4.4600,7.68141E-04
4.4610,7.63078E-04
4.4620,7.58049E-04
4.4630,7.53054E-04
4.4640,7.48092E-04
4.4650,7.43163E-04
4.4660,7.38267E-04
4.4670,7.33404E-04
4.4680,7.28574E-04
4.4690,7.23776E-04
4.4700,7.19010E-04
4.4710,7.14276E-04
4.4720,7.09574E-04
4.4730,7.04903E-04
4.4740,7.00264E-04
4.4750,6.95655E-04
4.4760,6.91078E-04
4.4770,6.86531E-04
4.4780,6.82014E-04
4.4790,6.77528E-04
4.4800,6.73072E-04
4.4810,6.68645E-04
4.4820,6.64249E-04
4.4830,6.59881E-04
4.4840,6.55543E-04
4.4850,6.51234E-04
4.4860,6.46953E-04
4.4870,6.42701E-04
4.4880,6.38478E-04
4.4890,6.34283E-04
4.4900,6.30116E-04
4.4910,6.25977E-04
4.4920,6.21865E-04
4.4930,6.17781E-04
4.4940,6.13724E-04
4.4950,6.09694E-04
4.4960,6.05691E-04
4.4970,6.01715E-04
4.4980,5.97766E-04
4.4990,5.93843E-04
4.5000,5.89946E-04
4.5010,5.86075E-04
4.5020,5.82230E-04
4.5030,5.78410E-04
4.5040,5.74616E-04
4.5050,5.70847E-04
4.5060,5.67104E-04
4.5070,5.63385E-04
4.5080,5.59692E-04
4.5090,5.56023E-04
4.5100,5.52378E-04
4.5110,5.48758E-04
4.5120,5.45162E-04
4.5130,5.41589E-04
4.5140,5.38041E-04
4.5150,5.34516E-04
4.5160,5.31015E-04
4.5170,5.27537E-04
4.5180,5.24083E-04
4.5190,5.20651E-04
4.5200,5.17242E-04
4.5210,5.13856E-04
4.5220,5.10493E-04
4.5230,5.07151E-04
4.5240,5.03832E-04
4.5250,5.00536E-04
4.5260,4.97261E-04
4.5270,4.94008E-04
4.5280,4.90776E-04
4.5290,4.87567E-04
4.5300,4.84378E-04
4.5310,4.81211E-04
4.5320,4.78065E-04
4.5330,4.74939E-04
4.5340,4.71835E-04
4.5350,4.68751E-04
4.5360,4.65688E-04
4.5370,4.62645E-04
4.5380,4.59622E-04
4.5390,4.56620E-04
4.5400,4.53637E-04
4.5410,4.50674E-04
4.5420,4.47731E-04
4.5430,4.44807E-04
4.5440,4.41903E-04
4.5450,4.39019E-04
4.5460,4.36153E-04
4.5470,4.33306E-04
4.5480,4.30479E-04
4.5490,4.27670E-04
4.5500,4.24879E-04
4.5510,4.22108E-04
4.5520,4.19354E-04
4.5530,4.16619E-04
4.5540,4.13902E-04
4.5550,4.11203E-04
4.5560,4.08523E-04
4.5570,4.05859E-04
4.5580,4.03214E-04
4.5590,4.00586E-04
4.5600,3.97976E-04
4.5610,3.95382E-04
4.5620,3.92806E-04
4.5630,3.90247E-04
4.5640,3.87706E-04
4.5650,3.85180E-04
4.5660,3.82672E-04
4.5670,3.80180E-04
4.5680,3.77705E-04
4.5690,3.75247E-04
4.5700,3.72804E-04
4.5710,3.70378E-04
4.5720,3.67968E-04
4.5730,3.65573E-04
4.5740,3.63195E-04
4.5750,3.60832E-04
4.5760,3.58485E-04
4.5770,3.56154E-04
4.5780,3.53838E-04
4.5790,3.51537E-04
4.5800,3.49252E-04
4.5810,3.46981E-04
4.5820,3.44726E-04
4.5830,3.42486E-04
4.5840,3.40260E-04
4.5850,3.38049E-04
4.5860,3.35853E-04
4.5870,3.33671E-04
4.5880,3.31504E-04
4.5890,3.29351E-04
4.5900,3.27213E-04
4.5910,3.25088E-04
4.5920,3.22978E-04
4.5930,3.20881E-04
4.5940,3.18798E-04
4.5950,3.16729E-04
4.5960,3.14674E-04
4.5970,3.12633E-04
4.5980,3.10604E-04
4.5990,3.08590E-04
4.6000,3.06588E-04
4.6010,3.04600E-04
4.6020,3.02625E-04
4.6030,3.00663E-04
4.6040,2.98714E-04
4.6050,2.96777E-04
4.6060,2.94854E-04
4.6070,2.92943E-04
4.6080,2.91045E-04
4.6090,2.89159E-04
4.6100,2.87286E-04
4.6110,2.85425E-04
4.6120,2.83577E-04
4.6130,2.81740E-04
4.6140,2.79916E-04
4.6150,2.78104E-04
4.6160,2.76303E-04
4.6170,2.74515E-04
4.6180,2.72738E-04
4.6190,2.70973E-04
4.6200,2.69220E-04
4.6210,2.67478E-04
4.6220,2.65748E-04
4.6230,2.64029E-04
4.6240,2.62322E-04
4.6250,2.60625E-04
4.6260,2.58940E-04
4.6270,2.57266E-04
4.6280,2.55603E-04
4.6290,2.53951E-04
4.6300,2.52310E-04
4.6310,2.50680E-04
4.6320,2.49060E-04
4.6330,2.47451E-04
4.6340,2.45852E-04
4.6350,2.44265E-04
4.6360,2.42687E-04
4.6370,2.41120E-04
4.6380,2.39563E-04
4.6390,2.38017E-04
4.6400,2.36480E-04
4.6410,2.34954E-04
4.6420,2.33438E-04
4.6430,2.31932E-04
4.6440,2.30435E-04
4.6450,2.28949E-04
4.6460,2.27472E-04
4.6470,2.26005E-04
4.6480,2.24547E-04
4.6490,2.23100E-04
4.6500,2.21661E-04
4.6510,2.20232E-04
4.6520,2.18813E-04
4.6530,2.17403E-04
4.6540,2.16002E-04
4.6550,2.14610E-04
4.6560,2.13227E-04
4.6570,2.11854E-04
4.6580,2.10489E-04
4.6590,2.09134E-04
4.6600,2.07787E-04
4.6610,2.06449E-04
4.6620,2.05120E-04
4.6630,2.03800E-04
4.6640,2.02488E-04
4.6650,2.01185E-04
4.6660,1.99890E-04
4.6670,1.98604E-04
4.6680,1.97326E-04
4.6690,1.96057E-04
4.6700,1.94796E-04
4.6710,1.93544E-04
4.6720,1.92299E-04
4.6730,1.91063E-04
4.6740,1.89834E-04
4.6750,1.88614E-04
4.6760,1.87402E-04
4.6770,1.86198E-04
4.6780,1.85001E-04
4.6790,1.83813E-04
4.6800,1.82632E-04
4.6810,1.81459E-04
4.6820,1.80294E-04
4.6830,1.79136E-04
4.6840,1.77986E-04
4.6850,1.76843E-04
4.6860,1.75708E-04
4.6870,1.74580E-04
4.6880,1.73460E-04
4.6890,1.72347E-04
4.6900,1.71241E-04
4.6910,1.70142E-04
4.6920,1.69051E-04
4.6930,1.67967E-04
4.6940,1.66889E-04
4.6950,1.65819E-04
4.6960,1.64756E-04
4.6970,1.63700E-04
4.6980,1.62651E-04
4.6990,1.61608E-04
4.7000,1.60572E-04
4.7010,1.59544E-04
4.7020,1.58521E-04
4.7030,1.57506E-04
4.7040,1.56497E-04
4.7050,1.55495E-04
4.7060,1.54499E-04
4.7070,1.53510E-04
4.7080,1.52527E-04
4.7090,1.51551E-04
4.7100,1.50581E-04
4.7110,1.49617E-04
4.7120,1.48659E-04
4.7130,1.47708E-04
4.7140,1.46763E-04
4.7150,1.45825E-04
4.7160,1.44892E-04
4.7170,1.43965E-04
4.7180,1.43045E-04
4.7190,1.42130E-04
4.7200,1.41221E-04
4.7210,1.40319E-04
4.7220,1.39422E-04
4.7230,1.38531E-04
4.7240,1.37646E-04
4.7250,1.36766E-04
4.7260,1.35893E-04
4.7270,1.35025E-04
4.7280,1.34162E-04
4.7290,1.33305E-04
4.7300,1.32454E-04
4.7310,1.31609E-04
4.7320,1.30768E-04
4.7330,1.29934E-04
4.7340,1.29105E-04
4.7350,1.28281E-04
4.7360,1.27462E-04
4.7370,1.26649E-04
4.7380,1.25841E-04
4.7390,1.25038E-04
4.7400,1.24241E-04
4.7410,1.23449E-04
4.7420,1.22662E-04
4.7430,1.21880E-04
4.7440,1.21103E-04
4.7450,1.20331E-04
4.7460,1.19564E-04
4.7470,1.18802E-04
4.7480,1.18045E-04
4.7490,1.17293E-04
4.7500,1.16546E-04
4.7510,1.15804E-04
4.7520,1.15066E-04
4.7530,1.14334E-04
4.7540,1.13606E-04
4.7550,1.12882E-04
4.7560,1.12164E-04
4.7570,1.11450E-04
4.7580,1.10741E-04
4.7590,1.10036E-04
4.7600,1.09336E-04
4.7610,1.08641E-04
4.7620,1.07950E-04
4.7630,1.07263E-04
4.7640,1.06581E-04
4.7650,1.05903E-04
4.7660,1.05230E-04
4.7670,1.04561E-04
4.7680,1.03897E-04
4.7690,1.03236E-04
4.7700,1.02580E-04
4.7710,1.01928E-04
4.7720,1.01281E-04
4.7730,1.00638E-04
4.7740,9.99984E-05
4.7750,9.93633E-05
4.7760,9.87324E-05
4.7770,9.81055E-05
4.7780,9.74827E-05
4.7790,9.68639E-05
4.7800,9.62491E-05
4.7810,9.56383E-05
4.7820,9.50315E-05
4.7830,9.44285E-05
4.7840,9.38295E-05
4.7850,9.32343E-05
4.7860,9.26430E-05
4.7870,9.20555E-05
4.7880,9.14718E-05
4.7890,9.08919E-05
4.7900,9.03157E-05
4.7910,8.97433E-05
4.7920,8.91745E-05
4.7930,8.86094E-05
4.7940,8.80480E-05
4.7950,8.74901E-05
4.7960,8.69359E-05
4.7970,8.63853E-05
4.7980,8.58382E-05
4.7990,8.52946E-05
4.8000,8.47546E-05
4.8010,8.42180E-05
4.8020,8.36849E-05
4.8030,8.31552E-05
4.8040,8.26290E-05
4.8050,8.21061E-05
4.8060,8.15866E-05
4.8070,8.10705E-05
4.8080,8.05577E-05
4.8090,8.00482E-05
4.8100,7.95419E-05
4.8110,7.90390E-05
4.8120,7.85393E-05
4.8130,7.80427E-05
4.8140,7.75494E-05
4.8150,7.70593E-05
4.8160,7.65723E-05
4.8170,7.60885E-05
4.8180,7.56078E-05
4.8190,7.51301E-05
4.8200,7.46556E-05
4.8210,7.41841E-05
4.8220,7.37156E-05
4.8230,7.32502E-05
4.8240,7.27877E-05
4.8250,7.23282E-05
4.8260,7.18717E-05
4.8270,7.14181E-05
4.8280,7.09674E-05
4.8290,7.05196E-05
4.8300,7.00747E-05
4.8310,6.96327E-05
4.8320,6.91935E-05
4.8330,6.87571E-05
4.8340,6.83235E-05
4.8350,6.78927E-05
4.8360,6.74647E-05
4.8370,6.70394E-05
4.8380,6.66169E-05
4.8390,6.61971E-05
4.8400,6.57799E-05
4.8410,6.53655E-05
4.8420,6.49537E-05
4.8430,6.45445E-05
4.8440,6.41380E-05
4.8450,6.37341E-05
4.8460,6.33328E-05
4.8470,6.29340E-05
4.8480,6.25378E-05
4.8490,6.21442E-05
4.8500,6.17530E-05
4.8510,6.13644E-05
4.8520,6.09783E-05
4.8530,6.05946E-05
4.8540,6.02134E-05
4.8550,5.98347E-05
4.8560,5.94583E-05
4.8570,5.90844E-05
4.8580,5.87129E-05
4.8590,5.83438E-05
4.8600,5.79770E-05
4.8610,5.76126E-05
4.8620,5.72505E-05
4.8630,5.68907E-05
4.8640,5.65332E-05
4.8650,5.61781E-05
4.8660,5.58252E-05
4.8670,5.54745E-05
4.8680,5.51261E-05
4.8690,5.47799E-05
4.8700,5.44360E-05
4.8710,5.40942E-05
4.8720,5.37546E-05
4.8730,5.34172E-05
4.8740,5.30820E-05
4.8750,5.27489E-05
4.8760,5.24179E-05
4.8770,5.20890E-05
4.8780,5.17623E-05
4.8790,5.14376E-05
4.8800,5.11150E-05
4.8810,5.07945E-05
4.8820,5.04760E-05
4.8830,5.01595E-05
4.8840,4.98451E-05
4.8850,4.95327E-05
4.8860,4.92223E-05
4.8870,4.89138E-05
4.8880,4.86073E-05
4.8890,4.83028E-05
4.8900,4.80002E-05
4.8910,4.76996E-05
4.8920,4.74009E-05
4.8930,4.71040E-05
4.8940,4.68091E-05
4.8950,4.65161E-05
4.8960,4.62249E-05
4.8970,4.59356E-05
4.8980,4.56481E-05
4.8990,4.53624E-05
4.9000,4.50786E-05
4.9010,4.47966E-05
4.9020,4.45164E-05
4.9030,4.42380E-05
4.9040,4.39613E-05
4.9050,4.36864E-05
4.9060,4.34133E-05
4.9070,4.31418E-05
4.9080,4.28722E-05
4.9090,4.26042E-05
4.9100,4.23380E-05
4.9110,4.20734E-05
4.9120,4.18105E-05
4.9130,4.15493E-05
4.9140,4.12898E-05
4.9150,4.10319E-05
4.9160,4.07756E-05
4.9170,4.05210E-05
4.9180,4.02680E-05
4.9190,4.00166E-05
4.9200,3.97669E-05
4.9210,3.95187E-05
4.9220,3.92720E-05
4.9230,3.90270E-05
4.9240,3.87835E-05
4.9250,3.85415E-05
4.9260,3.83011E-05
4.9270,3.80622E-05
4.9280,3.78249E-05
4.9290,3.75890E-05
4.9300,3.73546E-05
4.9310,3.71218E-05
4.9320,3.68904E-05
4.9330,3.66604E-05
4.9340,3.64320E-05
4.9350,3.62049E-05
4.9360,3.59794E-05
4.9370,3.57552E-05
4.9380,3.55325E-05
4.9390,3.53112E-05
4.9400,3.50913E-05
4.9410,3.48728E-05
4.9420,3.46557E-05
4.9430,3.44399E-05
4.9440,3.42255E-05
4.9450,3.40125E-05
4.9460,3.38008E-05
4.9470,3.35905E-05
4.9480,3.33815E-05
4.9490,3.31738E-05
4.9500,3.29675E-05
4.9510,3.27624E-05
4.9520,3.25587E-05
4.9530,3.23562E-05
4.9540,3.21551E-05
4.9550,3.19552E-05
4.9560,3.17565E-05
4.9570,3.15591E-05
4.9580,3.13630E-05
4.9590,3.11681E-05
4.9600,3.09745E-05
4.9610,3.07820E-05
4.9620,3.05908E-05
4.9630,3.04008E-05
4.9640,3.02120E-05
4.9650,3.00244E-05
4.9660,2.98380E-05
4.9670,2.96528E-05
4.9680,2.94687E-05
4.9690,2.92858E-05
4.9700,2.91040E-05
4.9710,2.89234E-05
4.9720,2.87440E-05
4.9730,2.85656E-05
4.9740,2.83884E-05
4.9750,2.82124E-05
4.9760,2.80374E-05
4.9770,2.78635E-05
4.9780,2.76908E-05
4.9790,2.75191E-05
4.9800,2.73485E-05
4.9810,2.71790E-05
4.9820,2.70106E-05
4.9830,2.68432E-05
4.9840,2.66769E-05
4.9850,2.65116E-05
4.9860,2.63474E-05
4.9870,2.61842E-05
4.9880,2.60220E-05
4.9890,2.58608E-05
4.9900,2.57007E-05
4.9910,2.55416E-05
4.9920,2.53835E-05
4.9930,2.52264E-05
4.9940,2.50702E-05
4.9950,2.49151E-05
4.9960,2.47609E-05
4.9970,2.46077E-05
4.9980,2.44555E-05
4.9990,2.43042E-05
5.0000,2.41539E-05
5.0010,2.40046E-05
5.0020,2.38561E-05
5.0030,2.37086E-05
5.0040,2.35621E-05
5.0050,2.34164E-05
5.0060,2.32717E-05
5.0070,2.31279E-05
5.0080,2.29850E-05
5.0090,2.28430E-05
5.0100,2.27018E-05
5.0110,2.25616E-05
5.0120,2.24223E-05
5.0130,2.22838E-05
5.0140,2.21462E-05
5.0150,2.20094E-05
5.0160,2.18736E-05
5.0170,2.17385E-05
5.0180,2.16044E-05
5.0190,2.14710E-05
5.0200,2.13385E-05
5.0210,2.12069E-05
5.0220,2.10761E-05
5.0230,2.09460E-05
5.0240,2.08168E-05
5.0250,2.06885E-05
5.0260,2.05609E-05
5.0270,2.04341E-05
5.0280,2.03081E-05
5.0290,2.01829E-05
5.0300,2.00585E-05
5.0310,1.99349E-05
5.0320,1.98121E-05
5.0330,1.96900E-05
5.0340,1.95687E-05
5.0350,1.94481E-05
5.0360,1.93283E-05
5.0370,1.92093E-05
5.0380,1.90910E-05
5.0390,1.89734E-05
5.0400,1.88566E-05
5.0410,1.87405E-05
5.0420,1.86252E-05
5.0430,1.85105E-05
5.0440,1.83966E-05
5.0450,1.82834E-05
5.0460,1.81709E-05
5.0470,1.80591E-05
5.0480,1.79481E-05
5.0490,1.78377E-05
5.0500,1.77280E-05
5.0510,1.76189E-05
5.0520,1.75106E-05
5.0530,1.74030E-05
5.0540,1.72960E-05
5.0550,1.71897E-05
5.0560,1.70840E-05
5.0570,1.69790E-05
5.0580,1.68747E-05
5.0590,1.67710E-05
5.0600,1.66680E-05
5.0610,1.65656E-05
5.0620,1.64639E-05
5.0630,1.63628E-05
5.0640,1.62623E-05
5.0650,1.61624E-05
5.0660,1.60632E-05
5.0670,1.59646E-05
5.0680,1.58666E-05
5.0690,1.57693E-05
5.0700,1.56725E-05
5.0710,1.55763E-05
5.0720,1.54808E-05
5.0730,1.53858E-05
5.0740,1.52914E-05
5.0750,1.51977E-05
5.0760,1.51045E-05
5.0770,1.50118E-05
5.0780,1.49198E-05
5.0790,1.48283E-05
5.0800,1.47375E-05
5.0810,1.46471E-05
5.0820,1.45574E-05
5.0830,1.44682E-05
5.0840,1.43795E-05
5.0850,1.42914E-05
5.0860,1.42039E-05
5.0870,1.41169E-05
5.0880,1.40304E-05
5.0890,1.39445E-05
5.0900,1.38591E-05
5.0910,1.37743E-05
5.0920,1.36900E-05
5.0930,1.36062E-05
5.0940,1.35229E-05
5.0950,1.34402E-05
5.0960,1.33579E-05
5.0970,1.32762E-05
5.0980,1.31950E-05
5.0990,1.31143E-05
5.1000,1.30341E-05
5.1010,1.29544E-05
5.1020,1.28751E-05
5.1030,1.27964E-05
5.1040,1.27182E-05
5.1050,1.26404E-05
5.1060,1.25632E-05
5.1070,1.24864E-05
5.1080,1.24101E-05
5.1090,1.23343E-05
5.1100,1.22589E-05
5.1110,1.21840E-05
5.1120,1.21096E-05
5.1130,1.20357E-05
5.1140,1.19622E-05
5.1150,1.18891E-05
5.1160,1.18165E-05
5.1170,1.17444E-05
5.1180,1.16727E-05
5.1190,1.16015E-05
5.1200,1.15307E-05
5.1210,1.14603E-05
5.1220,1.13904E-05
5.1230,1.13209E-05
5.1240,1.12518E-05
5.1250,1.11832E-05
5.1260,1.11150E-05
5.1270,1.10472E-05
5.1280,1.09798E-05
5.1290,1.09129E-05
5.1300,1.08464E-05
5.1310,1.07803E-05
5.1320,1.07145E-05
5.1330,1.06493E-05
5.1340,1.05844E-05
5.1350,1.05199E-05
5.1360,1.04558E-05
5.1370,1.03921E-05
5.1380,1.03288E-05
5.1390,1.02659E-05
5.1400,1.02034E-05
5.1410,1.01412E-05
5.1420,1.00795E-05
5.1430,1.00181E-05
5.1440,9.95716E-06
5.1450,9.89655E-06
5.1460,9.83632E-06
5.1470,9.77647E-06
5.1480,9.71699E-06
5.1490,9.65787E-06
5.1500,9.59912E-06
5.1510,9.54073E-06
5.1520,9.48271E-06
5.1530,9.42504E-06
5.1540,9.36773E-06
5.1550,9.31078E-06
5.1560,9.25418E-06
5.1570,9.19792E-06
5.1580,9.14202E-06
5.1590,9.08646E-06
5.1600,9.03124E-06
5.1610,8.97637E-06
5.1620,8.92184E-06
5.1630,8.86764E-06
5.1640,8.81378E-06
5.1650,8.76025E-06
5.1660,8.70705E-06
5.1670,8.65418E-06
5.1680,8.60163E-06
5.1690,8.54941E-06
5.1700,8.49752E-06
5.1710,8.44594E-06
5.1720,8.39468E-06
5.1730,8.34374E-06
5.1740,8.29312E-06
5.1750,8.24280E-06
5.1760,8.19280E-06
5.1770,8.14310E-06
5.1780,8.09371E-06
5.1790,8.04463E-06
5.1800,7.99585E-06
5.1810,7.94737E-06
5.1820,7.89919E-06
5.1830,7.85131E-06
5.1840,7.80372E-06
5.1850,7.75642E-06
5.1860,7.70942E-06
5.1870,7.66270E-06
5.1880,7.61628E-06
5.1890,7.57014E-06
5.1900,7.52428E-06
5.1910,7.47871E-06
5.1920,7.43342E-06
5.1930,7.38840E-06
5.1940,7.34367E-06
5.1950,7.29921E-06
5.1960,7.25502E-06
5.1970,7.21111E-06
5.1980,7.16746E-06
5.1990,7.12409E-06
5.2000,7.08098E-06
5.2010,7.03814E-06
5.2020,6.99556E-06
5.2030,6.95324E-06
5.2040,6.91118E-06
5.2050,6.86938E-06
5.2060,6.82784E-06
5.2070,6.78656E-06
5.2080,6.74553E-06
5.2090,6.70475E-06
5.2100,6.66422E-06
5.2110,6.62394E-06
5.2120,6.58391E-06
5.2130,6.54412E-06
5.2140,6.50458E-06
5.2150,6.46528E-06
5.2160,6.42622E-06
5.2170,6.38741E-06
5.2180,6.34883E-06
5.2190,6.31049E-06
5.2200,6.27238E-06
5.2210,6.23451E-06
5.2220,6.19687E-06
5.2230,6.15946E-06
5.2240,6.12228E-06
5.2250,6.08533E-06
5.2260,6.04861E-06
5.2270,6.01211E-06
5.2280,5.97584E-06
5.2290,5.93978E-06
5.2300,5.90395E-06
5.2310,5.86834E-06
5.2320,5.83295E-06
5.2330,5.79777E-06
5.2340,5.76282E-06
5.2350,5.72807E-06
5.2360,5.69354E-06
5.2370,5.65922E-06
5.2380,5.62511E-06
5.2390,5.59121E-06
5.2400,5.55751E-06
5.2410,5.52403E-06
5.2420,5.49074E-06
5.2430,5.45767E-06
5.2440,5.42479E-06
5.2450,5.39212E-06
5.2460,5.35964E-06
5.2470,5.32737E-06
5.2480,5.29529E-06
5.2490,5.26341E-06
5.2500,5.23173E-06
5.2510,5.20023E-06
5.2520,5.16894E-06
5.2530,5.13783E-06
5.2540,5.10691E-06
5.2550,5.07618E-06
5.2560,5.04564E-06
5.2570,5.01529E-06
5.2580,4.98512E-06
5.2590,4.95514E-06
5.2600,4.92534E-06
5.2610,4.89572E-06
5.2620,4.86629E-06
5.2630,4.83703E-06
5.2640,4.80795E-06
5.2650,4.77905E-06
5.2660,4.75033E-06
5.2670,4.72178E-06
5.2680,4.69341E-06
5.2690,4.66521E-06
5.2700,4.63718E-06
5.2710,4.60932E-06
5.2720,4.58164E-06
5.2730,4.55412E-06
5.2740,4.52677E-06
5.2750,4.49959E-06
5.2760,4.47257E-06
5.2770,4.44572E-06
5.2780,4.41903E-06
5.2790,4.39251E-06
5.2800,4.36615E-06
5.2810,4.33994E-06
5.2820,4.31390E-06
5.2830,4.28802E-06
5.2840,4.26229E-06
5.2850,4.23673E-06
5.2860,4.21131E-06
5.2870,4.18605E-06
5.2880,4.16095E-06
5.2890,4.13600E-06
5.2900,4.11120E-06
5.2910,4.08655E-06
5.2920,4.06206E-06
5.2930,4.03771E-06
5.2940,4.01351E-06
5.2950,3.98946E-06
5.2960,3.96555E-06
5.2970,3.94179E-06
5.2980,3.91818E-06
5.2990,3.89471E-06
5.3000,3.87138E-06
5.3010,3.84819E-06
5.3020,3.82514E-06
5.3030,3.80224E-06
5.3040,3.77947E-06
5.3050,3.75685E-06
5.3060,3.73436E-06
5.3070,3.71200E-06
5.3080,3.68979E-06
5.3090,3.66771E-06
5.3100,3.64576E-06
5.3110,3.62394E-06
5.3120,3.60226E-06
5.3130,3.58071E-06
5.3140,3.55930E-06
5.3150,3.53801E-06
5.3160,3.51685E-06
5.3170,3.49582E-06
5.3180,3.47492E-06
5.3190,3.45414E-06
5.3200,3.43349E-06
5.3210,3.41297E-06
5.3220,3.39257E-06
5.3230,3.37230E-06
5.3240,3.35214E-06
5.3250,3.33211E-06
5.3260,3.31221E-06
5.3270,3.29242E-06
5.3280,3.27275E-06
5.3290,3.25321E-06
5.3300,3.23378E-06
5.3310,3.21447E-06
5.3320,3.19527E-06
5.3330,3.17619E-06
5.3340,3.15723E-06
5.3350,3.13839E-06
5.3360,3.11965E-06
5.3370,3.10104E-06
5.3380,3.08253E-06
5.3390,3.06414E-06
5.3400,3.04585E-06
5.3410,3.02768E-06
5.3420,3.00962E-06
5.3430,2.99167E-06
5.3440,2.97383E-06
5.3450,2.95609E-06
5.3460,2.93847E-06
5.3470,2.92095E-06
5.3480,2.90353E-06
5.3490,2.88622E-06
5.3500,2.86902E-06
5.3510,2.85192E-06
5.3520,2.83492E-06
5.3530,2.81803E-06
5.3540,2.80124E-06
5.3550,2.78455E-06
5.3560,2.76796E-06
5.3570,2.75148E-06
5.3580,2.73509E-06
5.3590,2.71880E-06
5.3600,2.70261E-06
5.3610,2.68652E-06
5.3620,2.67052E-06
5.3630,2.65462E-06
5.3640,2.63882E-06
5.3650,2.62311E-06
5.3660,2.60750E-06
5.3670,2.59199E-06
5.3680,2.57656E-06
5.3690,2.56123E-06
5.3700,2.54600E-06
5.3710,2.53085E-06
5.3720,2.51580E-06
5.3730,2.50083E-06
5.3740,2.48596E-06
5.3750,2.47118E-06
5.3760,2.45649E-06
5.3770,2.44188E-06
5.3780,2.42736E-06
5.3790,2.41294E-06
5.3800,2.39859E-06
5.3810,2.38434E-06
5.3820,2.37017E-06
5.3830,2.35609E-06
5.3840,2.34209E-06
5.3850,2.32818E-06
5.3860,2.31435E-06
5.3870,2.30060E-06
5.3880,2.28694E-06
5.3890,2.27335E-06
5.3900,2.25986E-06
5.3910,2.24644E-06
5.3920,2.23310E-06
5.3930,2.21984E-06
5.3940,2.20667E-06
5.3950,2.19357E-06
5.3960,2.18055E-06
5.3970,2.16761E-06
5.3980,2.15475E-06
5.3990,2.14197E-06
5.4000,2.12926E-06
5.4010,2.11663E-06
5.4020,2.10408E-06
5.4030,2.09160E-06
5.4040,2.07919E-06
5.4050,2.06686E-06
5.4060,2.05461E-06
5.4070,2.04243E-06
5.4080,2.03032E-06
5.4090,2.01829E-06
5.4100,2.00632E-06
5.4110,1.99443E-06
5.4120,1.98262E-06
5.4130,1.97087E-06
5.4140,1.95919E-06
5.4150,1.94759E-06
5.4160,1.93605E-06
5.4170,1.92458E-06
5.4180,1.91318E-06
5.4190,1.90185E-06
5.4200,1.89059E-06
5.4210,1.87940E-06
5.4220,1.86827E-06
5.4230,1.85721E-06
5.4240,1.84622E-06
5.4250,1.83529E-06
5.4260,1.82443E-06
5.4270,1.81363E-06
5.4280,1.80290E-06
5.4290,1.79224E-06
5.4300,1.78163E-06
5.4310,1.77109E-06
5.4320,1.76062E-06
5.4330,1.75020E-06
5.4340,1.73985E-06
5.4350,1.72957E-06
5.4360,1.71934E-06
5.4370,1.70918E-06
5.4380,1.69907E-06
5.4390,1.68903E-06
5.4400,1.67904E-06
5.4410,1.66912E-06
5.4420,1.65926E-06
5.4430,1.64945E-06
5.4440,1.63971E-06
5.4450,1.63002E-06
5.4460,1.62039E-06
5.4470,1.61082E-06
5.4480,1.60131E-06
5.4490,1.59185E-06
5.4500,1.58245E-06
5.4510,1.57311E-06
5.4520,1.56382E-06
5.4530,1.55459E-06
5.4540,1.54541E-06
5.4550,1.53629E-06
5.4560,1.52722E-06
5.4570,1.51821E-06
5.4580,1.50925E-06
5.4590,1.50034E-06
5.4600,1.49149E-06
5.4610,1.48269E-06
5.4620,1.47395E-06
5.4630,1.46525E-06
5.4640,1.45661E-06
5.4650,1.44802E-06
5.4660,1.43948E-06
5.4670,1.43100E-06
5.4680,1.42256E-06
5.4690,1.41417E-06
5.4700,1.40584E-06
5.4710,1.39755E-06
5.4720,1.38932E-06
5.4730,1.38113E-06
5.4740,1.37299E-06
5.4750,1.36490E-06
5.4760,1.35686E-06
5.4770,1.34887E-06
5.4780,1.34092E-06
5.4790,1.33303E-06
5.4800,1.32517E-06
5.4810,1.31737E-06
5.4820,1.30961E-06
5.4830,1.30190E-06
5.4840,1.29424E-06
5.4850,1.28662E-06
5.4860,1.27905E-06
5.4870,1.27152E-06
5.4880,1.26404E-06
5.4890,1.25660E-06
5.4900,1.24920E-06
5.4910,1.24185E-06
5.4920,1.23455E-06
5.4930,1.22729E-06
5.4940,1.22007E-06
5.4950,1.21289E-06
5.4960,1.20576E-06
5.4970,1.19867E-06
5.4980,1.19162E-06
5.4990,1.18462E-06
5.5000,1.17765E-06
5.5010,1.17073E-06
5.5020,1.16385E-06
5.5030,1.15701E-06
5.5040,1.15021E-06
5.5050,1.14345E-06
5.5060,1.13673E-06
5.5070,1.13005E-06
5.5080,1.12341E-06
5.5090,1.11681E-06
5.5100,1.11025E-06
5.5110,1.10373E-06
5.5120,1.09725E-06
5.5130,1.09081E-06
5.5140,1.08440E-06
5.5150,1.07804E-06
5.5160,1.07171E-06
5.5170,1.06542E-06
5.5180,1.05916E-06
5.5190,1.05295E-06
5.5200,1.04677E-06
5.5210,1.04063E-06
5.5220,1.03452E-06
5.5230,1.02845E-06
5.5240,1.02242E-06
5.5250,1.01642E-06
5.5260,1.01046E-06
5.5270,1.00453E-06
5.5280,9.98641E-07
5.5290,9.92785E-07
5.5300,9.86964E-07
5.5310,9.81178E-07
5.5320,9.75426E-07
5.5330,9.69708E-07
5.5340,9.64024E-07
5.5350,9.58374E-07
5.5360,9.52758E-07
5.5370,9.47174E-07
5.5380,9.41625E-07
5.5390,9.36108E-07
5.5400,9.30624E-07
5.5410,9.25172E-07
5.5420,9.19753E-07
5.5430,9.14366E-07
5.5440,9.09011E-07
5.5450,9.03688E-07
5.5460,8.98397E-07
5.5470,8.93137E-07
5.5480,8.87908E-07
5.5490,8.82711E-07
5.5500,8.77544E-07
5.5510,8.72408E-07
5.5520,8.67302E-07
5.5530,8.62227E-07
5.5540,8.57181E-07
5.5550,8.52166E-07
5.5560,8.47181E-07
5.5570,8.42225E-07
5.5580,8.37298E-07
5.5590,8.32401E-07
5.5600,8.27533E-07
5.5610,8.22693E-07
5.5620,8.17883E-07
5.5630,8.13101E-07
5.5640,8.08347E-07
5.5650,8.03622E-07
5.5660,7.98924E-07
5.5670,7.94254E-07
5.5680,7.89612E-07
5.5690,7.84998E-07
5.5700,7.80411E-07
5.5710,7.75851E-07
5.5720,7.71318E-07
5.5730,7.66812E-07
5.5740,7.62333E-07
5.5750,7.57880E-07
5.5760,7.53454E-07
5.5770,7.49053E-07
5.5780,7.44679E-07
5.5790,7.40331E-07
5.5800,7.36009E-07
5.5810,7.31712E-07
5.5820,7.27440E-07
5.5830,7.23194E-07
5.5840,7.18973E-07
5.5850,7.14777E-07
5.5860,7.10606E-07
5.5870,7.06460E-07
5.5880,7.02338E-07
5.5890,6.98240E-07
5.5900,6.94167E-07
5.5910,6.90118E-07
5.5920,6.86092E-07
5.5930,6.82091E-07
5.5940,6.78113E-07
5.5950,6.74159E-07
5.5960,6.70228E-07
5.5970,6.66320E-07
5.5980,6.62436E-07
5.5990,6.58574E-07
5.6000,6.54736E-07
5.6010,6.50920E-07
5.6020,6.47126E-07
5.6030,6.43355E-07
5.6040,6.39606E-07
5.6050,6.35880E-07
5.6060,6.32175E-07
5.6070,6.28492E-07
5.6080,6.24831E-07
5.6090,6.21192E-07
5.6100,6.17574E-07
5.6110,6.13978E-07
5.6120,6.10403E-07
5.6130,6.06848E-07
5.6140,6.03315E-07
5.6150,5.99803E-07
5.6160,5.96311E-07
5.6170,5.92840E-07
5.6180,5.89390E-07
5.6190,5.85960E-07
5.6200,5.82550E-07
5.6210,5.79160E-07
5.6220,5.75791E-07
5.6230,5.72441E-07
5.6240,5.69111E-07
5.6250,5.65800E-07
5.6260,5.62509E-07
5.6270,5.59238E-07
5.6280,5.55985E-07
5.6290,5.52752E-07
5.6300,5.49538E-07
5.6310,5.46343E-07
5.6320,5.43167E-07
5.6330,5.40010E-07
5.6340,5.36871E-07
5.6350,5.33750E-07
5.6360,5.30648E-07
5.6370,5.27564E-07
5.6380,5.24499E-07
5.6390,5.21451E-07
5.6400,5.18422E-07
5.6410,5.15410E-07
5.6420,5.12416E-07
5.6430,5.09440E-07
5.6440,5.06481E-07
5.6450,5.03540E-07
5.6460,5.00616E-07
5.6470,4.97709E-07
5.6480,4.94819E-07
5.6490,4.91946E-07
5.6500,4.89090E-07
5.6510,4.86251E-07
5.6520,4.83429E-07
5.6530,4.80623E-07
5.6540,4.77834E-07
5.6550,4.75061E-07
5.6560,4.72305E-07
5.6570,4.69564E-07
5.6580,4.66840E-07
5.6590,4.64132E-07
5.6600,4.61440E-07
5.6610,4.58763E-07
5.6620,4.56103E-07
5.6630,4.53458E-07
5.6640,4.50828E-07
5.6650,4.48214E-07
5.6660,4.45616E-07
5.6670,4.43032E-07
5.6680,4.40464E-07
5.6690,4.37911E-07
5.6700,4.35373E-07
5.6710,4.32849E-07
5.6720,4.30341E-07
5.6730,4.27847E-07
5.6740,4.25368E-07
5.6750,4.22904E-07
5.6760,4.20454E-07
5.6770,4.18018E-07
5.6780,4.15597E-07
5.6790,4.13190E-07
5.6800,4.10797E-07
5.6810,4.08418E-07
5.6820,4.06053E-07
5.6830,4.03702E-07
5.6840,4.01365E-07
5.6850,3.99041E-07
5.6860,3.96731E-07
5.6870,3.94435E-07
5.6880,3.92152E-07
5.6890,3.89882E-07
5.6900,3.87626E-07
5.6910,3.85383E-07
5.6920,3.83153E-07
5.6930,3.80937E-07
5.6940,3.78733E-07
5.6950,3.76542E-07
5.6960,3.74364E-07
5.6970,3.72199E-07
5.6980,3.70046E-07
5.6990,3.67906E-07
5.7000,3.65779E-07
5.7010,3.63664E-07
5.7020,3.61562E-07
5.7030,3.59471E-07
5.7040,3.57393E-07
5.7050,3.55328E-07
5.7060,3.53274E-07
5.7070,3.51232E-07
5.7080,3.49202E-07
5.7090,3.47185E-07
5.7100,3.45179E-07
5.7110,3.43184E-07
5.7120,3.41202E-07
5.7130,3.39231E-07
5.7140,3.37271E-07
5.7150,3.35323E-07
5.7160,3.33387E-07
5.7170,3.31461E-07
5.7180,3.29547E-07
5.7190,3.27645E-07
5.7200,3.25753E-07
5.7210,3.23872E-07
5.7220,3.22003E-07
5.7230,3.20144E-07
5.7240,3.18296E-07
5.7250,3.16459E-07
5.7260,3.14633E-07
5.7270,3.12817E-07
5.7280,3.11012E-07
5.7290,3.09218E-07
5.7300,3.07434E-07
5.7310,3.05661E-07
5.7320,3.03897E-07
5.7330,3.02145E-07
5.7340,3.00402E-07
5.7350,2.98670E-07
5.7360,2.96947E-07
5.7370,2.95235E-07
5.7380,2.93533E-07
5.7390,2.91841E-07
5.7400,2.90158E-07
5.7410,2.88486E-07
5.7420,2.86823E-07
5.7430,2.85170E-07
5.7440,2.83526E-07
5.7450,2.81892E-07
5.7460,2.80268E-07
5.7470,2.78653E-07
5.7480,2.77048E-07
5.7490,2.75452E-07
5.7500,2.73865E-07
5.7510,2.72287E-07
5.7520,2.70719E-07
5.7530,2.69160E-07
5.7540,2.67610E-07
5.7550,2.66069E-07
5.7560,2.64537E-07
5.7570,2.63014E-07
5.7580,2.61500E-07
5.7590,2.59994E-07
5.7600,2.58498E-07
5.7610,2.57010E-07
5.7620,2.55531E-07
5.7630,2.54060E-07
5.7640,2.52598E-07
5.7650,2.51145E-07
5.7660,2.49700E-07
5.7670,2.48263E-07
5.7680,2.46835E-07
5.7690,2.45415E-07
5.7700,2.44004E-07
5.7710,2.42600E-07
5.7720,2.41205E-07
5.7730,2.39818E-07
5.7740,2.38439E-07
5.7750,2.37068E-07
5.7760,2.35705E-07
5.7770,2.34350E-07
5.7780,2.33003E-07
5.7790,2.31663E-07
5.7800,2.30332E-07
5.7810,2.29008E-07
5.7820,2.27692E-07
5.7830,2.26383E-07
5.7840,2.25083E-07
5.7850,2.23789E-07
5.7860,2.22504E-07
5.7870,2.21225E-07
5.7880,2.19955E-07
5.7890,2.18691E-07
5.7900,2.17435E-07
5.7910,2.16186E-07
5.7920,2.14945E-07
5.7930,2.13711E-07
5.7940,2.12484E-07
5.7950,2.11264E-07
5.7960,2.10051E-07
5.7970,2.08845E-07
5.7980,2.07646E-07
5.7990,2.06454E-07
5.8000,2.05269E-07
5.8010,2.04091E-07
5.8020,2.02920E-07
5.8030,2.01756E-07
5.8040,2.00598E-07
5.8050,1.99447E-07
5.8060,1.98303E-07
5.8070,1.97165E-07
5.8080,1.96034E-07
5.8090,1.94910E-07
5.8100,1.93792E-07
5.8110,1.92681E-07
5.8120,1.91576E-07
5.8130,1.90477E-07
5.8140,1.89385E-07
5.8150,1.88300E-07
5.8160,1.87220E-07
5.8170,1.86147E-07
5.8180,1.85080E-07
5.8190,1.84019E-07
5.8200,1.82964E-07
5.8210,1.81916E-07
5.8220,1.80873E-07
5.8230,1.79837E-07
5.8240,1.78807E-07
5.8250,1.77782E-07
5.8260,1.76764E-07
5.8270,1.75751E-07
5.8280,1.74745E-07
5.8290,1.73744E-07
5.8300,1.72749E-07
5.8310,1.71759E-07
5.8320,1.70776E-07
5.8330,1.69798E-07
5.8340,1.68826E-07
5.8350,1.67859E-07
5.8360,1.66898E-07
5.8370,1.65943E-07
5.8380,1.64993E-07
5.8390,1.64049E-07
5.8400,1.63110E-07
5.8410,1.62177E-07
5.8420,1.61249E-07
5.8430,1.60326E-07
5.8440,1.59409E-07
5.8450,1.58497E-07
5.8460,1.57590E-07
5.8470,1.56688E-07
5.8480,1.55792E-07
5.8490,1.54901E-07
5.8500,1.54015E-07
5.8510,1.53135E-07
5.8520,1.52259E-07
5.8530,1.51388E-07
5.8540,1.50523E-07
5.8550,1.49662E-07
5.8560,1.48807E-07
5.8570,1.47956E-07
5.8580,1.47110E-07
5.8590,1.46270E-07
5.8600,1.45434E-07
5.8610,1.44602E-07
5.8620,1.43776E-07
5.8630,1.42955E-07
5.8640,1.42138E-07
5.8650,1.41326E-07
5.8660,1.40518E-07
5.8670,1.39716E-07
5.8680,1.38918E-07
5.8690,1.38124E-07
5.8700,1.37335E-07
5.8710,1.36551E-07
5.8720,1.35771E-07
5.8730,1.34996E-07
5.8740,1.34225E-07
5.8750,1.33459E-07
5.8760,1.32697E-07
5.8770,1.31940E-07
5.8780,1.31187E-07
5.8790,1.30438E-07
5.8800,1.29693E-07
5.8810,1.28953E-07
5.8820,1.28217E-07
5.8830,1.27486E-07
5.8840,1.26758E-07
5.8850,1.26035E-07
5.8860,1.25316E-07
5.8870,1.24601E-07
5.8880,1.23891E-07
5.8890,1.23184E-07
5.8900,1.22481E-07
5.8910,1.21783E-07
5.8920,1.21088E-07
5.8930,1.20398E-07
5.8940,1.19711E-07
5.8950,1.19029E-07
5.8960,1.18350E-07
5.8970,1.17676E-07
5.8980,1.17005E-07
5.8990,1.16338E-07
5.9000,1.15675E-07
5.9010,1.15016E-07
5.9020,1.14360E-07
5.9030,1.13708E-07
5.9040,1.13061E-07
5.9050,1.12416E-07
5.9060,1.11776E-07
5.9070,1.11139E-07
5.9080,1.10506E-07
5.9090,1.09877E-07
5.9100,1.09251E-07
5.9110,1.08629E-07
5.9120,1.08010E-07
5.9130,1.07395E-07
5.9140,1.06783E-07
5.9150,1.06175E-07
5.9160,1.05571E-07
5.9170,1.04970E-07
5.9180,1.04372E-07
5.9190,1.03778E-07
5.9200,1.03187E-07
5.9210,1.02600E-07
5.9220,1.02016E-07
5.9230,1.01436E-07
5.9240,1.00859E-07
5.9250,1.00285E-07
5.9260,9.97141E-08
5.9270,9.91468E-08
5.9280,9.85827E-08
5.9290,9.80219E-08
5.9300,9.74644E-08
5.9310,9.69100E-08
5.9320,9.63588E-08
5.9330,9.58109E-08
5.9340,9.52660E-08
5.9350,9.47243E-08
5.9360,9.41857E-08
5.9370,9.36502E-08
5.9380,9.31178E-08
5.9390,9.25884E-08
5.9400,9.20621E-08
5.9410,9.15389E-08
5.9420,9.10186E-08
5.9430,9.05013E-08
5.9440,8.99870E-08
5.9450,8.94756E-08
5.9460,8.89672E-08
5.9470,8.84617E-08
5.9480,8.79591E-08
5.9490,8.74594E-08
5.9500,8.69626E-08
5.9510,8.64686E-08
5.9520,8.59775E-08
5.9530,8.54892E-08
5.9540,8.50036E-08
5.9550,8.45209E-08
5.9560,8.40410E-08
5.9570,8.35638E-08
5.9580,8.30893E-08
5.9590,8.26176E-08
5.9600,8.21486E-08
5.9610,8.16822E-08
5.9620,8.12186E-08
5.9630,8.07576E-08
5.9640,8.02992E-08
5.9650,7.98435E-08
5.9660,7.93904E-08
5.9670,7.89399E-08
5.9680,7.84920E-08
5.9690,7.80467E-08
5.9700,7.76039E-08
5.9710,7.71636E-08
5.9720,7.67259E-08
5.9730,7.62907E-08
5.9740,7.58580E-08
5.9750,7.54278E-08
5.9760,7.50000E-08
5.9770,7.45747E-08
5.9780,7.41518E-08
5.9790,7.37313E-08
5.9800,7.33133E-08
5.9810,7.28977E-08
5.9820,7.24844E-08
5.9830,7.20735E-08
5.9840,7.16650E-08
5.9850,7.12588E-08
5.9860,7.08549E-08
5.9870,7.04534E-08
5.9880,7.00541E-08
5.9890,6.96571E-08
5.9900,6.92625E-08
5.9910,6.88700E-08
5.9920,6.84798E-08
5.9930,6.80919E-08
5.9940,6.77062E-08
5.9950,6.73227E-08
5.9960,6.69413E-08
5.9970,6.65622E-08
5.9980,6.61852E-08
5.9990,6.58104E-08
6.0000,6.54378E-08
6.0010,6.50673E-08
6.0020,6.46988E-08
6.0030,6.43325E-08
6.0040,6.39683E-08
6.0050,6.36062E-08
6.0060,6.32462E-08
6.0070,6.28882E-08
6.0080,6.25323E-08
6.0090,6.21784E-08
6.0100,6.18265E-08
6.0110,6.14766E-08
6.0120,6.11288E-08
6.0130,6.07829E-08
6.0140,6.04390E-08
6.0150,6.00971E-08
6.0160,5.97571E-08
6.0170,5.94191E-08
6.0180,5.90830E-08
6.0190,5.87488E-08
6.0200,5.84166E-08
6.0210,5.80862E-08
6.0220,5.77578E-08
6.0230,5.74312E-08
6.0240,5.71064E-08
6.0250,5.67836E-08
6.0260,5.64625E-08
6.0270,5.61433E-08
6.0280,5.58260E-08
6.0290,5.55104E-08
6.0300,5.51967E-08
6.0310,5.48847E-08
6.0320,5.45745E-08
6.0330,5.42661E-08
6.0340,5.39595E-08
6.0350,5.36546E-08
6.0360,5.33514E-08
6.0370,5.30500E-08
6.0380,5.27503E-08
6.0390,5.24523E-08
6.0400,5.21561E-08
6.0410,5.18615E-08
6.0420,5.15685E-08
6.0430,5.12773E-08
6.0440,5.09877E-08
6.0450,5.06998E-08
6.0460,5.04135E-08
6.0470,5.01289E-08
6.0480,4.98458E-08
6.0490,4.95644E-08
6.0500,4.92846E-08
6.0510,4.90064E-08
6.0520,4.87298E-08
6.0530,4.84548E-08
6.0540,4.81813E-08
6.0550,4.79094E-08
6.0560,4.76390E-08
6.0570,4.73702E-08
6.0580,4.71029E-08
6.0590,4.68371E-08
6.0600,4.65729E-08
6.0610,4.63102E-08
6.0620,4.60489E-08
6.0630,4.57892E-08
6.0640,4.55309E-08
6.0650,4.52741E-08
6.0660,4.50187E-08
6.0670,4.47649E-08
6.0680,4.45124E-08
6.0690,4.42614E-08
6.0700,4.40119E-08
6.0710,4.37637E-08
6.0720,4.35170E-08
6.0730,4.32717E-08
6.0740,4.30277E-08
6.0750,4.27852E-08
6.0760,4.25440E-08
6.0770,4.23042E-08
6.0780,4.20658E-08
6.0790,4.18288E-08
6.0800,4.15931E-08
6.0810,4.13587E-08
6.0820,4.11257E-08
6.0830,4.08939E-08
6.0840,4.06636E-08
6.0850,4.04345E-08
6.0860,4.02067E-08
6.0870,3.99802E-08
6.0880,3.97550E-08
6.0890,3.95311E-08
6.0900,3.93085E-08
6.0910,3.90871E-08
6.0920,3.88670E-08
6.0930,3.86482E-08
6.0940,3.84306E-08
6.0950,3.82142E-08
6.0960,3.79991E-08
6.0970,3.77851E-08
6.0980,3.75724E-08
6.0990,3.73609E-08
6.1000,3.71507E-08
6.1010,3.69416E-08
6.1020,3.67337E-08
6.1030,3.65269E-08
6.1040,3.63214E-08
6.1050,3.61170E-08
6.1060,3.59138E-08
6.1070,3.57117E-08
6.1080,3.55108E-08
6.1090,3.53111E-08
6.1100,3.51124E-08
6.1110,3.49149E-08
6.1120,3.47185E-08
6.1130,3.45233E-08
6.1140,3.43291E-08
6.1150,3.41361E-08
6.1160,3.39441E-08
6.1170,3.37532E-08
6.1180,3.35634E-08
6.1190,3.33747E-08
6.1200,3.31871E-08
6.1210,3.30005E-08
6.1220,3.28150E-08
6.1230,3.26306E-08
6.1240,3.24472E-08
6.1250,3.22648E-08
6.1260,3.20835E-08
6.1270,3.19032E-08
6.1280,3.17239E-08
6.1290,3.15456E-08
6.1300,3.13684E-08
6.1310,3.11921E-08
6.1320,3.10169E-08
6.1330,3.08426E-08
6.1340,3.06694E-08
6.1350,3.04971E-08
6.1360,3.03258E-08
6.1370,3.01555E-08
6.1380,2.99861E-08
6.1390,2.98177E-08
6.1400,2.96503E-08
6.1410,2.94838E-08
6.1420,2.93182E-08
6.1430,2.91536E-08
6.1440,2.89899E-08
6.1450,2.88272E-08
6.1460,2.86653E-08
6.1470,2.85044E-08
6.1480,2.83444E-08
6.1490,2.81853E-08
6.1500,2.80272E-08
6.1510,2.78699E-08
6.1520,2.77135E-08
6.1530,2.75579E-08
6.1540,2.74033E-08
6.1550,2.72496E-08
6.1560,2.70967E-08
6.1570,2.69446E-08
6.1580,2.67935E-08
6.1590,2.66432E-08
6.1600,2.64937E-08
6.1610,2.63451E-08
6.1620,2.61974E-08
6.1630,2.60504E-08
6.1640,2.59043E-08
6.1650,2.57591E-08
6.1660,2.56146E-08
6.1670,2.54710E-08
6.1680,2.53282E-08
6.1690,2.51862E-08
6.1700,2.50450E-08
6.1710,2.49046E-08
6.1720,2.47650E-08
6.1730,2.46262E-08
6.1740,2.44881E-08
6.1750,2.43509E-08
6.1760,2.42144E-08
6.1770,2.40787E-08
6.1780,2.39438E-08
6.1790,2.38096E-08
6.1800,2.36762E-08
6.1810,2.35436E-08
6.1820,2.34117E-08
6.1830,2.32805E-08
6.1840,2.31501E-08
6.1850,2.30204E-08
6.1860,2.28915E-08
6.1870,2.27632E-08
6.1880,2.26358E-08
6.1890,2.25090E-08
6.1900,2.23829E-08
6.1910,2.22576E-08
6.1920,2.21330E-08
6.1930,2.20090E-08
6.1940,2.18858E-08
6.1950,2.17633E-08
6.1960,2.16414E-08
6.1970,2.15203E-08
6.1980,2.13998E-08
6.1990,2.12800E-08
6.2000,2.11609E-08
6.2010,2.10425E-08
6.2020,2.09247E-08
6.2030,2.08076E-08
6.2040,2.06912E-08
6.2050,2.05754E-08
6.2060,2.04603E-08
6.2070,2.03458E-08
6.2080,2.02320E-08
6.2090,2.01188E-08
6.2100,2.00063E-08
6.2110,1.98944E-08
6.2120,1.97831E-08
6.2130,1.96724E-08
6.2140,1.95624E-08
6.2150,1.94530E-08
6.2160,1.93442E-08
6.2170,1.92360E-08
6.2180,1.91285E-08
6.2190,1.90215E-08
6.2200,1.89152E-08
6.2210,1.88094E-08
6.2220,1.87043E-08
6.2230,1.85997E-08
6.2240,1.84957E-08
6.2250,1.83924E-08
6.2260,1.82896E-08
6.2270,1.81873E-08
6.2280,1.80857E-08
6.2290,1.79846E-08
6.2300,1.78841E-08
6.2310,1.77842E-08
6.2320,1.76848E-08
6.2330,1.75860E-08
6.2340,1.74878E-08
6.2350,1.73901E-08
6.2360,1.72929E-08
6.2370,1.71963E-08
6.2380,1.71003E-08
6.2390,1.70048E-08
6.2400,1.69098E-08
6.2410,1.68153E-08
6.2420,1.67214E-08
6.2430,1.66281E-08
6.2440,1.65352E-08
6.2450,1.64429E-08
6.2460,1.63511E-08
6.2470,1.62598E-08
6.2480,1.61690E-08
6.2490,1.60787E-08
6.2500,1.59890E-08
6.2510,1.58997E-08
6.2520,1.58110E-08
6.2530,1.57227E-08
6.2540,1.56350E-08
6.2550,1.55477E-08
6.2560,1.54610E-08
6.2570,1.53747E-08
6.2580,1.52889E-08
6.2590,1.52036E-08
6.2600,1.51188E-08
6.2610,1.50344E-08
6.2620,1.49506E-08
6.2630,1.48671E-08
6.2640,1.47842E-08
6.2650,1.47018E-08
6.2660,1.46198E-08
6.2670,1.45382E-08
6.2680,1.44571E-08
6.2690,1.43765E-08
6.2700,1.42963E-08
6.2710,1.42166E-08
6.2720,1.41373E-08
6.2730,1.40585E-08
6.2740,1.39801E-08
6.2750,1.39022E-08
6.2760,1.38247E-08
6.2770,1.37476E-08
6.2780,1.36710E-08
6.2790,1.35948E-08
6.2800,1.35190E-08
6.2810,1.34437E-08
6.2820,1.33688E-08
6.2830,1.32943E-08
6.2840,1.32202E-08
6.2850,1.31465E-08
6.2860,1.30733E-08
6.2870,1.30004E-08
6.2880,1.29280E-08
6.2890,1.28560E-08
6.2900,1.27843E-08
6.2910,1.27131E-08
6.2920,1.26423E-08
6.2930,1.25719E-08
6.2940,1.25019E-08
6.2950,1.24322E-08
6.2960,1.23630E-08
6.2970,1.22942E-08
6.2980,1.22257E-08
6.2990,1.21576E-08
6.3000,1.20899E-08
6.3010,1.20226E-08
6.3020,1.19557E-08
6.3030,1.18891E-08
6.3040,1.18229E-08
6.3050,1.17571E-08
6.3060,1.16917E-08
6.3070,1.16266E-08
6.3080,1.15619E-08
6.3090,1.14975E-08
6.3100,1.14336E-08
6.3110,1.13699E-08
6.3120,1.13067E-08
6.3130,1.12437E-08
6.3140,1.11812E-08
6.3150,1.11190E-08
6.3160,1.10571E-08
6.3170,1.09956E-08
6.3180,1.09344E-08
6.3190,1.08736E-08
6.3200,1.08131E-08
6.3210,1.07530E-08
6.3220,1.06932E-08
6.3230,1.06337E-08
6.3240,1.05746E-08
6.3250,1.05158E-08
6.3260,1.04573E-08
6.3270,1.03991E-08
6.3280,1.03413E-08
6.3290,1.02838E-08
6.3300,1.02266E-08
6.3310,1.01698E-08
6.3320,1.01132E-08
6.3330,1.00570E-08
6.3340,1.00011E-08
6.3350,9.94553E-09
6.3360,9.89025E-09
6.3370,9.83528E-09
6.3380,9.78062E-09
6.3390,9.72627E-09
6.3400,9.67222E-09
6.3410,9.61848E-09
6.3420,9.56503E-09
6.3430,9.51189E-09
6.3440,9.45904E-09
6.3450,9.40649E-09
6.3460,9.35423E-09
6.3470,9.30227E-09
6.3480,9.25059E-09
6.3490,9.19921E-09
6.3500,9.14811E-09
6.3510,9.09730E-09
6.3520,9.04678E-09
6.3530,8.99654E-09
6.3540,8.94658E-09
6.3550,8.89690E-09
6.3560,8.84750E-09
6.3570,8.79837E-09
6.3580,8.74952E-09
6.3590,8.70094E-09
6.3600,8.65264E-09
6.3610,8.60460E-09
6.3620,8.55684E-09
6.3630,8.50934E-09
6.3640,8.46211E-09
6.3650,8.41514E-09
6.3660,8.36844E-09
6.3670,8.32199E-09
6.3680,8.27581E-09
6.3690,8.22989E-09
6.3700,8.18422E-09
6.3710,8.13880E-09
6.3720,8.09365E-09
6.3730,8.04874E-09
6.3740,8.00409E-09
6.3750,7.95968E-09
6.3760,7.91553E-09
6.3770,7.87162E-09
6.3780,7.82796E-09
6.3790,7.78454E-09
6.3800,7.74136E-09
6.3810,7.69843E-09
6.3820,7.65573E-09
6.3830,7.61328E-09
6.3840,7.57106E-09
6.3850,7.52907E-09
6.3860,7.48733E-09
6.3870,7.44581E-09
6.3880,7.40453E-09
6.3890,7.36348E-09
6.3900,7.32266E-09
6.3910,7.28207E-09
6.3920,7.24170E-09
6.3930,7.20156E-09
6.3940,7.16164E-09
6.3950,7.12195E-09
6.3960,7.08248E-09
6.3970,7.04323E-09
6.3980,7.00419E-09
6.3990,6.96538E-09
6.4000,6.92678E-09
6.4010,6.88840E-09
6.4020,6.85024E-09
6.4030,6.81228E-09
6.4040,6.77454E-09
6.4050,6.73701E-09
6.4060,6.69969E-09
6.4070,6.66258E-09
6.4080,6.62567E-09
6.4090,6.58898E-09
6.4100,6.55248E-09
6.4110,6.51619E-09
6.4120,6.48010E-09
6.4130,6.44422E-09
6.4140,6.40853E-09
6.4150,6.37305E-09
6.4160,6.33776E-09
6.4170,6.30267E-09
6.4180,6.26777E-09
6.4190,6.23307E-09
6.4200,6.19856E-09
6.4210,6.16425E-09
6.4220,6.13013E-09
6.4230,6.09619E-09
6.4240,6.06245E-09
6.4250,6.02890E-09
6.4260,5.99553E-09
6.4270,5.96235E-09
6.4280,5.92935E-09
6.4290,5.89654E-09
6.4300,5.86391E-09
6.4310,5.83146E-09
6.4320,5.79920E-09
6.4330,5.76711E-09
6.4340,5.73521E-09
6.4350,5.70348E-09
6.4360,5.67192E-09
6.4370,5.64055E-09
6.4380,5.60935E-09
6.4390,5.57832E-09
6.4400,5.54747E-09
6.4410,5.51678E-09
6.4420,5.48627E-09
6.4430,5.45593E-09
6.4440,5.42576E-09
6.4450,5.39576E-09
6.4460,5.36592E-09
6.4470,5.33625E-09
6.4480,5.30675E-09
6.4490,5.27741E-09
6.4500,5.24823E-09
6.4510,5.21922E-09
6.4520,5.19036E-09
6.4530,5.16167E-09
6.4540,5.13314E-09
6.4550,5.10477E-09
6.4560,5.07655E-09
6.4570,5.04850E-09
6.4580,5.02059E-09
6.4590,4.99285E-09
6.4600,4.96526E-09
6.4610,4.93782E-09
6.4620,4.91054E-09
6.4630,4.88340E-09
6.4640,4.85642E-09
6.4650,4.82959E-09
6.4660,4.80291E-09
6.4670,4.77637E-09
6.4680,4.74999E-09
6.4690,4.72375E-09
6.4700,4.69766E-09
6.4710,4.67171E-09
6.4720,4.64591E-09
6.4730,4.62025E-09
6.4740,4.59473E-09
6.4750,4.56936E-09
6.4760,4.54413E-09
6.4770,4.51903E-09
6.4780,4.49408E-09
6.4790,4.46927E-09
6.4800,4.44459E-09
6.4810,4.42005E-09
6.4820,4.39565E-09
6.4830,4.37138E-09
6.4840,4.34725E-09
6.4850,4.32325E-09
6.4860,4.29939E-09
6.4870,4.27566E-09
6.4880,4.25206E-09
6.4890,4.22859E-09
6.4900,4.20526E-09
6.4910,4.18205E-09
6.4920,4.15897E-09
6.4930,4.13602E-09
6.4940,4.11320E-09
6.4950,4.09050E-09
6.4960,4.06794E-09
6.4970,4.04549E-09
6.4980,4.02317E-09
6.4990,4.00098E-09
6.5000,3.97891E-09
6.5010,3.95696E-09
6.5020,3.93513E-09
6.5030,3.91343E-09
6.5040,3.89184E-09
6.5050,3.87038E-09
6.5060,3.84903E-09
6.5070,3.82781E-09
6.5080,3.80670E-09
6.5090,3.78571E-09
6.5100,3.76483E-09
6.5110,3.74407E-09
6.5120,3.72343E-09
6.5130,3.70290E-09
6.5140,3.68249E-09
6.5150,3.66218E-09
6.5160,3.64200E-09
6.5170,3.62192E-09
6.5180,3.60195E-09
6.5190,3.58210E-09
6.5200,3.56236E-09
6.5210,3.54272E-09
6.5220,3.52320E-09
6.5230,3.50378E-09
6.5240,3.48447E-09
6.5250,3.46527E-09
6.5260,3.44618E-09
6.5270,3.42719E-09
6.5280,3.40830E-09
6.5290,3.38952E-09
6.5300,3.37085E-09
6.5310,3.35228E-09
6.5320,3.33381E-09
6.5330,3.31545E-09
6.5340,3.29718E-09
6.5350,3.27902E-09
6.5360,3.26096E-09
6.5370,3.24300E-09
6.5380,3.22514E-09
6.5390,3.20738E-09
6.5400,3.18971E-09
6.5410,3.17215E-09
6.5420,3.15468E-09
6.5430,3.13731E-09
6.5440,3.12003E-09
6.5450,3.10286E-09
6.5460,3.08577E-09
6.5470,3.06878E-09
6.5480,3.05189E-09
6.5490,3.03509E-09
6.5500,3.01838E-09
6.5510,3.00177E-09
6.5520,2.98524E-09
6.5530,2.96881E-09
6.5540,2.95247E-09
6.5550,2.93622E-09
6.5560,2.92006E-09
6.5570,2.90399E-09
6.5580,2.88801E-09
6.5590,2.87212E-09
6.5600,2.85632E-09
6.5610,2.84060E-09
6.5620,2.82497E-09
6.5630,2.80943E-09
6.5640,2.79397E-09
6.5650,2.77860E-09
6.5660,2.76331E-09
6.5670,2.74811E-09
6.5680,2.73300E-09
6.5690,2.71796E-09
6.5700,2.70301E-09
6.5710,2.68815E-09
6.5720,2.67336E-09
6.5730,2.65866E-09
6.5740,2.64404E-09
6.5750,2.62950E-09
6.5760,2.61504E-09
6.5770,2.60066E-09
6.5780,2.58636E-09
6.5790,2.57214E-09
6.5800,2.55800E-09
6.5810,2.54393E-09
6.5820,2.52995E-09
6.5830,2.51604E-09
6.5840,2.50221E-09
6.5850,2.48846E-09
6.5860,2.47478E-09
6.5870,2.46117E-09
6.5880,2.44765E-09
6.5890,2.43419E-09
6.5900,2.42082E-09
6.5910,2.40751E-09
6.5920,2.39428E-09
6.5930,2.38113E-09
6.5940,2.36804E-09
6.5950,2.35503E-09
6.5960,2.34209E-09
6.5970,2.32922E-09
6.5980,2.31642E-09
6.5990,2.30370E-09
6.6000,2.29104E-09
6.6010,2.27846E-09
6.6020,2.26594E-09
6.6030,2.25349E-09
6.6040,2.24112E-09
6.6050,2.22881E-09
6.6060,2.21657E-09
6.6070,2.20439E-09
6.6080,2.19229E-09
6.6090,2.18025E-09
6.6100,2.16827E-09
6.6110,2.15637E-09
6.6120,2.14453E-09
6.6130,2.13275E-09
6.6140,2.12104E-09
6.6150,2.10940E-09
6.6160,2.09781E-09
6.6170,2.08630E-09
6.6180,2.07484E-09
6.6190,2.06345E-09
6.6200,2.05213E-09
6.6210,2.04086E-09
6.6220,2.02966E-09
6.6230,2.01852E-09
6.6240,2.00744E-09
6.6250,1.99642E-09
6.6260,1.98547E-09
6.6270,1.97457E-09
6.6280,1.96374E-09
6.6290,1.95296E-09
6.6300,1.94224E-09
6.6310,1.93159E-09
6.6320,1.92099E-09
6.6330,1.91045E-09
6.6340,1.89997E-09
6.6350,1.88955E-09
6.6360,1.87918E-09
6.6370,1.86887E-09
6.6380,1.85862E-09
6.6390,1.84842E-09
6.6400,1.83829E-09
6.6410,1.82820E-09
6.6420,1.81818E-09
6.6430,1.80820E-09
6.6440,1.79829E-09
6.6450,1.78843E-09
6.6460,1.77862E-09
6.6470,1.76887E-09
6.6480,1.75917E-09
6.6490,1.74952E-09
6.6500,1.73993E-09
6.6510,1.73039E-09
6.6520,1.72090E-09
6.6530,1.71147E-09
6.6540,1.70209E-09
6.6550,1.69275E-09
6.6560,1.68348E-09
6.6570,1.67425E-09
6.6580,1.66507E-09
6.6590,1.65594E-09
6.6600,1.64687E-09
6.6610,1.63784E-09
6.6620,1.62887E-09
6.6630,1.61994E-09
6.6640,1.61106E-09
6.6650,1.60223E-09
6.6660,1.59345E-09
6.6670,1.58472E-09
6.6680,1.57604E-09
6.6690,1.56741E-09
6.6700,1.55882E-09
6.6710,1.55028E-09
6.6720,1.54179E-09
6.6730,1.53334E-09
6.6740,1.52494E-09
6.6750,1.51659E-09
6.6760,1.50828E-09
6.6770,1.50002E-09
6.6780,1.49180E-09
6.6790,1.48363E-09
6.6800,1.47551E-09
6.6810,1.46743E-09
6.6820,1.45939E-09
6.6830,1.45140E-09
6.6840,1.44345E-09
6.6850,1.43555E-09
6.6860,1.42769E-09
6.6870,1.41987E-09
6.6880,1.41210E-09
6.6890,1.40436E-09
6.6900,1.39668E-09
6.6910,1.38903E-09
6.6920,1.38143E-09
6.6930,1.37386E-09
6.6940,1.36634E-09
6.6950,1.35887E-09
6.6960,1.35143E-09
6.6970,1.34403E-09
6.6980,1.33667E-09
6.6990,1.32936E-09
6.7000,1.32208E-09
6.7010,1.31485E-09
6.7020,1.30765E-09
6.7030,1.30050E-09
6.7040,1.29338E-09
6.7050,1.28631E-09
6.7060,1.27927E-09
6.7070,1.27227E-09
6.7080,1.26531E-09
6.7090,1.25839E-09
6.7100,1.25150E-09
6.7110,1.24466E-09
6.7120,1.23785E-09
6.7130,1.23108E-09
6.7140,1.22434E-09
6.7150,1.21765E-09
6.7160,1.21099E-09
6.7170,1.20436E-09
6.7180,1.19778E-09
6.7190,1.19123E-09
6.7200,1.18471E-09
6.7210,1.17823E-09
6.7220,1.17179E-09
6.7230,1.16538E-09
6.7240,1.15901E-09
6.7250,1.15267E-09
6.7260,1.14637E-09
6.7270,1.14010E-09
6.7280,1.13387E-09
6.7290,1.12767E-09
6.7300,1.12151E-09
6.7310,1.11538E-09
6.7320,1.10928E-09
6.7330,1.10322E-09
6.7340,1.09719E-09
6.7350,1.09119E-09
6.7360,1.08523E-09
6.7370,1.07930E-09
6.7380,1.07340E-09
6.7390,1.06753E-09
6.7400,1.06170E-09
6.7410,1.05590E-09
6.7420,1.05013E-09
6.7430,1.04439E-09
6.7440,1.03868E-09
6.7450,1.03301E-09
6.7460,1.02736E-09
6.7470,1.02175E-09
6.7480,1.01617E-09
6.7490,1.01062E-09
6.7500,1.00510E-09
6.7510,9.99606E-10



==> anc/X_state_wvfncts/v54.csv <==
Level v=54

0.7330,8.80152E-10
0.7340,1.10613E-09
0.7350,1.38843E-09
0.7360,1.74068E-09
0.7370,2.17964E-09
0.7380,2.72599E-09
0.7390,3.40516E-09
0.7400,4.24839E-09
0.7410,5.29403E-09
0.7420,6.58904E-09
0.7430,8.19093E-09
0.7440,1.01700E-08
0.7450,1.26119E-08
0.7460,1.56213E-08
0.7470,1.93254E-08
0.7480,2.38790E-08
0.7490,2.94700E-08
0.7500,3.63261E-08
0.7510,4.47234E-08
0.7520,5.49954E-08
0.7530,6.75452E-08
0.7540,8.28588E-08
0.7550,1.01522E-07
0.7560,1.24239E-07
0.7570,1.51855E-07
0.7580,1.85387E-07
0.7590,2.26051E-07
0.7600,2.75302E-07
0.7610,3.34879E-07
0.7620,4.06859E-07
0.7630,4.93714E-07
0.7640,5.98387E-07
0.7650,7.24379E-07
0.7660,8.75840E-07
0.7670,1.05769E-06
0.7680,1.27576E-06
0.7690,1.53693E-06
0.7700,1.84933E-06
0.7710,2.22254E-06
0.7720,2.66783E-06
0.7730,3.19846E-06
0.7740,3.83000E-06
0.7750,4.58066E-06
0.7760,5.47182E-06
0.7770,6.52841E-06
0.7780,7.77956E-06
0.7790,9.25923E-06
0.7800,1.10069E-05
0.7810,1.30685E-05
0.7820,1.54974E-05
0.7830,1.83552E-05
0.7840,2.17135E-05
0.7850,2.56548E-05
0.7860,3.02744E-05
0.7870,3.56820E-05
0.7880,4.20038E-05
0.7890,4.93849E-05
0.7900,5.79915E-05
0.7910,6.80141E-05
0.7920,7.96702E-05
0.7930,9.32085E-05
0.7940,1.08912E-04
0.7950,1.27103E-04
0.7960,1.48149E-04
0.7970,1.72463E-04
0.7980,2.00518E-04
0.7990,2.32844E-04
0.8000,2.70042E-04
0.8010,3.12789E-04
0.8020,3.61847E-04
0.8030,4.18070E-04
0.8040,4.82417E-04
0.8050,5.55961E-04
0.8060,6.39902E-04
0.8070,7.35576E-04
0.8080,8.44472E-04
0.8090,9.68245E-04
0.8100,1.10873E-03
0.8110,1.26796E-03
0.8120,1.44817E-03
0.8130,1.65185E-03
0.8140,1.88172E-03
0.8150,2.14077E-03
0.8160,2.43228E-03
0.8170,2.75985E-03
0.8180,3.12737E-03
0.8190,3.53913E-03
0.8200,3.99976E-03
0.8210,4.51427E-03
0.8220,5.08811E-03
0.8230,5.72713E-03
0.8240,6.43765E-03
0.8250,7.22642E-03
0.8260,8.10070E-03
0.8270,9.06823E-03
0.8280,1.01372E-02
0.8290,1.13164E-02
0.8300,1.26151E-02
0.8310,1.40429E-02
0.8320,1.56101E-02
0.8330,1.73275E-02
0.8340,1.92061E-02
0.8350,2.12576E-02
0.8360,2.34939E-02
0.8370,2.59273E-02
0.8380,2.85705E-02
0.8390,3.14362E-02
0.8400,3.45373E-02
0.8410,3.78870E-02
0.8420,4.14981E-02
0.8430,4.53833E-02
0.8440,4.95552E-02
0.8450,5.40256E-02
0.8460,5.88061E-02
0.8470,6.39072E-02
0.8480,6.93386E-02
0.8490,7.51087E-02
0.8500,8.12247E-02
0.8510,8.76919E-02
0.8520,9.45141E-02
0.8530,1.01693E-01
0.8540,1.09227E-01
0.8550,1.17113E-01
0.8560,1.25346E-01
0.8570,1.33914E-01
0.8580,1.42806E-01
0.8590,1.52006E-01
0.8600,1.61491E-01
0.8610,1.71239E-01
0.8620,1.81219E-01
0.8630,1.91399E-01
0.8640,2.01740E-01
0.8650,2.12199E-01
0.8660,2.22728E-01
0.8670,2.33273E-01
0.8680,2.43778E-01
0.8690,2.54178E-01
0.8700,2.64406E-01
0.8710,2.74389E-01
0.8720,2.84051E-01
0.8730,2.93310E-01
0.8740,3.02083E-01
0.8750,3.10281E-01
0.8760,3.17814E-01
0.8770,3.24591E-01
0.8780,3.30517E-01
0.8790,3.35499E-01
0.8800,3.39444E-01
0.8810,3.42260E-01
0.8820,3.43860E-01
0.8830,3.44157E-01
0.8840,3.43072E-01
0.8850,3.40530E-01
0.8860,3.36466E-01
0.8870,3.30822E-01
0.8880,3.23550E-01
0.8890,3.14613E-01
0.8900,3.03990E-01
0.8910,2.91668E-01
0.8920,2.77654E-01
0.8930,2.61968E-01
0.8940,2.44649E-01
0.8950,2.25752E-01
0.8960,2.05350E-01
0.8970,1.83536E-01
0.8980,1.60422E-01
0.8990,1.36137E-01
0.9000,1.10831E-01
0.9010,8.46704E-02
0.9020,5.78399E-02
0.9030,3.05402E-02
0.9040,2.98704E-03
0.9050,-2.45907E-02
0.9060,-5.19527E-02
0.9070,-7.88496E-02
0.9080,-1.05025E-01
0.9090,-1.30220E-01
0.9100,-1.54173E-01
0.9110,-1.76626E-01
0.9120,-1.97326E-01
0.9130,-2.16031E-01
0.9140,-2.32508E-01
0.9150,-2.46545E-01
0.9160,-2.57948E-01
0.9170,-2.66545E-01
0.9180,-2.72194E-01
0.9190,-2.74781E-01
0.9200,-2.74227E-01
0.9210,-2.70488E-01
0.9220,-2.63556E-01
0.9230,-2.53468E-01
0.9240,-2.40296E-01
0.9250,-2.24159E-01
0.9260,-2.05217E-01
0.9270,-1.83668E-01
0.9280,-1.59755E-01
0.9290,-1.33759E-01
0.9300,-1.05993E-01
0.9310,-7.68087E-02
0.9320,-4.65824E-02
0.9330,-1.57169E-02
0.9340,1.53665E-02
0.9350,4.62326E-02
0.9360,7.64390E-02
0.9370,1.05542E-01
0.9380,1.33105E-01
0.9390,1.58704E-01
0.9400,1.81935E-01
0.9410,2.02421E-01
0.9420,2.19822E-01
0.9430,2.33839E-01
0.9440,2.44219E-01
0.9450,2.50765E-01
0.9460,2.53336E-01
0.9470,2.51856E-01
0.9480,2.46312E-01
0.9490,2.36759E-01
0.9500,2.23321E-01
0.9510,2.06188E-01
0.9520,1.85616E-01
0.9530,1.61924E-01
0.9540,1.35488E-01
0.9550,1.06741E-01
0.9560,7.61574E-02
0.9570,4.42554E-02
0.9580,1.15817E-02
0.9590,-2.12950E-02
0.9600,-5.37940E-02
0.9610,-8.53332E-02
0.9620,-1.15340E-01
0.9630,-1.43260E-01
0.9640,-1.68572E-01
0.9650,-1.90795E-01
0.9660,-2.09496E-01
0.9670,-2.24306E-01
0.9680,-2.34922E-01
0.9690,-2.41116E-01
0.9700,-2.42743E-01
0.9710,-2.39743E-01
0.9720,-2.32144E-01
0.9730,-2.20065E-01
0.9740,-2.03714E-01
0.9750,-1.83383E-01
0.9760,-1.59450E-01
0.9770,-1.32368E-01
0.9780,-1.02655E-01
0.9790,-7.08930E-02
0.9800,-3.77075E-02
0.9810,-3.76133E-03
0.9820,3.02605E-02
0.9830,6.36649E-02
0.9840,9.57644E-02
0.9850,1.25892E-01
0.9860,1.53417E-01
0.9870,1.77754E-01
0.9880,1.98383E-01
0.9890,2.14856E-01
0.9900,2.26808E-01
0.9910,2.33968E-01
0.9920,2.36166E-01
0.9930,2.33335E-01
0.9940,2.25516E-01
0.9950,2.12858E-01
0.9960,1.95615E-01
0.9970,1.74144E-01
0.9980,1.48894E-01
0.9990,1.20402E-01
1.0000,8.92788E-02
1.0010,5.61984E-02
1.0020,2.18818E-02
1.0030,-1.29176E-02
1.0040,-4.74304E-02
1.0050,-8.08884E-02
1.0060,-1.12542E-01
1.0070,-1.41677E-01
1.0080,-1.67632E-01
1.0090,-1.89811E-01
1.0100,-2.07703E-01
1.0110,-2.20888E-01
1.0120,-2.29053E-01
1.0130,-2.31996E-01
1.0140,-2.29635E-01
1.0150,-2.22008E-01
1.0160,-2.09276E-01
1.0170,-1.91717E-01
1.0180,-1.69724E-01
1.0190,-1.43795E-01
1.0200,-1.14523E-01
1.0210,-8.25809E-02
1.0220,-4.87083E-02
1.0230,-1.36944E-02
1.0240,2.16409E-02
1.0250,5.64661E-02
1.0260,8.99576E-02
1.0270,1.21319E-01
1.0280,1.49802E-01
1.0290,1.74722E-01
1.0300,1.95478E-01
1.0310,2.11563E-01
1.0320,2.22584E-01
1.0330,2.28264E-01
1.0340,2.28457E-01
1.0350,2.23146E-01
1.0360,2.12450E-01
1.0370,1.96615E-01
1.0380,1.76016E-01
1.0390,1.51145E-01
1.0400,1.22598E-01
1.0410,9.10644E-02
1.0420,5.73087E-02
1.0430,2.21522E-02
1.0440,-1.35464E-02
1.0450,-4.89125E-02
1.0460,-8.30769E-02
1.0470,-1.15197E-01
1.0480,-1.44478E-01
1.0490,-1.70194E-01
1.0500,-1.91703E-01
1.0510,-2.08467E-01
1.0520,-2.20063E-01
1.0530,-2.26198E-01
1.0540,-2.26710E-01
1.0550,-2.21580E-01
1.0560,-2.10927E-01
1.0570,-1.95011E-01
1.0580,-1.74223E-01
1.0590,-1.49077E-01
1.0600,-1.20196E-01
1.0610,-8.83015E-02
1.0620,-5.41898E-02
1.0630,-1.87162E-02
1.0640,1.72283E-02
1.0650,5.27386E-02
1.0660,8.69184E-02
1.0670,1.18903E-01
1.0680,1.47883E-01
1.0690,1.73120E-01
1.0700,1.93971E-01
1.0710,2.09904E-01
1.0720,2.20510E-01
1.0730,2.25512E-01
1.0740,2.24780E-01
1.0750,2.18327E-01
1.0760,2.06312E-01
1.0770,1.89037E-01
1.0780,1.66938E-01
1.0790,1.40577E-01
1.0800,1.10623E-01
1.0810,7.78409E-02
1.0820,4.30664E-02
1.0830,7.18903E-03
1.0840,-2.88724E-02
1.0850,-6.41934E-02
1.0860,-9.78673E-02
1.0870,-1.29028E-01
1.0880,-1.56875E-01
1.0890,-1.80690E-01
1.0900,-1.99858E-01
1.0910,-2.13884E-01
1.0920,-2.22405E-01
1.0930,-2.25199E-01
1.0940,-2.22191E-01
1.0950,-2.13457E-01
1.0960,-1.99219E-01
1.0970,-1.79843E-01
1.0980,-1.55827E-01
1.0990,-1.27790E-01
1.1000,-9.64537E-02
1.1010,-6.26268E-02
1.1020,-2.71823E-02
1.1030,8.96434E-03
1.1040,4.48794E-02
1.1050,7.96344E-02
1.1060,1.12331E-01
1.1070,1.42124E-01
1.1080,1.68241E-01
1.1090,1.90009E-01
1.1100,2.06862E-01
1.1110,2.18366E-01
1.1120,2.24222E-01
1.1130,2.24278E-01
1.1140,2.18534E-01
1.1150,2.07137E-01
1.1160,1.90383E-01
1.1170,1.68705E-01
1.1180,1.42663E-01
1.1190,1.12932E-01
1.1200,8.02801E-02
1.1210,4.55520E-02
1.1220,9.64600E-03
1.1230,-2.65094E-02
1.1240,-6.19795E-02
1.1250,-9.58474E-02
1.1260,-1.27238E-01
1.1270,-1.55340E-01
1.1280,-1.79429E-01
1.1290,-1.98882E-01
1.1300,-2.13198E-01
1.1310,-2.22008E-01
1.1320,-2.25086E-01
1.1330,-2.22354E-01
1.1340,-2.13884E-01
1.1350,-1.99895E-01
1.1360,-1.80751E-01
1.1370,-1.56946E-01
1.1380,-1.29095E-01
1.1390,-9.79166E-02
1.1400,-6.42160E-02
1.1410,-2.88615E-02
1.1420,7.23601E-03
1.1430,4.31474E-02
1.1440,7.79488E-02
1.1450,1.10746E-01
1.1460,1.40696E-01
1.1470,1.67031E-01
1.1480,1.89076E-01
1.1490,2.06266E-01
1.1500,2.18163E-01
1.1510,2.24465E-01
1.1520,2.25011E-01
1.1530,2.19791E-01
1.1540,2.08941E-01
1.1550,1.92742E-01
1.1560,1.71610E-01
1.1570,1.46090E-01
1.1580,1.16836E-01
1.1590,8.45965E-02
1.1600,5.01970E-02
1.1610,1.45165E-02
1.1620,-2.15344E-02
1.1630,-5.70364E-02
1.1640,-9.10857E-02
1.1650,-1.22816E-01
1.1660,-1.51422E-01
1.1670,-1.76178E-01
1.1680,-1.96457E-01
1.1690,-2.11747E-01
1.1700,-2.21664E-01
1.1710,-2.25960E-01
1.1720,-2.24530E-01
1.1730,-2.17414E-01
1.1740,-2.04796E-01
1.1750,-1.86999E-01
1.1760,-1.64477E-01
1.1770,-1.37801E-01
1.1780,-1.07649E-01
1.1790,-7.47820E-02
1.1800,-4.00312E-02
1.1810,-4.27257E-03
1.1820,3.15937E-02
1.1830,6.66659E-02
1.1840,1.00064E-01
1.1850,1.30951E-01
1.1860,1.58556E-01
1.1870,1.82188E-01
1.1880,2.01260E-01
1.1890,2.15298E-01
1.1900,2.23957E-01
1.1910,2.27024E-01
1.1920,2.24429E-01
1.1930,2.16240E-01
1.1940,2.02666E-01
1.1950,1.84051E-01
1.1960,1.60861E-01
1.1970,1.33676E-01
1.1980,1.03174E-01
1.1990,7.01152E-02
1.2000,3.53198E-02
1.2010,-3.49476E-04
1.2020,-3.60103E-02
1.2030,-7.07820E-02
1.2040,-1.03808E-01
1.2050,-1.34276E-01
1.2060,-1.61438E-01
1.2070,-1.84629E-01
1.2080,-2.03284E-01
1.2090,-2.16950E-01
1.2100,-2.25295E-01
1.2110,-2.28122E-01
1.2120,-2.25367E-01
1.2130,-2.17103E-01
1.2140,-2.03537E-01
1.2150,-1.85006E-01
1.2160,-1.61968E-01
1.2170,-1.34986E-01
1.2180,-1.04722E-01
1.2190,-7.19144E-02
1.2200,-3.73619E-02
1.2210,-1.90372E-03
1.2220,3.36007E-02
1.2230,6.82927E-02
1.2240,1.01335E-01
1.2250,1.31933E-01
1.2260,1.59352E-01
1.2270,1.82935E-01
1.2280,2.02119E-01
1.2290,2.16449E-01
1.2300,2.25588E-01
1.2310,2.29321E-01
1.2320,2.27566E-01
1.2330,2.20372E-01
1.2340,2.07917E-01
1.2350,1.90503E-01
1.2360,1.68553E-01
1.2370,1.42592E-01
1.2380,1.13244E-01
1.2390,8.12091E-02
1.2400,4.72490E-02
1.2410,1.21704E-02
1.2420,-2.31962E-02
1.2430,-5.80152E-02
1.2440,-9.14664E-02
1.2450,-1.22764E-01
1.2460,-1.51174E-01
1.2470,-1.76033E-01
1.2480,-1.96763E-01
1.2490,-2.12883E-01
1.2500,-2.24023E-01
1.2510,-2.29928E-01
1.2520,-2.30468E-01
1.2530,-2.25636E-01
1.2540,-2.15554E-01
1.2550,-2.00462E-01
1.2560,-1.80717E-01
1.2570,-1.56784E-01
1.2580,-1.29221E-01
1.2590,-9.86715E-02
1.2600,-6.58443E-02
1.2610,-3.14992E-02
1.2620,3.57106E-03
1.2630,3.85595E-02
1.2640,7.26630E-02
1.2650,1.05101E-01
1.2660,1.35134E-01
1.2670,1.62079E-01
1.2680,1.85325E-01
1.2690,2.04349E-01
1.2700,2.18722E-01
1.2710,2.28126E-01
1.2720,2.32354E-01
1.2730,2.31318E-01
1.2740,2.25049E-01
1.2750,2.13698E-01
1.2760,1.97526E-01
1.2770,1.76907E-01
1.2780,1.52309E-01
1.2790,1.24291E-01
1.2800,9.34876E-02
1.2810,6.05911E-02
1.2820,2.63402E-02
1.2830,-8.49867E-03
1.2840,-4.31484E-02
1.2850,-7.68384E-02
1.2860,-1.08822E-01
1.2870,-1.38393E-01
1.2880,-1.64899E-01
1.2890,-1.87760E-01
1.2900,-2.06477E-01
1.2910,-2.20645E-01
1.2920,-2.29957E-01
1.2930,-2.34219E-01
1.2940,-2.33343E-01
1.2950,-2.27358E-01
1.2960,-2.16403E-01
1.2970,-2.00724E-01
1.2980,-1.80671E-01
1.2990,-1.56688E-01
1.3000,-1.29301E-01
1.3010,-9.91102E-02
1.3020,-6.67734E-02
1.3030,-3.29933E-02
1.3040,1.49902E-03
1.3050,3.59592E-02
1.3060,6.96463E-02
1.3070,1.01838E-01
1.3080,1.31847E-01
1.3090,1.59035E-01
1.3100,1.82825E-01
1.3110,2.02716E-01
1.3120,2.18290E-01
1.3130,2.29224E-01
1.3140,2.35294E-01
1.3150,2.36378E-01
1.3160,2.32464E-01
1.3170,2.23641E-01
1.3180,2.10104E-01
1.3190,1.92145E-01
1.3200,1.70150E-01
1.3210,1.44587E-01
1.3220,1.15996E-01
1.3230,8.49815E-02
1.3240,5.21934E-02
1.3250,1.83180E-02
1.3260,-1.59385E-02
1.3270,-4.98644E-02
1.3280,-8.27572E-02
1.3290,-1.13938E-01
1.3300,-1.42767E-01
1.3310,-1.68653E-01
1.3320,-1.91069E-01
1.3330,-2.09561E-01
1.3340,-2.23755E-01
1.3350,-2.33369E-01
1.3360,-2.38215E-01
1.3370,-2.38202E-01
1.3380,-2.33338E-01
1.3390,-2.23732E-01
1.3400,-2.09586E-01
1.3410,-1.91195E-01
1.3420,-1.68939E-01
1.3430,-1.43272E-01
1.3440,-1.14719E-01
1.3450,-8.38588E-02
1.3460,-5.13149E-02
1.3470,-1.77424E-02
1.3480,1.61852E-02
1.3490,4.97898E-02
1.3500,8.24022E-02
1.3510,1.13375E-01
1.3520,1.42097E-01
1.3530,1.68002E-01
1.3540,1.90583E-01
1.3550,2.09399E-01
1.3560,2.24087E-01
1.3570,2.34365E-01
1.3580,2.40038E-01
1.3590,2.41005E-01
1.3600,2.37255E-01
1.3610,2.28870E-01
1.3620,2.16021E-01
1.3630,1.98967E-01
1.3640,1.78047E-01
1.3650,1.53674E-01
1.3660,1.26327E-01
1.3670,9.65378E-02
1.3680,6.48870E-02
1.3690,3.19870E-02
1.3700,-1.52787E-03
1.3710,-3.50136E-02
1.3720,-6.78293E-02
1.3730,-9.93493E-02
1.3740,-1.28975E-01
1.3750,-1.56146E-01
1.3760,-1.80350E-01
1.3770,-2.01135E-01
1.3780,-2.18113E-01
1.3790,-2.30971E-01
1.3800,-2.39474E-01
1.3810,-2.43471E-01
1.3820,-2.42895E-01
1.3830,-2.37766E-01
1.3840,-2.28188E-01
1.3850,-2.14349E-01
1.3860,-1.96515E-01
1.3870,-1.75025E-01
1.3880,-1.50286E-01
1.3890,-1.22762E-01
1.3900,-9.29669E-02
1.3910,-6.14561E-02
1.3920,-2.88131E-02
1.3930,4.35987E-03
1.3940,3.74530E-02
1.3950,6.98605E-02
1.3960,1.00991E-01
1.3970,1.30280E-01
1.3980,1.57198E-01
1.3990,1.81260E-01
1.4000,2.02035E-01
1.4010,2.19155E-01
1.4020,2.32317E-01
1.4030,2.41292E-01
1.4040,2.45927E-01
1.4050,2.46148E-01
1.4060,2.41960E-01
1.4070,2.33445E-01
1.4080,2.20766E-01
1.4090,2.04156E-01
1.4100,1.83918E-01
1.4110,1.60418E-01
1.4120,1.34080E-01
1.4130,1.05373E-01
1.4140,7.48098E-02
1.4150,4.29302E-02
1.4160,1.02970E-02
1.4170,-2.25168E-02
1.4180,-5.49372E-02
1.4190,-8.63996E-02
1.4200,-1.16358E-01
1.4210,-1.44296E-01
1.4220,-1.69733E-01
1.4230,-1.92233E-01
1.4240,-2.11416E-01
1.4250,-2.26957E-01
1.4260,-2.38597E-01
1.4270,-2.46145E-01
1.4280,-2.49479E-01
1.4290,-2.48552E-01
1.4300,-2.43388E-01
1.4310,-2.34085E-01
1.4320,-2.20809E-01
1.4330,-2.03792E-01
1.4340,-1.83332E-01
1.4350,-1.59779E-01
1.4360,-1.33538E-01
1.4370,-1.05054E-01
1.4380,-7.48088E-02
1.4390,-4.33130E-02
1.4400,-1.10943E-02
1.4410,2.13092E-02
1.4420,5.33590E-02
1.4430,8.45243E-02
1.4440,1.14292E-01
1.4450,1.42173E-01
1.4460,1.67712E-01
1.4470,1.90495E-01
1.4480,2.10154E-01
1.4490,2.26374E-01
1.4500,2.38898E-01
1.4510,2.47529E-01
1.4520,2.52136E-01
1.4530,2.52652E-01
1.4540,2.49078E-01
1.4550,2.41482E-01
1.4560,2.29993E-01
1.4570,2.14805E-01
1.4580,1.96170E-01
1.4590,1.74394E-01
1.4600,1.49831E-01
1.4610,1.22880E-01
1.4620,9.39732E-02
1.4630,6.35751E-02
1.4640,3.21699E-02
1.4650,2.56144E-04
1.4660,-3.16618E-02
1.4670,-6.30819E-02
1.4680,-9.35117E-02
1.4690,-1.22477E-01
1.4700,-1.49528E-01
1.4710,-1.74247E-01
1.4720,-1.96255E-01
1.4730,-2.15215E-01
1.4740,-2.30841E-01
1.4750,-2.42899E-01
1.4760,-2.51210E-01
1.4770,-2.55655E-01
1.4780,-2.56174E-01
1.4790,-2.52767E-01
1.4800,-2.45496E-01
1.4810,-2.34480E-01
1.4820,-2.19895E-01
1.4830,-2.01970E-01
1.4840,-1.80984E-01
1.4850,-1.57261E-01
1.4860,-1.31166E-01
1.4870,-1.03097E-01
1.4880,-7.34782E-02
1.4890,-4.27585E-02
1.4900,-1.13993E-02
1.4910,2.01301E-02
1.4920,5.13601E-02
1.4930,8.18274E-02
1.4940,1.11082E-01
1.4950,1.38695E-01
1.4960,1.64261E-01
1.4970,1.87409E-01
1.4980,2.07805E-01
1.4990,2.25155E-01
1.5000,2.39214E-01
1.5010,2.49782E-01
1.5020,2.56714E-01
1.5030,2.59918E-01
1.5040,2.59356E-01
1.5050,2.55043E-01
1.5060,2.47051E-01
1.5070,2.35503E-01
1.5080,2.20573E-01
1.5090,2.02483E-01
1.5100,1.81497E-01
1.5110,1.57923E-01
1.5120,1.32101E-01
1.5130,1.04402E-01
1.5140,7.52252E-02
1.5150,4.49844E-02
1.5160,1.41090E-02
1.5170,-1.69651E-02
1.5180,-4.78011E-02
1.5190,-7.79678E-02
1.5200,-1.07045E-01
1.5210,-1.34630E-01
1.5220,-1.60342E-01
1.5230,-1.83829E-01
1.5240,-2.04770E-01
1.5250,-2.22882E-01
1.5260,-2.37921E-01
1.5270,-2.49689E-01
1.5280,-2.58031E-01
1.5290,-2.62840E-01
1.5300,-2.64059E-01
1.5310,-2.61679E-01
1.5320,-2.55742E-01
1.5330,-2.46335E-01
1.5340,-2.33594E-01
1.5350,-2.17700E-01
1.5360,-1.98872E-01
1.5370,-1.77371E-01
1.5380,-1.53492E-01
1.5390,-1.27559E-01
1.5400,-9.99231E-02
1.5410,-7.09565E-02
1.5420,-4.10470E-02
1.5430,-1.05933E-02
1.5440,2.00007E-02
1.5450,5.03309E-02
1.5460,7.99988E-02
1.5470,1.08616E-01
1.5480,1.35811E-01
1.5490,1.61230E-01
1.5500,1.84546E-01
1.5510,2.05462E-01
1.5520,2.23711E-01
1.5530,2.39062E-01
1.5540,2.51325E-01
1.5550,2.60348E-01
1.5560,2.66023E-01
1.5570,2.68285E-01
1.5580,2.67114E-01
1.5590,2.62531E-01
1.5600,2.54603E-01
1.5610,2.43439E-01
1.5620,2.29189E-01
1.5630,2.12039E-01
1.5640,1.92213E-01
1.5650,1.69967E-01
1.5660,1.45586E-01
1.5670,1.19380E-01
1.5680,9.16813E-02
1.5690,6.28394E-02
1.5700,3.32153E-02
1.5710,3.17889E-03
1.5720,-2.68971E-02
1.5730,-5.66409E-02
1.5740,-8.56868E-02
1.5750,-1.13679E-01
1.5760,-1.40277E-01
1.5770,-1.65159E-01
1.5780,-1.88025E-01
1.5790,-2.08601E-01
1.5800,-2.26642E-01
1.5810,-2.41937E-01
1.5820,-2.54306E-01
1.5830,-2.63608E-01
1.5840,-2.69738E-01
1.5850,-2.72629E-01
1.5860,-2.72256E-01
1.5870,-2.68630E-01
1.5880,-2.61803E-01
1.5890,-2.51862E-01
1.5900,-2.38935E-01
1.5910,-2.23180E-01
1.5920,-2.04791E-01
1.5930,-1.83991E-01
1.5940,-1.61029E-01
1.5950,-1.36180E-01
1.5960,-1.09739E-01
1.5970,-8.20184E-02
1.5980,-5.33434E-02
1.5990,-2.40493E-02
1.6000,5.52329E-03
1.6010,3.50323E-02
1.6020,6.41378E-02
1.6030,9.25065E-02
1.6040,1.19815E-01
1.6050,1.45753E-01
1.6060,1.70029E-01
1.6070,1.92369E-01
1.6080,2.12527E-01
1.6090,2.30277E-01
1.6100,2.45426E-01
1.6110,2.57810E-01
1.6120,2.67296E-01
1.6130,2.73784E-01
1.6140,2.77210E-01
1.6150,2.77542E-01
1.6160,2.74785E-01
1.6170,2.68977E-01
1.6180,2.60190E-01
1.6190,2.48528E-01
1.6200,2.34126E-01
1.6210,2.17151E-01
1.6220,1.97793E-01
1.6230,1.76272E-01
1.6240,1.52826E-01
1.6250,1.27717E-01
1.6260,1.01221E-01
1.6270,7.36281E-02
1.6280,4.52395E-02
1.6290,1.63631E-02
1.6300,-1.26894E-02
1.6310,-4.16059E-02
1.6320,-7.00774E-02
1.6330,-9.78011E-02
1.6340,-1.24484E-01
1.6350,-1.49844E-01
1.6360,-1.73617E-01
1.6370,-1.95556E-01
1.6380,-2.15433E-01
1.6390,-2.33045E-01
1.6400,-2.48213E-01
1.6410,-2.60783E-01
1.6420,-2.70632E-01
1.6430,-2.77663E-01
1.6440,-2.81810E-01
1.6450,-2.83038E-01
1.6460,-2.81341E-01
1.6470,-2.76743E-01
1.6480,-2.69300E-01
1.6490,-2.59094E-01
1.6500,-2.46237E-01
1.6510,-2.30867E-01
1.6520,-2.13146E-01
1.6530,-1.93261E-01
1.6540,-1.71417E-01
1.6550,-1.47841E-01
1.6560,-1.22774E-01
1.6570,-9.64732E-02
1.6580,-6.92041E-02
1.6590,-4.12425E-02
1.6600,-1.28691E-02
1.6610,1.56326E-02
1.6620,4.39791E-02
1.6630,7.18900E-02
1.6640,9.90905E-02
1.6650,1.25314E-01
1.6660,1.50306E-01
1.6670,1.73823E-01
1.6680,1.95640E-01
1.6690,2.15547E-01
1.6700,2.33356E-01
1.6710,2.48898E-01
1.6720,2.62029E-01
1.6730,2.72627E-01
1.6740,2.80598E-01
1.6750,2.85870E-01
1.6760,2.88400E-01
1.6770,2.88170E-01
1.6780,2.85189E-01
1.6790,2.79494E-01
1.6800,2.71143E-01
1.6810,2.60224E-01
1.6820,2.46845E-01
1.6830,2.31139E-01
1.6840,2.13260E-01
1.6850,1.93379E-01
1.6860,1.71690E-01
1.6870,1.48397E-01
1.6880,1.23723E-01
1.6890,9.78992E-02
1.6900,7.11685E-02
1.6910,4.37800E-02
1.6920,1.59877E-02
1.6930,-1.19517E-02
1.6940,-3.97816E-02
1.6950,-6.72475E-02
1.6960,-9.40998E-02
1.6970,-1.20095E-01
1.6980,-1.45000E-01
1.6990,-1.68591E-01
1.7000,-1.90659E-01
1.7010,-2.11008E-01
1.7020,-2.29459E-01
1.7030,-2.45852E-01
1.7040,-2.60045E-01
1.7050,-2.71917E-01
1.7060,-2.81368E-01
1.7070,-2.88320E-01
1.7080,-2.92718E-01
1.7090,-2.94529E-01
1.7100,-2.93743E-01
1.7110,-2.90375E-01
1.7120,-2.84459E-01
1.7130,-2.76054E-01
1.7140,-2.65240E-01
1.7150,-2.52116E-01
1.7160,-2.36804E-01
1.7170,-2.19439E-01
1.7180,-2.00178E-01
1.7190,-1.79192E-01
1.7200,-1.56665E-01
1.7210,-1.32794E-01
1.7220,-1.07787E-01
1.7230,-8.18607E-02
1.7240,-5.52369E-02
1.7250,-2.81440E-02
1.7260,-8.12662E-04
1.7270,2.65256E-02
1.7280,5.36405E-02
1.7290,8.03046E-02
1.7300,1.06295E-01
1.7310,1.31397E-01
1.7320,1.55403E-01
1.7330,1.78115E-01
1.7340,1.99349E-01
1.7350,2.18932E-01
1.7360,2.36707E-01
1.7370,2.52532E-01
1.7380,2.66282E-01
1.7390,2.77849E-01
1.7400,2.87144E-01
1.7410,2.94098E-01
1.7420,2.98658E-01
1.7430,3.00795E-01
1.7440,3.00498E-01
1.7450,2.97774E-01
1.7460,2.92652E-01
1.7470,2.85179E-01
1.7480,2.75421E-01
1.7490,2.63462E-01
1.7500,2.49403E-01
1.7510,2.33360E-01
1.7520,2.15466E-01
1.7530,1.95867E-01
1.7540,1.74723E-01
1.7550,1.52203E-01
1.7560,1.28488E-01
1.7570,1.03767E-01
1.7580,7.82349E-02
1.7590,5.20933E-02
1.7600,2.55467E-02
1.7610,-1.19796E-03
1.7620,-2.79335E-02
1.7630,-5.44536E-02
1.7640,-8.05549E-02
1.7650,-1.06038E-01
1.7660,-1.30710E-01
1.7670,-1.54384E-01
1.7680,-1.76883E-01
1.7690,-1.98038E-01
1.7700,-2.17693E-01
1.7710,-2.35703E-01
1.7720,-2.51936E-01
1.7730,-2.66276E-01
1.7740,-2.78619E-01
1.7750,-2.88878E-01
1.7760,-2.96982E-01
1.7770,-3.02876E-01
1.7780,-3.06523E-01
1.7790,-3.07900E-01
1.7800,-3.07004E-01
1.7810,-3.03847E-01
1.7820,-2.98457E-01
1.7830,-2.90881E-01
1.7840,-2.81179E-01
1.7850,-2.69427E-01
1.7860,-2.55717E-01
1.7870,-2.40151E-01
1.7880,-2.22849E-01
1.7890,-2.03939E-01
1.7900,-1.83561E-01
1.7910,-1.61865E-01
1.7920,-1.39010E-01
1.7930,-1.15163E-01
1.7940,-9.04956E-02
1.7950,-6.51851E-02
1.7960,-3.94126E-02
1.7970,-1.33614E-02
1.7980,1.27840E-02
1.7990,3.88396E-02
1.8000,6.46229E-02
1.8010,8.99542E-02
1.8020,1.14658E-01
1.8030,1.38564E-01
1.8040,1.61508E-01
1.8050,1.83334E-01
1.8060,2.03895E-01
1.8070,2.23051E-01
1.8080,2.40674E-01
1.8090,2.56649E-01
1.8100,2.70870E-01
1.8110,2.83244E-01
1.8120,2.93693E-01
1.8130,3.02150E-01
1.8140,3.08563E-01
1.8150,3.12894E-01
1.8160,3.15120E-01
1.8170,3.15231E-01
1.8180,3.13232E-01
1.8190,3.09141E-01
1.8200,3.02991E-01
1.8210,2.94829E-01
1.8220,2.84713E-01
1.8230,2.72716E-01
1.8240,2.58921E-01
1.8250,2.43424E-01
1.8260,2.26330E-01
1.8270,2.07756E-01
1.8280,1.87827E-01
1.8290,1.66676E-01
1.8300,1.44443E-01
1.8310,1.21275E-01
1.8320,9.73240E-02
1.8330,7.27462E-02
1.8340,4.77011E-02
1.8350,2.23503E-02
1.8360,-3.14337E-03
1.8370,-2.86171E-02
1.8380,-5.39089E-02
1.8390,-7.88591E-02
1.8400,-1.03311E-01
1.8410,-1.27111E-01
1.8420,-1.50111E-01
1.8430,-1.72170E-01
1.8440,-1.93151E-01
1.8450,-2.12926E-01
1.8460,-2.31376E-01
1.8470,-2.48390E-01
1.8480,-2.63864E-01
1.8490,-2.77709E-01
1.8500,-2.89843E-01
1.8510,-3.00196E-01
1.8520,-3.08708E-01
1.8530,-3.15333E-01
1.8540,-3.20036E-01
1.8550,-3.22792E-01
1.8560,-3.23590E-01
1.8570,-3.22430E-01
1.8580,-3.19325E-01
1.8590,-3.14297E-01
1.8600,-3.07383E-01
1.8610,-2.98628E-01
1.8620,-2.88090E-01
1.8630,-2.75836E-01
1.8640,-2.61943E-01
1.8650,-2.46498E-01
1.8660,-2.29597E-01
1.8670,-2.11342E-01
1.8680,-1.91844E-01
1.8690,-1.71221E-01
1.8700,-1.49597E-01
1.8710,-1.27100E-01
1.8720,-1.03864E-01
1.8730,-8.00250E-02
1.8740,-5.57228E-02
1.8750,-3.10988E-02
1.8760,-6.29576E-03
1.8770,1.85435E-02
1.8780,4.32767E-02
1.8790,6.77626E-02
1.8800,9.18626E-02
1.8810,1.15441E-01
1.8820,1.38365E-01
1.8830,1.60506E-01
1.8840,1.81743E-01
1.8850,2.01958E-01
1.8860,2.21040E-01
1.8870,2.38886E-01
1.8880,2.55400E-01
1.8890,2.70492E-01
1.8900,2.84083E-01
1.8910,2.96101E-01
1.8920,3.06485E-01
1.8930,3.15181E-01
1.8940,3.22147E-01
1.8950,3.27347E-01
1.8960,3.30760E-01
1.8970,3.32370E-01
1.8980,3.32173E-01
1.8990,3.30176E-01
1.9000,3.26395E-01
1.9010,3.20853E-01
1.9020,3.13585E-01
1.9030,3.04636E-01
1.9040,2.94057E-01
1.9050,2.81908E-01
1.9060,2.68260E-01
1.9070,2.53187E-01
1.9080,2.36774E-01
1.9090,2.19111E-01
1.9100,2.00293E-01
1.9110,1.80423E-01
1.9120,1.59608E-01
1.9130,1.37959E-01
1.9140,1.15591E-01
1.9150,9.26221E-02
1.9160,6.91726E-02
1.9170,4.53655E-02
1.9180,2.13242E-02
1.9190,-2.82680E-03
1.9200,-2.69634E-02
1.9210,-5.09620E-02
1.9220,-7.47005E-02
1.9230,-9.80587E-02
1.9240,-1.20919E-01
1.9250,-1.43167E-01
1.9260,-1.64691E-01
1.9270,-1.85386E-01
1.9280,-2.05149E-01
1.9290,-2.23883E-01
1.9300,-2.41498E-01
1.9310,-2.57908E-01
1.9320,-2.73035E-01
1.9330,-2.86808E-01
1.9340,-2.99161E-01
1.9350,-3.10037E-01
1.9360,-3.19386E-01
1.9370,-3.27166E-01
1.9380,-3.33343E-01
1.9390,-3.37892E-01
1.9400,-3.40793E-01
1.9410,-3.42037E-01
1.9420,-3.41623E-01
1.9430,-3.39555E-01
1.9440,-3.35850E-01
1.9450,-3.30527E-01
1.9460,-3.23618E-01
1.9470,-3.15159E-01
1.9480,-3.05194E-01
1.9490,-2.93774E-01
1.9500,-2.80959E-01
1.9510,-2.66811E-01
1.9520,-2.51401E-01
1.9530,-2.34805E-01
1.9540,-2.17104E-01
1.9550,-1.98384E-01
1.9560,-1.78735E-01
1.9570,-1.58251E-01
1.9580,-1.37029E-01
1.9590,-1.15170E-01
1.9600,-9.27776E-02
1.9610,-6.99557E-02
1.9620,-4.68110E-02
1.9630,-2.34508E-02
1.9640,1.70420E-05
1.9650,2.34849E-02
1.9660,4.68455E-02
1.9670,6.99926E-02
1.9680,9.28216E-02
1.9690,1.15230E-01
1.9700,1.37116E-01
1.9710,1.58384E-01
1.9720,1.78939E-01
1.9730,1.98690E-01
1.9740,2.17550E-01
1.9750,2.35439E-01
1.9760,2.52277E-01
1.9770,2.67994E-01
1.9780,2.82521E-01
1.9790,2.95797E-01
1.9800,3.07767E-01
1.9810,3.18381E-01
1.9820,3.27596E-01
1.9830,3.35375E-01
1.9840,3.41686E-01
1.9850,3.46507E-01
1.9860,3.49820E-01
1.9870,3.51613E-01
1.9880,3.51883E-01
1.9890,3.50633E-01
1.9900,3.47870E-01
1.9910,3.43612E-01
1.9920,3.37879E-01
1.9930,3.30700E-01
1.9940,3.22109E-01
1.9950,3.12146E-01
1.9960,3.00856E-01
1.9970,2.88291E-01
1.9980,2.74506E-01
1.9990,2.59563E-01
2.0000,2.43528E-01
2.0010,2.26470E-01
2.0020,2.08463E-01
2.0030,1.89586E-01
2.0040,1.69917E-01
2.0050,1.49543E-01
2.0060,1.28548E-01
2.0070,1.07020E-01
2.0080,8.50512E-02
2.0090,6.27318E-02
2.0100,4.01546E-02
2.0110,1.74128E-02
2.0120,-5.40021E-03
2.0130,-2.81913E-02
2.0140,-5.08676E-02
2.0150,-7.33376E-02
2.0160,-9.55106E-02
2.0170,-1.17298E-01
2.0180,-1.38613E-01
2.0190,-1.59370E-01
2.0200,-1.79489E-01
2.0210,-1.98890E-01
2.0220,-2.17497E-01
2.0230,-2.35239E-01
2.0240,-2.52047E-01
2.0250,-2.67857E-01
2.0260,-2.82610E-01
2.0270,-2.96248E-01
2.0280,-3.08723E-01
2.0290,-3.19988E-01
2.0300,-3.30001E-01
2.0310,-3.38728E-01
2.0320,-3.46137E-01
2.0330,-3.52203E-01
2.0340,-3.56906E-01
2.0350,-3.60232E-01
2.0360,-3.62171E-01
2.0370,-3.62720E-01
2.0380,-3.61880E-01
2.0390,-3.59658E-01
2.0400,-3.56066E-01
2.0410,-3.51122E-01
2.0420,-3.44847E-01
2.0430,-3.37270E-01
2.0440,-3.28422E-01
2.0450,-3.18340E-01
2.0460,-3.07065E-01
2.0470,-2.94643E-01
2.0480,-2.81122E-01
2.0490,-2.66558E-01
2.0500,-2.51005E-01
2.0510,-2.34526E-01
2.0520,-2.17182E-01
2.0530,-1.99041E-01
2.0540,-1.80170E-01
2.0550,-1.60641E-01
2.0560,-1.40528E-01
2.0570,-1.19904E-01
2.0580,-9.88455E-02
2.0590,-7.74304E-02
2.0600,-5.57366E-02
2.0610,-3.38427E-02
2.0620,-1.18276E-02
2.0630,1.02298E-02
2.0640,3.22507E-02
2.0650,5.41573E-02
2.0660,7.58724E-02
2.0670,9.73199E-02
2.0680,1.18425E-01
2.0690,1.39115E-01
2.0700,1.59319E-01
2.0710,1.78967E-01
2.0720,1.97993E-01
2.0730,2.16333E-01
2.0740,2.33925E-01
2.0750,2.50712E-01
2.0760,2.66636E-01
2.0770,2.81647E-01
2.0780,2.95696E-01
2.0790,3.08737E-01
2.0800,3.20729E-01
2.0810,3.31635E-01
2.0820,3.41419E-01
2.0830,3.50052E-01
2.0840,3.57509E-01
2.0850,3.63767E-01
2.0860,3.68809E-01
2.0870,3.72620E-01
2.0880,3.75193E-01
2.0890,3.76521E-01
2.0900,3.76603E-01
2.0910,3.75443E-01
2.0920,3.73047E-01
2.0930,3.69427E-01
2.0940,3.64598E-01
2.0950,3.58578E-01
2.0960,3.51391E-01
2.0970,3.43062E-01
2.0980,3.33623E-01
2.0990,3.23106E-01
2.1000,3.11547E-01
2.1010,2.98988E-01
2.1020,2.85470E-01
2.1030,2.71040E-01
2.1040,2.55745E-01
2.1050,2.39638E-01
2.1060,2.22770E-01
2.1070,2.05198E-01
2.1080,1.86978E-01
2.1090,1.68170E-01
2.1100,1.48834E-01
2.1110,1.29033E-01
2.1120,1.08828E-01
2.1130,8.82848E-02
2.1140,6.74674E-02
2.1150,4.64409E-02
2.1160,2.52710E-02
2.1170,4.02329E-03
2.1180,-1.72368E-02
2.1190,-3.84442E-02
2.1200,-5.95342E-02
2.1210,-8.04428E-02
2.1220,-1.01107E-01
2.1230,-1.21465E-01
2.1240,-1.41456E-01
2.1250,-1.61021E-01
2.1260,-1.80102E-01
2.1270,-1.98644E-01
2.1280,-2.16592E-01
2.1290,-2.33894E-01
2.1300,-2.50502E-01
2.1310,-2.66367E-01
2.1320,-2.81446E-01
2.1330,-2.95695E-01
2.1340,-3.09075E-01
2.1350,-3.21549E-01
2.1360,-3.33084E-01
2.1370,-3.43648E-01
2.1380,-3.53214E-01
2.1390,-3.61756E-01
2.1400,-3.69253E-01
2.1410,-3.75686E-01
2.1420,-3.81039E-01
2.1430,-3.85301E-01
2.1440,-3.88462E-01
2.1450,-3.90515E-01
2.1460,-3.91460E-01
2.1470,-3.91295E-01
2.1480,-3.90025E-01
2.1490,-3.87656E-01
2.1500,-3.84198E-01
2.1510,-3.79664E-01
2.1520,-3.74070E-01
2.1530,-3.67434E-01
2.1540,-3.59777E-01
2.1550,-3.51123E-01
2.1560,-3.41500E-01
2.1570,-3.30937E-01
2.1580,-3.19465E-01
2.1590,-3.07118E-01
2.1600,-2.93933E-01
2.1610,-2.79947E-01
2.1620,-2.65202E-01
2.1630,-2.49739E-01
2.1640,-2.33601E-01
2.1650,-2.16835E-01
2.1660,-1.99487E-01
2.1670,-1.81605E-01
2.1680,-1.63239E-01
2.1690,-1.44439E-01
2.1700,-1.25255E-01
2.1710,-1.05740E-01
2.1720,-8.59456E-02
2.1730,-6.59256E-02
2.1740,-4.57327E-02
2.1750,-2.54201E-02
2.1760,-5.04132E-03
2.1770,1.53506E-02
2.1780,3.57028E-02
2.1790,5.59628E-02
2.1800,7.60785E-02
2.1810,9.59989E-02
2.1820,1.15673E-01
2.1830,1.35052E-01
2.1840,1.54087E-01
2.1850,1.72731E-01
2.1860,1.90938E-01
2.1870,2.08662E-01
2.1880,2.25861E-01
2.1890,2.42494E-01
2.1900,2.58519E-01
2.1910,2.73900E-01
2.1920,2.88599E-01
2.1930,3.02583E-01
2.1940,3.15818E-01
2.1950,3.28274E-01
2.1960,3.39923E-01
2.1970,3.50739E-01
2.1980,3.60698E-01
2.1990,3.69778E-01
2.2000,3.77960E-01
2.2010,3.85225E-01
2.2020,3.91561E-01
2.2030,3.96953E-01
2.2040,4.01393E-01
2.2050,4.04871E-01
2.2060,4.07384E-01
2.2070,4.08926E-01
2.2080,4.09499E-01
2.2090,4.09103E-01
2.2100,4.07742E-01
2.2110,4.05422E-01
2.2120,4.02152E-01
2.2130,3.97942E-01
2.2140,3.92804E-01
2.2150,3.86753E-01
2.2160,3.79807E-01
2.2170,3.71983E-01
2.2180,3.63303E-01
2.2190,3.53789E-01
2.2200,3.43465E-01
2.2210,3.32357E-01
2.2220,3.20493E-01
2.2230,3.07902E-01
2.2240,2.94614E-01
2.2250,2.80662E-01
2.2260,2.66079E-01
2.2270,2.50900E-01
2.2280,2.35160E-01
2.2290,2.18897E-01
2.2300,2.02147E-01
2.2310,1.84949E-01
2.2320,1.67343E-01
2.2330,1.49369E-01
2.2340,1.31067E-01
2.2350,1.12478E-01
2.2360,9.36443E-02
2.2370,7.46065E-02
2.2380,5.54070E-02
2.2390,3.60877E-02
2.2400,1.66907E-02
2.2410,-2.74225E-03
2.2420,-2.21693E-02
2.2430,-4.15491E-02
2.2440,-6.08404E-02
2.2450,-8.00027E-02
2.2460,-9.89957E-02
2.2470,-1.17780E-01
2.2480,-1.36316E-01
2.2490,-1.54567E-01
2.2500,-1.72495E-01
2.2510,-1.90063E-01
2.2520,-2.07237E-01
2.2530,-2.23981E-01
2.2540,-2.40263E-01
2.2550,-2.56051E-01
2.2560,-2.71313E-01
2.2570,-2.86020E-01
2.2580,-3.00144E-01
2.2590,-3.13657E-01
2.2600,-3.26535E-01
2.2610,-3.38753E-01
2.2620,-3.50289E-01
2.2630,-3.61121E-01
2.2640,-3.71230E-01
2.2650,-3.80598E-01
2.2660,-3.89209E-01
2.2670,-3.97047E-01
2.2680,-4.04101E-01
2.2690,-4.10358E-01
2.2700,-4.15808E-01
2.2710,-4.20444E-01
2.2720,-4.24258E-01
2.2730,-4.27246E-01
2.2740,-4.29405E-01
2.2750,-4.30733E-01
2.2760,-4.31229E-01
2.2770,-4.30897E-01
2.2780,-4.29738E-01
2.2790,-4.27758E-01
2.2800,-4.24962E-01
2.2810,-4.21360E-01
2.2820,-4.16959E-01
2.2830,-4.11772E-01
2.2840,-4.05809E-01
2.2850,-3.99085E-01
2.2860,-3.91615E-01
2.2870,-3.83414E-01
2.2880,-3.74501E-01
2.2890,-3.64894E-01
2.2900,-3.54613E-01
2.2910,-3.43678E-01
2.2920,-3.32114E-01
2.2930,-3.19941E-01
2.2940,-3.07184E-01
2.2950,-2.93869E-01
2.2960,-2.80022E-01
2.2970,-2.65668E-01
2.2980,-2.50835E-01
2.2990,-2.35552E-01
2.3000,-2.19848E-01
2.3010,-2.03751E-01
2.3020,-1.87291E-01
2.3030,-1.70500E-01
2.3040,-1.53406E-01
2.3050,-1.36043E-01
2.3060,-1.18440E-01
2.3070,-1.00630E-01
2.3080,-8.26446E-02
2.3090,-6.45150E-02
2.3100,-4.62735E-02
2.3110,-2.79519E-02
2.3120,-9.58210E-03
2.3130,8.80417E-03
2.3140,2.71754E-02
2.3150,4.55002E-02
2.3160,6.37475E-02
2.3170,8.18867E-02
2.3180,9.98874E-02
2.3190,1.17720E-01
2.3200,1.35354E-01
2.3210,1.52762E-01
2.3220,1.69914E-01
2.3230,1.86783E-01
2.3240,2.03343E-01
2.3250,2.19566E-01
2.3260,2.35426E-01
2.3270,2.50900E-01
2.3280,2.65962E-01
2.3290,2.80590E-01
2.3300,2.94761E-01
2.3310,3.08453E-01
2.3320,3.21647E-01
2.3330,3.34321E-01
2.3340,3.46457E-01
2.3350,3.58038E-01
2.3360,3.69047E-01
2.3370,3.79469E-01
2.3380,3.89287E-01
2.3390,3.98490E-01
2.3400,4.07063E-01
2.3410,4.14997E-01
2.3420,4.22280E-01
2.3430,4.28903E-01
2.3440,4.34857E-01
2.3450,4.40137E-01
2.3460,4.44735E-01
2.3470,4.48647E-01
2.3480,4.51869E-01
2.3490,4.54398E-01
2.3500,4.56232E-01
2.3510,4.57372E-01
2.3520,4.57817E-01
2.3530,4.57569E-01
2.3540,4.56631E-01
2.3550,4.55005E-01
2.3560,4.52698E-01
2.3570,4.49714E-01
2.3580,4.46060E-01
2.3590,4.41744E-01
2.3600,4.36774E-01
2.3610,4.31159E-01
2.3620,4.24910E-01
2.3630,4.18039E-01
2.3640,4.10556E-01
2.3650,4.02476E-01
2.3660,3.93811E-01
2.3670,3.84576E-01
2.3680,3.74786E-01
2.3690,3.64457E-01
2.3700,3.53606E-01
2.3710,3.42250E-01
2.3720,3.30406E-01
2.3730,3.18093E-01
2.3740,3.05330E-01
2.3750,2.92136E-01
2.3760,2.78532E-01
2.3770,2.64537E-01
2.3780,2.50172E-01
2.3790,2.35459E-01
2.3800,2.20420E-01
2.3810,2.05075E-01
2.3820,1.89448E-01
2.3830,1.73560E-01
2.3840,1.57434E-01
2.3850,1.41093E-01
2.3860,1.24560E-01
2.3870,1.07859E-01
2.3880,9.10108E-02
2.3890,7.40403E-02
2.3900,5.69703E-02
2.3910,3.98240E-02
2.3920,2.26245E-02
2.3930,5.39482E-03
2.3940,-1.18420E-02
2.3950,-2.90632E-02
2.3960,-4.62460E-02
2.3970,-6.33681E-02
2.3980,-8.04073E-02
2.3990,-9.73415E-02
2.4000,-1.14149E-01
2.4010,-1.30809E-01
2.4020,-1.47299E-01
2.4030,-1.63600E-01
2.4040,-1.79691E-01
2.4050,-1.95551E-01
2.4060,-2.11162E-01
2.4070,-2.26505E-01
2.4080,-2.41560E-01
2.4090,-2.56311E-01
2.4100,-2.70738E-01
2.4110,-2.84826E-01
2.4120,-2.98557E-01
2.4130,-3.11916E-01
2.4140,-3.24887E-01
2.4150,-3.37455E-01
2.4160,-3.49607E-01
2.4170,-3.61329E-01
2.4180,-3.72607E-01
2.4190,-3.83429E-01
2.4200,-3.93784E-01
2.4210,-4.03660E-01
2.4220,-4.13048E-01
2.4230,-4.21937E-01
2.4240,-4.30318E-01
2.4250,-4.38183E-01
2.4260,-4.45525E-01
2.4270,-4.52335E-01
2.4280,-4.58609E-01
2.4290,-4.64339E-01
2.4300,-4.69522E-01
2.4310,-4.74153E-01
2.4320,-4.78227E-01
2.4330,-4.81743E-01
2.4340,-4.84698E-01
2.4350,-4.87091E-01
2.4360,-4.88920E-01
2.4370,-4.90185E-01
2.4380,-4.90886E-01
2.4390,-4.91026E-01
2.4400,-4.90605E-01
2.4410,-4.89625E-01
2.4420,-4.88090E-01
2.4430,-4.86003E-01
2.4440,-4.83368E-01
2.4450,-4.80191E-01
2.4460,-4.76476E-01
2.4470,-4.72229E-01
2.4480,-4.67457E-01
2.4490,-4.62166E-01
2.4500,-4.56365E-01
2.4510,-4.50062E-01
2.4520,-4.43264E-01
2.4530,-4.35982E-01
2.4540,-4.28224E-01
2.4550,-4.20000E-01
2.4560,-4.11322E-01
2.4570,-4.02199E-01
2.4580,-3.92644E-01
2.4590,-3.82667E-01
2.4600,-3.72282E-01
2.4610,-3.61499E-01
2.4620,-3.50333E-01
2.4630,-3.38795E-01
2.4640,-3.26901E-01
2.4650,-3.14662E-01
2.4660,-3.02094E-01
2.4670,-2.89210E-01
2.4680,-2.76025E-01
2.4690,-2.62553E-01
2.4700,-2.48810E-01
2.4710,-2.34810E-01
2.4720,-2.20569E-01
2.4730,-2.06102E-01
2.4740,-1.91425E-01
2.4750,-1.76553E-01
2.4760,-1.61501E-01
2.4770,-1.46287E-01
2.4780,-1.30925E-01
2.4790,-1.15432E-01
2.4800,-9.98231E-02
2.4810,-8.41148E-02
2.4820,-6.83228E-02
2.4830,-5.24631E-02
2.4840,-3.65516E-02
2.4850,-2.06040E-02
2.4860,-4.63631E-03
2.4870,1.13360E-02
2.4880,2.72972E-02
2.4890,4.32319E-02
2.4900,5.91248E-02
2.4910,7.49607E-02
2.4920,9.07244E-02
2.4930,1.06401E-01
2.4940,1.21976E-01
2.4950,1.37435E-01
2.4960,1.52764E-01
2.4970,1.67948E-01
2.4980,1.82974E-01
2.4990,1.97828E-01
2.5000,2.12497E-01
2.5010,2.26967E-01
2.5020,2.41226E-01
2.5030,2.55262E-01
2.5040,2.69062E-01
2.5050,2.82614E-01
2.5060,2.95906E-01
2.5070,3.08928E-01
2.5080,3.21668E-01
2.5090,3.34116E-01
2.5100,3.46261E-01
2.5110,3.58094E-01
2.5120,3.69605E-01
2.5130,3.80784E-01
2.5140,3.91622E-01
2.5150,4.02112E-01
2.5160,4.12245E-01
2.5170,4.22014E-01
2.5180,4.31410E-01
2.5190,4.40427E-01
2.5200,4.49058E-01
2.5210,4.57297E-01
2.5220,4.65138E-01
2.5230,4.72576E-01
2.5240,4.79605E-01
2.5250,4.86221E-01
2.5260,4.92420E-01
2.5270,4.98197E-01
2.5280,5.03550E-01
2.5290,5.08474E-01
2.5300,5.12968E-01
2.5310,5.17029E-01
2.5320,5.20654E-01
2.5330,5.23843E-01
2.5340,5.26594E-01
2.5350,5.28906E-01
2.5360,5.30780E-01
2.5370,5.32214E-01
2.5380,5.33209E-01
2.5390,5.33766E-01
2.5400,5.33885E-01
2.5410,5.33569E-01
2.5420,5.32819E-01
2.5430,5.31636E-01
2.5440,5.30024E-01
2.5450,5.27985E-01
2.5460,5.25522E-01
2.5470,5.22638E-01
2.5480,5.19338E-01
2.5490,5.15625E-01
2.5500,5.11503E-01
2.5510,5.06978E-01
2.5520,5.02054E-01
2.5530,4.96736E-01
2.5540,4.91030E-01
2.5550,4.84941E-01
2.5560,4.78476E-01
2.5570,4.71641E-01
2.5580,4.64442E-01
2.5590,4.56886E-01
2.5600,4.48981E-01
2.5610,4.40733E-01
2.5620,4.32149E-01
2.5630,4.23238E-01
2.5640,4.14007E-01
2.5650,4.04464E-01
2.5660,3.94618E-01
2.5670,3.84476E-01
2.5680,3.74048E-01
2.5690,3.63342E-01
2.5700,3.52367E-01
2.5710,3.41132E-01
2.5720,3.29646E-01
2.5730,3.17919E-01
2.5740,3.05959E-01
2.5750,2.93777E-01
2.5760,2.81381E-01
2.5770,2.68782E-01
2.5780,2.55989E-01
2.5790,2.43012E-01
2.5800,2.29862E-01
2.5810,2.16547E-01
2.5820,2.03079E-01
2.5830,1.89466E-01
2.5840,1.75720E-01
2.5850,1.61850E-01
2.5860,1.47867E-01
2.5870,1.33780E-01
2.5880,1.19600E-01
2.5890,1.05337E-01
2.5900,9.10009E-02
2.5910,7.66022E-02
2.5920,6.21509E-02
2.5930,4.76570E-02
2.5940,3.31306E-02
2.5950,1.85816E-02
2.5960,4.02007E-03
2.5970,-1.05442E-02
2.5980,-2.51014E-02
2.5990,-3.96418E-02
2.6000,-5.41556E-02
2.6010,-6.86334E-02
2.6020,-8.30655E-02
2.6030,-9.74427E-02
2.6040,-1.11756E-01
2.6050,-1.25995E-01
2.6060,-1.40152E-01
2.6070,-1.54217E-01
2.6080,-1.68182E-01
2.6090,-1.82038E-01
2.6100,-1.95777E-01
2.6110,-2.09389E-01
2.6120,-2.22866E-01
2.6130,-2.36202E-01
2.6140,-2.49386E-01
2.6150,-2.62412E-01
2.6160,-2.75272E-01
2.6170,-2.87958E-01
2.6180,-3.00463E-01
2.6190,-3.12780E-01
2.6200,-3.24902E-01
2.6210,-3.36821E-01
2.6220,-3.48531E-01
2.6230,-3.60025E-01
2.6240,-3.71298E-01
2.6250,-3.82343E-01
2.6260,-3.93154E-01
2.6270,-4.03725E-01
2.6280,-4.14050E-01
2.6290,-4.24125E-01
2.6300,-4.33944E-01
2.6310,-4.43502E-01
2.6320,-4.52794E-01
2.6330,-4.61815E-01
2.6340,-4.70561E-01
2.6350,-4.79028E-01
2.6360,-4.87212E-01
2.6370,-4.95109E-01
2.6380,-5.02715E-01
2.6390,-5.10026E-01
2.6400,-5.17040E-01
2.6410,-5.23754E-01
2.6420,-5.30164E-01
2.6430,-5.36268E-01
2.6440,-5.42064E-01
2.6450,-5.47548E-01
2.6460,-5.52720E-01
2.6470,-5.57577E-01
2.6480,-5.62118E-01
2.6490,-5.66340E-01
2.6500,-5.70244E-01
2.6510,-5.73827E-01
2.6520,-5.77089E-01
2.6530,-5.80029E-01
2.6540,-5.82647E-01
2.6550,-5.84942E-01
2.6560,-5.86914E-01
2.6570,-5.88563E-01
2.6580,-5.89889E-01
2.6590,-5.90893E-01
2.6600,-5.91575E-01
2.6610,-5.91936E-01
2.6620,-5.91977E-01
2.6630,-5.91700E-01
2.6640,-5.91104E-01
2.6650,-5.90192E-01
2.6660,-5.88965E-01
2.6670,-5.87425E-01
2.6680,-5.85574E-01
2.6690,-5.83414E-01
2.6700,-5.80946E-01
2.6710,-5.78175E-01
2.6720,-5.75101E-01
2.6730,-5.71728E-01
2.6740,-5.68058E-01
2.6750,-5.64094E-01
2.6760,-5.59840E-01
2.6770,-5.55299E-01
2.6780,-5.50473E-01
2.6790,-5.45366E-01
2.6800,-5.39983E-01
2.6810,-5.34326E-01
2.6820,-5.28399E-01
2.6830,-5.22207E-01
2.6840,-5.15752E-01
2.6850,-5.09041E-01
2.6860,-5.02076E-01
2.6870,-4.94861E-01
2.6880,-4.87403E-01
2.6890,-4.79704E-01
2.6900,-4.71770E-01
2.6910,-4.63604E-01
2.6920,-4.55213E-01
2.6930,-4.46601E-01
2.6940,-4.37773E-01
2.6950,-4.28733E-01
2.6960,-4.19488E-01
2.6970,-4.10041E-01
2.6980,-4.00399E-01
2.6990,-3.90566E-01
2.7000,-3.80548E-01
2.7010,-3.70350E-01
2.7020,-3.59978E-01
2.7030,-3.49437E-01
2.7040,-3.38733E-01
2.7050,-3.27870E-01
2.7060,-3.16856E-01
2.7070,-3.05695E-01
2.7080,-2.94393E-01
2.7090,-2.82956E-01
2.7100,-2.71389E-01
2.7110,-2.59698E-01
2.7120,-2.47890E-01
2.7130,-2.35969E-01
2.7140,-2.23941E-01
2.7150,-2.11813E-01
2.7160,-1.99589E-01
2.7170,-1.87277E-01
2.7180,-1.74881E-01
2.7190,-1.62408E-01
2.7200,-1.49862E-01
2.7210,-1.37251E-01
2.7220,-1.24580E-01
2.7230,-1.11854E-01
2.7240,-9.90787E-02
2.7250,-8.62608E-02
2.7260,-7.34056E-02
2.7270,-6.05187E-02
2.7280,-4.76058E-02
2.7290,-3.46725E-02
2.7300,-2.17243E-02
2.7310,-8.76696E-03
2.7320,4.19413E-03
2.7330,1.71535E-02
2.7340,3.01056E-02
2.7350,4.30450E-02
2.7360,5.59665E-02
2.7370,6.88647E-02
2.7380,8.17343E-02
2.7390,9.45701E-02
2.7400,1.07367E-01
2.7410,1.20120E-01
2.7420,1.32823E-01
2.7430,1.45473E-01
2.7440,1.58063E-01
2.7450,1.70589E-01
2.7460,1.83046E-01
2.7470,1.95430E-01
2.7480,2.07736E-01
2.7490,2.19958E-01
2.7500,2.32093E-01
2.7510,2.44136E-01
2.7520,2.56083E-01
2.7530,2.67928E-01
2.7540,2.79669E-01
2.7550,2.91300E-01
2.7560,3.02818E-01
2.7570,3.14218E-01
2.7580,3.25496E-01
2.7590,3.36649E-01
2.7600,3.47673E-01
2.7610,3.58564E-01
2.7620,3.69318E-01
2.7630,3.79931E-01
2.7640,3.90401E-01
2.7650,4.00723E-01
2.7660,4.10895E-01
2.7670,4.20912E-01
2.7680,4.30773E-01
2.7690,4.40473E-01
2.7700,4.50010E-01
2.7710,4.59380E-01
2.7720,4.68582E-01
2.7730,4.77611E-01
2.7740,4.86466E-01
2.7750,4.95144E-01
2.7760,5.03642E-01
2.7770,5.11957E-01
2.7780,5.20089E-01
2.7790,5.28033E-01
2.7800,5.35788E-01
2.7810,5.43353E-01
2.7820,5.50724E-01
2.7830,5.57901E-01
2.7840,5.64880E-01
2.7850,5.71661E-01
2.7860,5.78242E-01
2.7870,5.84620E-01
2.7880,5.90796E-01
2.7890,5.96766E-01
2.7900,6.02531E-01
2.7910,6.08088E-01
2.7920,6.13437E-01
2.7930,6.18576E-01
2.7940,6.23504E-01
2.7950,6.28221E-01
2.7960,6.32725E-01
2.7970,6.37017E-01
2.7980,6.41094E-01
2.7990,6.44957E-01
2.8000,6.48606E-01
2.8010,6.52038E-01
2.8020,6.55255E-01
2.8030,6.58256E-01
2.8040,6.61041E-01
2.8050,6.63609E-01
2.8060,6.65961E-01
2.8070,6.68096E-01
2.8080,6.70015E-01
2.8090,6.71718E-01
2.8100,6.73205E-01
2.8110,6.74476E-01
2.8120,6.75531E-01
2.8130,6.76372E-01
2.8140,6.76998E-01
2.8150,6.77411E-01
2.8160,6.77610E-01
2.8170,6.77597E-01
2.8180,6.77372E-01
2.8190,6.76936E-01
2.8200,6.76290E-01
2.8210,6.75435E-01
2.8220,6.74373E-01
2.8230,6.73103E-01
2.8240,6.71627E-01
2.8250,6.69946E-01
2.8260,6.68063E-01
2.8270,6.65977E-01
2.8280,6.63690E-01
2.8290,6.61204E-01
2.8300,6.58520E-01
2.8310,6.55640E-01
2.8320,6.52565E-01
2.8330,6.49296E-01
2.8340,6.45837E-01
2.8350,6.42187E-01
2.8360,6.38349E-01
2.8370,6.34325E-01
2.8380,6.30117E-01
2.8390,6.25726E-01
2.8400,6.21154E-01
2.8410,6.16404E-01
2.8420,6.11477E-01
2.8430,6.06375E-01
2.8440,6.01101E-01
2.8450,5.95657E-01
2.8460,5.90044E-01
2.8470,5.84265E-01
2.8480,5.78323E-01
2.8490,5.72218E-01
2.8500,5.65955E-01
2.8510,5.59534E-01
2.8520,5.52959E-01
2.8530,5.46231E-01
2.8540,5.39354E-01
2.8550,5.32329E-01
2.8560,5.25159E-01
2.8570,5.17847E-01
2.8580,5.10394E-01
2.8590,5.02804E-01
2.8600,4.95079E-01
2.8610,4.87222E-01
2.8620,4.79235E-01
2.8630,4.71120E-01
2.8640,4.62881E-01
2.8650,4.54520E-01
2.8660,4.46039E-01
2.8670,4.37442E-01
2.8680,4.28730E-01
2.8690,4.19908E-01
2.8700,4.10976E-01
2.8710,4.01939E-01
2.8720,3.92798E-01
2.8730,3.83556E-01
2.8740,3.74217E-01
2.8750,3.64783E-01
2.8760,3.55256E-01
2.8770,3.45640E-01
2.8780,3.35936E-01
2.8790,3.26149E-01
2.8800,3.16280E-01
2.8810,3.06332E-01
2.8820,2.96309E-01
2.8830,2.86212E-01
2.8840,2.76046E-01
2.8850,2.65811E-01
2.8860,2.55511E-01
2.8870,2.45150E-01
2.8880,2.34729E-01
2.8890,2.24251E-01
2.8900,2.13719E-01
2.8910,2.03136E-01
2.8920,1.92505E-01
2.8930,1.81828E-01
2.8940,1.71107E-01
2.8950,1.60347E-01
2.8960,1.49548E-01
2.8970,1.38715E-01
2.8980,1.27849E-01
2.8990,1.16953E-01
2.9000,1.06030E-01
2.9010,9.50826E-02
2.9020,8.41134E-02
2.9030,7.31248E-02
2.9040,6.21196E-02
2.9050,5.11002E-02
2.9060,4.00692E-02
2.9070,2.90292E-02
2.9080,1.79826E-02
2.9090,6.93201E-03
2.9100,-4.12015E-03
2.9110,-1.51714E-02
2.9120,-2.62193E-02
2.9130,-3.72614E-02
2.9140,-4.82952E-02
2.9150,-5.93185E-02
2.9160,-7.03289E-02
2.9170,-8.13239E-02
2.9180,-9.23012E-02
2.9190,-1.03259E-01
2.9200,-1.14194E-01
2.9210,-1.25105E-01
2.9220,-1.35988E-01
2.9230,-1.46843E-01
2.9240,-1.57667E-01
2.9250,-1.68458E-01
2.9260,-1.79213E-01
2.9270,-1.89930E-01
2.9280,-2.00608E-01
2.9290,-2.11244E-01
2.9300,-2.21836E-01
2.9310,-2.32383E-01
2.9320,-2.42881E-01
2.9330,-2.53330E-01
2.9340,-2.63726E-01
2.9350,-2.74070E-01
2.9360,-2.84357E-01
2.9370,-2.94587E-01
2.9380,-3.04758E-01
2.9390,-3.14868E-01
2.9400,-3.24914E-01
2.9410,-3.34896E-01
2.9420,-3.44812E-01
2.9430,-3.54659E-01
2.9440,-3.64437E-01
2.9450,-3.74143E-01
2.9460,-3.83776E-01
2.9470,-3.93334E-01
2.9480,-4.02816E-01
2.9490,-4.12221E-01
2.9500,-4.21545E-01
2.9510,-4.30789E-01
2.9520,-4.39951E-01
2.9530,-4.49029E-01
2.9540,-4.58022E-01
2.9550,-4.66928E-01
2.9560,-4.75747E-01
2.9570,-4.84476E-01
2.9580,-4.93115E-01
2.9590,-5.01662E-01
2.9600,-5.10116E-01
2.9610,-5.18476E-01
2.9620,-5.26740E-01
2.9630,-5.34908E-01
2.9640,-5.42978E-01
2.9650,-5.50950E-01
2.9660,-5.58821E-01
2.9670,-5.66592E-01
2.9680,-5.74261E-01
2.9690,-5.81827E-01
2.9700,-5.89289E-01
2.9710,-5.96646E-01
2.9720,-6.03898E-01
2.9730,-6.11043E-01
2.9740,-6.18081E-01
2.9750,-6.25010E-01
2.9760,-6.31830E-01
2.9770,-6.38541E-01
2.9780,-6.45141E-01
2.9790,-6.51630E-01
2.9800,-6.58007E-01
2.9810,-6.64271E-01
2.9820,-6.70422E-01
2.9830,-6.76459E-01
2.9840,-6.82381E-01
2.9850,-6.88189E-01
2.9860,-6.93881E-01
2.9870,-6.99456E-01
2.9880,-7.04916E-01
2.9890,-7.10258E-01
2.9900,-7.15483E-01
2.9910,-7.20590E-01
2.9920,-7.25578E-01
2.9930,-7.30448E-01
2.9940,-7.35199E-01
2.9950,-7.39831E-01
2.9960,-7.44344E-01
2.9970,-7.48736E-01
2.9980,-7.53008E-01
2.9990,-7.57160E-01
3.0000,-7.61192E-01
3.0010,-7.65102E-01
3.0020,-7.68892E-01
3.0030,-7.72561E-01
3.0040,-7.76109E-01
3.0050,-7.79536E-01
3.0060,-7.82842E-01
3.0070,-7.86026E-01
3.0080,-7.89089E-01
3.0090,-7.92030E-01
3.0100,-7.94851E-01
3.0110,-7.97550E-01
3.0120,-8.00128E-01
3.0130,-8.02585E-01
3.0140,-8.04920E-01
3.0150,-8.07135E-01
3.0160,-8.09230E-01
3.0170,-8.11203E-01
3.0180,-8.13056E-01
3.0190,-8.14789E-01
3.0200,-8.16402E-01
3.0210,-8.17895E-01
3.0220,-8.19268E-01
3.0230,-8.20523E-01
3.0240,-8.21658E-01
3.0250,-8.22674E-01
3.0260,-8.23572E-01
3.0270,-8.24352E-01
3.0280,-8.25015E-01
3.0290,-8.25560E-01
3.0300,-8.25988E-01
3.0310,-8.26299E-01
3.0320,-8.26495E-01
3.0330,-8.26574E-01
3.0340,-8.26538E-01
3.0350,-8.26388E-01
3.0360,-8.26123E-01
3.0370,-8.25744E-01
3.0380,-8.25252E-01
3.0390,-8.24647E-01
3.0400,-8.23929E-01
3.0410,-8.23100E-01
3.0420,-8.22160E-01
3.0430,-8.21108E-01
3.0440,-8.19947E-01
3.0450,-8.18676E-01
3.0460,-8.17297E-01
3.0470,-8.15808E-01
3.0480,-8.14213E-01
3.0490,-8.12510E-01
3.0500,-8.10701E-01
3.0510,-8.08785E-01
3.0520,-8.06765E-01
3.0530,-8.04641E-01
3.0540,-8.02412E-01
3.0550,-8.00081E-01
3.0560,-7.97647E-01
3.0570,-7.95112E-01
3.0580,-7.92476E-01
3.0590,-7.89740E-01
3.0600,-7.86904E-01
3.0610,-7.83969E-01
3.0620,-7.80937E-01
3.0630,-7.77808E-01
3.0640,-7.74582E-01
3.0650,-7.71260E-01
3.0660,-7.67844E-01
3.0670,-7.64334E-01
3.0680,-7.60730E-01
3.0690,-7.57034E-01
3.0700,-7.53247E-01
3.0710,-7.49369E-01
3.0720,-7.45401E-01
3.0730,-7.41343E-01
3.0740,-7.37198E-01
3.0750,-7.32965E-01
3.0760,-7.28645E-01
3.0770,-7.24240E-01
3.0780,-7.19750E-01
3.0790,-7.15176E-01
3.0800,-7.10519E-01
3.0810,-7.05780E-01
3.0820,-7.00959E-01
3.0830,-6.96058E-01
3.0840,-6.91077E-01
3.0850,-6.86017E-01
3.0860,-6.80880E-01
3.0870,-6.75665E-01
3.0880,-6.70375E-01
3.0890,-6.65010E-01
3.0900,-6.59570E-01
3.0910,-6.54057E-01
3.0920,-6.48471E-01
3.0930,-6.42814E-01
3.0940,-6.37087E-01
3.0950,-6.31290E-01
3.0960,-6.25423E-01
3.0970,-6.19490E-01
3.0980,-6.13489E-01
3.0990,-6.07422E-01
3.1000,-6.01290E-01
3.1010,-5.95094E-01
3.1020,-5.88834E-01
3.1030,-5.82512E-01
3.1040,-5.76129E-01
3.1050,-5.69685E-01
3.1060,-5.63182E-01
3.1070,-5.56620E-01
3.1080,-5.50000E-01
3.1090,-5.43324E-01
3.1100,-5.36591E-01
3.1110,-5.29804E-01
3.1120,-5.22962E-01
3.1130,-5.16068E-01
3.1140,-5.09121E-01
3.1150,-5.02123E-01
3.1160,-4.95074E-01
3.1170,-4.87976E-01
3.1180,-4.80829E-01
3.1190,-4.73635E-01
3.1200,-4.66394E-01
3.1210,-4.59107E-01
3.1220,-4.51775E-01
3.1230,-4.44399E-01
3.1240,-4.36979E-01
3.1250,-4.29518E-01
3.1260,-4.22015E-01
3.1270,-4.14472E-01
3.1280,-4.06889E-01
3.1290,-3.99267E-01
3.1300,-3.91608E-01
3.1310,-3.83911E-01
3.1320,-3.76179E-01
3.1330,-3.68411E-01
3.1340,-3.60609E-01
3.1350,-3.52773E-01
3.1360,-3.44905E-01
3.1370,-3.37006E-01
3.1380,-3.29075E-01
3.1390,-3.21114E-01
3.1400,-3.13124E-01
3.1410,-3.05106E-01
3.1420,-2.97060E-01
3.1430,-2.88988E-01
3.1440,-2.80890E-01
3.1450,-2.72767E-01
3.1460,-2.64619E-01
3.1470,-2.56448E-01
3.1480,-2.48255E-01
3.1490,-2.40040E-01
3.1500,-2.31804E-01
3.1510,-2.23548E-01
3.1520,-2.15273E-01
3.1530,-2.06979E-01
3.1540,-1.98668E-01
3.1550,-1.90339E-01
3.1560,-1.81994E-01
3.1570,-1.73634E-01
3.1580,-1.65260E-01
3.1590,-1.56871E-01
3.1600,-1.48469E-01
3.1610,-1.40055E-01
3.1620,-1.31630E-01
3.1630,-1.23193E-01
3.1640,-1.14747E-01
3.1650,-1.06291E-01
3.1660,-9.78262E-02
3.1670,-8.93537E-02
3.1680,-8.08739E-02
3.1690,-7.23877E-02
3.1700,-6.38956E-02
3.1710,-5.53985E-02
3.1720,-4.68969E-02
3.1730,-3.83917E-02
3.1740,-2.98835E-02
3.1750,-2.13729E-02
3.1760,-1.28606E-02
3.1770,-4.34733E-03
3.1780,4.16627E-03
3.1790,1.26795E-02
3.1800,2.11919E-02
3.1810,2.97025E-02
3.1820,3.82110E-02
3.1830,4.67165E-02
3.1840,5.52185E-02
3.1850,6.37164E-02
3.1860,7.22096E-02
3.1870,8.06973E-02
3.1880,8.91791E-02
3.1890,9.76543E-02
3.1900,1.06122E-01
3.1910,1.14583E-01
3.1920,1.23035E-01
3.1930,1.31478E-01
3.1940,1.39911E-01
3.1950,1.48335E-01
3.1960,1.56748E-01
3.1970,1.65149E-01
3.1980,1.73539E-01
3.1990,1.81917E-01
3.2000,1.90282E-01
3.2010,1.98634E-01
3.2020,2.06972E-01
3.2030,2.15296E-01
3.2040,2.23604E-01
3.2050,2.31898E-01
3.2060,2.40175E-01
3.2070,2.48436E-01
3.2080,2.56680E-01
3.2090,2.64907E-01
3.2100,2.73117E-01
3.2110,2.81307E-01
3.2120,2.89480E-01
3.2130,2.97633E-01
3.2140,3.05766E-01
3.2150,3.13879E-01
3.2160,3.21972E-01
3.2170,3.30043E-01
3.2180,3.38094E-01
3.2190,3.46122E-01
3.2200,3.54128E-01
3.2210,3.62112E-01
3.2220,3.70073E-01
3.2230,3.78010E-01
3.2240,3.85923E-01
3.2250,3.93812E-01
3.2260,4.01676E-01
3.2270,4.09515E-01
3.2280,4.17329E-01
3.2290,4.25117E-01
3.2300,4.32880E-01
3.2310,4.40615E-01
3.2320,4.48324E-01
3.2330,4.56005E-01
3.2340,4.63660E-01
3.2350,4.71286E-01
3.2360,4.78884E-01
3.2370,4.86454E-01
3.2380,4.93994E-01
3.2390,5.01506E-01
3.2400,5.08988E-01
3.2410,5.16441E-01
3.2420,5.23863E-01
3.2430,5.31255E-01
3.2440,5.38617E-01
3.2450,5.45947E-01
3.2460,5.53247E-01
3.2470,5.60515E-01
3.2480,5.67751E-01
3.2490,5.74955E-01
3.2500,5.82128E-01
3.2510,5.89267E-01
3.2520,5.96374E-01
3.2530,6.03448E-01
3.2540,6.10489E-01
3.2550,6.17496E-01
3.2560,6.24470E-01
3.2570,6.31410E-01
3.2580,6.38315E-01
3.2590,6.45187E-01
3.2600,6.52023E-01
3.2610,6.58826E-01
3.2620,6.65593E-01
3.2630,6.72325E-01
3.2640,6.79022E-01
3.2650,6.85683E-01
3.2660,6.92309E-01
3.2670,6.98899E-01
3.2680,7.05453E-01
3.2690,7.11970E-01
3.2700,7.18452E-01
3.2710,7.24896E-01
3.2720,7.31305E-01
3.2730,7.37676E-01
3.2740,7.44010E-01
3.2750,7.50308E-01
3.2760,7.56568E-01
3.2770,7.62791E-01
3.2780,7.68976E-01
3.2790,7.75124E-01
3.2800,7.81234E-01
3.2810,7.87306E-01
3.2820,7.93341E-01
3.2830,7.99337E-01
3.2840,8.05295E-01
3.2850,8.11215E-01
3.2860,8.17096E-01
3.2870,8.22939E-01
3.2880,8.28744E-01
3.2890,8.34510E-01
3.2900,8.40237E-01
3.2910,8.45926E-01
3.2920,8.51575E-01
3.2930,8.57186E-01
3.2940,8.62758E-01
3.2950,8.68290E-01
3.2960,8.73784E-01
3.2970,8.79238E-01
3.2980,8.84654E-01
3.2990,8.90030E-01
3.3000,8.95366E-01
3.3010,9.00664E-01
3.3020,9.05922E-01
3.3030,9.11141E-01
3.3040,9.16320E-01
3.3050,9.21459E-01
3.3060,9.26560E-01
3.3070,9.31620E-01
3.3080,9.36642E-01
3.3090,9.41623E-01
3.3100,9.46565E-01
3.3110,9.51468E-01
3.3120,9.56331E-01
3.3130,9.61154E-01
3.3140,9.65938E-01
3.3150,9.70682E-01
3.3160,9.75387E-01
3.3170,9.80052E-01
3.3180,9.84677E-01
3.3190,9.89263E-01
3.3200,9.93810E-01
3.3210,9.98317E-01
3.3220,1.00278E+00
3.3230,1.00721E+00
3.3240,1.01160E+00
3.3250,1.01595E+00
3.3260,1.02026E+00
3.3270,1.02453E+00
3.3280,1.02876E+00
3.3290,1.03295E+00
3.3300,1.03711E+00
3.3310,1.04122E+00
3.3320,1.04529E+00
3.3330,1.04933E+00
3.3340,1.05333E+00
3.3350,1.05728E+00
3.3360,1.06120E+00
3.3370,1.06508E+00
3.3380,1.06892E+00
3.3390,1.07272E+00
3.3400,1.07649E+00
3.3410,1.08021E+00
3.3420,1.08390E+00
3.3430,1.08755E+00
3.3440,1.09116E+00
3.3450,1.09473E+00
3.3460,1.09826E+00
3.3470,1.10176E+00
3.3480,1.10521E+00
3.3490,1.10863E+00
3.3500,1.11201E+00
3.3510,1.11535E+00
3.3520,1.11866E+00
3.3530,1.12193E+00
3.3540,1.12516E+00
3.3550,1.12835E+00
3.3560,1.13150E+00
3.3570,1.13462E+00
3.3580,1.13770E+00
3.3590,1.14075E+00
3.3600,1.14375E+00
3.3610,1.14672E+00
3.3620,1.14966E+00
3.3630,1.15255E+00
3.3640,1.15541E+00
3.3650,1.15824E+00
3.3660,1.16102E+00
3.3670,1.16377E+00
3.3680,1.16649E+00
3.3690,1.16917E+00
3.3700,1.17181E+00
3.3710,1.17442E+00
3.3720,1.17699E+00
3.3730,1.17953E+00
3.3740,1.18203E+00
3.3750,1.18449E+00
3.3760,1.18692E+00
3.3770,1.18932E+00
3.3780,1.19168E+00
3.3790,1.19400E+00
3.3800,1.19629E+00
3.3810,1.19855E+00
3.3820,1.20077E+00
3.3830,1.20296E+00
3.3840,1.20511E+00
3.3850,1.20723E+00
3.3860,1.20932E+00
3.3870,1.21137E+00
3.3880,1.21338E+00
3.3890,1.21537E+00
3.3900,1.21732E+00
3.3910,1.21924E+00
3.3920,1.22112E+00
3.3930,1.22298E+00
3.3940,1.22479E+00
3.3950,1.22658E+00
3.3960,1.22834E+00
3.3970,1.23006E+00
3.3980,1.23175E+00
3.3990,1.23340E+00
3.4000,1.23503E+00
3.4010,1.23662E+00
3.4020,1.23818E+00
3.4030,1.23972E+00
3.4040,1.24121E+00
3.4050,1.24268E+00
3.4060,1.24412E+00
3.4070,1.24552E+00
3.4080,1.24690E+00
3.4090,1.24824E+00
3.4100,1.24956E+00
3.4110,1.25084E+00
3.4120,1.25210E+00
3.4130,1.25332E+00
3.4140,1.25451E+00
3.4150,1.25568E+00
3.4160,1.25681E+00
3.4170,1.25792E+00
3.4180,1.25899E+00
3.4190,1.26004E+00
3.4200,1.26106E+00
3.4210,1.26205E+00
3.4220,1.26301E+00
3.4230,1.26394E+00
3.4240,1.26484E+00
3.4250,1.26572E+00
3.4260,1.26656E+00
3.4270,1.26738E+00
3.4280,1.26817E+00
3.4290,1.26894E+00
3.4300,1.26967E+00
3.4310,1.27038E+00
3.4320,1.27107E+00
3.4330,1.27172E+00
3.4340,1.27235E+00
3.4350,1.27295E+00
3.4360,1.27353E+00
3.4370,1.27408E+00
3.4380,1.27460E+00
3.4390,1.27510E+00
3.4400,1.27557E+00
3.4410,1.27601E+00
3.4420,1.27643E+00
3.4430,1.27683E+00
3.4440,1.27719E+00
3.4450,1.27754E+00
3.4460,1.27786E+00
3.4470,1.27815E+00
3.4480,1.27842E+00
3.4490,1.27867E+00
3.4500,1.27889E+00
3.4510,1.27909E+00
3.4520,1.27926E+00
3.4530,1.27941E+00
3.4540,1.27953E+00
3.4550,1.27963E+00
3.4560,1.27971E+00
3.4570,1.27977E+00
3.4580,1.27980E+00
3.4590,1.27981E+00
3.4600,1.27980E+00
3.4610,1.27976E+00
3.4620,1.27970E+00
3.4630,1.27962E+00
3.4640,1.27952E+00
3.4650,1.27939E+00
3.4660,1.27925E+00
3.4670,1.27908E+00
3.4680,1.27889E+00
3.4690,1.27868E+00
3.4700,1.27845E+00
3.4710,1.27819E+00
3.4720,1.27792E+00
3.4730,1.27762E+00
3.4740,1.27731E+00
3.4750,1.27697E+00
3.4760,1.27662E+00
3.4770,1.27624E+00
3.4780,1.27584E+00
3.4790,1.27543E+00
3.4800,1.27499E+00
3.4810,1.27454E+00
3.4820,1.27406E+00
3.4830,1.27357E+00
3.4840,1.27305E+00
3.4850,1.27252E+00
3.4860,1.27197E+00
3.4870,1.27140E+00
3.4880,1.27081E+00
3.4890,1.27020E+00
3.4900,1.26958E+00
3.4910,1.26894E+00
3.4920,1.26828E+00
3.4930,1.26760E+00
3.4940,1.26690E+00
3.4950,1.26619E+00
3.4960,1.26546E+00
3.4970,1.26471E+00
3.4980,1.26394E+00
3.4990,1.26316E+00
3.5000,1.26236E+00
3.5010,1.26154E+00
3.5020,1.26071E+00
3.5030,1.25986E+00
3.5040,1.25900E+00
3.5050,1.25812E+00
3.5060,1.25722E+00
3.5070,1.25631E+00
3.5080,1.25538E+00
3.5090,1.25443E+00
3.5100,1.25347E+00
3.5110,1.25250E+00
3.5120,1.25151E+00
3.5130,1.25050E+00
3.5140,1.24948E+00
3.5150,1.24845E+00
3.5160,1.24740E+00
3.5170,1.24634E+00
3.5180,1.24526E+00
3.5190,1.24417E+00
3.5200,1.24306E+00
3.5210,1.24194E+00
3.5220,1.24081E+00
3.5230,1.23966E+00
3.5240,1.23850E+00
3.5250,1.23732E+00
3.5260,1.23614E+00
3.5270,1.23494E+00
3.5280,1.23372E+00
3.5290,1.23249E+00
3.5300,1.23125E+00
3.5310,1.23000E+00
3.5320,1.22874E+00
3.5330,1.22746E+00
3.5340,1.22617E+00
3.5350,1.22487E+00
3.5360,1.22356E+00
3.5370,1.22223E+00
3.5380,1.22089E+00
3.5390,1.21954E+00
3.5400,1.21818E+00
3.5410,1.21681E+00
3.5420,1.21543E+00
3.5430,1.21403E+00
3.5440,1.21263E+00
3.5450,1.21121E+00
3.5460,1.20978E+00
3.5470,1.20834E+00
3.5480,1.20690E+00
3.5490,1.20544E+00
3.5500,1.20397E+00
3.5510,1.20249E+00
3.5520,1.20100E+00
3.5530,1.19950E+00
3.5540,1.19799E+00
3.5550,1.19647E+00
3.5560,1.19494E+00
3.5570,1.19340E+00
3.5580,1.19185E+00
3.5590,1.19029E+00
3.5600,1.18873E+00
3.5610,1.18715E+00
3.5620,1.18556E+00
3.5630,1.18397E+00
3.5640,1.18237E+00
3.5650,1.18076E+00
3.5660,1.17914E+00
3.5670,1.17751E+00
3.5680,1.17587E+00
3.5690,1.17422E+00
3.5700,1.17257E+00
3.5710,1.17091E+00
3.5720,1.16924E+00
3.5730,1.16756E+00
3.5740,1.16588E+00
3.5750,1.16418E+00
3.5760,1.16248E+00
3.5770,1.16077E+00
3.5780,1.15906E+00
3.5790,1.15734E+00
3.5800,1.15561E+00
3.5810,1.15387E+00
3.5820,1.15212E+00
3.5830,1.15037E+00
3.5840,1.14862E+00
3.5850,1.14685E+00
3.5860,1.14508E+00
3.5870,1.14330E+00
3.5880,1.14152E+00
3.5890,1.13973E+00
3.5900,1.13793E+00
3.5910,1.13613E+00
3.5920,1.13432E+00
3.5930,1.13251E+00
3.5940,1.13069E+00
3.5950,1.12886E+00
3.5960,1.12703E+00
3.5970,1.12519E+00
3.5980,1.12335E+00
3.5990,1.12150E+00
3.6000,1.11964E+00
3.6010,1.11778E+00
3.6020,1.11592E+00
3.6030,1.11405E+00
3.6040,1.11218E+00
3.6050,1.11030E+00
3.6060,1.10841E+00
3.6070,1.10652E+00
3.6080,1.10463E+00
3.6090,1.10273E+00
3.6100,1.10083E+00
3.6110,1.09892E+00
3.6120,1.09701E+00
3.6130,1.09510E+00
3.6140,1.09318E+00
3.6150,1.09125E+00
3.6160,1.08932E+00
3.6170,1.08739E+00
3.6180,1.08546E+00
3.6190,1.08352E+00
3.6200,1.08157E+00
3.6210,1.07963E+00
3.6220,1.07767E+00
3.6230,1.07572E+00
3.6240,1.07376E+00
3.6250,1.07180E+00
3.6260,1.06984E+00
3.6270,1.06787E+00
3.6280,1.06590E+00
3.6290,1.06393E+00
3.6300,1.06195E+00
3.6310,1.05997E+00
3.6320,1.05799E+00
3.6330,1.05600E+00
3.6340,1.05401E+00
3.6350,1.05202E+00
3.6360,1.05003E+00
3.6370,1.04803E+00
3.6380,1.04604E+00
3.6390,1.04404E+00
3.6400,1.04203E+00
3.6410,1.04003E+00
3.6420,1.03802E+00
3.6430,1.03601E+00
3.6440,1.03400E+00
3.6450,1.03198E+00
3.6460,1.02997E+00
3.6470,1.02795E+00
3.6480,1.02593E+00
3.6490,1.02391E+00
3.6500,1.02189E+00
3.6510,1.01987E+00
3.6520,1.01784E+00
3.6530,1.01581E+00
3.6540,1.01378E+00
3.6550,1.01175E+00
3.6560,1.00972E+00
3.6570,1.00769E+00
3.6580,1.00565E+00
3.6590,1.00362E+00
3.6600,1.00158E+00
3.6610,9.99545E-01
3.6620,9.97507E-01
3.6630,9.95468E-01
3.6640,9.93427E-01
3.6650,9.91386E-01
3.6660,9.89344E-01
3.6670,9.87302E-01
3.6680,9.85259E-01
3.6690,9.83215E-01
3.6700,9.81170E-01
3.6710,9.79125E-01
3.6720,9.77080E-01
3.6730,9.75034E-01
3.6740,9.72987E-01
3.6750,9.70941E-01
3.6760,9.68894E-01
3.6770,9.66847E-01
3.6780,9.64799E-01
3.6790,9.62752E-01
3.6800,9.60704E-01
3.6810,9.58657E-01
3.6820,9.56609E-01
3.6830,9.54562E-01
3.6840,9.52514E-01
3.6850,9.50467E-01
3.6860,9.48420E-01
3.6870,9.46373E-01
3.6880,9.44327E-01
3.6890,9.42280E-01
3.6900,9.40234E-01
3.6910,9.38189E-01
3.6920,9.36144E-01
3.6930,9.34099E-01
3.6940,9.32055E-01
3.6950,9.30012E-01
3.6960,9.27969E-01
3.6970,9.25927E-01
3.6980,9.23886E-01
3.6990,9.21845E-01
3.7000,9.19805E-01
3.7010,9.17766E-01
3.7020,9.15728E-01
3.7030,9.13690E-01
3.7040,9.11654E-01
3.7050,9.09618E-01
3.7060,9.07584E-01
3.7070,9.05550E-01
3.7080,9.03518E-01
3.7090,9.01487E-01
3.7100,8.99457E-01
3.7110,8.97428E-01
3.7120,8.95400E-01
3.7130,8.93374E-01
3.7140,8.91348E-01
3.7150,8.89325E-01
3.7160,8.87302E-01
3.7170,8.85281E-01
3.7180,8.83261E-01
3.7190,8.81243E-01
3.7200,8.79227E-01
3.7210,8.77211E-01
3.7220,8.75198E-01
3.7230,8.73186E-01
3.7240,8.71175E-01
3.7250,8.69167E-01
3.7260,8.67160E-01
3.7270,8.65154E-01
3.7280,8.63150E-01
3.7290,8.61149E-01
3.7300,8.59149E-01
3.7310,8.57150E-01
3.7320,8.55154E-01
3.7330,8.53159E-01
3.7340,8.51167E-01
3.7350,8.49176E-01
3.7360,8.47187E-01
3.7370,8.45201E-01
3.7380,8.43216E-01
3.7390,8.41233E-01
3.7400,8.39253E-01
3.7410,8.37274E-01
3.7420,8.35298E-01
3.7430,8.33323E-01
3.7440,8.31351E-01
3.7450,8.29382E-01
3.7460,8.27414E-01
3.7470,8.25449E-01
3.7480,8.23485E-01
3.7490,8.21525E-01
3.7500,8.19566E-01
3.7510,8.17610E-01
3.7520,8.15656E-01
3.7530,8.13705E-01
3.7540,8.11756E-01
3.7550,8.09809E-01
3.7560,8.07865E-01
3.7570,8.05923E-01
3.7580,8.03984E-01
3.7590,8.02047E-01
3.7600,8.00113E-01
3.7610,7.98182E-01
3.7620,7.96253E-01
3.7630,7.94326E-01
3.7640,7.92402E-01
3.7650,7.90481E-01
3.7660,7.88563E-01
3.7670,7.86647E-01
3.7680,7.84734E-01
3.7690,7.82823E-01
3.7700,7.80916E-01
3.7710,7.79011E-01
3.7720,7.77109E-01
3.7730,7.75209E-01
3.7740,7.73313E-01
3.7750,7.71419E-01
3.7760,7.69528E-01
3.7770,7.67640E-01
3.7780,7.65754E-01
3.7790,7.63872E-01
3.7800,7.61992E-01
3.7810,7.60116E-01
3.7820,7.58242E-01
3.7830,7.56371E-01
3.7840,7.54504E-01
3.7850,7.52639E-01
3.7860,7.50777E-01
3.7870,7.48918E-01
3.7880,7.47063E-01
3.7890,7.45210E-01
3.7900,7.43360E-01
3.7910,7.41513E-01
3.7920,7.39670E-01
3.7930,7.37829E-01
3.7940,7.35992E-01
3.7950,7.34158E-01
3.7960,7.32326E-01
3.7970,7.30498E-01
3.7980,7.28674E-01
3.7990,7.26852E-01
3.8000,7.25033E-01
3.8010,7.23218E-01
3.8020,7.21406E-01
3.8030,7.19597E-01
3.8040,7.17791E-01
3.8050,7.15988E-01
3.8060,7.14189E-01
3.8070,7.12393E-01
3.8080,7.10600E-01
3.8090,7.08810E-01
3.8100,7.07024E-01
3.8110,7.05241E-01
3.8120,7.03461E-01
3.8130,7.01685E-01
3.8140,6.99912E-01
3.8150,6.98142E-01
3.8160,6.96376E-01
3.8170,6.94612E-01
3.8180,6.92853E-01
3.8190,6.91096E-01
3.8200,6.89343E-01
3.8210,6.87594E-01
3.8220,6.85847E-01
3.8230,6.84104E-01
3.8240,6.82365E-01
3.8250,6.80629E-01
3.8260,6.78896E-01
3.8270,6.77167E-01
3.8280,6.75441E-01
3.8290,6.73718E-01
3.8300,6.71999E-01
3.8310,6.70284E-01
3.8320,6.68572E-01
3.8330,6.66863E-01
3.8340,6.65158E-01
3.8350,6.63456E-01
3.8360,6.61758E-01
3.8370,6.60063E-01
3.8380,6.58372E-01
3.8390,6.56684E-01
3.8400,6.55000E-01
3.8410,6.53319E-01
3.8420,6.51642E-01
3.8430,6.49968E-01
3.8440,6.48298E-01
3.8450,6.46631E-01
3.8460,6.44968E-01
3.8470,6.43308E-01
3.8480,6.41652E-01
3.8490,6.39999E-01
3.8500,6.38350E-01
3.8510,6.36704E-01
3.8520,6.35062E-01
3.8530,6.33424E-01
3.8540,6.31789E-01
3.8550,6.30158E-01
3.8560,6.28530E-01
3.8570,6.26906E-01
3.8580,6.25285E-01
3.8590,6.23668E-01
3.8600,6.22054E-01
3.8610,6.20444E-01
3.8620,6.18838E-01
3.8630,6.17235E-01
3.8640,6.15636E-01
3.8650,6.14040E-01
3.8660,6.12448E-01
3.8670,6.10860E-01
3.8680,6.09275E-01
3.8690,6.07693E-01
3.8700,6.06116E-01
3.8710,6.04542E-01
3.8720,6.02971E-01
3.8730,6.01404E-01
3.8740,5.99841E-01
3.8750,5.98281E-01
3.8760,5.96725E-01
3.8770,5.95172E-01
3.8780,5.93623E-01
3.8790,5.92078E-01
3.8800,5.90536E-01
3.8810,5.88998E-01
3.8820,5.87463E-01
3.8830,5.85932E-01
3.8840,5.84405E-01
3.8850,5.82881E-01
3.8860,5.81361E-01
3.8870,5.79844E-01
3.8880,5.78332E-01
3.8890,5.76822E-01
3.8900,5.75316E-01
3.8910,5.73814E-01
3.8920,5.72316E-01
3.8930,5.70821E-01
3.8940,5.69329E-01
3.8950,5.67841E-01
3.8960,5.66357E-01
3.8970,5.64877E-01
3.8980,5.63400E-01
3.8990,5.61926E-01
3.9000,5.60456E-01
3.9010,5.58990E-01
3.9020,5.57528E-01
3.9030,5.56068E-01
3.9040,5.54613E-01
3.9050,5.53161E-01
3.9060,5.51713E-01
3.9070,5.50268E-01
3.9080,5.48827E-01
3.9090,5.47389E-01
3.9100,5.45955E-01
3.9110,5.44525E-01
3.9120,5.43098E-01
3.9130,5.41675E-01
3.9140,5.40255E-01
3.9150,5.38839E-01
3.9160,5.37426E-01
3.9170,5.36017E-01
3.9180,5.34612E-01
3.9190,5.33210E-01
3.9200,5.31811E-01
3.9210,5.30416E-01
3.9220,5.29025E-01
3.9230,5.27637E-01
3.9240,5.26253E-01
3.9250,5.24872E-01
3.9260,5.23495E-01
3.9270,5.22121E-01
3.9280,5.20751E-01
3.9290,5.19385E-01
3.9300,5.18022E-01
3.9310,5.16662E-01
3.9320,5.15306E-01
3.9330,5.13954E-01
3.9340,5.12605E-01
3.9350,5.11259E-01
3.9360,5.09917E-01
3.9370,5.08578E-01
3.9380,5.07243E-01
3.9390,5.05912E-01
3.9400,5.04584E-01
3.9410,5.03259E-01
3.9420,5.01938E-01
3.9430,5.00621E-01
3.9440,4.99306E-01
3.9450,4.97996E-01
3.9460,4.96688E-01
3.9470,4.95385E-01
3.9480,4.94084E-01
3.9490,4.92787E-01
3.9500,4.91494E-01
3.9510,4.90204E-01
3.9520,4.88917E-01
3.9530,4.87634E-01
3.9540,4.86355E-01
3.9550,4.85078E-01
3.9560,4.83805E-01
3.9570,4.82536E-01
3.9580,4.81270E-01
3.9590,4.80007E-01
3.9600,4.78748E-01
3.9610,4.77492E-01
3.9620,4.76240E-01
3.9630,4.74991E-01
3.9640,4.73745E-01
3.9650,4.72503E-01
3.9660,4.71264E-01
3.9670,4.70028E-01
3.9680,4.68796E-01
3.9690,4.67567E-01
3.9700,4.66341E-01
3.9710,4.65119E-01
3.9720,4.63900E-01
3.9730,4.62685E-01
3.9740,4.61473E-01
3.9750,4.60264E-01
3.9760,4.59058E-01
3.9770,4.57856E-01
3.9780,4.56657E-01
3.9790,4.55462E-01
3.9800,4.54269E-01
3.9810,4.53080E-01
3.9820,4.51895E-01
3.9830,4.50712E-01
3.9840,4.49533E-01
3.9850,4.48357E-01
3.9860,4.47185E-01
3.9870,4.46015E-01
3.9880,4.44849E-01
3.9890,4.43686E-01
3.9900,4.42527E-01
3.9910,4.41370E-01
3.9920,4.40217E-01
3.9930,4.39067E-01
3.9940,4.37920E-01
3.9950,4.36777E-01
3.9960,4.35637E-01
3.9970,4.34500E-01
3.9980,4.33366E-01
3.9990,4.32235E-01
4.0000,4.31108E-01
4.0010,4.29983E-01
4.0020,4.28862E-01
4.0030,4.27744E-01
4.0040,4.26629E-01
4.0050,4.25518E-01
4.0060,4.24409E-01
4.0070,4.23304E-01
4.0080,4.22202E-01
4.0090,4.21102E-01
4.0100,4.20007E-01
4.0110,4.18914E-01
4.0120,4.17824E-01
4.0130,4.16737E-01
4.0140,4.15654E-01
4.0150,4.14573E-01
4.0160,4.13496E-01
4.0170,4.12422E-01
4.0180,4.11351E-01
4.0190,4.10283E-01
4.0200,4.09217E-01
4.0210,4.08156E-01
4.0220,4.07097E-01
4.0230,4.06041E-01
4.0240,4.04988E-01
4.0250,4.03938E-01
4.0260,4.02891E-01
4.0270,4.01848E-01
4.0280,4.00807E-01
4.0290,3.99769E-01
4.0300,3.98734E-01
4.0310,3.97703E-01
4.0320,3.96674E-01
4.0330,3.95648E-01
4.0340,3.94625E-01
4.0350,3.93606E-01
4.0360,3.92589E-01
4.0370,3.91575E-01
4.0380,3.90564E-01
4.0390,3.89556E-01
4.0400,3.88551E-01
4.0410,3.87549E-01
4.0420,3.86550E-01
4.0430,3.85553E-01
4.0440,3.84560E-01
4.0450,3.83569E-01
4.0460,3.82582E-01
4.0470,3.81597E-01
4.0480,3.80615E-01
4.0490,3.79637E-01
4.0500,3.78661E-01
4.0510,3.77687E-01
4.0520,3.76717E-01
4.0530,3.75750E-01
4.0540,3.74785E-01
4.0550,3.73823E-01
4.0560,3.72865E-01
4.0570,3.71908E-01
4.0580,3.70955E-01
4.0590,3.70005E-01
4.0600,3.69057E-01
4.0610,3.68112E-01
4.0620,3.67170E-01
4.0630,3.66231E-01
4.0640,3.65295E-01
4.0650,3.64361E-01
4.0660,3.63430E-01
4.0670,3.62502E-01
4.0680,3.61577E-01
4.0690,3.60654E-01
4.0700,3.59734E-01
4.0710,3.58817E-01
4.0720,3.57902E-01
4.0730,3.56991E-01
4.0740,3.56082E-01
4.0750,3.55176E-01
4.0760,3.54272E-01
4.0770,3.53371E-01
4.0780,3.52473E-01
4.0790,3.51577E-01
4.0800,3.50685E-01
4.0810,3.49794E-01
4.0820,3.48907E-01
4.0830,3.48022E-01
4.0840,3.47140E-01
4.0850,3.46261E-01
4.0860,3.45384E-01
4.0870,3.44509E-01
4.0880,3.43638E-01
4.0890,3.42769E-01
4.0900,3.41902E-01
4.0910,3.41039E-01
4.0920,3.40178E-01
4.0930,3.39319E-01
4.0940,3.38463E-01
4.0950,3.37610E-01
4.0960,3.36759E-01
4.0970,3.35910E-01
4.0980,3.35065E-01
4.0990,3.34222E-01
4.1000,3.33381E-01
4.1010,3.32543E-01
4.1020,3.31707E-01
4.1030,3.30874E-01
4.1040,3.30044E-01
4.1050,3.29216E-01
4.1060,3.28390E-01
4.1070,3.27567E-01
4.1080,3.26747E-01
4.1090,3.25929E-01
4.1100,3.25114E-01
4.1110,3.24301E-01
4.1120,3.23490E-01
4.1130,3.22682E-01
4.1140,3.21876E-01
4.1150,3.21073E-01
4.1160,3.20272E-01
4.1170,3.19474E-01
4.1180,3.18678E-01
4.1190,3.17885E-01
4.1200,3.17094E-01
4.1210,3.16305E-01
4.1220,3.15519E-01
4.1230,3.14735E-01
4.1240,3.13954E-01
4.1250,3.13175E-01
4.1260,3.12398E-01
4.1270,3.11624E-01
4.1280,3.10852E-01
4.1290,3.10082E-01
4.1300,3.09315E-01
4.1310,3.08550E-01
4.1320,3.07788E-01
4.1330,3.07028E-01
4.1340,3.06270E-01
4.1350,3.05514E-01
4.1360,3.04761E-01
4.1370,3.04010E-01
4.1380,3.03262E-01
4.1390,3.02516E-01
4.1400,3.01772E-01
4.1410,3.01030E-01
4.1420,3.00290E-01
4.1430,2.99553E-01
4.1440,2.98818E-01
4.1450,2.98086E-01
4.1460,2.97355E-01
4.1470,2.96627E-01
4.1480,2.95901E-01
4.1490,2.95178E-01
4.1500,2.94456E-01
4.1510,2.93737E-01
4.1520,2.93020E-01
4.1530,2.92305E-01
4.1540,2.91593E-01
4.1550,2.90882E-01
4.1560,2.90174E-01
4.1570,2.89468E-01
4.1580,2.88764E-01
4.1590,2.88063E-01
4.1600,2.87363E-01
4.1610,2.86666E-01
4.1620,2.85971E-01
4.1630,2.85278E-01
4.1640,2.84587E-01
4.1650,2.83898E-01
4.1660,2.83212E-01
4.1670,2.82527E-01
4.1680,2.81845E-01
4.1690,2.81165E-01
4.1700,2.80486E-01
4.1710,2.79810E-01
4.1720,2.79136E-01
4.1730,2.78465E-01
4.1740,2.77795E-01
4.1750,2.77127E-01
4.1760,2.76462E-01
4.1770,2.75798E-01
4.1780,2.75136E-01
4.1790,2.74477E-01
4.1800,2.73820E-01
4.1810,2.73164E-01
4.1820,2.72511E-01
4.1830,2.71860E-01
4.1840,2.71210E-01
4.1850,2.70563E-01
4.1860,2.69918E-01
4.1870,2.69275E-01
4.1880,2.68633E-01
4.1890,2.67994E-01
4.1900,2.67357E-01
4.1910,2.66722E-01
4.1920,2.66088E-01
4.1930,2.65457E-01
4.1940,2.64828E-01
4.1950,2.64200E-01
4.1960,2.63575E-01
4.1970,2.62951E-01
4.1980,2.62330E-01
4.1990,2.61710E-01
4.2000,2.61092E-01
4.2010,2.60477E-01
4.2020,2.59863E-01
4.2030,2.59251E-01
4.2040,2.58641E-01
4.2050,2.58033E-01
4.2060,2.57426E-01
4.2070,2.56822E-01
4.2080,2.56220E-01
4.2090,2.55619E-01
4.2100,2.55020E-01
4.2110,2.54423E-01
4.2120,2.53828E-01
4.2130,2.53235E-01
4.2140,2.52644E-01
4.2150,2.52055E-01
4.2160,2.51467E-01
4.2170,2.50881E-01
4.2180,2.50297E-01
4.2190,2.49715E-01
4.2200,2.49135E-01
4.2210,2.48557E-01
4.2220,2.47980E-01
4.2230,2.47405E-01
4.2240,2.46832E-01
4.2250,2.46261E-01
4.2260,2.45691E-01
4.2270,2.45124E-01
4.2280,2.44558E-01
4.2290,2.43994E-01
4.2300,2.43431E-01
4.2310,2.42871E-01
4.2320,2.42312E-01
4.2330,2.41755E-01
4.2340,2.41199E-01
4.2350,2.40646E-01
4.2360,2.40094E-01
4.2370,2.39543E-01
4.2380,2.38995E-01
4.2390,2.38448E-01
4.2400,2.37903E-01
4.2410,2.37360E-01
4.2420,2.36818E-01
4.2430,2.36278E-01
4.2440,2.35740E-01
4.2450,2.35204E-01
4.2460,2.34669E-01
4.2470,2.34135E-01
4.2480,2.33604E-01
4.2490,2.33074E-01
4.2500,2.32546E-01
4.2510,2.32019E-01
4.2520,2.31494E-01
4.2530,2.30971E-01
4.2540,2.30450E-01
4.2550,2.29930E-01
4.2560,2.29411E-01
4.2570,2.28894E-01
4.2580,2.28379E-01
4.2590,2.27866E-01
4.2600,2.27354E-01
4.2610,2.26844E-01
4.2620,2.26335E-01
4.2630,2.25828E-01
4.2640,2.25322E-01
4.2650,2.24818E-01
4.2660,2.24316E-01
4.2670,2.23815E-01
4.2680,2.23316E-01
4.2690,2.22818E-01
4.2700,2.22322E-01
4.2710,2.21828E-01
4.2720,2.21335E-01
4.2730,2.20843E-01
4.2740,2.20353E-01
4.2750,2.19865E-01
4.2760,2.19378E-01
4.2770,2.18893E-01
4.2780,2.18409E-01
4.2790,2.17927E-01
4.2800,2.17446E-01
4.2810,2.16967E-01
4.2820,2.16489E-01
4.2830,2.16013E-01
4.2840,2.15538E-01
4.2850,2.15065E-01
4.2860,2.14593E-01
4.2870,2.14123E-01
4.2880,2.13654E-01
4.2890,2.13187E-01
4.2900,2.12721E-01
4.2910,2.12256E-01
4.2920,2.11793E-01
4.2930,2.11332E-01
4.2940,2.10872E-01
4.2950,2.10413E-01
4.2960,2.09956E-01
4.2970,2.09500E-01
4.2980,2.09046E-01
4.2990,2.08593E-01
4.3000,2.08141E-01
4.3010,2.07691E-01
4.3020,2.07242E-01
4.3030,2.06795E-01
4.3040,2.06349E-01
4.3050,2.05905E-01
4.3060,2.05461E-01
4.3070,2.05020E-01
4.3080,2.04579E-01
4.3090,2.04140E-01
4.3100,2.03703E-01
4.3110,2.03267E-01
4.3120,2.02832E-01
4.3130,2.02398E-01
4.3140,2.01966E-01
4.3150,2.01535E-01
4.3160,2.01106E-01
4.3170,2.00678E-01
4.3180,2.00251E-01
4.3190,1.99825E-01
4.3200,1.99401E-01
4.3210,1.98979E-01
4.3220,1.98557E-01
4.3230,1.98137E-01
4.3240,1.97718E-01
4.3250,1.97301E-01
4.3260,1.96884E-01
4.3270,1.96469E-01
4.3280,1.96056E-01
4.3290,1.95643E-01
4.3300,1.95232E-01
4.3310,1.94823E-01
4.3320,1.94414E-01
4.3330,1.94007E-01
4.3340,1.93601E-01
4.3350,1.93196E-01
4.3360,1.92793E-01
4.3370,1.92391E-01
4.3380,1.91990E-01
4.3390,1.91590E-01
4.3400,1.91192E-01
4.3410,1.90794E-01
4.3420,1.90399E-01
4.3430,1.90004E-01
4.3440,1.89610E-01
4.3450,1.89218E-01
4.3460,1.88827E-01
4.3470,1.88437E-01
4.3480,1.88049E-01
4.3490,1.87661E-01
4.3500,1.87275E-01
4.3510,1.86890E-01
4.3520,1.86506E-01
4.3530,1.86124E-01
4.3540,1.85742E-01
4.3550,1.85362E-01
4.3560,1.84983E-01
4.3570,1.84605E-01
4.3580,1.84228E-01
4.3590,1.83853E-01
4.3600,1.83479E-01
4.3610,1.83105E-01
4.3620,1.82733E-01
4.3630,1.82363E-01
4.3640,1.81993E-01
4.3650,1.81624E-01
4.3660,1.81257E-01
4.3670,1.80890E-01
4.3680,1.80525E-01
4.3690,1.80161E-01
4.3700,1.79798E-01
4.3710,1.79437E-01
4.3720,1.79076E-01
4.3730,1.78716E-01
4.3740,1.78358E-01
4.3750,1.78001E-01
4.3760,1.77644E-01
4.3770,1.77289E-01
4.3780,1.76935E-01
4.3790,1.76582E-01
4.3800,1.76230E-01
4.3810,1.75880E-01
4.3820,1.75530E-01
4.3830,1.75181E-01
4.3840,1.74834E-01
4.3850,1.74487E-01
4.3860,1.74142E-01
4.3870,1.73798E-01
4.3880,1.73455E-01
4.3890,1.73112E-01
4.3900,1.72771E-01
4.3910,1.72431E-01
4.3920,1.72092E-01
4.3930,1.71754E-01
4.3940,1.71417E-01
4.3950,1.71081E-01
4.3960,1.70746E-01
4.3970,1.70412E-01
4.3980,1.70080E-01
4.3990,1.69748E-01
4.4000,1.69417E-01
4.4010,1.69087E-01
4.4020,1.68759E-01
4.4030,1.68431E-01
4.4040,1.68104E-01
4.4050,1.67778E-01
4.4060,1.67454E-01
4.4070,1.67130E-01
4.4080,1.66807E-01
4.4090,1.66485E-01
4.4100,1.66165E-01
4.4110,1.65845E-01
4.4120,1.65526E-01
4.4130,1.65208E-01
4.4140,1.64891E-01
4.4150,1.64575E-01
4.4160,1.64260E-01
4.4170,1.63946E-01
4.4180,1.63633E-01
4.4190,1.63321E-01
4.4200,1.63010E-01
4.4210,1.62700E-01
4.4220,1.62391E-01
4.4230,1.62082E-01
4.4240,1.61775E-01
4.4250,1.61469E-01
4.4260,1.61163E-01
4.4270,1.60859E-01
4.4280,1.60555E-01
4.4290,1.60252E-01
4.4300,1.59951E-01
4.4310,1.59650E-01
4.4320,1.59350E-01
4.4330,1.59051E-01
4.4340,1.58753E-01
4.4350,1.58455E-01
4.4360,1.58159E-01
4.4370,1.57864E-01
4.4380,1.57569E-01
4.4390,1.57275E-01
4.4400,1.56983E-01
4.4410,1.56691E-01
4.4420,1.56400E-01
4.4430,1.56110E-01
4.4440,1.55820E-01
4.4450,1.55532E-01
4.4460,1.55245E-01
4.4470,1.54958E-01
4.4480,1.54672E-01
4.4490,1.54387E-01
4.4500,1.54103E-01
4.4510,1.53820E-01
4.4520,1.53538E-01
4.4530,1.53256E-01
4.4540,1.52976E-01
4.4550,1.52696E-01
4.4560,1.52417E-01
4.4570,1.52139E-01
4.4580,1.51861E-01
4.4590,1.51585E-01
4.4600,1.51309E-01
4.4610,1.51035E-01
4.4620,1.50761E-01
4.4630,1.50487E-01
4.4640,1.50215E-01
4.4650,1.49944E-01
4.4660,1.49673E-01
4.4670,1.49403E-01
4.4680,1.49134E-01
4.4690,1.48866E-01
4.4700,1.48598E-01
4.4710,1.48331E-01
4.4720,1.48065E-01
4.4730,1.47800E-01
4.4740,1.47536E-01
4.4750,1.47272E-01
4.4760,1.47010E-01
4.4770,1.46748E-01
4.4780,1.46486E-01
4.4790,1.46226E-01
4.4800,1.45966E-01
4.4810,1.45707E-01
4.4820,1.45449E-01
4.4830,1.45192E-01
4.4840,1.44935E-01
4.4850,1.44679E-01
4.4860,1.44424E-01
4.4870,1.44170E-01
4.4880,1.43916E-01
4.4890,1.43664E-01
4.4900,1.43411E-01
4.4910,1.43160E-01
4.4920,1.42909E-01
4.4930,1.42660E-01
4.4940,1.42410E-01
4.4950,1.42162E-01
4.4960,1.41914E-01
4.4970,1.41667E-01
4.4980,1.41421E-01
4.4990,1.41176E-01
4.5000,1.40931E-01
4.5010,1.40687E-01
4.5020,1.40443E-01
4.5030,1.40201E-01
4.5040,1.39959E-01
4.5050,1.39717E-01
4.5060,1.39477E-01
4.5070,1.39237E-01
4.5080,1.38998E-01
4.5090,1.38759E-01
4.5100,1.38522E-01
4.5110,1.38284E-01
4.5120,1.38048E-01
4.5130,1.37812E-01
4.5140,1.37577E-01
4.5150,1.37343E-01
4.5160,1.37109E-01
4.5170,1.36876E-01
4.5180,1.36644E-01
4.5190,1.36412E-01
4.5200,1.36181E-01
4.5210,1.35951E-01
4.5220,1.35721E-01
4.5230,1.35492E-01
4.5240,1.35264E-01
4.5250,1.35036E-01
4.5260,1.34809E-01
4.5270,1.34583E-01
4.5280,1.34357E-01
4.5290,1.34132E-01
4.5300,1.33908E-01
4.5310,1.33684E-01
4.5320,1.33461E-01
4.5330,1.33238E-01
4.5340,1.33016E-01
4.5350,1.32795E-01
4.5360,1.32574E-01
4.5370,1.32354E-01
4.5380,1.32135E-01
4.5390,1.31916E-01
4.5400,1.31698E-01
4.5410,1.31480E-01
4.5420,1.31264E-01
4.5430,1.31047E-01
4.5440,1.30832E-01
4.5450,1.30616E-01
4.5460,1.30402E-01
4.5470,1.30188E-01
4.5480,1.29975E-01
4.5490,1.29762E-01
4.5500,1.29550E-01
4.5510,1.29339E-01
4.5520,1.29128E-01
4.5530,1.28917E-01
4.5540,1.28708E-01
4.5550,1.28498E-01
4.5560,1.28290E-01
4.5570,1.28082E-01
4.5580,1.27875E-01
4.5590,1.27668E-01
4.5600,1.27461E-01
4.5610,1.27256E-01
4.5620,1.27051E-01
4.5630,1.26846E-01
4.5640,1.26642E-01
4.5650,1.26439E-01
4.5660,1.26236E-01
4.5670,1.26034E-01
4.5680,1.25832E-01
4.5690,1.25631E-01
4.5700,1.25430E-01
4.5710,1.25230E-01
4.5720,1.25031E-01
4.5730,1.24832E-01
4.5740,1.24633E-01
4.5750,1.24435E-01
4.5760,1.24238E-01
4.5770,1.24041E-01
4.5780,1.23845E-01
4.5790,1.23649E-01
4.5800,1.23454E-01
4.5810,1.23259E-01
4.5820,1.23065E-01
4.5830,1.22871E-01
4.5840,1.22678E-01
4.5850,1.22486E-01
4.5860,1.22294E-01
4.5870,1.22102E-01
4.5880,1.21911E-01
4.5890,1.21721E-01
4.5900,1.21531E-01
4.5910,1.21341E-01
4.5920,1.21152E-01
4.5930,1.20964E-01
4.5940,1.20776E-01
4.5950,1.20588E-01
4.5960,1.20401E-01
4.5970,1.20215E-01
4.5980,1.20029E-01
4.5990,1.19843E-01
4.6000,1.19658E-01
4.6010,1.19474E-01
4.6020,1.19290E-01
4.6030,1.19106E-01
4.6040,1.18923E-01
4.6050,1.18740E-01
4.6060,1.18558E-01
4.6070,1.18377E-01
4.6080,1.18196E-01
4.6090,1.18015E-01
4.6100,1.17835E-01
4.6110,1.17655E-01
4.6120,1.17476E-01
4.6130,1.17297E-01
4.6140,1.17119E-01
4.6150,1.16941E-01
4.6160,1.16763E-01
4.6170,1.16586E-01
4.6180,1.16410E-01
4.6190,1.16234E-01
4.6200,1.16058E-01
4.6210,1.15883E-01
4.6220,1.15708E-01
4.6230,1.15534E-01
4.6240,1.15360E-01
4.6250,1.15187E-01
4.6260,1.15014E-01
4.6270,1.14842E-01
4.6280,1.14670E-01
4.6290,1.14498E-01
4.6300,1.14327E-01
4.6310,1.14156E-01
4.6320,1.13986E-01
4.6330,1.13816E-01
4.6340,1.13647E-01
4.6350,1.13478E-01
4.6360,1.13309E-01
4.6370,1.13141E-01
4.6380,1.12973E-01
4.6390,1.12806E-01
4.6400,1.12639E-01
4.6410,1.12472E-01
4.6420,1.12306E-01
4.6430,1.12141E-01
4.6440,1.11975E-01
4.6450,1.11811E-01
4.6460,1.11646E-01
4.6470,1.11482E-01
4.6480,1.11318E-01
4.6490,1.11155E-01
4.6500,1.10992E-01
4.6510,1.10830E-01
4.6520,1.10668E-01
4.6530,1.10506E-01
4.6540,1.10345E-01
4.6550,1.10184E-01
4.6560,1.10024E-01
4.6570,1.09864E-01
4.6580,1.09704E-01
4.6590,1.09545E-01
4.6600,1.09386E-01
4.6610,1.09227E-01
4.6620,1.09069E-01
4.6630,1.08911E-01
4.6640,1.08754E-01
4.6650,1.08597E-01
4.6660,1.08440E-01
4.6670,1.08284E-01
4.6680,1.08128E-01
4.6690,1.07972E-01
4.6700,1.07817E-01
4.6710,1.07662E-01
4.6720,1.07508E-01
4.6730,1.07354E-01
4.6740,1.07200E-01
4.6750,1.07047E-01
4.6760,1.06894E-01
4.6770,1.06741E-01
4.6780,1.06589E-01
4.6790,1.06437E-01
4.6800,1.06285E-01
4.6810,1.06134E-01
4.6820,1.05983E-01
4.6830,1.05832E-01
4.6840,1.05682E-01
4.6850,1.05532E-01
4.6860,1.05383E-01
4.6870,1.05233E-01
4.6880,1.05085E-01
4.6890,1.04936E-01
4.6900,1.04788E-01
4.6910,1.04640E-01
4.6920,1.04492E-01
4.6930,1.04345E-01
4.6940,1.04198E-01
4.6950,1.04052E-01
4.6960,1.03906E-01
4.6970,1.03760E-01
4.6980,1.03614E-01
4.6990,1.03469E-01
4.7000,1.03324E-01
4.7010,1.03179E-01
4.7020,1.03035E-01
4.7030,1.02891E-01
4.7040,1.02747E-01
4.7050,1.02604E-01
4.7060,1.02461E-01
4.7070,1.02318E-01
4.7080,1.02176E-01
4.7090,1.02034E-01
4.7100,1.01892E-01
4.7110,1.01750E-01
4.7120,1.01609E-01
4.7130,1.01468E-01
4.7140,1.01328E-01
4.7150,1.01187E-01
4.7160,1.01047E-01
4.7170,1.00908E-01
4.7180,1.00768E-01
4.7190,1.00629E-01
4.7200,1.00490E-01
4.7210,1.00352E-01
4.7220,1.00213E-01
4.7230,1.00075E-01
4.7240,9.99377E-02
4.7250,9.98003E-02
4.7260,9.96632E-02
4.7270,9.95264E-02
4.7280,9.93898E-02
4.7290,9.92535E-02
4.7300,9.91175E-02
4.7310,9.89817E-02
4.7320,9.88463E-02
4.7330,9.87111E-02
4.7340,9.85762E-02
4.7350,9.84415E-02
4.7360,9.83071E-02
4.7370,9.81730E-02
4.7380,9.80392E-02
4.7390,9.79056E-02
4.7400,9.77723E-02
4.7410,9.76392E-02
4.7420,9.75064E-02
4.7430,9.73739E-02
4.7440,9.72416E-02
4.7450,9.71096E-02
4.7460,9.69778E-02
4.7470,9.68463E-02
4.7480,9.67150E-02
4.7490,9.65840E-02
4.7500,9.64533E-02
4.7510,9.63227E-02
4.7520,9.61925E-02
4.7530,9.60625E-02
4.7540,9.59327E-02
4.7550,9.58032E-02
4.7560,9.56739E-02
4.7570,9.55448E-02
4.7580,9.54160E-02
4.7590,9.52874E-02
4.7600,9.51591E-02
4.7610,9.50310E-02
4.7620,9.49031E-02
4.7630,9.47755E-02
4.7640,9.46481E-02
4.7650,9.45209E-02
4.7660,9.43940E-02
4.7670,9.42673E-02
4.7680,9.41408E-02
4.7690,9.40146E-02
4.7700,9.38885E-02
4.7710,9.37627E-02
4.7720,9.36371E-02
4.7730,9.35118E-02
4.7740,9.33866E-02
4.7750,9.32617E-02
4.7760,9.31370E-02
4.7770,9.30125E-02
4.7780,9.28882E-02
4.7790,9.27641E-02
4.7800,9.26403E-02
4.7810,9.25166E-02
4.7820,9.23932E-02
4.7830,9.22699E-02
4.7840,9.21469E-02
4.7850,9.20241E-02
4.7860,9.19015E-02
4.7870,9.17791E-02
4.7880,9.16569E-02
4.7890,9.15349E-02
4.7900,9.14131E-02
4.7910,9.12915E-02
4.7920,9.11701E-02
4.7930,9.10489E-02
4.7940,9.09279E-02
4.7950,9.08071E-02
4.7960,9.06864E-02
4.7970,9.05660E-02
4.7980,9.04458E-02
4.7990,9.03257E-02
4.8000,9.02059E-02
4.8010,9.00862E-02
4.8020,8.99667E-02
4.8030,8.98474E-02
4.8040,8.97283E-02
4.8050,8.96093E-02
4.8060,8.94906E-02
4.8070,8.93720E-02
4.8080,8.92536E-02
4.8090,8.91354E-02
4.8100,8.90174E-02
4.8110,8.88995E-02
4.8120,8.87818E-02
4.8130,8.86643E-02
4.8140,8.85470E-02
4.8150,8.84298E-02
4.8160,8.83128E-02
4.8170,8.81960E-02
4.8180,8.80793E-02
4.8190,8.79628E-02
4.8200,8.78465E-02
4.8210,8.77303E-02
4.8220,8.76143E-02
4.8230,8.74985E-02
4.8240,8.73828E-02
4.8250,8.72673E-02
4.8260,8.71520E-02
4.8270,8.70368E-02
4.8280,8.69218E-02
4.8290,8.68069E-02
4.8300,8.66922E-02
4.8310,8.65776E-02
4.8320,8.64632E-02
4.8330,8.63489E-02
4.8340,8.62348E-02
4.8350,8.61209E-02
4.8360,8.60070E-02
4.8370,8.58934E-02
4.8380,8.57799E-02
4.8390,8.56665E-02
4.8400,8.55533E-02
4.8410,8.54402E-02
4.8420,8.53273E-02
4.8430,8.52145E-02
4.8440,8.51018E-02
4.8450,8.49893E-02
4.8460,8.48769E-02
4.8470,8.47647E-02
4.8480,8.46526E-02
4.8490,8.45406E-02
4.8500,8.44288E-02
4.8510,8.43171E-02
4.8520,8.42056E-02
4.8530,8.40941E-02
4.8540,8.39828E-02
4.8550,8.38717E-02
4.8560,8.37606E-02
4.8570,8.36497E-02
4.8580,8.35389E-02
4.8590,8.34283E-02
4.8600,8.33178E-02
4.8610,8.32074E-02
4.8620,8.30971E-02
4.8630,8.29869E-02
4.8640,8.28769E-02
4.8650,8.27669E-02
4.8660,8.26571E-02
4.8670,8.25475E-02
4.8680,8.24379E-02
4.8690,8.23284E-02
4.8700,8.22191E-02
4.8710,8.21099E-02
4.8720,8.20008E-02
4.8730,8.18918E-02
4.8740,8.17829E-02
4.8750,8.16741E-02
4.8760,8.15655E-02
4.8770,8.14569E-02
4.8780,8.13485E-02
4.8790,8.12402E-02
4.8800,8.11319E-02
4.8810,8.10238E-02
4.8820,8.09158E-02
4.8830,8.08079E-02
4.8840,8.07000E-02
4.8850,8.05923E-02
4.8860,8.04847E-02
4.8870,8.03772E-02
4.8880,8.02698E-02
4.8890,8.01625E-02
4.8900,8.00552E-02
4.8910,7.99481E-02
4.8920,7.98411E-02
4.8930,7.97342E-02
4.8940,7.96273E-02
4.8950,7.95206E-02
4.8960,7.94139E-02
4.8970,7.93073E-02
4.8980,7.92009E-02
4.8990,7.90945E-02
4.9000,7.89882E-02
4.9010,7.88820E-02
4.9020,7.87758E-02
4.9030,7.86698E-02
4.9040,7.85638E-02
4.9050,7.84580E-02
4.9060,7.83522E-02
4.9070,7.82465E-02
4.9080,7.81408E-02
4.9090,7.80353E-02
4.9100,7.79298E-02
4.9110,7.78244E-02
4.9120,7.77191E-02
4.9130,7.76139E-02
4.9140,7.75087E-02
4.9150,7.74037E-02
4.9160,7.72986E-02
4.9170,7.71937E-02
4.9180,7.70888E-02
4.9190,7.69841E-02
4.9200,7.68793E-02
4.9210,7.67747E-02
4.9220,7.66701E-02
4.9230,7.65656E-02
4.9240,7.64612E-02
4.9250,7.63568E-02
4.9260,7.62525E-02
4.9270,7.61482E-02
4.9280,7.60440E-02
4.9290,7.59399E-02
4.9300,7.58359E-02
4.9310,7.57319E-02
4.9320,7.56280E-02
4.9330,7.55241E-02
4.9340,7.54203E-02
4.9350,7.53165E-02
4.9360,7.52128E-02
4.9370,7.51092E-02
4.9380,7.50056E-02
4.9390,7.49021E-02
4.9400,7.47986E-02
4.9410,7.46952E-02
4.9420,7.45918E-02
4.9430,7.44885E-02
4.9440,7.43853E-02
4.9450,7.42821E-02
4.9460,7.41789E-02
4.9470,7.40758E-02
4.9480,7.39728E-02
4.9490,7.38697E-02
4.9500,7.37668E-02
4.9510,7.36639E-02
4.9520,7.35610E-02
4.9530,7.34582E-02
4.9540,7.33554E-02
4.9550,7.32527E-02
4.9560,7.31500E-02
4.9570,7.30473E-02
4.9580,7.29447E-02
4.9590,7.28421E-02
4.9600,7.27396E-02
4.9610,7.26371E-02
4.9620,7.25347E-02
4.9630,7.24322E-02
4.9640,7.23299E-02
4.9650,7.22275E-02
4.9660,7.21252E-02
4.9670,7.20230E-02
4.9680,7.19207E-02
4.9690,7.18185E-02
4.9700,7.17163E-02
4.9710,7.16142E-02
4.9720,7.15121E-02
4.9730,7.14100E-02
4.9740,7.13080E-02
4.9750,7.12059E-02
4.9760,7.11040E-02
4.9770,7.10020E-02
4.9780,7.09001E-02
4.9790,7.07981E-02
4.9800,7.06963E-02
4.9810,7.05944E-02
4.9820,7.04926E-02
4.9830,7.03907E-02
4.9840,7.02890E-02
4.9850,7.01872E-02
4.9860,7.00854E-02
4.9870,6.99837E-02
4.9880,6.98820E-02
4.9890,6.97803E-02
4.9900,6.96787E-02
4.9910,6.95770E-02
4.9920,6.94754E-02
4.9930,6.93738E-02
4.9940,6.92722E-02
4.9950,6.91706E-02
4.9960,6.90690E-02
4.9970,6.89675E-02
4.9980,6.88659E-02
4.9990,6.87644E-02
5.0000,6.86629E-02
5.0010,6.85614E-02
5.0020,6.84599E-02
5.0030,6.83584E-02
5.0040,6.82569E-02
5.0050,6.81555E-02
5.0060,6.80540E-02
5.0070,6.79526E-02
5.0080,6.78511E-02
5.0090,6.77497E-02
5.0100,6.76483E-02
5.0110,6.75468E-02
5.0120,6.74454E-02
5.0130,6.73440E-02
5.0140,6.72426E-02
5.0150,6.71412E-02
5.0160,6.70398E-02
5.0170,6.69384E-02
5.0180,6.68370E-02
5.0190,6.67356E-02


==> anc/X_state_wvfncts/v6.csv <==
Level v=6

0.8060,9.79652E-10
0.8070,1.19479E-09
0.8080,1.45585E-09
0.8090,1.77234E-09
0.8100,2.15567E-09
0.8110,2.61955E-09
0.8120,3.18036E-09
0.8130,3.85775E-09
0.8140,4.67520E-09
0.8150,5.66076E-09
0.8160,6.84792E-09
0.8170,8.27660E-09
0.8180,9.99438E-09
0.8190,1.20578E-08
0.8200,1.45343E-08
0.8210,1.75038E-08
0.8220,2.10610E-08
0.8230,2.53186E-08
0.8240,3.04098E-08
0.8250,3.64922E-08
0.8260,4.37523E-08
0.8270,5.24101E-08
0.8280,6.27254E-08
0.8290,7.50044E-08
0.8300,8.96077E-08
0.8310,1.06960E-07
0.8320,1.27558E-07
0.8330,1.51990E-07
0.8340,1.80942E-07
0.8350,2.15218E-07
0.8360,2.55761E-07
0.8370,3.03676E-07
0.8380,3.60249E-07
0.8390,4.26986E-07
0.8400,5.05642E-07
0.8410,5.98262E-07
0.8420,7.07226E-07
0.8430,8.35306E-07
0.8440,9.85716E-07
0.8450,1.16219E-06
0.8460,1.36907E-06
0.8470,1.61136E-06
0.8480,1.89487E-06
0.8490,2.22633E-06
0.8500,2.61348E-06
0.8510,3.06528E-06
0.8520,3.59205E-06
0.8530,4.20569E-06
0.8540,4.91986E-06
0.8550,5.75031E-06
0.8560,6.71509E-06
0.8570,7.83493E-06
0.8580,9.13356E-06
0.8590,1.06382E-05
0.8600,1.23800E-05
0.8610,1.43944E-05
0.8620,1.67220E-05
0.8630,1.94092E-05
0.8640,2.25087E-05
0.8650,2.60806E-05
0.8660,3.01930E-05
0.8670,3.49235E-05
0.8680,4.03602E-05
0.8690,4.66028E-05
0.8700,5.37643E-05
0.8710,6.19726E-05
0.8720,7.13720E-05
0.8730,8.21258E-05
0.8740,9.44179E-05
0.8750,1.08456E-04
0.8760,1.24472E-04
0.8770,1.42730E-04
0.8780,1.63525E-04
0.8790,1.87186E-04
0.8800,2.14084E-04
0.8810,2.44635E-04
0.8820,2.79302E-04
0.8830,3.18605E-04
0.8840,3.63122E-04
0.8850,4.13499E-04
0.8860,4.70455E-04
0.8870,5.34789E-04
0.8880,6.07390E-04
0.8890,6.89244E-04
0.8900,7.81446E-04
0.8910,8.85208E-04
0.8920,1.00187E-03
0.8930,1.13291E-03
0.8940,1.27997E-03
0.8950,1.44485E-03
0.8960,1.62953E-03
0.8970,1.83620E-03
0.8980,2.06726E-03
0.8990,2.32535E-03
0.9000,2.61334E-03
0.9010,2.93441E-03
0.9020,3.29200E-03
0.9030,3.68989E-03
0.9040,4.13220E-03
0.9050,4.62341E-03
0.9060,5.16840E-03
0.9070,5.77247E-03
0.9080,6.44138E-03
0.9090,7.18135E-03
0.9100,7.99915E-03
0.9110,8.90206E-03
0.9120,9.89795E-03
0.9130,1.09953E-02
0.9140,1.22033E-02
0.9150,1.35317E-02
0.9160,1.49910E-02
0.9170,1.65925E-02
0.9180,1.83484E-02
0.9190,2.02715E-02
0.9200,2.23755E-02
0.9210,2.46751E-02
0.9220,2.71860E-02
0.9230,2.99245E-02
0.9240,3.29082E-02
0.9250,3.61557E-02
0.9260,3.96865E-02
0.9270,4.35211E-02
0.9280,4.76812E-02
0.9290,5.21895E-02
0.9300,5.70698E-02
0.9310,6.23470E-02
0.9320,6.80469E-02
0.9330,7.41966E-02
0.9340,8.08239E-02
0.9350,8.79578E-02
0.9360,9.56282E-02
0.9370,1.03866E-01
0.9380,1.12702E-01
0.9390,1.22169E-01
0.9400,1.32299E-01
0.9410,1.43126E-01
0.9420,1.54685E-01
0.9430,1.67009E-01
0.9440,1.80135E-01
0.9450,1.94097E-01
0.9460,2.08932E-01
0.9470,2.24677E-01
0.9480,2.41368E-01
0.9490,2.59040E-01
0.9500,2.77731E-01
0.9510,2.97477E-01
0.9520,3.18312E-01
0.9530,3.40270E-01
0.9540,3.63385E-01
0.9550,3.87689E-01
0.9560,4.13210E-01
0.9570,4.39977E-01
0.9580,4.68013E-01
0.9590,4.97343E-01
0.9600,5.27982E-01
0.9610,5.59947E-01
0.9620,5.93247E-01
0.9630,6.27888E-01
0.9640,6.63870E-01
0.9650,7.01186E-01
0.9660,7.39825E-01
0.9670,7.79768E-01
0.9680,8.20989E-01
0.9690,8.63455E-01
0.9700,9.07126E-01
0.9710,9.51951E-01
0.9720,9.97875E-01
0.9730,1.04483E+00
0.9740,1.09275E+00
0.9750,1.14154E+00
0.9760,1.19111E+00
0.9770,1.24137E+00
0.9780,1.29221E+00
0.9790,1.34350E+00
0.9800,1.39514E+00
0.9810,1.44697E+00
0.9820,1.49887E+00
0.9830,1.55069E+00
0.9840,1.60226E+00
0.9850,1.65343E+00
0.9860,1.70403E+00
0.9870,1.75387E+00
0.9880,1.80279E+00
0.9890,1.85059E+00
0.9900,1.89707E+00
0.9910,1.94204E+00
0.9920,1.98531E+00
0.9930,2.02665E+00
0.9940,2.06587E+00
0.9950,2.10276E+00
0.9960,2.13710E+00
0.9970,2.16867E+00
0.9980,2.19728E+00
0.9990,2.22270E+00
1.0000,2.24472E+00
1.0010,2.26315E+00
1.0020,2.27777E+00
1.0030,2.28840E+00
1.0040,2.29484E+00
1.0050,2.29691E+00
1.0060,2.29444E+00
1.0070,2.28727E+00
1.0080,2.27524E+00
1.0090,2.25823E+00
1.0100,2.23610E+00
1.0110,2.20875E+00
1.0120,2.17610E+00
1.0130,2.13806E+00
1.0140,2.09459E+00
1.0150,2.04567E+00
1.0160,1.99127E+00
1.0170,1.93141E+00
1.0180,1.86614E+00
1.0190,1.79551E+00
1.0200,1.71962E+00
1.0210,1.63858E+00
1.0220,1.55254E+00
1.0230,1.46165E+00
1.0240,1.36612E+00
1.0250,1.26618E+00
1.0260,1.16206E+00
1.0270,1.05405E+00
1.0280,9.42454E-01
1.0290,8.27595E-01
1.0300,7.09828E-01
1.0310,5.89530E-01
1.0320,4.67098E-01
1.0330,3.42952E-01
1.0340,2.17532E-01
1.0350,9.12920E-02
1.0360,-3.52954E-02
1.0370,-1.61745E-01
1.0380,-2.87562E-01
1.0390,-4.12239E-01
1.0400,-5.35267E-01
1.0410,-6.56129E-01
1.0420,-7.74309E-01
1.0430,-8.89292E-01
1.0440,-1.00057E+00
1.0450,-1.10763E+00
1.0460,-1.20999E+00
1.0470,-1.30716E+00
1.0480,-1.39868E+00
1.0490,-1.48410E+00
1.0500,-1.56299E+00
1.0510,-1.63495E+00
1.0520,-1.69960E+00
1.0530,-1.75659E+00
1.0540,-1.80562E+00
1.0550,-1.84639E+00
1.0560,-1.87865E+00
1.0570,-1.90221E+00
1.0580,-1.91688E+00
1.0590,-1.92254E+00
1.0600,-1.91910E+00
1.0610,-1.90653E+00
1.0620,-1.88482E+00
1.0630,-1.85402E+00
1.0640,-1.81423E+00
1.0650,-1.76558E+00
1.0660,-1.70827E+00
1.0670,-1.64254E+00
1.0680,-1.56865E+00
1.0690,-1.48693E+00
1.0700,-1.39776E+00
1.0710,-1.30154E+00
1.0720,-1.19873E+00
1.0730,-1.08981E+00
1.0740,-9.75323E-01
1.0750,-8.55822E-01
1.0760,-7.31906E-01
1.0770,-6.04198E-01
1.0780,-4.73348E-01
1.0790,-3.40027E-01
1.0800,-2.04925E-01
1.0810,-6.87453E-02
1.0820,6.77968E-02
1.0830,2.03979E-01
1.0840,3.39078E-01
1.0850,4.72370E-01
1.0860,6.03137E-01
1.0870,7.30671E-01
1.0880,8.54279E-01
1.0890,9.73284E-01
1.0900,1.08703E+00
1.0910,1.19490E+00
1.0920,1.29627E+00
1.0930,1.39061E+00
1.0940,1.47736E+00
1.0950,1.55605E+00
1.0960,1.62623E+00
1.0970,1.68750E+00
1.0980,1.73952E+00
1.0990,1.78197E+00
1.1000,1.81462E+00
1.1010,1.83728E+00
1.1020,1.84980E+00
1.1030,1.85211E+00
1.1040,1.84418E+00
1.1050,1.82605E+00
1.1060,1.79782E+00
1.1070,1.75963E+00
1.1080,1.71168E+00
1.1090,1.65424E+00
1.1100,1.58763E+00
1.1110,1.51221E+00
1.1120,1.42839E+00
1.1130,1.33665E+00
1.1140,1.23748E+00
1.1150,1.13145E+00
1.1160,1.01913E+00
1.1170,9.01161E-01
1.1180,7.78188E-01
1.1190,6.50896E-01
1.1200,5.19992E-01
1.1210,3.86204E-01
1.1220,2.50274E-01
1.1230,1.12957E-01
1.1240,-2.49857E-02
1.1250,-1.62790E-01
1.1260,-2.99694E-01
1.1270,-4.34941E-01
1.1280,-5.67784E-01
1.1290,-6.97493E-01
1.1300,-8.23354E-01
1.1310,-9.44679E-01
1.1320,-1.06080E+00
1.1330,-1.17109E+00
1.1340,-1.27495E+00
1.1350,-1.37181E+00
1.1360,-1.46116E+00
1.1370,-1.54251E+00
1.1380,-1.61543E+00
1.1390,-1.67953E+00
1.1400,-1.73449E+00
1.1410,-1.78001E+00
1.1420,-1.81586E+00
1.1430,-1.84187E+00
1.1440,-1.85791E+00
1.1450,-1.86391E+00
1.1460,-1.85986E+00
1.1470,-1.84581E+00
1.1480,-1.82184E+00
1.1490,-1.78810E+00
1.1500,-1.74481E+00
1.1510,-1.69220E+00
1.1520,-1.63058E+00
1.1530,-1.56029E+00
1.1540,-1.48174E+00
1.1550,-1.39536E+00
1.1560,-1.30161E+00
1.1570,-1.20102E+00
1.1580,-1.09412E+00
1.1590,-9.81503E-01
1.1600,-8.63760E-01
1.1610,-7.41522E-01
1.1620,-6.15435E-01
1.1630,-4.86164E-01
1.1640,-3.54384E-01
1.1650,-2.20781E-01
1.1660,-8.60451E-02
1.1670,4.91305E-02
1.1680,1.84056E-01
1.1690,3.18048E-01
1.1700,4.50430E-01
1.1710,5.80540E-01
1.1720,7.07733E-01
1.1730,8.31382E-01
1.1740,9.50882E-01
1.1750,1.06565E+00
1.1760,1.17515E+00
1.1770,1.27884E+00
1.1780,1.37625E+00
1.1790,1.46692E+00
1.1800,1.55044E+00
1.1810,1.62642E+00
1.1820,1.69454E+00
1.1830,1.75449E+00
1.1840,1.80602E+00
1.1850,1.84893E+00
1.1860,1.88304E+00
1.1870,1.90824E+00
1.1880,1.92444E+00
1.1890,1.93160E+00
1.1900,1.92975E+00
1.1910,1.91892E+00
1.1920,1.89921E+00
1.1930,1.87075E+00
1.1940,1.83372E+00
1.1950,1.78833E+00
1.1960,1.73481E+00
1.1970,1.67347E+00
1.1980,1.60460E+00
1.1990,1.52856E+00
1.2000,1.44573E+00
1.2010,1.35650E+00
1.2020,1.26131E+00
1.2030,1.16060E+00
1.2040,1.05483E+00
1.2050,9.44506E-01
1.2060,8.30115E-01
1.2070,7.12173E-01
1.2080,5.91202E-01
1.2090,4.67731E-01
1.2100,3.42293E-01
1.2110,2.15425E-01
1.2120,8.76624E-02
1.2130,-4.04627E-02
1.2140,-1.68422E-01
1.2150,-2.95696E-01
1.2160,-4.21774E-01
1.2170,-5.46155E-01
1.2180,-6.68354E-01
1.2190,-7.87901E-01
1.2200,-9.04341E-01
1.2210,-1.01724E+00
1.2220,-1.12618E+00
1.2230,-1.23078E+00
1.2240,-1.33065E+00
1.2250,-1.42546E+00
1.2260,-1.51488E+00
1.2270,-1.59862E+00
1.2280,-1.67641E+00
1.2290,-1.74799E+00
1.2300,-1.81317E+00
1.2310,-1.87175E+00
1.2320,-1.92357E+00
1.2330,-1.96849E+00
1.2340,-2.00642E+00
1.2350,-2.03728E+00
1.2360,-2.06102E+00
1.2370,-2.07761E+00
1.2380,-2.08706E+00
1.2390,-2.08939E+00
1.2400,-2.08467E+00
1.2410,-2.07297E+00
1.2420,-2.05438E+00
1.2430,-2.02904E+00
1.2440,-1.99709E+00
1.2450,-1.95869E+00
1.2460,-1.91402E+00
1.2470,-1.86329E+00
1.2480,-1.80672E+00
1.2490,-1.74453E+00
1.2500,-1.67698E+00
1.2510,-1.60432E+00
1.2520,-1.52683E+00
1.2530,-1.44478E+00
1.2540,-1.35847E+00
1.2550,-1.26820E+00
1.2560,-1.17427E+00
1.2570,-1.07698E+00
1.2580,-9.76651E-01
1.2590,-8.73595E-01
1.2600,-7.68129E-01
1.2610,-6.60568E-01
1.2620,-5.51227E-01
1.2630,-4.40418E-01
1.2640,-3.28450E-01
1.2650,-2.15629E-01
1.2660,-1.02255E-01
1.2670,1.13783E-02
1.2680,1.24984E-01
1.2690,2.38282E-01
1.2700,3.51002E-01
1.2710,4.62881E-01
1.2720,5.73667E-01
1.2730,6.83116E-01
1.2740,7.90998E-01
1.2750,8.97090E-01
1.2760,1.00118E+00
1.2770,1.10308E+00
1.2780,1.20259E+00
1.2790,1.29955E+00
1.2800,1.39379E+00
1.2810,1.48516E+00
1.2820,1.57353E+00
1.2830,1.65877E+00
1.2840,1.74077E+00
1.2850,1.81942E+00
1.2860,1.89465E+00
1.2870,1.96637E+00
1.2880,2.03452E+00
1.2890,2.09905E+00
1.2900,2.15992E+00
1.2910,2.21709E+00
1.2920,2.27055E+00
1.2930,2.32029E+00
1.2940,2.36630E+00
1.2950,2.40860E+00
1.2960,2.44721E+00
1.2970,2.48214E+00
1.2980,2.51344E+00
1.2990,2.54116E+00
1.3000,2.56533E+00
1.3010,2.58603E+00
1.3020,2.60331E+00
1.3030,2.61724E+00
1.3040,2.62789E+00
1.3050,2.63536E+00
1.3060,2.63972E+00
1.3070,2.64106E+00
1.3080,2.63948E+00
1.3090,2.63507E+00
1.3100,2.62792E+00
1.3110,2.61816E+00
1.3120,2.60586E+00
1.3130,2.59115E+00
1.3140,2.57412E+00
1.3150,2.55489E+00
1.3160,2.53356E+00
1.3170,2.51025E+00
1.3180,2.48505E+00
1.3190,2.45808E+00
1.3200,2.42945E+00
1.3210,2.39926E+00
1.3220,2.36762E+00
1.3230,2.33463E+00
1.3240,2.30040E+00
1.3250,2.26502E+00
1.3260,2.22859E+00
1.3270,2.19122E+00
1.3280,2.15300E+00
1.3290,2.11401E+00
1.3300,2.07435E+00
1.3310,2.03411E+00
1.3320,1.99337E+00
1.3330,1.95221E+00
1.3340,1.91071E+00
1.3350,1.86895E+00
1.3360,1.82700E+00
1.3370,1.78493E+00
1.3380,1.74281E+00
1.3390,1.70070E+00
1.3400,1.65866E+00
1.3410,1.61675E+00
1.3420,1.57502E+00
1.3430,1.53353E+00
1.3440,1.49233E+00
1.3450,1.45145E+00
1.3460,1.41096E+00
1.3470,1.37087E+00
1.3480,1.33124E+00
1.3490,1.29210E+00
1.3500,1.25348E+00
1.3510,1.21540E+00
1.3520,1.17790E+00
1.3530,1.14100E+00
1.3540,1.10473E+00
1.3550,1.06909E+00
1.3560,1.03412E+00
1.3570,9.99825E-01
1.3580,9.66218E-01
1.3590,9.33312E-01
1.3600,9.01117E-01
1.3610,8.69641E-01
1.3620,8.38890E-01
1.3630,8.08868E-01
1.3640,7.79579E-01
1.3650,7.51024E-01
1.3660,7.23204E-01
1.3670,6.96117E-01
1.3680,6.69760E-01
1.3690,6.44131E-01
1.3700,6.19224E-01
1.3710,5.95035E-01
1.3720,5.71556E-01
1.3730,5.48780E-01
1.3740,5.26698E-01
1.3750,5.05303E-01
1.3760,4.84584E-01
1.3770,4.64531E-01
1.3780,4.45134E-01
1.3790,4.26380E-01
1.3800,4.08259E-01
1.3810,3.90758E-01
1.3820,3.73864E-01
1.3830,3.57566E-01
1.3840,3.41849E-01
1.3850,3.26701E-01
1.3860,3.12109E-01
1.3870,2.98059E-01
1.3880,2.84536E-01
1.3890,2.71529E-01
1.3900,2.59022E-01
1.3910,2.47003E-01
1.3920,2.35457E-01
1.3930,2.24372E-01
1.3940,2.13733E-01
1.3950,2.03527E-01
1.3960,1.93741E-01
1.3970,1.84361E-01
1.3980,1.75375E-01
1.3990,1.66770E-01
1.4000,1.58534E-01
1.4010,1.50653E-01
1.4020,1.43115E-01
1.4030,1.35910E-01
1.4040,1.29024E-01
1.4050,1.22446E-01
1.4060,1.16166E-01
1.4070,1.10172E-01
1.4080,1.04453E-01
1.4090,9.89985E-02
1.4100,9.37989E-02
1.4110,8.88440E-02
1.4120,8.41241E-02
1.4130,7.96297E-02
1.4140,7.53517E-02
1.4150,7.12812E-02
1.4160,6.74096E-02
1.4170,6.37285E-02
1.4180,6.02298E-02
1.4190,5.69058E-02
1.4200,5.37489E-02
1.4210,5.07516E-02
1.4220,4.79071E-02
1.4230,4.52084E-02
1.4240,4.26490E-02
1.4250,4.02225E-02
1.4260,3.79229E-02
1.4270,3.57443E-02
1.4280,3.36809E-02
1.4290,3.17274E-02
1.4300,2.98786E-02
1.4310,2.81294E-02
1.4320,2.64750E-02
1.4330,2.49109E-02
1.4340,2.34325E-02
1.4350,2.20356E-02
1.4360,2.07161E-02
1.4370,1.94703E-02
1.4380,1.82942E-02
1.4390,1.71845E-02
1.4400,1.61376E-02
1.4410,1.51504E-02
1.4420,1.42197E-02
1.4430,1.33425E-02
1.4440,1.25161E-02
1.4450,1.17378E-02
1.4460,1.10048E-02
1.4470,1.03150E-02
1.4480,9.66578E-03
1.4490,9.05507E-03
1.4500,8.48072E-03
1.4510,7.94074E-03
1.4520,7.43322E-03
1.4530,6.95634E-03
1.4540,6.50839E-03
1.4550,6.08773E-03
1.4560,5.69281E-03
1.4570,5.32217E-03
1.4580,4.97441E-03
1.4590,4.64821E-03
1.4600,4.34232E-03
1.4610,4.05555E-03
1.4620,3.78679E-03
1.4630,3.53498E-03
1.4640,3.29910E-03
1.4650,3.07821E-03
1.4660,2.87142E-03
1.4670,2.67788E-03
1.4680,2.49678E-03
1.4690,2.32738E-03
1.4700,2.16895E-03
1.4710,2.02083E-03
1.4720,1.88239E-03
1.4730,1.75302E-03
1.4740,1.63216E-03
1.4750,1.51928E-03
1.4760,1.41388E-03
1.4770,1.31549E-03
1.4780,1.22367E-03
1.4790,1.13799E-03
1.4800,1.05808E-03
1.4810,9.83556E-04
1.4820,9.14076E-04
1.4830,8.49314E-04
1.4840,7.88965E-04
1.4850,7.32742E-04
1.4860,6.80375E-04
1.4870,6.31612E-04
1.4880,5.86216E-04
1.4890,5.43964E-04
1.4900,5.04648E-04
1.4910,4.68072E-04
1.4920,4.34054E-04
1.4930,4.02422E-04
1.4940,3.73016E-04
1.4950,3.45685E-04
1.4960,3.20289E-04
1.4970,2.96696E-04
1.4980,2.74784E-04
1.4990,2.54436E-04
1.5000,2.35546E-04
1.5010,2.18014E-04
1.5020,2.01744E-04
1.5030,1.86651E-04
1.5040,1.72651E-04
1.5050,1.59669E-04
1.5060,1.47633E-04
1.5070,1.36476E-04
1.5080,1.26138E-04
1.5090,1.16559E-04
1.5100,1.07686E-04
1.5110,9.94680E-05
1.5120,9.18594E-05
1.5130,8.48160E-05
1.5140,7.82972E-05
1.5150,7.22653E-05
1.5160,6.66850E-05
1.5170,6.15236E-05
1.5180,5.67507E-05
1.5190,5.23380E-05
1.5200,4.82590E-05
1.5210,4.44895E-05
1.5220,4.10065E-05
1.5230,3.77890E-05
1.5240,3.48174E-05
1.5250,3.20734E-05
1.5260,2.95401E-05
1.5270,2.72018E-05
1.5280,2.50439E-05
1.5290,2.30529E-05
1.5300,2.12162E-05
1.5310,1.95223E-05
1.5320,1.79603E-05
1.5330,1.65203E-05
1.5340,1.51929E-05
1.5350,1.39697E-05
1.5360,1.28426E-05
1.5370,1.18043E-05
1.5380,1.08480E-05
1.5390,9.96740E-06
1.5400,9.15664E-06
1.5410,8.41033E-06
1.5420,7.72347E-06
1.5430,7.09145E-06
1.5440,6.51001E-06
1.5450,5.97519E-06
1.5460,5.48334E-06
1.5470,5.03111E-06
1.5480,4.61537E-06
1.5490,4.23325E-06
1.5500,3.88210E-06
1.5510,3.55946E-06
1.5520,3.26308E-06
1.5530,2.99086E-06
1.5540,2.74089E-06
1.5550,2.51138E-06
1.5560,2.30070E-06
1.5570,2.10734E-06
1.5580,1.92991E-06
1.5590,1.76712E-06
1.5600,1.61779E-06
1.5610,1.48083E-06
1.5620,1.35524E-06
1.5630,1.24010E-06
1.5640,1.13456E-06
1.5650,1.03782E-06
1.5660,9.49181E-07
1.5670,8.67969E-07
1.5680,7.93576E-07
1.5690,7.25441E-07
1.5700,6.63049E-07
1.5710,6.05925E-07
1.5720,5.53634E-07
1.5730,5.05775E-07
1.5740,4.61979E-07
1.5750,4.21908E-07
1.5760,3.85251E-07
1.5770,3.51724E-07
1.5780,3.21064E-07
1.5790,2.93031E-07
1.5800,2.67403E-07
1.5810,2.43978E-07
1.5820,2.22571E-07
1.5830,2.03011E-07
1.5840,1.85141E-07
1.5850,1.68818E-07
1.5860,1.53910E-07
1.5870,1.40298E-07
1.5880,1.27869E-07
1.5890,1.16524E-07
1.5900,1.06170E-07
1.5910,9.67207E-08
1.5920,8.80993E-08
1.5930,8.02343E-08
1.5940,7.30604E-08
1.5950,6.65181E-08
1.5960,6.05526E-08
1.5970,5.51139E-08
1.5980,5.01562E-08
1.5990,4.56378E-08
1.6000,4.15203E-08
1.6010,3.77688E-08
1.6020,3.43512E-08
1.6030,3.12383E-08
1.6040,2.84034E-08
1.6050,2.58220E-08
1.6060,2.34719E-08
1.6070,2.13325E-08
1.6080,1.93854E-08
1.6090,1.76135E-08
1.6100,1.60013E-08
1.6110,1.45345E-08
1.6120,1.32004E-08
1.6130,1.19870E-08
1.6140,1.08837E-08
1.6150,9.88048E-09
1.6160,8.96851E-09
1.6170,8.13958E-09
1.6180,7.38624E-09
1.6190,6.70171E-09
1.6200,6.07978E-09
1.6210,5.51480E-09
1.6220,5.00165E-09
1.6230,4.53563E-09
1.6240,4.11247E-09
1.6250,3.72828E-09
1.6260,3.37954E-09
1.6270,3.06300E-09
1.6280,2.77574E-09
1.6290,2.51508E-09
1.6300,2.27860E-09
1.6310,2.06408E-09
1.6320,1.86951E-09
1.6330,1.69306E-09
1.6340,1.53306E-09
1.6350,1.38800E-09
1.6360,1.25651E-09
1.6370,1.13732E-09
1.6380,1.02931E-09
1.6390,9.31434E-10



==> anc/X_state_wvfncts/v7.csv <==
Level v=7

0.8010,-8.76229E-10
0.8020,-1.07146E-09
0.8030,-1.30898E-09
0.8040,-1.59768E-09
0.8050,-1.94826E-09
0.8060,-2.37358E-09
0.8070,-2.88909E-09
0.8080,-3.51333E-09
0.8090,-4.26853E-09
0.8100,-5.18132E-09
0.8110,-6.28355E-09
0.8120,-7.61330E-09
0.8130,-9.21603E-09
0.8140,-1.11460E-08
0.8150,-1.34679E-08
0.8160,-1.62586E-08
0.8170,-1.96098E-08
0.8180,-2.36303E-08
0.8190,-2.84493E-08
0.8200,-3.42201E-08
0.8210,-4.11242E-08
0.8220,-4.93766E-08
0.8230,-5.92314E-08
0.8240,-7.09891E-08
0.8250,-8.50041E-08
0.8260,-1.01694E-07
0.8270,-1.21553E-07
0.8280,-1.45158E-07
0.8290,-1.73192E-07
0.8300,-2.06454E-07
0.8310,-2.45885E-07
0.8320,-2.92584E-07
0.8330,-3.47842E-07
0.8340,-4.13165E-07
0.8350,-4.90318E-07
0.8360,-5.81359E-07
0.8370,-6.88689E-07
0.8380,-8.15108E-07
0.8390,-9.63874E-07
0.8400,-1.13878E-06
0.8410,-1.34422E-06
0.8420,-1.58532E-06
0.8430,-1.86800E-06
0.8440,-2.19913E-06
0.8450,-2.58667E-06
0.8460,-3.03980E-06
0.8470,-3.56914E-06
0.8480,-4.18694E-06
0.8490,-4.90734E-06
0.8500,-5.74660E-06
0.8510,-6.72343E-06
0.8520,-7.85935E-06
0.8530,-9.17907E-06
0.8540,-1.07109E-05
0.8550,-1.24873E-05
0.8560,-1.45455E-05
0.8570,-1.69280E-05
0.8580,-1.96833E-05
0.8590,-2.28669E-05
0.8600,-2.65420E-05
0.8610,-3.07805E-05
0.8620,-3.56643E-05
0.8630,-4.12865E-05
0.8640,-4.77529E-05
0.8650,-5.51833E-05
0.8660,-6.37136E-05
0.8670,-7.34975E-05
0.8680,-8.47091E-05
0.8690,-9.75446E-05
0.8700,-1.12226E-04
0.8710,-1.29003E-04
0.8720,-1.48157E-04
0.8730,-1.70004E-04
0.8740,-1.94900E-04
0.8750,-2.23245E-04
0.8760,-2.55485E-04
0.8770,-2.92123E-04
0.8780,-3.33718E-04
0.8790,-3.80899E-04
0.8800,-4.34364E-04
0.8810,-4.94894E-04
0.8820,-5.63359E-04
0.8830,-6.40724E-04
0.8840,-7.28067E-04
0.8850,-8.26578E-04
0.8860,-9.37583E-04
0.8870,-1.06255E-03
0.8880,-1.20309E-03
0.8890,-1.36101E-03
0.8900,-1.53827E-03
0.8910,-1.73707E-03
0.8920,-1.95980E-03
0.8930,-2.20910E-03
0.8940,-2.48787E-03
0.8950,-2.79930E-03
0.8960,-3.14688E-03
0.8970,-3.53442E-03
0.8980,-3.96609E-03
0.8990,-4.44646E-03
0.9000,-4.98048E-03
0.9010,-5.57356E-03
0.9020,-6.23159E-03
0.9030,-6.96095E-03
0.9040,-7.76857E-03
0.9050,-8.66195E-03
0.9060,-9.64920E-03
0.9070,-1.07391E-02
0.9080,-1.19411E-02
0.9090,-1.32653E-02
0.9100,-1.47227E-02
0.9110,-1.63251E-02
0.9120,-1.80850E-02
0.9130,-2.00159E-02
0.9140,-2.21323E-02
0.9150,-2.44495E-02
0.9160,-2.69838E-02
0.9170,-2.97527E-02
0.9180,-3.27747E-02
0.9190,-3.60693E-02
0.9200,-3.96572E-02
0.9210,-4.35603E-02
0.9220,-4.78016E-02
0.9230,-5.24053E-02
0.9240,-5.73968E-02
0.9250,-6.28026E-02
0.9260,-6.86506E-02
0.9270,-7.49697E-02
0.9280,-8.17900E-02
0.9290,-8.91426E-02
0.9300,-9.70597E-02
0.9310,-1.05575E-01
0.9320,-1.14722E-01
0.9330,-1.24536E-01
0.9340,-1.35053E-01
0.9350,-1.46309E-01
0.9360,-1.58341E-01
0.9370,-1.71186E-01
0.9380,-1.84883E-01
0.9390,-1.99467E-01
0.9400,-2.14976E-01
0.9410,-2.31446E-01
0.9420,-2.48916E-01
0.9430,-2.67420E-01
0.9440,-2.86994E-01
0.9450,-3.07674E-01
0.9460,-3.29494E-01
0.9470,-3.52485E-01
0.9480,-3.76681E-01
0.9490,-4.02111E-01
0.9500,-4.28802E-01
0.9510,-4.56781E-01
0.9520,-4.86069E-01
0.9530,-5.16688E-01
0.9540,-5.48653E-01
0.9550,-5.81976E-01
0.9560,-6.16665E-01
0.9570,-6.52724E-01
0.9580,-6.90148E-01
0.9590,-7.28931E-01
0.9600,-7.69056E-01
0.9610,-8.10500E-01
0.9620,-8.53234E-01
0.9630,-8.97219E-01
0.9640,-9.42407E-01
0.9650,-9.88742E-01
0.9660,-1.03616E+00
0.9670,-1.08458E+00
0.9680,-1.13391E+00
0.9690,-1.18407E+00
0.9700,-1.23494E+00
0.9710,-1.28640E+00
0.9720,-1.33832E+00
0.9730,-1.39057E+00
0.9740,-1.44299E+00
0.9750,-1.49542E+00
0.9760,-1.54769E+00
0.9770,-1.59962E+00
0.9780,-1.65103E+00
0.9790,-1.70171E+00
0.9800,-1.75147E+00
0.9810,-1.80010E+00
0.9820,-1.84737E+00
0.9830,-1.89308E+00
0.9840,-1.93699E+00
0.9850,-1.97887E+00
0.9860,-2.01850E+00
0.9870,-2.05564E+00
0.9880,-2.09005E+00
0.9890,-2.12151E+00
0.9900,-2.14979E+00
0.9910,-2.17465E+00
0.9920,-2.19586E+00
0.9930,-2.21321E+00
0.9940,-2.22649E+00
0.9950,-2.23548E+00
0.9960,-2.24000E+00
0.9970,-2.23984E+00
0.9980,-2.23483E+00
0.9990,-2.22481E+00
1.0000,-2.20963E+00
1.0010,-2.18916E+00
1.0020,-2.16327E+00
1.0030,-2.13187E+00
1.0040,-2.09488E+00
1.0050,-2.05223E+00
1.0060,-2.00391E+00
1.0070,-1.94989E+00
1.0080,-1.89018E+00
1.0090,-1.82483E+00
1.0100,-1.75390E+00
1.0110,-1.67749E+00
1.0120,-1.59571E+00
1.0130,-1.50873E+00
1.0140,-1.41671E+00
1.0150,-1.31988E+00
1.0160,-1.21847E+00
1.0170,-1.11276E+00
1.0180,-1.00305E+00
1.0190,-8.89660E-01
1.0200,-7.72960E-01
1.0210,-6.53333E-01
1.0220,-5.31192E-01
1.0230,-4.06975E-01
1.0240,-2.81144E-01
1.0250,-1.54181E-01
1.0260,-2.65900E-02
1.0270,1.01110E-01
1.0280,2.28385E-01
1.0290,3.54687E-01
1.0300,4.79460E-01
1.0310,6.02140E-01
1.0320,7.22162E-01
1.0330,8.38959E-01
1.0340,9.51968E-01
1.0350,1.06063E+00
1.0360,1.16440E+00
1.0370,1.26275E+00
1.0380,1.35516E+00
1.0390,1.44113E+00
1.0400,1.52018E+00
1.0410,1.59189E+00
1.0420,1.65583E+00
1.0430,1.71162E+00
1.0440,1.75891E+00
1.0450,1.79741E+00
1.0460,1.82685E+00
1.0470,1.84701E+00
1.0480,1.85772E+00
1.0490,1.85886E+00
1.0500,1.85034E+00
1.0510,1.83215E+00
1.0520,1.80432E+00
1.0530,1.76693E+00
1.0540,1.72013E+00
1.0550,1.66409E+00
1.0560,1.59908E+00
1.0570,1.52538E+00
1.0580,1.44334E+00
1.0590,1.35338E+00
1.0600,1.25595E+00
1.0610,1.15153E+00
1.0620,1.04069E+00
1.0630,9.24001E-01
1.0640,8.02100E-01
1.0650,6.75650E-01
1.0660,5.45349E-01
1.0670,4.11925E-01
1.0680,2.76131E-01
1.0690,1.38741E-01
1.0700,5.45197E-04
1.0710,-1.37653E-01
1.0720,-2.75044E-01
1.0730,-4.10815E-01
1.0740,-5.44159E-01
1.0750,-6.74276E-01
1.0760,-8.00378E-01
1.0770,-9.21698E-01
1.0780,-1.03749E+00
1.0790,-1.14705E+00
1.0800,-1.24968E+00
1.0810,-1.34475E+00
1.0820,-1.43166E+00
1.0830,-1.50985E+00
1.0840,-1.57883E+00
1.0850,-1.63814E+00
1.0860,-1.68739E+00
1.0870,-1.72627E+00
1.0880,-1.75450E+00
1.0890,-1.77189E+00
1.0900,-1.77830E+00
1.0910,-1.77367E+00
1.0920,-1.75802E+00
1.0930,-1.73141E+00
1.0940,-1.69400E+00
1.0950,-1.64599E+00
1.0960,-1.58768E+00
1.0970,-1.51941E+00
1.0980,-1.44161E+00
1.0990,-1.35474E+00
1.1000,-1.25934E+00
1.1010,-1.15601E+00
1.1020,-1.04538E+00
1.1030,-9.28152E-01
1.1040,-8.05061E-01
1.1050,-6.76878E-01
1.1060,-5.44411E-01
1.1070,-4.08498E-01
1.1080,-2.69997E-01
1.1090,-1.29784E-01
1.1100,1.12508E-02
1.1110,1.52215E-01
1.1120,2.92213E-01
1.1130,4.30357E-01
1.1140,5.65772E-01
1.1150,6.97597E-01
1.1160,8.24997E-01
1.1170,9.47163E-01
1.1180,1.06332E+00
1.1190,1.17274E+00
1.1200,1.27471E+00
1.1210,1.36861E+00
1.1220,1.45383E+00
1.1230,1.52984E+00
1.1240,1.59616E+00
1.1250,1.65238E+00
1.1260,1.69815E+00
1.1270,1.73317E+00
1.1280,1.75725E+00
1.1290,1.77023E+00
1.1300,1.77205E+00
1.1310,1.76269E+00
1.1320,1.74223E+00
1.1330,1.71081E+00
1.1340,1.66863E+00
1.1350,1.61598E+00
1.1360,1.55319E+00
1.1370,1.48067E+00
1.1380,1.39889E+00
1.1390,1.30836E+00
1.1400,1.20966E+00
1.1410,1.10343E+00
1.1420,9.90327E-01
1.1430,8.71071E-01
1.1440,7.46410E-01
1.1450,6.17124E-01
1.1460,4.84021E-01
1.1470,3.47930E-01
1.1480,2.09694E-01
1.1490,7.01673E-02
1.1500,-6.97905E-02
1.1510,-2.09321E-01
1.1520,-3.47571E-01
1.1530,-4.83699E-01
1.1540,-6.16881E-01
1.1550,-7.46312E-01
1.1560,-8.71215E-01
1.1570,-9.90845E-01
1.1580,-1.10449E+00
1.1590,-1.21148E+00
1.1600,-1.31119E+00
1.1610,-1.40303E+00
1.1620,-1.48649E+00
1.1630,-1.56107E+00
1.1640,-1.62636E+00
1.1650,-1.68200E+00
1.1660,-1.72767E+00
1.1670,-1.76315E+00
1.1680,-1.78825E+00
1.1690,-1.80284E+00
1.1700,-1.80689E+00
1.1710,-1.80038E+00
1.1720,-1.78340E+00
1.1730,-1.75608E+00
1.1740,-1.71860E+00
1.1750,-1.67120E+00
1.1760,-1.61421E+00
1.1770,-1.54797E+00
1.1780,-1.47289E+00
1.1790,-1.38943E+00
1.1800,-1.29810E+00
1.1810,-1.19942E+00
1.1820,-1.09399E+00
1.1830,-9.82429E-01
1.1840,-8.65370E-01
1.1850,-7.43491E-01
1.1860,-6.17486E-01
1.1870,-4.88066E-01
1.1880,-3.55958E-01
1.1890,-2.21896E-01
1.1900,-8.66220E-02
1.1910,4.91244E-02
1.1920,1.84605E-01
1.1930,3.19089E-01
1.1940,4.51859E-01
1.1950,5.82209E-01
1.1960,7.09456E-01
1.1970,8.32937E-01
1.1980,9.52016E-01
1.1990,1.06609E+00
1.2000,1.17457E+00
1.2010,1.27693E+00
1.2020,1.37266E+00
1.2030,1.46130E+00
1.2040,1.54242E+00
1.2050,1.61564E+00
1.2060,1.68064E+00
1.2070,1.73711E+00
1.2080,1.78481E+00
1.2090,1.82356E+00
1.2100,1.85320E+00
1.2110,1.87362E+00
1.2120,1.88478E+00
1.2130,1.88667E+00
1.2140,1.87932E+00
1.2150,1.86283E+00
1.2160,1.83732E+00
1.2170,1.80296E+00
1.2180,1.75996E+00
1.2190,1.70858E+00
1.2200,1.64911E+00
1.2210,1.58187E+00
1.2220,1.50723E+00
1.2230,1.42557E+00
1.2240,1.33731E+00
1.2250,1.24289E+00
1.2260,1.14280E+00
1.2270,1.03751E+00
1.2280,9.27527E-01
1.2290,8.13384E-01
1.2300,6.95612E-01
1.2310,5.74756E-01
1.2320,4.51367E-01
1.2330,3.26003E-01
1.2340,1.99221E-01
1.2350,7.15780E-02
1.2360,-5.63725E-02
1.2370,-1.84084E-01
1.2380,-3.11016E-01
1.2390,-4.36643E-01
1.2400,-5.60449E-01
1.2410,-6.81934E-01
1.2420,-8.00616E-01
1.2430,-9.16029E-01
1.2440,-1.02773E+00
1.2450,-1.13530E+00
1.2460,-1.23834E+00
1.2470,-1.33648E+00
1.2480,-1.42936E+00
1.2490,-1.51667E+00
1.2500,-1.59811E+00
1.2510,-1.67342E+00
1.2520,-1.74236E+00
1.2530,-1.80473E+00
1.2540,-1.86034E+00
1.2550,-1.90904E+00
1.2560,-1.95072E+00
1.2570,-1.98528E+00
1.2580,-2.01267E+00
1.2590,-2.03284E+00
1.2600,-2.04579E+00
1.2610,-2.05153E+00
1.2620,-2.05013E+00
1.2630,-2.04164E+00
1.2640,-2.02616E+00
1.2650,-2.00381E+00
1.2660,-1.97474E+00
1.2670,-1.93911E+00
1.2680,-1.89710E+00
1.2690,-1.84890E+00
1.2700,-1.79475E+00
1.2710,-1.73486E+00
1.2720,-1.66950E+00
1.2730,-1.59893E+00
1.2740,-1.52342E+00
1.2750,-1.44325E+00
1.2760,-1.35871E+00
1.2770,-1.27012E+00
1.2780,-1.17778E+00
1.2790,-1.08199E+00
1.2800,-9.83084E-01
1.2810,-8.81374E-01
1.2820,-7.77180E-01
1.2830,-6.70824E-01
1.2840,-5.62624E-01
1.2850,-4.52897E-01
1.2860,-3.41956E-01
1.2870,-2.30111E-01
1.2880,-1.17664E-01
1.2890,-4.91470E-03
1.2900,1.07848E-01
1.2910,2.20342E-01
1.2920,3.32292E-01
1.2930,4.43434E-01
1.2940,5.53514E-01
1.2950,6.62286E-01
1.2960,7.69517E-01
1.2970,8.74985E-01
1.2980,9.78479E-01
1.2990,1.07980E+00
1.3000,1.17876E+00
1.3010,1.27519E+00
1.3020,1.36892E+00
1.3030,1.45980E+00
1.3040,1.54770E+00
1.3050,1.63250E+00
1.3060,1.71407E+00
1.3070,1.79233E+00
1.3080,1.86718E+00
1.3090,1.93855E+00
1.3100,2.00637E+00
1.3110,2.07059E+00
1.3120,2.13118E+00
1.3130,2.18809E+00
1.3140,2.24132E+00
1.3150,2.29085E+00
1.3160,2.33668E+00
1.3170,2.37882E+00
1.3180,2.41730E+00
1.3190,2.45213E+00
1.3200,2.48336E+00
1.3210,2.51103E+00
1.3220,2.53518E+00
1.3230,2.55588E+00
1.3240,2.57319E+00
1.3250,2.58717E+00
1.3260,2.59791E+00
1.3270,2.60549E+00
1.3280,2.60998E+00
1.3290,2.61148E+00
1.3300,2.61008E+00
1.3310,2.60587E+00
1.3320,2.59896E+00
1.3330,2.58943E+00
1.3340,2.57741E+00
1.3350,2.56298E+00
1.3360,2.54626E+00
1.3370,2.52736E+00
1.3380,2.50637E+00
1.3390,2.48341E+00
1.3400,2.45858E+00
1.3410,2.43200E+00
1.3420,2.40376E+00
1.3430,2.37397E+00
1.3440,2.34275E+00
1.3450,2.31018E+00
1.3460,2.27638E+00
1.3470,2.24145E+00
1.3480,2.20547E+00
1.3490,2.16855E+00
1.3500,2.13078E+00
1.3510,2.09225E+00
1.3520,2.05305E+00
1.3530,2.01328E+00
1.3540,1.97300E+00
1.3550,1.93230E+00
1.3560,1.89127E+00
1.3570,1.84997E+00
1.3580,1.80848E+00
1.3590,1.76686E+00
1.3600,1.72519E+00
1.3610,1.68353E+00
1.3620,1.64193E+00
1.3630,1.60046E+00
1.3640,1.55916E+00
1.3650,1.51810E+00
1.3660,1.47732E+00
1.3670,1.43686E+00
1.3680,1.39677E+00
1.3690,1.35709E+00
1.3700,1.31786E+00
1.3710,1.27910E+00
1.3720,1.24086E+00
1.3730,1.20316E+00
1.3740,1.16602E+00
1.3750,1.12948E+00
1.3760,1.09356E+00
1.3770,1.05827E+00
1.3780,1.02363E+00
1.3790,9.89664E-01
1.3800,9.56378E-01
1.3810,9.23785E-01
1.3820,8.91895E-01
1.3830,8.60717E-01
1.3840,8.30257E-01
1.3850,8.00519E-01
1.3860,7.71507E-01
1.3870,7.43222E-01
1.3880,7.15664E-01
1.3890,6.88832E-01
1.3900,6.62725E-01
1.3910,6.37338E-01
1.3920,6.12667E-01
1.3930,5.88708E-01
1.3940,5.65452E-01
1.3950,5.42893E-01
1.3960,5.21023E-01
1.3970,4.99834E-01
1.3980,4.79315E-01
1.3990,4.59456E-01
1.4000,4.40247E-01
1.4010,4.21676E-01
1.4020,4.03733E-01
1.4030,3.86405E-01
1.4040,3.69679E-01
1.4050,3.53543E-01
1.4060,3.37985E-01
1.4070,3.22990E-01
1.4080,3.08546E-01
1.4090,2.94640E-01
1.4100,2.81257E-01
1.4110,2.68385E-01
1.4120,2.56009E-01
1.4130,2.44117E-01
1.4140,2.32694E-01
1.4150,2.21727E-01
1.4160,2.11203E-01
1.4170,2.01108E-01
1.4180,1.91429E-01
1.4190,1.82153E-01
1.4200,1.73268E-01
1.4210,1.64759E-01
1.4220,1.56616E-01
1.4230,1.48825E-01
1.4240,1.41374E-01
1.4250,1.34252E-01
1.4260,1.27446E-01
1.4270,1.20946E-01
1.4280,1.14740E-01
1.4290,1.08818E-01
1.4300,1.03167E-01
1.4310,9.77793E-02
1.4320,9.26431E-02
1.4330,8.77490E-02
1.4340,8.30873E-02
1.4350,7.86488E-02
1.4360,7.44242E-02
1.4370,7.04048E-02
1.4380,6.65821E-02
1.4390,6.29478E-02
1.4400,5.94938E-02
1.4410,5.62123E-02
1.4420,5.30960E-02
1.4430,5.01375E-02
1.4440,4.73298E-02
1.4450,4.46662E-02
1.4460,4.21402E-02
1.4470,3.97454E-02
1.4480,3.74759E-02
1.4490,3.53258E-02
1.4500,3.32896E-02
1.4510,3.13618E-02
1.4520,2.95372E-02
1.4530,2.78110E-02
1.4540,2.61784E-02
1.4550,2.46348E-02
1.4560,2.31757E-02
1.4570,2.17971E-02
1.4580,2.04949E-02
1.4590,1.92652E-02
1.4600,1.81044E-02
1.4610,1.70090E-02
1.4620,1.59755E-02
1.4630,1.50009E-02
1.4640,1.40820E-02
1.4650,1.32159E-02
1.4660,1.23998E-02
1.4670,1.16311E-02
1.4680,1.09072E-02
1.4690,1.02257E-02
1.4700,9.58438E-03
1.4710,8.98096E-03
1.4720,8.41339E-03
1.4730,7.87970E-03
1.4740,7.37800E-03
1.4750,6.90652E-03
1.4760,6.46356E-03
1.4770,6.04752E-03
1.4780,5.65686E-03
1.4790,5.29013E-03
1.4800,4.94598E-03
1.4810,4.62309E-03
1.4820,4.32024E-03
1.4830,4.03626E-03
1.4840,3.77004E-03
1.4850,3.52054E-03
1.4860,3.28678E-03
1.4870,3.06781E-03
1.4880,2.86276E-03
1.4890,2.67079E-03
1.4900,2.49112E-03
1.4910,2.32299E-03
1.4920,2.16571E-03
1.4930,2.01862E-03
1.4940,1.88109E-03
1.4950,1.75253E-03
1.4960,1.63238E-03
1.4970,1.52013E-03
1.4980,1.41529E-03
1.4990,1.31738E-03
1.5000,1.22597E-03
1.5010,1.14065E-03
1.5020,1.06103E-03
1.5030,9.86753E-04
1.5040,9.17476E-04
1.5050,8.52878E-04
1.5060,7.92655E-04
1.5070,7.36526E-04
1.5080,6.84225E-04
1.5090,6.35501E-04
1.5100,5.90122E-04
1.5110,5.47866E-04
1.5120,5.08529E-04
1.5130,4.71916E-04
1.5140,4.37848E-04
1.5150,4.06155E-04
1.5160,3.76677E-04
1.5170,3.49266E-04
1.5180,3.23784E-04
1.5190,3.00099E-04
1.5200,2.78089E-04
1.5210,2.57642E-04
1.5220,2.38649E-04
1.5230,2.21012E-04
1.5240,2.04637E-04
1.5250,1.89438E-04
1.5260,1.75332E-04
1.5270,1.62244E-04
1.5280,1.50104E-04
1.5290,1.38845E-04
1.5300,1.28405E-04
1.5310,1.18727E-04
1.5320,1.09757E-04
1.5330,1.01445E-04
1.5340,9.37440E-05
1.5350,8.66112E-05
1.5360,8.00057E-05
1.5370,7.38900E-05
1.5380,6.82287E-05
1.5390,6.29893E-05
1.5400,5.81412E-05
1.5410,5.36561E-05
1.5420,4.95078E-05
1.5430,4.56716E-05
1.5440,4.21249E-05
1.5450,3.88464E-05
1.5460,3.58164E-05
1.5470,3.30167E-05
1.5480,3.04302E-05
1.5490,2.80413E-05
1.5500,2.58352E-05
1.5510,2.37983E-05
1.5520,2.19181E-05
1.5530,2.01827E-05
1.5540,1.85815E-05
1.5550,1.71042E-05
1.5560,1.57415E-05
1.5570,1.44849E-05
1.5580,1.33262E-05
1.5590,1.22580E-05
1.5600,1.12735E-05
1.5610,1.03662E-05
1.5620,9.53028E-06
1.5630,8.76025E-06
1.5640,8.05103E-06
1.5650,7.39795E-06
1.5660,6.79668E-06
1.5670,6.24321E-06
1.5680,5.73382E-06
1.5690,5.26510E-06
1.5700,4.83388E-06
1.5710,4.43722E-06
1.5720,4.07242E-06
1.5730,3.73698E-06
1.5740,3.42860E-06
1.5750,3.14514E-06
1.5760,2.88464E-06
1.5770,2.64527E-06
1.5780,2.42537E-06
1.5790,2.22338E-06
1.5800,2.03787E-06
1.5810,1.86754E-06
1.5820,1.71117E-06
1.5830,1.56763E-06
1.5840,1.43590E-06
1.5850,1.31503E-06
1.5860,1.20414E-06
1.5870,1.10242E-06
1.5880,1.00913E-06
1.5890,9.23592E-07
1.5900,8.45168E-07
1.5910,7.73281E-07
1.5920,7.07397E-07
1.5930,6.47024E-07
1.5940,5.91711E-07
1.5950,5.41042E-07
1.5960,4.94634E-07
1.5970,4.52137E-07
1.5980,4.13227E-07
1.5990,3.77608E-07
1.6000,3.45005E-07
1.6010,3.15170E-07
1.6020,2.87870E-07
1.6030,2.62895E-07
1.6040,2.40050E-07
1.6050,2.19158E-07
1.6060,2.00053E-07
1.6070,1.82587E-07
1.6080,1.66620E-07
1.6090,1.52028E-07
1.6100,1.38692E-07
1.6110,1.26508E-07
1.6120,1.15377E-07
1.6130,1.05210E-07
1.6140,9.59244E-08
1.6150,8.74459E-08
1.6160,7.97051E-08
1.6170,7.26391E-08
1.6180,6.61899E-08
1.6190,6.03046E-08
1.6200,5.49347E-08
1.6210,5.00358E-08
1.6220,4.55673E-08
1.6230,4.14920E-08
1.6240,3.77758E-08
1.6250,3.43877E-08
1.6260,3.12990E-08
1.6270,2.84837E-08
1.6280,2.59181E-08
1.6290,2.35803E-08
1.6300,2.14503E-08
1.6310,1.95101E-08
1.6320,1.77430E-08
1.6330,1.61337E-08
1.6340,1.46683E-08
1.6350,1.33343E-08
1.6360,1.21199E-08
1.6370,1.10147E-08
1.6380,1.00089E-08
1.6390,9.09367E-09
1.6400,8.26107E-09
1.6410,7.50371E-09
1.6420,6.81488E-09
1.6430,6.18846E-09
1.6440,5.61889E-09
1.6450,5.10107E-09
1.6460,4.63037E-09
1.6470,4.20256E-09
1.6480,3.81378E-09
1.6490,3.46052E-09
1.6500,3.13958E-09
1.6510,2.84804E-09
1.6520,2.58325E-09
1.6530,2.34277E-09
1.6540,2.12441E-09
1.6550,1.92617E-09
1.6560,1.74620E-09
1.6570,1.58285E-09
1.6580,1.43460E-09
1.6590,1.30008E-09
1.6600,1.17802E-09
1.6610,1.06729E-09
1.6620,9.66854E-10



==> anc/X_state_wvfncts/v8.csv <==
Level v=8

0.7970,8.95046E-10
0.7980,1.09647E-09
0.7990,1.34196E-09
0.8000,1.64089E-09
0.8010,2.00452E-09
0.8020,2.44644E-09
0.8030,2.98301E-09
0.8040,3.63388E-09
0.8050,4.42264E-09
0.8060,5.37761E-09
0.8070,6.53271E-09
0.8080,7.92857E-09
0.8090,9.61377E-09
0.8100,1.16464E-08
0.8110,1.40957E-08
0.8120,1.70444E-08
0.8130,2.05909E-08
0.8140,2.48525E-08
0.8150,2.99684E-08
0.8160,3.61043E-08
0.8170,4.34566E-08
0.8180,5.22580E-08
0.8190,6.27845E-08
0.8200,7.53624E-08
0.8210,9.03773E-08
0.8220,1.08285E-07
0.8230,1.29622E-07
0.8240,1.55022E-07
0.8250,1.85230E-07
0.8260,2.21124E-07
0.8270,2.63732E-07
0.8280,3.14265E-07
0.8290,3.74140E-07
0.8300,4.45019E-07
0.8310,5.28846E-07
0.8320,6.27892E-07
0.8330,7.44814E-07
0.8340,8.82709E-07
0.8350,1.04519E-06
0.8360,1.23646E-06
0.8370,1.46140E-06
0.8380,1.72571E-06
0.8390,2.03599E-06
0.8400,2.39989E-06
0.8410,2.82628E-06
0.8420,3.32543E-06
0.8430,3.90920E-06
0.8440,4.59133E-06
0.8450,5.38762E-06
0.8460,6.31633E-06
0.8470,7.39848E-06
0.8480,8.65823E-06
0.8490,1.01234E-05
0.8500,1.18258E-05
0.8510,1.38022E-05
0.8520,1.60943E-05
0.8530,1.87503E-05
0.8540,2.18249E-05
0.8550,2.53810E-05
0.8560,2.94899E-05
0.8570,3.42333E-05
0.8580,3.97040E-05
0.8590,4.60076E-05
0.8600,5.32641E-05
0.8610,6.16098E-05
0.8620,7.11991E-05
0.8630,8.22071E-05
0.8640,9.48318E-05
0.8650,1.09297E-04
0.8660,1.25855E-04
0.8670,1.44792E-04
0.8680,1.66429E-04
0.8690,1.91126E-04
0.8700,2.19291E-04
0.8710,2.51379E-04
0.8720,2.87904E-04
0.8730,3.29438E-04
0.8740,3.76624E-04
0.8750,4.30179E-04
0.8760,4.90907E-04
0.8770,5.59701E-04
0.8780,6.37559E-04
0.8790,7.25590E-04
0.8800,8.25027E-04
0.8810,9.37240E-04
0.8820,1.06375E-03
0.8830,1.20624E-03
0.8840,1.36657E-03
0.8850,1.54680E-03
0.8860,1.74921E-03
0.8870,1.97629E-03
0.8880,2.23081E-03
0.8890,2.51581E-03
0.8900,2.83462E-03
0.8910,3.19089E-03
0.8920,3.58864E-03
0.8930,4.03226E-03
0.8940,4.52653E-03
0.8950,5.07670E-03
0.8960,5.68846E-03
0.8970,6.36803E-03
0.8980,7.12217E-03
0.8990,7.95819E-03
0.9000,8.88405E-03
0.9010,9.90835E-03
0.9020,1.10404E-02
0.9030,1.22902E-02
0.9040,1.36687E-02
0.9050,1.51873E-02
0.9060,1.68588E-02
0.9070,1.86964E-02
0.9080,2.07147E-02
0.9090,2.29289E-02
0.9100,2.53555E-02
0.9110,2.80119E-02
0.9120,3.09169E-02
0.9130,3.40903E-02
0.9140,3.75529E-02
0.9150,4.13270E-02
0.9160,4.54360E-02
0.9170,4.99046E-02
0.9180,5.47589E-02
0.9190,6.00260E-02
0.9200,6.57346E-02
0.9210,7.19144E-02
0.9220,7.85967E-02
0.9230,8.58137E-02
0.9240,9.35989E-02
0.9250,1.01987E-01
0.9260,1.11014E-01
0.9270,1.20716E-01
0.9280,1.31132E-01
0.9290,1.42298E-01
0.9300,1.54256E-01
0.9310,1.67043E-01
0.9320,1.80701E-01
0.9330,1.95269E-01
0.9340,2.10787E-01
0.9350,2.27294E-01
0.9360,2.44831E-01
0.9370,2.63435E-01
0.9380,2.83143E-01
0.9390,3.03990E-01
0.9400,3.26011E-01
0.9410,3.49237E-01
0.9420,3.73698E-01
0.9430,3.99423E-01
0.9440,4.26435E-01
0.9450,4.54758E-01
0.9460,4.84412E-01
0.9470,5.15413E-01
0.9480,5.47774E-01
0.9490,5.81503E-01
0.9500,6.16605E-01
0.9510,6.53079E-01
0.9520,6.90917E-01
0.9530,7.30110E-01
0.9540,7.70636E-01
0.9550,8.12472E-01
0.9560,8.55584E-01
0.9570,8.99930E-01
0.9580,9.45461E-01
0.9590,9.92117E-01
0.9600,1.03983E+00
0.9610,1.08852E+00
0.9620,1.13809E+00
0.9630,1.18845E+00
0.9640,1.23948E+00
0.9650,1.29105E+00
0.9660,1.34303E+00
0.9670,1.39527E+00
0.9680,1.44760E+00
0.9690,1.49986E+00
0.9700,1.55185E+00
0.9710,1.60338E+00
0.9720,1.65424E+00
0.9730,1.70422E+00
0.9740,1.75308E+00
0.9750,1.80059E+00
0.9760,1.84652E+00
0.9770,1.89060E+00
0.9780,1.93260E+00
0.9790,1.97225E+00
0.9800,2.00929E+00
0.9810,2.04348E+00
0.9820,2.07454E+00
0.9830,2.10223E+00
0.9840,2.12629E+00
0.9850,2.14647E+00
0.9860,2.16254E+00
0.9870,2.17427E+00
0.9880,2.18143E+00
0.9890,2.18380E+00
0.9900,2.18120E+00
0.9910,2.17344E+00
0.9920,2.16035E+00
0.9930,2.14179E+00
0.9940,2.11762E+00
0.9950,2.08772E+00
0.9960,2.05202E+00
0.9970,2.01045E+00
0.9980,1.96297E+00
0.9990,1.90956E+00
1.0000,1.85024E+00
1.0010,1.78504E+00
1.0020,1.71405E+00
1.0030,1.63736E+00
1.0040,1.55510E+00
1.0050,1.46744E+00
1.0060,1.37458E+00
1.0070,1.27674E+00
1.0080,1.17419E+00
1.0090,1.06723E+00
1.0100,9.56169E-01
1.0110,8.41380E-01
1.0120,7.23248E-01
1.0130,6.02195E-01
1.0140,4.78668E-01
1.0150,3.53142E-01
1.0160,2.26119E-01
1.0170,9.81228E-02
1.0180,-3.03013E-02
1.0190,-1.58590E-01
1.0200,-2.86163E-01
1.0210,-4.12428E-01
1.0220,-5.36784E-01
1.0230,-6.58623E-01
1.0240,-7.77335E-01
1.0250,-8.92310E-01
1.0260,-1.00294E+00
1.0270,-1.10864E+00
1.0280,-1.20883E+00
1.0290,-1.30292E+00
1.0300,-1.39040E+00
1.0310,-1.47073E+00
1.0320,-1.54342E+00
1.0330,-1.60803E+00
1.0340,-1.66413E+00
1.0350,-1.71134E+00
1.0360,-1.74933E+00
1.0370,-1.77781E+00
1.0380,-1.79655E+00
1.0390,-1.80536E+00
1.0400,-1.80412E+00
1.0410,-1.79274E+00
1.0420,-1.77123E+00
1.0430,-1.73963E+00
1.0440,-1.69804E+00
1.0450,-1.64665E+00
1.0460,-1.58567E+00
1.0470,-1.51541E+00
1.0480,-1.43622E+00
1.0490,-1.34852E+00
1.0500,-1.25276E+00
1.0510,-1.14949E+00
1.0520,-1.03927E+00
1.0530,-9.22748E-01
1.0540,-8.00586E-01
1.0550,-6.73508E-01
1.0560,-5.42273E-01
1.0570,-4.07672E-01
1.0580,-2.70529E-01
1.0590,-1.31691E-01
1.0600,7.97712E-03
1.0610,1.47594E-01
1.0620,2.86270E-01
1.0630,4.23117E-01
1.0640,5.57247E-01
1.0650,6.87782E-01
1.0660,8.13863E-01
1.0670,9.34649E-01
1.0680,1.04933E+00
1.0690,1.15713E+00
1.0700,1.25731E+00
1.0710,1.34917E+00
1.0720,1.43209E+00
1.0730,1.50546E+00
1.0740,1.56877E+00
1.0750,1.62155E+00
1.0760,1.66343E+00
1.0770,1.69408E+00
1.0780,1.71326E+00
1.0790,1.72080E+00
1.0800,1.71663E+00
1.0810,1.70073E+00
1.0820,1.67319E+00
1.0830,1.63417E+00
1.0840,1.58390E+00
1.0850,1.52270E+00
1.0860,1.45098E+00
1.0870,1.36921E+00
1.0880,1.27793E+00
1.0890,1.17776E+00
1.0900,1.06938E+00
1.0910,9.53534E-01
1.0920,8.31018E-01
1.0930,7.02681E-01
1.0940,5.69412E-01
1.0950,4.32142E-01
1.0960,2.91831E-01
1.0970,1.49463E-01
1.0980,6.04168E-03
1.0990,-1.37423E-01
1.1000,-2.79915E-01
1.1010,-4.20426E-01
1.1020,-5.57958E-01
1.1030,-6.91534E-01
1.1040,-8.20204E-01
1.1050,-9.43049E-01
1.1060,-1.05919E+00
1.1070,-1.16781E+00
1.1080,-1.26812E+00
1.1090,-1.35941E+00
1.1100,-1.44103E+00
1.1110,-1.51239E+00
1.1120,-1.57298E+00
1.1130,-1.62237E+00
1.1140,-1.66021E+00
1.1150,-1.68623E+00
1.1160,-1.70024E+00
1.1170,-1.70215E+00
1.1180,-1.69194E+00
1.1190,-1.66968E+00
1.1200,-1.63554E+00
1.1210,-1.58976E+00
1.1220,-1.53268E+00
1.1230,-1.46469E+00
1.1240,-1.38628E+00
1.1250,-1.29803E+00
1.1260,-1.20056E+00
1.1270,-1.09456E+00
1.1280,-9.80801E-01
1.1290,-8.60086E-01
1.1300,-7.33276E-01
1.1310,-6.01275E-01
1.1320,-4.65020E-01
1.1330,-3.25477E-01
1.1340,-1.83636E-01
1.1350,-4.04992E-02
1.1360,1.02923E-01
1.1370,2.45621E-01
1.1380,3.86592E-01
1.1390,5.24846E-01
1.1400,6.59418E-01
1.1410,7.89368E-01
1.1420,9.13793E-01
1.1430,1.03183E+00
1.1440,1.14266E+00
1.1450,1.24553E+00
1.1460,1.33973E+00
1.1470,1.42461E+00
1.1480,1.49961E+00
1.1490,1.56422E+00
1.1500,1.61801E+00
1.1510,1.66062E+00
1.1520,1.69179E+00
1.1530,1.71131E+00
1.1540,1.71908E+00
1.1550,1.71506E+00
1.1560,1.69931E+00
1.1570,1.67195E+00
1.1580,1.63319E+00
1.1590,1.58333E+00
1.1600,1.52271E+00
1.1610,1.45179E+00
1.1620,1.37105E+00
1.1630,1.28106E+00
1.1640,1.18246E+00
1.1650,1.07591E+00
1.1660,9.62165E-01
1.1670,8.41988E-01
1.1680,7.16200E-01
1.1690,5.85650E-01
1.1700,4.51218E-01
1.1710,3.13800E-01
1.1720,1.74313E-01
1.1730,3.36786E-02
1.1740,-1.07177E-01
1.1750,-2.47332E-01
1.1760,-3.85874E-01
1.1770,-5.21907E-01
1.1780,-6.54555E-01
1.1790,-7.82972E-01
1.1800,-9.06341E-01
1.1810,-1.02389E+00
1.1820,-1.13487E+00
1.1830,-1.23861E+00
1.1840,-1.33446E+00
1.1850,-1.42184E+00
1.1860,-1.50023E+00
1.1870,-1.56916E+00
1.1880,-1.62823E+00
1.1890,-1.67710E+00
1.1900,-1.71551E+00
1.1910,-1.74324E+00
1.1920,-1.76018E+00
1.1930,-1.76624E+00
1.1940,-1.76144E+00
1.1950,-1.74584E+00
1.1960,-1.71957E+00
1.1970,-1.68284E+00
1.1980,-1.63591E+00
1.1990,-1.57910E+00
1.2000,-1.51279E+00
1.2010,-1.43742E+00
1.2020,-1.35347E+00
1.2030,-1.26147E+00
1.2040,-1.16200E+00
1.2050,-1.05568E+00
1.2060,-9.43163E-01
1.2070,-8.25131E-01
1.2080,-7.02294E-01
1.2090,-5.75385E-01
1.2100,-4.45154E-01
1.2110,-3.12364E-01
1.2120,-1.77787E-01
1.2130,-4.21966E-02
1.2140,9.36338E-02
1.2150,2.28936E-01
1.2160,3.62953E-01
1.2170,4.94941E-01
1.2180,6.24174E-01
1.2190,7.49951E-01
1.2200,8.71594E-01
1.2210,9.88456E-01
1.2220,1.09992E+00
1.2230,1.20542E+00
1.2240,1.30439E+00
1.2250,1.39636E+00
1.2260,1.48086E+00
1.2270,1.55747E+00
1.2280,1.62584E+00
1.2290,1.68565E+00
1.2300,1.73663E+00
1.2310,1.77857E+00
1.2320,1.81129E+00
1.2330,1.83467E+00
1.2340,1.84866E+00
1.2350,1.85323E+00
1.2360,1.84841E+00
1.2370,1.83428E+00
1.2380,1.81097E+00
1.2390,1.77864E+00
1.2400,1.73751E+00
1.2410,1.68783E+00
1.2420,1.62991E+00
1.2430,1.56406E+00
1.2440,1.49066E+00
1.2450,1.41011E+00
1.2460,1.32283E+00
1.2470,1.22929E+00
1.2480,1.12996E+00
1.2490,1.02534E+00
1.2500,9.15967E-01
1.2510,8.02363E-01
1.2520,6.85081E-01
1.2530,5.64681E-01
1.2540,4.41727E-01
1.2550,3.16790E-01
1.2560,1.90440E-01
1.2570,6.32476E-02
1.2580,-6.42238E-02
1.2590,-1.91416E-01
1.2600,-3.17780E-01
1.2610,-4.42779E-01
1.2620,-5.65891E-01
1.2630,-6.86609E-01
1.2640,-8.04445E-01
1.2650,-9.18930E-01
1.2660,-1.02962E+00
1.2670,-1.13608E+00
1.2680,-1.23793E+00
1.2690,-1.33478E+00
1.2700,-1.42630E+00
1.2710,-1.51215E+00
1.2720,-1.59206E+00
1.2730,-1.66576E+00
1.2740,-1.73302E+00
1.2750,-1.79364E+00
1.2760,-1.84744E+00
1.2770,-1.89429E+00
1.2780,-1.93407E+00
1.2790,-1.96671E+00
1.2800,-1.99214E+00
1.2810,-2.01035E+00
1.2820,-2.02133E+00
1.2830,-2.02511E+00
1.2840,-2.02176E+00
1.2850,-2.01136E+00
1.2860,-1.99400E+00
1.2870,-1.96983E+00
1.2880,-1.93899E+00
1.2890,-1.90164E+00
1.2900,-1.85800E+00
1.2910,-1.80826E+00
1.2920,-1.75265E+00
1.2930,-1.69141E+00
1.2940,-1.62480E+00
1.2950,-1.55310E+00
1.2960,-1.47656E+00
1.2970,-1.39550E+00
1.2980,-1.31020E+00
1.2990,-1.22098E+00
1.3000,-1.12813E+00
1.3010,-1.03199E+00
1.3020,-9.32855E-01
1.3030,-8.31059E-01
1.3040,-7.26917E-01
1.3050,-6.20751E-01
1.3060,-5.12877E-01
1.3070,-4.03612E-01
1.3080,-2.93264E-01
1.3090,-1.82142E-01
1.3100,-7.05437E-02
1.3110,4.12363E-02
1.3120,1.52913E-01
1.3130,2.64207E-01
1.3140,3.74852E-01
1.3150,4.84588E-01
1.3160,5.93165E-01
1.3170,7.00346E-01
1.3180,8.05904E-01
1.3190,9.09622E-01
1.3200,1.01130E+00
1.3210,1.11073E+00
1.3220,1.20776E+00
1.3230,1.30220E+00
1.3240,1.39390E+00
1.3250,1.48272E+00
1.3260,1.56852E+00
1.3270,1.65120E+00
1.3280,1.73064E+00
1.3290,1.80675E+00
1.3300,1.87945E+00
1.3310,1.94868E+00
1.3320,2.01436E+00
1.3330,2.07646E+00
1.3340,2.13493E+00
1.3350,2.18977E+00
1.3360,2.24094E+00
1.3370,2.28844E+00
1.3380,2.33228E+00
1.3390,2.37248E+00
1.3400,2.40905E+00
1.3410,2.44202E+00
1.3420,2.47144E+00
1.3430,2.49735E+00
1.3440,2.51980E+00
1.3450,2.53886E+00
1.3460,2.55458E+00
1.3470,2.56704E+00
1.3480,2.57632E+00
1.3490,2.58249E+00
1.3500,2.58565E+00
1.3510,2.58587E+00
1.3520,2.58327E+00
1.3530,2.57792E+00
1.3540,2.56993E+00
1.3550,2.55940E+00
1.3560,2.54643E+00
1.3570,2.53113E+00
1.3580,2.51359E+00
1.3590,2.49393E+00
1.3600,2.47226E+00
1.3610,2.44867E+00
1.3620,2.42328E+00
1.3630,2.39619E+00
1.3640,2.36751E+00
1.3650,2.33734E+00
1.3660,2.30578E+00
1.3670,2.27294E+00
1.3680,2.23892E+00
1.3690,2.20381E+00
1.3700,2.16771E+00
1.3710,2.13071E+00
1.3720,2.09291E+00
1.3730,2.05440E+00
1.3740,2.01527E+00
1.3750,1.97559E+00
1.3760,1.93545E+00
1.3770,1.89494E+00
1.3780,1.85411E+00
1.3790,1.81306E+00
1.3800,1.77185E+00
1.3810,1.73055E+00
1.3820,1.68922E+00
1.3830,1.64793E+00
1.3840,1.60673E+00
1.3850,1.56568E+00
1.3860,1.52483E+00
1.3870,1.48423E+00
1.3880,1.44393E+00
1.3890,1.40398E+00
1.3900,1.36441E+00
1.3910,1.32526E+00
1.3920,1.28658E+00
1.3930,1.24838E+00
1.3940,1.21071E+00
1.3950,1.17359E+00
1.3960,1.13705E+00
1.3970,1.10110E+00
1.3980,1.06578E+00
1.3990,1.03110E+00
1.4000,9.97076E-01
1.4010,9.63722E-01
1.4020,9.31053E-01
1.4030,8.99078E-01
1.4040,8.67807E-01
1.4050,8.37247E-01
1.4060,8.07402E-01
1.4070,7.78277E-01
1.4080,7.49874E-01
1.4090,7.22195E-01
1.4100,6.95238E-01
1.4110,6.69002E-01
1.4120,6.43484E-01
1.4130,6.18681E-01
1.4140,5.94586E-01
1.4150,5.71195E-01
1.4160,5.48500E-01
1.4170,5.26493E-01
1.4180,5.05167E-01
1.4190,4.84511E-01
1.4200,4.64516E-01
1.4210,4.45172E-01
1.4220,4.26468E-01
1.4230,4.08392E-01
1.4240,3.90933E-01
1.4250,3.74078E-01
1.4260,3.57814E-01
1.4270,3.42130E-01
1.4280,3.27012E-01
1.4290,3.12447E-01
1.4300,2.98422E-01
1.4310,2.84922E-01
1.4320,2.71936E-01
1.4330,2.59448E-01
1.4340,2.47446E-01
1.4350,2.35916E-01
1.4360,2.24845E-01
1.4370,2.14219E-01
1.4380,2.04024E-01
1.4390,1.94248E-01
1.4400,1.84878E-01
1.4410,1.75900E-01
1.4420,1.67302E-01
1.4430,1.59072E-01
1.4440,1.51196E-01
1.4450,1.43663E-01
1.4460,1.36460E-01
1.4470,1.29577E-01
1.4480,1.23001E-01
1.4490,1.16722E-01
1.4500,1.10728E-01
1.4510,1.05009E-01
1.4520,9.95534E-02
1.4530,9.43522E-02
1.4540,8.93950E-02
1.4550,8.46722E-02
1.4560,8.01744E-02
1.4570,7.58924E-02
1.4580,7.18175E-02
1.4590,6.79409E-02
1.4600,6.42545E-02
1.4610,6.07500E-02
1.4620,5.74198E-02
1.4630,5.42562E-02
1.4640,5.12520E-02
1.4650,4.84002E-02
1.4660,4.56939E-02
1.4670,4.31266E-02
1.4680,4.06920E-02
1.4690,3.83840E-02
1.4700,3.61967E-02
1.4710,3.41245E-02
1.4720,3.21621E-02
1.4730,3.03041E-02
1.4740,2.85456E-02
1.4750,2.68819E-02
1.4760,2.53082E-02
1.4770,2.38202E-02
1.4780,2.24137E-02
1.4790,2.10847E-02
1.4800,1.98291E-02
1.4810,1.86435E-02
1.4820,1.75241E-02
1.4830,1.64676E-02
1.4840,1.54708E-02
1.4850,1.45306E-02
1.4860,1.36440E-02
1.4870,1.28083E-02
1.4880,1.20206E-02
1.4890,1.12786E-02
1.4900,1.05797E-02
1.4910,9.92164E-03
1.4920,9.30219E-03
1.4930,8.71925E-03
1.4940,8.17082E-03
1.4950,7.65501E-03
1.4960,7.17001E-03
1.4970,6.71411E-03
1.4980,6.28568E-03
1.4990,5.88317E-03
1.5000,5.50511E-03
1.5010,5.15012E-03
1.5020,4.81688E-03
1.5030,4.50414E-03
1.5040,4.21071E-03
1.5050,3.93548E-03
1.5060,3.67738E-03
1.5070,3.43542E-03
1.5080,3.20863E-03
1.5090,2.99612E-03
1.5100,2.79706E-03
1.5110,2.61062E-03
1.5120,2.43606E-03
1.5130,2.27265E-03
1.5140,2.11973E-03
1.5150,1.97666E-03
1.5160,1.84284E-03
1.5170,1.71770E-03
1.5180,1.60070E-03
1.5190,1.49134E-03
1.5200,1.38915E-03
1.5210,1.29368E-03
1.5220,1.20451E-03
1.5230,1.12125E-03
1.5240,1.04352E-03
1.5250,9.70964E-04
1.5260,9.03265E-04
1.5270,8.40108E-04
1.5280,7.81202E-04
1.5290,7.26274E-04
1.5300,6.75067E-04
1.5310,6.27339E-04
1.5320,5.82865E-04
1.5330,5.41432E-04
1.5340,5.02841E-04
1.5350,4.66905E-04
1.5360,4.33449E-04
1.5370,4.02308E-04
1.5380,3.73329E-04
1.5390,3.46368E-04
1.5400,3.21289E-04
1.5410,2.97967E-04
1.5420,2.76282E-04
1.5430,2.56125E-04
1.5440,2.37392E-04
1.5450,2.19985E-04
1.5460,2.03815E-04
1.5470,1.88797E-04
1.5480,1.74851E-04
1.5490,1.61904E-04
1.5500,1.49887E-04
1.5510,1.38735E-04
1.5520,1.28388E-04
1.5530,1.18791E-04
1.5540,1.09889E-04
1.5550,1.01636E-04
1.5560,9.39847E-05
1.5570,8.68931E-05
1.5580,8.03216E-05
1.5590,7.42332E-05
1.5600,6.85936E-05
1.5610,6.33707E-05
1.5620,5.85347E-05
1.5630,5.40577E-05
1.5640,4.99141E-05
1.5650,4.60797E-05
1.5660,4.25321E-05
1.5670,3.92505E-05
1.5680,3.62156E-05
1.5690,3.34093E-05
1.5700,3.08149E-05
1.5710,2.84170E-05
1.5720,2.62010E-05
1.5730,2.41535E-05
1.5740,2.22621E-05
1.5750,2.05151E-05
1.5760,1.89020E-05
1.5770,1.74126E-05
1.5780,1.60378E-05
1.5790,1.47690E-05
1.5800,1.35982E-05
1.5810,1.25181E-05
1.5820,1.15218E-05
1.5830,1.06029E-05
1.5840,9.75571E-06
1.5850,8.97465E-06
1.5860,8.25473E-06
1.5870,7.59128E-06
1.5880,6.97998E-06
1.5890,6.41682E-06
1.5900,5.89812E-06
1.5910,5.42044E-06
1.5920,4.98063E-06
1.5930,4.57574E-06
1.5940,4.20308E-06
1.5950,3.86013E-06
1.5960,3.54458E-06
1.5970,3.25430E-06
1.5980,2.98731E-06
1.5990,2.74178E-06
1.6000,2.51602E-06
1.6010,2.30848E-06
1.6020,2.11772E-06
1.6030,1.94241E-06
1.6040,1.78133E-06
1.6050,1.63335E-06
1.6060,1.49743E-06
1.6070,1.37260E-06
1.6080,1.25798E-06
1.6090,1.15276E-06
1.6100,1.05617E-06
1.6110,9.67519E-07
1.6120,8.86176E-07
1.6130,8.11547E-07
1.6140,7.43088E-07
1.6150,6.80300E-07
1.6160,6.22723E-07
1.6170,5.69933E-07
1.6180,5.21539E-07
1.6190,4.77182E-07
1.6200,4.36532E-07
1.6210,3.99285E-07
1.6220,3.65163E-07
1.6230,3.33906E-07
1.6240,3.05280E-07
1.6250,2.79067E-07
1.6260,2.55068E-07
1.6270,2.33098E-07
1.6280,2.12989E-07
1.6290,1.94587E-07
1.6300,1.77750E-07
1.6310,1.62346E-07
1.6320,1.48255E-07
1.6330,1.35368E-07
1.6340,1.23584E-07
1.6350,1.12810E-07
1.6360,1.02960E-07
1.6370,9.39573E-08
1.6380,8.57297E-08
1.6390,7.82116E-08
1.6400,7.13430E-08
1.6410,6.50685E-08
1.6420,5.93377E-08
1.6430,5.41041E-08
1.6440,4.93254E-08
1.6450,4.49627E-08
1.6460,4.09802E-08
1.6470,3.73455E-08
1.6480,3.40285E-08
1.6490,3.10020E-08
1.6500,2.82409E-08
1.6510,2.57223E-08
1.6520,2.34251E-08
1.6530,2.13303E-08
1.6540,1.94203E-08
1.6550,1.76790E-08
1.6560,1.60917E-08
1.6570,1.46450E-08
1.6580,1.33267E-08
1.6590,1.21255E-08
1.6600,1.10311E-08
1.6610,1.00342E-08
1.6620,9.12622E-09
1.6630,8.29936E-09
1.6640,7.54646E-09
1.6650,6.86099E-09
1.6660,6.23700E-09
1.6670,5.66905E-09
1.6680,5.15217E-09
1.6690,4.68184E-09
1.6700,4.25392E-09
1.6710,3.86463E-09
1.6720,3.51054E-09
1.6730,3.18849E-09
1.6740,2.89564E-09
1.6750,2.62937E-09
1.6760,2.38729E-09
1.6770,2.16724E-09
1.6780,1.96723E-09
1.6790,1.78547E-09
1.6800,1.62031E-09
1.6810,1.47025E-09
1.6820,1.33393E-09
1.6830,1.21011E-09
1.6840,1.09765E-09
1.6850,9.95523E-10



==> anc/X_state_wvfncts/v9.csv <==
Level v=9

0.7930,-8.66366E-10
0.7940,-1.06339E-09
0.7950,-1.30397E-09
0.7960,-1.59747E-09
0.7970,-1.95517E-09
0.7980,-2.39070E-09
0.7990,-2.92049E-09
0.8000,-3.56431E-09
0.8010,-4.34594E-09
0.8020,-5.29400E-09
0.8030,-6.44279E-09
0.8040,-7.83350E-09
0.8050,-9.51546E-09
0.8060,-1.15477E-08
0.8070,-1.40009E-08
0.8080,-1.69592E-08
0.8090,-2.05235E-08
0.8100,-2.48137E-08
0.8110,-2.99727E-08
0.8120,-3.61705E-08
0.8130,-4.36093E-08
0.8140,-5.25290E-08
0.8150,-6.32142E-08
0.8160,-7.60024E-08
0.8170,-9.12928E-08
0.8180,-1.09558E-07
0.8190,-1.31355E-07
0.8200,-1.57343E-07
0.8210,-1.88299E-07
0.8220,-2.25137E-07
0.8230,-2.68933E-07
0.8240,-3.20953E-07
0.8250,-3.82681E-07
0.8260,-4.55861E-07
0.8270,-5.42535E-07
0.8280,-6.45096E-07
0.8290,-7.66338E-07
0.8300,-9.09532E-07
0.8310,-1.07849E-06
0.8320,-1.27766E-06
0.8330,-1.51223E-06
0.8340,-1.78822E-06
0.8350,-2.11264E-06
0.8360,-2.49363E-06
0.8370,-2.94064E-06
0.8380,-3.46460E-06
0.8390,-4.07819E-06
0.8400,-4.79607E-06
0.8410,-5.63515E-06
0.8420,-6.61498E-06
0.8430,-7.75810E-06
0.8440,-9.09044E-06
0.8450,-1.06419E-05
0.8460,-1.24467E-05
0.8470,-1.45444E-05
0.8480,-1.69800E-05
0.8490,-1.98055E-05
0.8500,-2.30801E-05
0.8510,-2.68715E-05
0.8520,-3.12573E-05
0.8530,-3.63256E-05
0.8540,-4.21773E-05
0.8550,-4.89270E-05
0.8560,-5.67051E-05
0.8570,-6.56597E-05
0.8580,-7.59591E-05
0.8590,-8.77937E-05
0.8600,-1.01380E-04
0.8610,-1.16961E-04
0.8620,-1.34814E-04
0.8630,-1.55250E-04
0.8640,-1.78620E-04
0.8650,-2.05320E-04
0.8660,-2.35795E-04
0.8670,-2.70546E-04
0.8680,-3.10134E-04
0.8690,-3.55188E-04
0.8700,-4.06415E-04
0.8710,-4.64603E-04
0.8720,-5.30634E-04
0.8730,-6.05493E-04
0.8740,-6.90276E-04
0.8750,-7.86206E-04
0.8760,-8.94642E-04
0.8770,-1.01709E-03
0.8780,-1.15524E-03
0.8790,-1.31093E-03
0.8800,-1.48623E-03
0.8810,-1.68341E-03
0.8820,-1.90498E-03
0.8830,-2.15371E-03
0.8840,-2.43265E-03
0.8850,-2.74515E-03
0.8860,-3.09491E-03
0.8870,-3.48597E-03
0.8880,-3.92276E-03
0.8890,-4.41014E-03
0.8900,-4.95342E-03
0.8910,-5.55838E-03
0.8920,-6.23134E-03
0.8930,-6.97918E-03
0.8940,-7.80937E-03
0.8950,-8.73001E-03
0.8960,-9.74991E-03
0.8970,-1.08786E-02
0.8980,-1.21263E-02
0.8990,-1.35042E-02
0.9000,-1.50242E-02
0.9010,-1.66992E-02
0.9020,-1.85431E-02
0.9030,-2.05706E-02
0.9040,-2.27976E-02
0.9050,-2.52411E-02
0.9060,-2.79193E-02
0.9070,-3.08513E-02
0.9080,-3.40578E-02
0.9090,-3.75604E-02
0.9100,-4.13822E-02
0.9110,-4.55477E-02
0.9120,-5.00825E-02
0.9130,-5.50136E-02
0.9140,-6.03696E-02
0.9150,-6.61802E-02
0.9160,-7.24766E-02
0.9170,-7.92913E-02
0.9180,-8.66581E-02
0.9190,-9.46122E-02
0.9200,-1.03190E-01
0.9210,-1.12428E-01
0.9220,-1.22367E-01
0.9230,-1.33044E-01
0.9240,-1.44501E-01
0.9250,-1.56778E-01
0.9260,-1.69917E-01
0.9270,-1.83960E-01
0.9280,-1.98950E-01
0.9290,-2.14928E-01
0.9300,-2.31935E-01
0.9310,-2.50014E-01
0.9320,-2.69205E-01
0.9330,-2.89545E-01
0.9340,-3.11074E-01
0.9350,-3.33826E-01
0.9360,-3.57834E-01
0.9370,-3.83129E-01
0.9380,-4.09737E-01
0.9390,-4.37682E-01
0.9400,-4.66982E-01
0.9410,-4.97652E-01
0.9420,-5.29702E-01
0.9430,-5.63138E-01
0.9440,-5.97960E-01
0.9450,-6.34164E-01
0.9460,-6.71741E-01
0.9470,-7.10672E-01
0.9480,-7.50936E-01
0.9490,-7.92503E-01
0.9500,-8.35336E-01
0.9510,-8.79390E-01
0.9520,-9.24612E-01
0.9530,-9.70939E-01
0.9540,-1.01830E+00
0.9550,-1.06661E+00
0.9560,-1.11579E+00
0.9570,-1.16572E+00
0.9580,-1.21630E+00
0.9590,-1.26740E+00
0.9600,-1.31888E+00
0.9610,-1.37059E+00
0.9620,-1.42238E+00
0.9630,-1.47405E+00
0.9640,-1.52544E+00
0.9650,-1.57633E+00
0.9660,-1.62652E+00
0.9670,-1.67578E+00
0.9680,-1.72387E+00
0.9690,-1.77056E+00
0.9700,-1.81558E+00
0.9710,-1.85869E+00
0.9720,-1.89959E+00
0.9730,-1.93804E+00
0.9740,-1.97373E+00
0.9750,-2.00641E+00
0.9760,-2.03578E+00
0.9770,-2.06158E+00
0.9780,-2.08352E+00
0.9790,-2.10134E+00
0.9800,-2.11479E+00
0.9810,-2.12362E+00
0.9820,-2.12758E+00
0.9830,-2.12646E+00
0.9840,-2.12004E+00
0.9850,-2.10815E+00
0.9860,-2.09061E+00
0.9870,-2.06728E+00
0.9880,-2.03802E+00
0.9890,-2.00275E+00
0.9900,-1.96138E+00
0.9910,-1.91388E+00
0.9920,-1.86023E+00
0.9930,-1.80045E+00
0.9940,-1.73458E+00
0.9950,-1.66270E+00
0.9960,-1.58493E+00
0.9970,-1.50141E+00
0.9980,-1.41234E+00
0.9990,-1.31793E+00
1.0000,-1.21843E+00
1.0010,-1.11414E+00
1.0020,-1.00538E+00
1.0030,-8.92511E-01
1.0040,-7.75929E-01
1.0050,-6.56061E-01
1.0060,-5.33368E-01
1.0070,-4.08338E-01
1.0080,-2.81492E-01
1.0090,-1.53373E-01
1.0100,-2.45503E-02
1.0110,1.04385E-01
1.0120,2.32825E-01
1.0130,3.60144E-01
1.0140,4.85708E-01
1.0150,6.08870E-01
1.0160,7.28983E-01
1.0170,8.45397E-01
1.0180,9.57466E-01
1.0190,1.06455E+00
1.0200,1.16604E+00
1.0210,1.26131E+00
1.0220,1.34978E+00
1.0230,1.43090E+00
1.0240,1.50413E+00
1.0250,1.56899E+00
1.0260,1.62502E+00
1.0270,1.67182E+00
1.0280,1.70902E+00
1.0290,1.73633E+00
1.0300,1.75348E+00
1.0310,1.76028E+00
1.0320,1.75661E+00
1.0330,1.74239E+00
1.0340,1.71763E+00
1.0350,1.68238E+00
1.0360,1.63679E+00
1.0370,1.58106E+00
1.0380,1.51546E+00
1.0390,1.44032E+00
1.0400,1.35607E+00
1.0410,1.26317E+00
1.0420,1.16217E+00
1.0430,1.05366E+00
1.0440,9.38298E-01
1.0450,8.16803E-01
1.0460,6.89936E-01
1.0470,5.58503E-01
1.0480,4.23355E-01
1.0490,2.85373E-01
1.0500,1.45472E-01
1.0510,4.58715E-03
1.0520,-1.36328E-01
1.0530,-2.76310E-01
1.0540,-4.14393E-01
1.0550,-5.49615E-01
1.0560,-6.81024E-01
1.0570,-8.07686E-01
1.0580,-9.28693E-01
1.0590,-1.04317E+00
1.0600,-1.15028E+00
1.0610,-1.24922E+00
1.0620,-1.33927E+00
1.0630,-1.41974E+00
1.0640,-1.49001E+00
1.0650,-1.54954E+00
1.0660,-1.59785E+00
1.0670,-1.63455E+00
1.0680,-1.65932E+00
1.0690,-1.67195E+00
1.0700,-1.67230E+00
1.0710,-1.66032E+00
1.0720,-1.63605E+00
1.0730,-1.59964E+00
1.0740,-1.55132E+00
1.0750,-1.49141E+00
1.0760,-1.42033E+00
1.0770,-1.33858E+00
1.0780,-1.24674E+00
1.0790,-1.14549E+00
1.0800,-1.03557E+00
1.0810,-9.17792E-01
1.0820,-7.93028E-01
1.0830,-6.62217E-01
1.0840,-5.26344E-01
1.0850,-3.86441E-01
1.0860,-2.43572E-01
1.0870,-9.88298E-02
1.0880,4.66733E-02
1.0890,1.91816E-01
1.0900,3.35475E-01
1.0910,4.76535E-01
1.0920,6.13899E-01
1.0930,7.46494E-01
1.0940,8.73281E-01
1.0950,9.93265E-01
1.0960,1.10550E+00
1.0970,1.20911E+00
1.0980,1.30326E+00
1.0990,1.38721E+00
1.1000,1.46030E+00
1.1010,1.52193E+00
1.1020,1.57163E+00
1.1030,1.60898E+00
1.1040,1.63370E+00
1.1050,1.64557E+00
1.1060,1.64449E+00
1.1070,1.63047E+00
1.1080,1.60361E+00
1.1090,1.56413E+00
1.1100,1.51232E+00
1.1110,1.44859E+00
1.1120,1.37345E+00
1.1130,1.28748E+00
1.1140,1.19136E+00
1.1150,1.08585E+00
1.1160,9.71788E-01
1.1170,8.50063E-01
1.1180,7.21638E-01
1.1190,5.87526E-01
1.1200,4.48784E-01
1.1210,3.06506E-01
1.1220,1.61815E-01
1.1230,1.58493E-02
1.1240,-1.30241E-01
1.1250,-2.75307E-01
1.1260,-4.18208E-01
1.1270,-5.57821E-01
1.1280,-6.93052E-01
1.1290,-8.22841E-01
1.1300,-9.46173E-01
1.1310,-1.06209E+00
1.1320,-1.16967E+00
1.1330,-1.26810E+00
1.1340,-1.35661E+00
1.1350,-1.43452E+00
1.1360,-1.50121E+00
1.1370,-1.55620E+00
1.1380,-1.59905E+00
1.1390,-1.62945E+00
1.1400,-1.64717E+00
1.1410,-1.65210E+00
1.1420,-1.64420E+00
1.1430,-1.62355E+00
1.1440,-1.59033E+00
1.1450,-1.54481E+00
1.1460,-1.48737E+00
1.1470,-1.41845E+00
1.1480,-1.33860E+00
1.1490,-1.24846E+00
1.1500,-1.14873E+00
1.1510,-1.04020E+00
1.1520,-9.23695E-01
1.1530,-8.00134E-01
1.1540,-6.70467E-01
1.1550,-5.35691E-01
1.1560,-3.96842E-01
1.1570,-2.54979E-01
1.1580,-1.11184E-01
1.1590,3.34530E-02
1.1600,1.77837E-01
1.1610,3.20882E-01
1.1620,4.61514E-01
1.1630,5.98682E-01
1.1640,7.31366E-01
1.1650,8.58584E-01
1.1660,9.79398E-01
1.1670,1.09292E+00
1.1680,1.19833E+00
1.1690,1.29486E+00
1.1700,1.38182E+00
1.1710,1.45859E+00
1.1720,1.52463E+00
1.1730,1.57947E+00
1.1740,1.62275E+00
1.1750,1.65418E+00
1.1760,1.67356E+00
1.1770,1.68078E+00
1.1780,1.67582E+00
1.1790,1.65874E+00
1.1800,1.62971E+00
1.1810,1.58896E+00
1.1820,1.53682E+00
1.1830,1.47369E+00
1.1840,1.40006E+00
1.1850,1.31647E+00
1.1860,1.22355E+00
1.1870,1.12198E+00
1.1880,1.01251E+00
1.1890,8.95929E-01
1.1900,7.73071E-01
1.1910,6.44815E-01
1.1920,5.12071E-01
1.1930,3.75774E-01
1.1940,2.36878E-01
1.1950,9.63483E-02
1.1960,-4.48434E-02
1.1970,-1.85729E-01
1.1980,-3.25347E-01
1.1990,-4.62753E-01
1.2000,-5.97023E-01
1.2010,-7.27262E-01
1.2020,-8.52607E-01
1.2030,-9.72234E-01
1.2040,-1.08536E+00
1.2050,-1.19127E+00
1.2060,-1.28927E+00
1.2070,-1.37875E+00
1.2080,-1.45916E+00
1.2090,-1.52999E+00
1.2100,-1.59083E+00
1.2110,-1.64131E+00
1.2120,-1.68115E+00
1.2130,-1.71014E+00
1.2140,-1.72812E+00
1.2150,-1.73503E+00
1.2160,-1.73087E+00
1.2170,-1.71572E+00
1.2180,-1.68971E+00
1.2190,-1.65304E+00
1.2200,-1.60601E+00
1.2210,-1.54894E+00
1.2220,-1.48224E+00
1.2230,-1.40635E+00
1.2240,-1.32179E+00
1.2250,-1.22912E+00
1.2260,-1.12893E+00
1.2270,-1.02188E+00
1.2280,-9.08634E-01
1.2290,-7.89912E-01
1.2300,-6.66450E-01
1.2310,-5.39008E-01
1.2320,-4.08362E-01
1.2330,-2.75300E-01
1.2340,-1.40617E-01
1.2350,-5.10914E-03
1.2360,1.30429E-01
1.2370,2.65211E-01
1.2380,3.98464E-01
1.2390,5.29430E-01
1.2400,6.57373E-01
1.2410,7.81583E-01
1.2420,9.01377E-01
1.2430,1.01610E+00
1.2440,1.12515E+00
1.2450,1.22794E+00
1.2460,1.32394E+00
1.2470,1.41267E+00
1.2480,1.49366E+00
1.2490,1.56653E+00
1.2500,1.63094E+00
1.2510,1.68657E+00
1.2520,1.73319E+00
1.2530,1.77060E+00
1.2540,1.79866E+00
1.2550,1.81727E+00
1.2560,1.82640E+00
1.2570,1.82605E+00
1.2580,1.81630E+00
1.2590,1.79723E+00
1.2600,1.76902E+00
1.2610,1.73185E+00
1.2620,1.68599E+00
1.2630,1.63170E+00
1.2640,1.56931E+00
1.2650,1.49919E+00
1.2660,1.42174E+00
1.2670,1.33736E+00
1.2680,1.24653E+00
1.2690,1.14972E+00
1.2700,1.04743E+00
1.2710,9.40192E-01
1.2720,8.28535E-01
1.2730,7.13014E-01
1.2740,5.94191E-01
1.2750,4.72638E-01
1.2760,3.48929E-01
1.2770,2.23639E-01
1.2780,9.73433E-02
1.2790,-2.93869E-02
1.2800,-1.55988E-01
1.2810,-2.81905E-01
1.2820,-4.06594E-01
1.2830,-5.29527E-01
1.2840,-6.50191E-01
1.2850,-7.68091E-01
1.2860,-8.82753E-01
1.2870,-9.93722E-01
1.2880,-1.10057E+00
1.2890,-1.20289E+00
1.2900,-1.30031E+00
1.2910,-1.39247E+00
1.2920,-1.47905E+00
1.2930,-1.55976E+00
1.2940,-1.63432E+00
1.2950,-1.70251E+00
1.2960,-1.76412E+00
1.2970,-1.81896E+00
1.2980,-1.86690E+00
1.2990,-1.90782E+00
1.3000,-1.94164E+00
1.3010,-1.96829E+00
1.3020,-1.98774E+00
1.3030,-2.00001E+00
1.3040,-2.00510E+00
1.3050,-2.00309E+00
1.3060,-1.99404E+00
1.3070,-1.97806E+00
1.3080,-1.95528E+00
1.3090,-1.92583E+00
1.3100,-1.88990E+00
1.3110,-1.84767E+00
1.3120,-1.79935E+00
1.3130,-1.74516E+00
1.3140,-1.68535E+00
1.3150,-1.62015E+00
1.3160,-1.54985E+00
1.3170,-1.47471E+00
1.3180,-1.39503E+00
1.3190,-1.31110E+00
1.3200,-1.22322E+00
1.3210,-1.13170E+00
1.3220,-1.03686E+00
1.3230,-9.39007E-01
1.3240,-8.38463E-01
1.3250,-7.35545E-01
1.3260,-6.30571E-01
1.3270,-5.23857E-01
1.3280,-4.15717E-01
1.3290,-3.06458E-01
1.3300,-1.96387E-01
1.3310,-8.58021E-02
1.3320,2.50050E-02
1.3330,1.35749E-01
1.3340,2.46154E-01
1.3350,3.55951E-01
1.3360,4.64882E-01
1.3370,5.72699E-01
1.3380,6.79163E-01
1.3390,7.84047E-01
1.3400,8.87136E-01
1.3410,9.88226E-01
1.3420,1.08712E+00
1.3430,1.18365E+00
1.3440,1.27763E+00
1.3450,1.36892E+00
1.3460,1.45736E+00
1.3470,1.54284E+00
1.3480,1.62523E+00
1.3490,1.70442E+00
1.3500,1.78031E+00
1.3510,1.85284E+00
1.3520,1.92192E+00
1.3530,1.98749E+00
1.3540,2.04951E+00
1.3550,2.10795E+00
1.3560,2.16277E+00
1.3570,2.21395E+00
1.3580,2.26150E+00
1.3590,2.30541E+00
1.3600,2.34570E+00
1.3610,2.38239E+00
1.3620,2.41550E+00
1.3630,2.44508E+00
1.3640,2.47117E+00
1.3650,2.49382E+00
1.3660,2.51309E+00
1.3670,2.52904E+00
1.3680,2.54175E+00
1.3690,2.55128E+00
1.3700,2.55773E+00
1.3710,2.56117E+00
1.3720,2.56169E+00
1.3730,2.55938E+00
1.3740,2.55434E+00
1.3750,2.54667E+00
1.3760,2.53646E+00
1.3770,2.52382E+00
1.3780,2.50885E+00
1.3790,2.49166E+00
1.3800,2.47235E+00
1.3810,2.45102E+00
1.3820,2.42778E+00
1.3830,2.40275E+00
1.3840,2.37601E+00
1.3850,2.34769E+00
1.3860,2.31788E+00
1.3870,2.28668E+00
1.3880,2.25420E+00
1.3890,2.22053E+00
1.3900,2.18578E+00
1.3910,2.15004E+00
1.3920,2.11341E+00
1.3930,2.07597E+00
1.3940,2.03782E+00
1.3950,1.99904E+00
1.3960,1.95972E+00
1.3970,1.91994E+00
1.3980,1.87978E+00
1.3990,1.83931E+00
1.4000,1.79862E+00
1.4010,1.75776E+00
1.4020,1.71680E+00
1.4030,1.67582E+00
1.4040,1.63488E+00
1.4050,1.59402E+00
1.4060,1.55331E+00
1.4070,1.51280E+00
1.4080,1.47254E+00
1.4090,1.43257E+00
1.4100,1.39295E+00
1.4110,1.35371E+00
1.4120,1.31489E+00
1.4130,1.27652E+00
1.4140,1.23865E+00
1.4150,1.20129E+00
1.4160,1.16448E+00
1.4170,1.12825E+00
1.4180,1.09261E+00
1.4190,1.05759E+00
1.4200,1.02320E+00
1.4210,9.89469E-01
1.4220,9.56403E-01
1.4230,9.24017E-01
1.4240,8.92320E-01
1.4250,8.61322E-01
1.4260,8.31030E-01
1.4270,8.01448E-01
1.4280,7.72581E-01
1.4290,7.44431E-01
1.4300,7.16999E-01
1.4310,6.90283E-01
1.4320,6.64283E-01
1.4330,6.38996E-01
1.4340,6.14417E-01
1.4350,5.90541E-01
1.4360,5.67362E-01
1.4370,5.44873E-01
1.4380,5.23067E-01
1.4390,5.01935E-01
1.4400,4.81468E-01
1.4410,4.61656E-01
1.4420,4.42488E-01
1.4430,4.23954E-01
1.4440,4.06042E-01
1.4450,3.88741E-01
1.4460,3.72039E-01
1.4470,3.55922E-01
1.4480,3.40378E-01
1.4490,3.25395E-01
1.4500,3.10959E-01
1.4510,2.97056E-01
1.4520,2.83675E-01
1.4530,2.70801E-01
1.4540,2.58420E-01
1.4550,2.46520E-01
1.4560,2.35087E-01
1.4570,2.24107E-01
1.4580,2.13567E-01
1.4590,2.03455E-01
1.4600,1.93756E-01
1.4610,1.84459E-01
1.4620,1.75549E-01
1.4630,1.67016E-01
1.4640,1.58845E-01
1.4650,1.51025E-01
1.4660,1.43544E-01
1.4670,1.36391E-01
1.4680,1.29552E-01
1.4690,1.23018E-01
1.4700,1.16777E-01
1.4710,1.10819E-01
1.4720,1.05132E-01
1.4730,9.97061E-02
1.4740,9.45317E-02
1.4750,8.95987E-02
1.4760,8.48977E-02
1.4770,8.04194E-02
1.4780,7.61547E-02
1.4790,7.20950E-02
1.4800,6.82317E-02
1.4810,6.45567E-02
1.4820,6.10620E-02
1.4830,5.77399E-02
1.4840,5.45829E-02
1.4850,5.15839E-02
1.4860,4.87360E-02
1.4870,4.60323E-02
1.4880,4.34666E-02
1.4890,4.10324E-02
1.4900,3.87240E-02
1.4910,3.65354E-02
1.4920,3.44611E-02
1.4930,3.24957E-02
1.4940,3.06342E-02
1.4950,2.88716E-02
1.4960,2.72032E-02
1.4970,2.56244E-02
1.4980,2.41308E-02
1.4990,2.27184E-02
1.5000,2.13831E-02
1.5010,2.01210E-02
1.5020,1.89285E-02
1.5030,1.78022E-02
1.5040,1.67386E-02
1.5050,1.57345E-02
1.5060,1.47869E-02
1.5070,1.38930E-02
1.5080,1.30497E-02
1.5090,1.22547E-02
1.5100,1.15052E-02
1.5110,1.07989E-02
1.5120,1.01335E-02
1.5130,9.50671E-03
1.5140,8.91657E-03
1.5150,8.36104E-03
1.5160,7.83824E-03
1.5170,7.34638E-03
1.5180,6.88374E-03
1.5190,6.44871E-03
1.5200,6.03975E-03
1.5210,5.65541E-03
1.5220,5.29428E-03
1.5230,4.95507E-03
1.5240,4.63652E-03
1.5250,4.33745E-03
1.5260,4.05674E-03
1.5270,3.79334E-03
1.5280,3.54623E-03
1.5290,3.31448E-03
1.5300,3.09717E-03
1.5310,2.89347E-03
1.5320,2.70256E-03
1.5330,2.52369E-03
1.5340,2.35614E-03
1.5350,2.19923E-03
1.5360,2.05232E-03
1.5370,1.91481E-03
1.5380,1.78612E-03
1.5390,1.66573E-03
1.5400,1.55312E-03
1.5410,1.44781E-03
1.5420,1.34935E-03
1.5430,1.25733E-03
1.5440,1.17133E-03
1.5450,1.09098E-03
1.5460,1.01594E-03
1.5470,9.45857E-04
1.5480,8.80428E-04
1.5490,8.19356E-04
1.5500,7.62363E-04
1.5510,7.09190E-04
1.5520,6.59590E-04
1.5530,6.13335E-04
1.5540,5.70209E-04
1.5550,5.30008E-04
1.5560,4.92542E-04
1.5570,4.57634E-04
1.5580,4.25114E-04
1.5590,3.94828E-04
1.5600,3.66626E-04
1.5610,3.40372E-04
1.5620,3.15937E-04
1.5630,2.93198E-04
1.5640,2.72043E-04
1.5650,2.52365E-04
1.5660,2.34066E-04
1.5670,2.17052E-04
1.5680,2.01236E-04
1.5690,1.86536E-04
1.5700,1.72878E-04
1.5710,1.60190E-04
1.5720,1.48405E-04
1.5730,1.37461E-04
1.5740,1.27300E-04
1.5750,1.17868E-04
1.5760,1.09115E-04
1.5770,1.00993E-04
1.5780,9.34586E-05
1.5790,8.64704E-05
1.5800,7.99900E-05
1.5810,7.39818E-05
1.5820,6.84124E-05
1.5830,6.32509E-05
1.5840,5.84683E-05
1.5850,5.40376E-05
1.5860,4.99337E-05
1.5870,4.61332E-05
1.5880,4.26144E-05
1.5890,3.93571E-05
1.5900,3.63423E-05
1.5910,3.35526E-05
1.5920,3.09716E-05
1.5930,2.85842E-05
1.5940,2.63762E-05
1.5950,2.43345E-05
1.5960,2.24470E-05
1.5970,2.07024E-05
1.5980,1.90901E-05
1.5990,1.76003E-05
1.6000,1.62241E-05
1.6010,1.49529E-05
1.6020,1.37790E-05
1.6030,1.26952E-05
1.6040,1.16946E-05
1.6050,1.07711E-05
1.6060,9.91890E-06
1.6070,9.13259E-06
1.6080,8.40723E-06
1.6090,7.73822E-06
1.6100,7.12127E-06
1.6110,6.55245E-06
1.6120,6.02808E-06
1.6130,5.54478E-06
1.6140,5.09941E-06
1.6150,4.68905E-06
1.6160,4.31103E-06
1.6170,3.96285E-06
1.6180,3.64222E-06
1.6190,3.34700E-06
1.6200,3.07522E-06
1.6210,2.82507E-06
1.6220,2.59487E-06
1.6230,2.38305E-06
1.6240,2.18818E-06
1.6250,2.00893E-06
1.6260,1.84409E-06
1.6270,1.69251E-06
1.6280,1.55316E-06
1.6290,1.42506E-06
1.6300,1.30733E-06
1.6310,1.19915E-06
1.6320,1.09975E-06
1.6330,1.00844E-06
1.6340,9.24572E-07
1.6350,8.47555E-07
1.6360,7.76839E-07
1.6370,7.11918E-07
1.6380,6.52327E-07
1.6390,5.97636E-07
1.6400,5.47452E-07
1.6410,5.01408E-07
1.6420,4.59171E-07
1.6430,4.20432E-07
1.6440,3.84905E-07
1.6450,3.52331E-07
1.6460,3.22467E-07
1.6470,2.95093E-07
1.6480,2.70005E-07
1.6490,2.47015E-07
1.6500,2.25950E-07
1.6510,2.06654E-07
1.6520,1.88979E-07
1.6530,1.72792E-07
1.6540,1.57970E-07
1.6550,1.44399E-07
1.6560,1.31976E-07
1.6570,1.20606E-07
1.6580,1.10200E-07
1.6590,1.00679E-07
1.6600,9.19675E-08
1.6610,8.39988E-08
1.6620,7.67103E-08
1.6630,7.00450E-08
1.6640,6.39503E-08
1.6650,5.83783E-08
1.6660,5.32848E-08
1.6670,4.86293E-08
1.6680,4.43748E-08
1.6690,4.04872E-08
1.6700,3.69355E-08
1.6710,3.36910E-08
1.6720,3.07276E-08
1.6730,2.80212E-08
1.6740,2.55500E-08
1.6750,2.32937E-08
1.6760,2.12340E-08
1.6770,1.93540E-08
1.6780,1.76383E-08
1.6790,1.60726E-08
1.6800,1.46441E-08
1.6810,1.33409E-08
1.6820,1.21522E-08
1.6830,1.10680E-08
1.6840,1.00793E-08
1.6850,9.17784E-09
1.6860,8.35597E-09
1.6870,7.60677E-09
1.6880,6.92391E-09
1.6890,6.30160E-09
1.6900,5.73452E-09
1.6910,5.21786E-09
1.6920,4.74718E-09
1.6930,4.31844E-09
1.6940,3.92796E-09
1.6950,3.57237E-09
1.6960,3.24858E-09
1.6970,2.95380E-09
1.6980,2.68545E-09
1.6990,2.44120E-09
1.7000,2.21891E-09
1.7010,2.01662E-09
1.7020,1.83257E-09
1.7030,1.66512E-09
1.7040,1.51280E-09
1.7050,1.37426E-09
1.7060,1.24826E-09
1.7070,1.13369E-09
1.7080,1.02952E-09
1.7090,9.34811E-10



==> anc/energy_differences.csv <==
40077.62879999999,38198.96599999999,36356.149999999994,34555.88029999998,32779.698399999994,31030.386899999983,29318.125499999995,27645.261799999993,26007.156999999992,24399.077799999985,22818.683399999994,21267.414199999985,19748.56289999999,18264.582399999985,16816.52159999999,15404.145999999993,14026.010599999994,12680.67149999998,11367.43609999999,10085.963899999986,8836.736799999982,7621.500299999984,6441.906999999977,5298.98019999999,4192.504499999981,3121.2537000000016,2083.9561999999864,1079.9968999999983,109.53709999998681,-827.068900000013,-1729.8398000000157,-2598.651200000022,-3431.9982000000023,-4226.783000000025,-4981.552800000005,-5701.543499999999,-6396.3277000000235,-7067.9037000000235,-7707.421200000012,-8313.733100000012,-8897.319400000008,-9451.995800000002,-9977.134300000003,-10473.451700000003,-10938.131800000005,-11370.9614,-11770.783800000003,-12135.628200000006,-12465.142099999994,-12757.681500000004,-13011.775600000024,-13226.230300000023,-13399.511900000009,-13529.47470000002,-13611.73330000002
40941.79239999999,39063.129599999986,37220.31359999999,35420.04389999998,33643.861999999994,31894.55049999998,30182.28909999999,28509.425399999993,26871.320599999992,25263.24139999998,23682.846999999994,22131.57779999998,20612.726499999993,19128.74599999998,17680.685199999993,16268.309599999991,14890.174199999994,13544.835099999984,12231.59969999999,10950.127499999988,9700.900399999982,8485.663899999983,7306.070599999977,6163.14379999999,5056.668099999981,3985.4173000000005,2948.119799999985,1944.160499999998,973.7006999999867,37.094699999986915,-865.6762000000163,-1734.4876000000222,-2567.834600000002,-3362.6194000000246,-4117.389200000004,-4837.379899999999,-5532.164100000024,-6203.740100000024,-6843.257600000011,-7449.5695000000105,-8033.155800000007,-8587.832200000004,-9112.970700000007,-9609.288100000003,-10073.968200000001,-10506.7978,-10906.620200000005,-11271.464600000005,-11600.978499999997,-11893.517900000006,-12147.612000000021,-12362.066700000025,-12535.34830000001,-12665.311100000019,-12747.569700000022
41788.3301,39909.6673,38066.8513,36266.5816,34490.39970000001,32741.088200000002,31028.826800000013,29355.963100000008,27717.8583,26109.7791,24529.384700000013,22978.1155,21459.2642,19975.2837,18527.222900000004,17114.84730000001,15736.711900000006,14391.372799999997,13078.137400000007,11796.665200000003,10547.4381,9332.2016,8152.608299999993,7009.681500000005,5903.205799999996,4831.955000000015,3794.6575000000003,2790.698200000014,1820.2384000000018,883.6324000000022,-19.13850000000093,-887.9499000000069,-1721.2968999999864,-2516.0817000000097,-3270.8514999999893,-3990.842199999985,-4685.626400000008,-5357.202400000008,-5996.719899999996,-6603.031799999997,-7186.618099999991,-7741.294499999989,-8266.432999999988,-8762.75039999999,-9227.43049999999,-9660.260099999983,-10060.08249999999,-10424.92689999999,-10754.440799999982,-11046.980199999993,-11301.074300000007,-11515.529000000006,-11688.810599999999,-11818.773400000004,-11901.032000000003
42608.15620000001,40729.49340000001,38886.67740000001,37086.40770000001,35310.225800000015,33560.914300000004,31848.652900000012,30175.78920000001,28537.68440000001,26929.6052,25349.210800000015,23797.941600000002,22279.090300000014,20795.109800000006,19347.049000000014,17934.673400000014,16556.53800000001,15211.198900000001,13897.963500000013,12616.491300000009,11367.264200000005,10152.027700000006,8972.434399999998,7829.50760000001,6723.031900000001,5651.781100000022,4614.483600000007,3610.5243000000187,2640.0645000000077,1703.4585000000077,800.6876000000047,-68.1238000000012,-901.4707999999811,-1696.255600000004,-2451.025399999984,-3171.016099999979,-3865.8003000000026,-4537.3763000000035,-5176.89379999999,-5783.2056999999895,-6366.791999999986,-6921.468399999984,-7446.606899999983,-7942.924299999983,-8407.604399999982,-8840.433999999977,-9240.256399999984,-9605.100799999987,-9934.614699999975,-10227.154099999985,-10481.248200000002,-10695.702900000002,-10868.984499999991,-10998.947299999998,-11081.2059
43399.645000000004,41520.9822,39678.16620000001,37877.896499999995,36101.7146,34352.403099999996,32640.141700000007,30967.278000000006,29329.1732,27721.093999999994,26140.699600000004,24589.430399999997,23070.579100000003,21586.598599999998,20138.537800000002,18726.162200000006,17348.026800000007,16002.687699999991,14689.452300000004,13407.9801,12158.752999999997,10943.516499999996,9763.92319999999,8620.996400000004,7514.520699999994,6443.269900000014,5405.9724,4402.013100000011,3431.553299999999,2494.9473,1592.1763999999964,723.3649999999907,-109.98199999998904,-904.7668000000122,-1659.5365999999922,-2379.527299999987,-3074.3115000000103,-3745.887500000011,-4385.404999999999,-4991.7168999999985,-5575.303199999995,-6129.9795999999915,-6655.118099999992,-7151.435499999992,-7616.115599999989,-8048.945199999987,-8448.76759999999,-8813.611999999994,-9143.125899999985,-9435.665299999991,-9689.75940000001,-9904.21410000001,-10077.495700000001,-10207.458500000008,-10289.717100000009
44159.923599999995,42281.26079999999,40438.44479999999,38638.17509999999,36861.9932,35112.68169999999,33400.4203,31727.556599999993,30089.4518,28481.37259999998,26900.978199999998,25349.708999999984,23830.857699999997,22346.877199999988,20898.816399999996,19486.440799999993,18108.3054,16762.966299999982,15449.730899999993,14168.258699999991,12919.031599999986,11703.795099999987,10524.201799999979,9381.274999999992,8274.799299999984,7203.5485000000035,6166.250999999988,5162.291700000002,4191.83189999999,3255.22589999999,2352.4549999999867,1483.6435999999812,650.2966000000014,-144.48820000002158,-899.2580000000015,-1619.2486999999962,-2314.03290000002,-2985.6089000000206,-3625.126400000008,-4231.438300000009,-4815.024600000004,-5369.701000000001,-5894.839500000001,-6391.156900000002,-6855.8369999999995,-7288.666599999997,-7688.4890000000005,-8053.333400000003,-8382.847299999994,-8675.386700000003,-8929.480800000018,-9143.935500000021,-9317.217100000009,-9447.179900000016,-9529.438500000017
44891.812500000015,43013.1497,41170.33370000002,39370.06400000001,37593.88210000002,35844.57060000001,34132.30920000002,32459.445500000005,30821.34070000001,29213.261500000008,27632.867100000018,26081.597900000008,24562.746600000013,23078.766100000008,21630.70530000001,20218.329700000013,18840.194300000017,17494.855200000005,16181.619800000011,14900.14760000001,13650.920500000007,12435.684000000007,11256.090699999999,10113.163900000014,9006.688200000002,7935.437400000025,6898.139900000008,5894.1806000000215,4923.720800000009,3987.11480000001,3084.3439000000067,2215.532500000001,1382.1855000000212,587.4006999999983,-167.36909999998173,-887.3597999999764,-1582.144,-2253.720000000001,-2893.2374999999884,-3499.549399999989,-4083.1356999999844,-4637.812099999981,-5162.950599999982,-5659.267999999981,-6123.948099999978,-6556.777699999977,-6956.6000999999815,-7321.444499999983,-7650.958399999973,-7943.497799999984,-8197.591899999998,-8412.046600000001,-8585.328199999989,-8715.290999999997,-8797.549599999998
45598.5452,43719.8824,41877.06640000001,40076.7967,38300.61480000001,36551.3033,34839.04190000001,33166.1782,31528.07340000001,29919.994199999997,28339.599800000007,26788.330599999994,25269.479300000003,23785.498799999998,22337.43800000001,20925.062400000006,19546.927000000007,18201.5879,16888.352500000008,15606.880300000003,14357.653199999999,13142.416699999998,11962.823399999996,10819.896600000007,9713.420899999996,8642.170100000016,7604.872600000002,6600.913300000013,5630.453500000001,4693.847500000003,3791.076600000001,2922.265199999994,2088.918200000014,1294.1333999999918,539.3636000000115,-180.6270999999833,-875.4113000000069,-1546.9873000000077,-2186.504799999995,-2792.8166999999953,-3376.4029999999902,-3931.079399999988,-4456.217899999989,-4952.535299999989,-5417.215399999987,-5850.044999999985,-6249.867399999987,-6614.711799999988,-6944.225699999981,-7236.765099999989,-7490.859200000005,-7705.313900000007,-7878.595499999995,-8008.558300000005,-8090.816900000005
46280.3575,44401.694699999985,42558.8787,40758.609,38982.4271,37233.11559999999,35520.8542,33847.99049999999,32209.8857,30601.80649999999,29021.412099999998,27470.14289999999,25951.291599999993,24467.31109999999,23019.2503,21606.874699999997,20228.7393,18883.40019999999,17570.1648,16288.692599999995,15039.465499999991,13824.22899999999,12644.63569999998,11501.708899999998,10395.233199999988,9323.982400000008,8286.684899999991,7282.725600000004,6312.265799999993,5375.659799999993,4472.88889999999,3604.077499999985,2770.730500000005,1975.945699999982,1221.1759000000018,501.1852000000071,-193.5990000000165,-865.1750000000175,-1504.6925000000047,-2111.0044000000053,-2694.5907,-3249.2670999999964,-3774.4055999999987,-4270.722999999998,-4735.403099999996,-5168.232699999993,-5568.055099999997,-5932.8994999999995,-6262.41339999999,-6554.9528,-6809.046900000015,-7023.501600000019,-7196.783200000006,-7326.746000000014,-7409.004600000014
46936.41470000001,45057.7519,43214.935900000004,41414.66620000001,39638.48430000001,37889.1728,36176.91140000001,34504.04770000001,32865.94290000001,31257.8637,29677.469300000008,28126.200100000002,26607.348800000007,25123.368300000006,23675.307500000006,22262.931900000007,20884.796500000015,19539.457399999996,18226.22200000001,16944.7498,15695.5227,14480.286200000004,13300.692899999995,12157.766100000008,11051.290399999998,9980.039600000018,8942.742100000001,7938.7828000000145,6968.323000000004,6031.717000000004,5128.9461,4260.134699999994,3426.787700000015,2632.002899999992,1877.2331000000122,1157.2424000000174,462.4581999999936,-209.11780000000724,-848.6352999999945,-1454.9471999999948,-2038.53349999999,-2593.2098999999866,-3118.3483999999885,-3614.6657999999884,-4079.3458999999852,-4512.175499999983,-4911.997899999987,-5276.842299999988,-5606.35619999998,-5898.895599999988,-6152.989700000006,-6367.444400000007,-6540.725999999994,-6670.6888000000035,-6752.947400000004
47565.095400000006,45686.4326,43843.6166,42043.346900000004,40267.165,38517.8535,36805.59210000001,35132.72840000001,33494.623600000006,31886.54439999999,30306.15000000001,28754.8808,27236.0295,25752.049,24303.988200000007,22891.61260000001,21513.47720000001,20168.138099999996,18854.902700000006,17573.430500000002,16324.203399999999,15108.966899999996,13929.37359999999,12786.446800000005,11679.971099999995,10608.720300000014,9571.4228,8567.46350000001,7597.0037,6660.397700000001,5757.626799999997,4888.815399999992,4055.4684000000125,3260.6835999999894,2505.913800000009,1785.9231000000145,1091.1388999999908,419.56289999998984,-219.95459999999727,-826.2664999999978,-1409.852799999993,-1964.52919999999,-2489.667699999991,-2985.9850999999912,-3450.6651999999876,-3883.494799999985,-4283.31719999999,-4648.161599999992,-4977.675499999983,-5270.214899999992,-5524.309000000008,-5738.76370000001,-5912.045299999997,-6042.0081000000055,-6124.2667000000065
48165.67779999999,46287.014999999985,44444.198999999986,42643.92929999999,40867.74739999999,39118.43589999998,37406.174499999994,35733.31079999999,34095.20599999999,32487.126799999984,30906.732399999994,29355.463199999984,27836.611899999993,26352.631399999984,24904.57059999999,23492.19499999999,22114.059599999993,20768.72049999998,19455.485099999987,18174.012899999983,16924.78579999998,15709.549299999982,14529.955999999975,13387.02919999999,12280.55349999998,11209.3027,10172.005199999987,9168.045899999997,8197.586099999986,7260.980099999985,6358.209199999983,5489.397799999976,4656.050799999996,3861.2659999999737,3106.4961999999937,2386.5054999999993,1691.7212999999754,1020.1452999999747,380.6277999999875,-225.68410000001313,-809.2704000000084,-1363.9468000000052,-1889.085300000006,-2385.402700000006,-2850.082800000004,-3282.912400000001,-3682.7348000000056,-4047.5792000000065,-4377.093099999998,-4669.632500000006,-4923.726600000024,-5138.181300000026,-5311.462900000012,-5441.425700000022,-5523.684300000022
48740.230599999995,46861.567799999975,45018.751800000005,43218.482099999994,41442.30019999999,39692.98869999999,37980.7273,36307.8636,34669.758799999996,33061.67959999998,31481.2852,29930.015999999985,28411.164699999998,26927.184199999985,25479.123399999997,24066.747799999994,22688.612399999998,21343.273299999986,20030.037899999996,18748.565699999992,17499.33859999999,16284.10209999999,15104.50879999998,13961.581999999993,12855.106299999983,11783.855500000001,10746.55799999999,9742.598700000002,8772.13889999999,7835.53289999999,6932.761999999988,6063.950599999982,5230.603600000001,4435.818799999979,3681.048999999999,2961.058300000004,2266.2740999999805,1594.6980999999796,955.1805999999924,348.8686999999918,-234.71760000000356,-789.3940000000002,-1314.5325000000012,-1810.8499000000008,-2275.5299999999984,-2708.359599999996,-3108.1820000000007,-3473.026400000002,-3802.5402999999933,-4095.079700000002,-4349.173800000019,-4563.62850000002,-4736.910100000009,-4866.872900000017,-4949.131500000018
49289.22120000001,47410.5584,45567.74240000002,43767.47270000001,41991.29080000001,40241.9793,38529.71790000001,36856.854200000016,35218.749400000015,33610.67020000001,32030.275800000018,30479.006600000004,28960.155300000013,27476.174800000008,26028.114000000012,24615.73840000002,23237.603000000017,21892.263900000005,20579.028500000015,19297.556300000007,18048.329200000007,16833.09270000001,15653.499399999999,14510.572600000012,13404.096900000004,12332.846100000024,11295.548600000007,10291.58930000002,9321.12950000001,8384.52350000001,7481.752600000008,6612.9412,5779.5942000000205,4984.809399999998,4230.039600000018,3510.0489000000234,2815.2646999999993,2143.6886999999983,1504.1712000000111,897.859300000011,314.2730000000156,-240.403399999981,-765.541899999982,-1261.8592999999819,-1726.5393999999797,-2159.368999999977,-2559.191399999981,-2924.0357999999833,-3253.5496999999737,-3546.089099999983,-3800.1831999999995,-4014.6379000000015,-4187.919499999988,-4317.8822999999975,-4400.1408999999985
49806.5764,47927.9136,46085.09760000001,44284.8279,42508.646,40759.3345,39047.07310000001,37374.20940000001,35736.10460000001,34128.025400000006,32547.631000000005,30996.361800000002,29477.5105,27993.52999999999,26545.46920000001,25133.093600000004,23754.958200000005,22409.6191,21096.383700000006,19814.911500000002,18565.6844,17350.447899999996,16170.854599999993,15027.927800000007,13921.452099999993,12850.201300000013,11812.9038,10808.94450000001,9838.4847,8901.878700000001,7999.107799999997,7130.296399999991,6296.949400000011,5502.164599999989,4747.394800000009,4027.404100000014,3332.6198999999906,2661.0438999999897,2021.526400000002,1415.2145000000019,831.6282000000064,276.9518000000098,-248.18669999999108,-744.504099999991,-1209.1841999999888,-1642.0137999999858,-2041.8361999999904,-2406.6805999999924,-2736.194499999983,-3028.7338999999915,-3282.828000000008,-3497.28270000001,-3670.5642999999977,-3800.527100000006,-3882.785700000008
50293.06120000001,48414.39840000001,46571.58240000001,44771.31270000001,42995.130800000006,41245.819299999996,39533.55790000001,37860.694200000005,36222.589400000004,34614.510200000004,33034.11580000001,31482.846600000004,29963.995300000017,28480.014800000004,27031.954000000005,25619.578400000013,24241.443000000017,22896.1039,21582.868500000008,20301.396300000004,19052.169200000004,17836.932700000005,16657.339399999993,15514.412600000009,14407.936899999999,13336.686100000019,12299.388600000008,11295.429300000016,10324.969500000005,9388.363500000005,8485.592600000004,7616.7811999999985,6783.434200000018,5988.649399999995,5233.879600000015,4513.888900000019,3819.1046999999967,3147.5286999999953,2508.011200000008,1901.699300000007,1318.1130000000123,763.4366000000155,238.29810000001453,-258.0192999999853,-722.699399999983,-1155.5289999999802,-1555.3513999999848,-1920.1957999999868,-2249.7096999999776,-2542.2490999999864,-2796.343200000003,-3010.797900000005,-3184.079499999992,-3314.0423000000005,-3396.3009000000015
50750.074499999995,48871.41169999999,47028.595700000005,45228.32599999999,43452.144100000005,41702.832599999994,39990.571200000006,38317.707500000004,36679.6027,35071.523499999996,33491.12910000001,31939.859899999992,30421.0086,28937.028099999996,27488.9673,26076.5917,24698.456300000005,23353.11719999999,22039.881800000003,20758.409600000003,19509.182499999995,18293.945999999996,17114.35269999999,15971.425900000002,14864.950199999992,13793.69940000001,12756.401899999997,11752.44260000001,10781.982799999998,9845.376799999998,8942.605899999993,8073.79449999999,7240.447500000008,6445.662699999985,5690.892900000006,4970.90220000001,4276.117999999987,3604.5419999999867,2965.024499999999,2358.712599999999,1775.1263000000035,1220.4499000000067,695.3114000000058,198.99400000000605,-265.6860999999917,-698.5156999999889,-1098.3380999999933,-1463.1824999999951,-1792.696399999986,-2085.2357999999945,-2339.3299000000115,-2553.7846000000136,-2727.0662000000016,-2857.029000000009,-2939.2876000000097
51174.33630000001,49295.67350000001,47452.857500000006,45652.58780000001,43876.405900000005,42127.094399999994,40414.833000000006,38741.969300000004,37103.86450000001,35495.785299999996,33915.390900000006,32364.1217,30845.27040000001,29361.289900000003,27913.229100000008,26500.853500000012,25122.718100000013,23777.379,22464.143600000007,21182.671400000003,19933.444300000003,18718.207800000004,17538.614499999992,16395.68770000001,15289.211999999998,14217.96120000002,13180.663700000005,12176.704400000019,11206.244600000005,10269.638600000006,9366.8677,8498.056299999997,7664.709300000016,6869.924499999994,6115.154700000013,5395.16400000002,4700.379799999995,4028.803799999994,3389.2863000000066,2782.974400000007,2199.388100000011,1644.7117000000144,1119.5732000000135,623.2558000000136,158.5757000000158,-274.25389999998146,-674.076299999986,-1038.9206999999878,-1368.4345999999787,-1660.9739999999874,-1915.0681000000038,-2129.5228000000056,-2302.804399999993,-2432.7672000000016,-2515.025800000003
51566.12459999999,49687.46179999999,47844.6458,46044.37609999999,44268.1942,42518.88269999999,40806.6213,39133.7576,37495.652799999996,35887.57359999999,34307.17919999999,32755.90999999999,31237.058699999994,29753.07819999999,28305.017399999997,26892.6418,25514.506399999995,24169.167299999986,22855.9319,21574.459699999992,20325.232599999985,19109.996099999986,17930.40279999998,16787.475999999995,15681.000299999985,14609.749500000005,13572.451999999988,12568.492699999999,11598.032899999991,10661.42689999999,9758.655999999988,8889.844599999982,8056.497600000003,7261.712799999979,6506.942999999998,5786.9523000000045,5092.168099999981,4420.59209999998,3781.0745999999926,3174.762699999992,2591.176399999996,2036.4999999999998,1511.361499999999,1015.044099999999,550.3640000000015,117.53440000000408,-282.28800000000047,-647.1324000000023,-976.6462999999931,-1269.1857000000018,-1523.2798000000184,-1737.7345000000205,-1911.0161000000076,-2040.9789000000162,-2123.2375000000175
51924.16619999999,50045.50339999998,48202.68739999999,46402.41769999998,44626.235799999995,42876.924299999984,41164.66289999999,39491.799199999994,37853.6944,36245.615199999986,34665.220799999996,33113.951599999986,31595.100299999987,30111.119799999986,28663.05899999999,27250.683399999994,25872.547999999995,24527.20889999998,23213.97349999999,21932.501299999985,20683.27419999999,19468.037699999986,18288.44439999998,17145.517599999992,16039.041899999978,14967.791100000002,13930.493599999985,12926.5343,11956.074499999988,11019.468499999986,10116.697599999985,9247.886199999979,8414.539199999997,7619.754399999975,6864.984599999995,6144.9939,5450.209699999977,4778.633699999978,4139.1161999999895,3532.8042999999884,2949.217999999993,2394.541599999997,1869.403099999996,1373.085699999996,908.405599999998,475.5760000000009,75.75359999999635,-289.0908000000054,-618.6046999999962,-911.1441000000049,-1165.2382000000214,-1379.6929000000237,-1552.9745000000112,-1682.9373000000198,-1765.1959000000206
52248.108599999985,50369.44579999997,48526.6298,46726.36009999998,44950.17819999999,43200.866699999984,41488.60529999999,39815.741599999994,38177.63679999999,36569.557599999986,34989.163199999995,33437.89399999998,31919.042699999984,30435.06219999998,28987.001399999994,27574.62579999999,26196.490399999988,24851.151299999983,23537.91589999999,22256.44369999999,21007.216599999985,19791.980099999986,18612.386799999975,17469.459999999992,16362.98429999998,15291.7335,14254.435999999985,13250.4767,12280.01689999999,11343.410899999988,10440.639999999983,9571.828599999979,8738.481599999997,7943.696799999976,7188.926999999995,6468.9363,5774.1520999999775,5102.576099999977,4463.058599999989,3856.7466999999883,3273.160399999993,2718.4839999999967,2193.345499999996,1697.0280999999957,1232.3479999999981,799.5184000000007,399.6959999999963,34.851599999994505,-294.6622999999963,-587.201700000005,-841.2958000000218,-1055.7505000000237,-1229.032100000011,-1358.9949000000197,-1441.2535000000205
52537.165199999996,50658.5024,48815.68640000001,47015.416699999994,45239.2348,43489.92329999999,41777.66189999999,40104.798200000005,38466.69340000001,36858.614199999996,35278.219800000006,33726.9506,32208.099299999998,30724.118799999997,29276.058,27863.682400000005,26485.547000000002,25140.20789999999,23826.9725,22545.500299999996,21296.2732,20081.036699999997,18901.443399999986,17758.516600000003,16652.040899999993,15580.790100000011,14543.492599999996,13539.53330000001,12569.073499999999,11632.467499999999,10729.696599999996,9860.885199999988,9027.538200000008,8232.753399999987,7477.983600000007,6757.992900000011,6063.208699999987,5391.6326999999865,4752.115199999999,4145.8033,3562.2170000000037,3007.5406000000075,2482.402100000006,1986.0847000000067,1521.404600000009,1088.5750000000116,688.7526000000071,323.90820000000525,-5.605699999985518,-298.1450999999943,-552.2392000000109,-766.6939000000128,-939.9755000000002,-1069.9383000000087,-1152.19690000001
52791.42520000001,50912.76240000001,49069.946400000015,47269.6767,45493.49480000001,43744.1833,42031.92190000001,40359.058200000014,38720.95340000001,37112.8742,35532.479800000016,33981.210600000006,32462.35930000001,30978.378800000002,29530.318000000014,28117.942400000018,26739.80700000001,25394.467900000003,24081.232500000013,22799.760300000005,21550.533200000005,20335.296700000003,19155.703400000002,18012.776600000012,16906.300900000002,15835.05010000002,14797.752600000007,13793.793300000018,12823.333500000008,11886.727500000006,10983.956600000005,10115.145199999997,9281.79820000002,8487.013399999994,7732.243600000015,7012.25290000002,6317.468699999998,5645.892699999996,5006.3752000000095,4400.063300000008,3816.4770000000126,3261.8006000000173,2736.6621000000155,2240.3447000000156,1775.6646000000183,1342.835000000021,943.0126000000164,578.1682000000146,248.65430000002377,-43.88509999998496,-297.9792000000015,-512.4339000000036,-685.7154999999912,-815.6782999999994,-897.9369000000005
53010.7839,51132.12109999998,49289.30509999999,47489.03539999999,45712.8535,43963.54199999999,42251.2806,40578.41689999999,38940.312099999996,37332.23289999999,35751.8385,34200.56929999999,32681.717999999986,31197.73749999999,29749.676699999993,28337.301099999993,26959.165699999998,25613.826599999986,24300.591199999988,23019.118999999988,21769.891899999988,20554.65539999999,19375.06209999998,18232.13529999999,17125.65959999998,16054.408800000005,15017.111299999988,14013.152000000002,13042.692199999992,12106.086199999989,11203.315299999984,10334.50389999998,9501.156900000002,8706.372099999977,7951.602299999999,7231.611600000005,6536.82739999998,5865.251399999978,5225.733899999992,4619.421999999991,4035.8356999999955,3481.159299999999,2956.0207999999984,2459.703399999998,1995.0233000000005,1562.1937000000034,1162.3712999999989,797.5268999999971,468.0130000000063,175.47359999999753,-78.62050000001909,-293.0752000000211,-466.35680000000855,-596.319600000017,-678.5782000000181
53195.5555,51316.8927,49474.0767,47673.80699999999,45897.625100000005,44148.31359999999,42436.0522,40763.188500000004,39125.0837,37517.004499999995,35936.610100000005,34385.340899999996,32866.4896,31382.5091,29934.448299999996,28522.072700000004,27143.9373,25798.598199999986,24485.3628,23203.8906,21954.663499999995,20739.426999999996,19559.83369999999,18416.9069,17310.431199999988,16239.180400000014,15201.882899999993,14197.923600000007,13227.463799999998,12290.857799999996,11388.086899999995,10519.275499999989,9685.928500000007,8891.143699999986,8136.373900000006,7416.383200000011,6721.5989999999865,6050.0229999999865,5410.505499999998,4804.193599999999,4220.607300000003,3665.930900000006,3140.7924000000053,2644.4750000000054,2179.7949000000076,1746.9653000000105,1347.1429000000062,982.2985000000045,652.7846000000135,360.24520000000484,106.1510999999882,-108.30360000001382,-281.58520000000135,-411.5480000000097,-493.80660000001075
53346.504,51467.84119999999,49625.0252,47824.7555,46048.5736,44299.26209999999,42587.000700000004,40914.136999999995,39276.0322,37667.952999999994,36087.5586,34536.289399999994,33017.4381,31533.457599999994,30085.396800000006,28673.021200000003,27294.885800000004,25949.546699999988,24636.3113,23354.839099999994,22105.61199999999,20890.375499999995,19710.782199999983,18567.8554,17461.37969999999,16390.12890000001,15352.831399999994,14348.872100000008,13378.412299999995,12441.806299999993,11539.035399999993,10670.223999999986,9836.877000000008,9042.092199999985,8287.322400000005,7567.331700000008,6872.547499999985,6200.971499999985,5561.453999999998,4955.142099999996,4371.555800000002,3816.8794000000057,3291.740900000005,2795.423500000005,2330.743400000006,1897.9138000000091,1498.0914000000046,1133.2470000000028,803.7331000000121,511.1937000000034,257.0995999999868,42.64489999998478,-130.63670000000275,-260.5995000000112,-342.8581000000122
53464.8387,51586.1759,49743.35990000001,47943.0902,46166.9083,44417.596799999985,42705.335399999996,41032.47170000001,39394.36690000001,37786.28769999999,36205.89330000001,34654.62409999999,33135.772800000006,31651.792300000005,30203.731500000005,28791.355900000013,27413.22050000001,26067.881399999995,24754.646000000008,23473.1738,22223.946699999997,21008.7102,19829.116899999986,18686.190100000003,17579.714399999997,16508.463600000017,15471.1661,14467.206800000013,13496.747000000003,12560.141000000003,11657.370100000002,10788.558699999992,9955.211700000013,9160.426899999991,8405.657100000011,7685.666400000016,6990.882199999993,6319.306199999992,5679.788700000005,5073.476800000004,4489.890500000009,3935.214100000012,3410.0756000000106,2913.7582000000107,2449.078100000013,2016.248500000016,1616.4261000000115,1251.5817000000097,922.0678000000189,629.52840000001,375.4342999999935,160.97959999999148,-12.301999999996042,-142.26480000000444,-224.52340000000547
53552.368800000004,51673.706,49830.890000000014,48030.62030000001,46254.438400000014,44505.12690000001,42792.86550000002,41120.001800000005,39481.89700000001,37873.817800000004,36293.42340000001,34742.154200000004,33223.30290000001,31739.32240000001,30291.2616,28878.886000000017,27500.750600000014,26155.411500000002,24842.17610000001,23560.703900000008,22311.4768,21096.240300000005,19916.646999999997,18773.72020000001,17667.2445,16595.993700000017,15558.69620000001,14554.736900000018,13584.277100000005,12647.671100000007,11744.900200000004,10876.088799999994,10042.741800000016,9247.956999999995,8493.187200000015,7773.196500000018,7078.412299999996,6406.8362999999945,5767.318800000007,5161.006900000007,4577.420600000011,4022.744200000016,3497.605700000014,3001.2883000000143,2536.6082000000165,2103.7786000000197,1703.956200000015,1339.1118000000133,1009.5979000000226,717.0585000000136,462.96439999999706,248.5096999999951,75.22810000000754,-54.734700000000885,-136.9933000000019
53611.69120000001,51733.02840000001,49890.21240000001,48089.94270000001,46313.760800000025,44564.4493,42852.18790000001,41179.32420000001,39541.219400000016,37933.140200000016,36352.74580000001,34801.47660000001,33282.625300000014,31798.644800000013,30350.584000000013,28938.20840000001,27560.07300000002,26214.733900000003,24901.498500000016,23620.026300000012,22370.799200000005,21155.56270000001,19975.969400000005,18833.04260000002,17726.5669,16655.316100000025,15618.01860000001,14614.05930000002,13643.59950000001,12706.99350000001,11804.222600000008,10935.411200000002,10102.064200000023,9307.2794,8552.50960000002,7832.518900000024,7137.7347,6466.158699999999,5826.641200000012,5220.329300000012,4636.743000000017,4082.0666000000197,3556.9281000000187,3060.6107000000184,2595.9306000000215,2163.1010000000238,1763.2786000000197,1398.434200000018,1068.920300000027,776.3809000000182,522.2868000000017,307.83209999999957,134.5505000000121,4.587700000003677,-77.67089999999733
53646.428499999995,51767.76569999999,49924.94969999999,48124.679999999986,46348.49809999999,44599.18659999998,42886.92519999999,41214.06149999999,39575.956699999995,37967.87749999998,36387.48309999999,34836.21389999999,33317.36259999999,31833.382099999988,30385.321299999992,28972.945699999993,27594.810299999997,26249.47119999998,24936.235799999995,23654.76359999999,22405.536499999984,21190.29999999999,20010.706699999977,18867.77989999999,17761.30419999998,16690.053400000004,15652.755899999986,14648.796600000001,13678.33679999999,12741.730799999988,11838.959899999985,10970.148499999981,10136.801500000001,9342.016699999976,8587.246899999998,7867.256200000003,7172.47199999998,6500.895999999979,5861.378499999992,5255.066599999992,4671.480299999996,4116.803899999998,3591.6653999999985,3095.3479999999977,2630.6679000000004,2197.838300000003,1798.0158999999983,1433.1714999999967,1103.6576000000057,811.1181999999972,557.0240999999805,342.56939999997843,169.2877999999909,39.32499999998254,-42.93360000001848
53661.60340000001,51782.94059999999,49940.12460000001,48139.8549,46363.67300000001,44614.3615,42902.10010000001,41229.23640000001,39591.1316,37983.0524,36402.65800000001,34851.38879999999,33332.537500000006,31848.556999999993,30400.49620000001,28988.120600000006,27609.985200000006,26264.6461,24951.410700000004,23669.938500000004,22420.7114,21205.474899999997,20025.881599999993,18882.954800000007,17776.479099999993,16705.228300000017,15667.930800000002,14663.971500000012,13693.511700000003,12756.9057,11854.1348,10985.323399999994,10151.976400000014,9357.191599999991,8602.42180000001,7882.431100000015,7187.646899999992,6516.0708999999915,5876.553400000003,5270.241500000003,4686.655200000008,4131.978800000011,3606.840300000011,3110.522900000011,2645.8428000000126,2213.0132000000153,1813.190800000011,1448.3464000000095,1118.8325000000186,826.2931000000098,572.1989999999932,357.74429999999114,184.46270000000368,54.49989999999524,-27.75870000000577

==> anc/overlap_integrals.csv <==
0.001314774274981724,0.0057361776562604334,0.01700214631736543,0.039702960651322415,0.07845506612127955,0.1355435804118295,0.2084203778011657,0.2878443579606294,0.35811151457058754,0.4024380946254382,0.41064371704798713,0.38329579074072734,0.329871416361331,0.2629121410888409,0.19364097574592512,0.13076106785311392,0.08016058972896876,0.04434735984962464,0.022177541446666137,0.010004512215923427,0.003954557918091169,0.001333733335400525,0.0004281237600612569,0.00013368471458191522,0.000012467305658804881,-2.9489220548869625e-6,6.477207895949604e-6,-1.6583759998464038e-6,-1.1483572318246732e-7,1.91151879702605e-6,-3.1602085057476617e-6,1.966493661487379e-6,1.4191136820772475e-6,-4.158802881199817e-6,3.893071635536229e-6,-9.830857097609256e-7,-2.704430962982403e-6,5.041524029975964e-6,-4.799878725788528e-6,2.468018627930016e-6,7.548078698799927e-7,-3.4900206929503177e-6,4.924320817907825e-6,-4.7959339059218875e-6,3.5603113017297416e-6,-1.7038135219914814e-6,-1.4961401143688286e-7,1.6662515876587943e-6,-2.6459898852872655e-6,3.116853579161273e-6,-3.179777799351472e-6,2.9881477865859284e-6,-2.5893640709297026e-6,2.0742186116060845e-6,-1.4361721959334123e-6
-0.0036707585446386828,-0.014869239374148592,-0.040519220075436874,-0.08588533935397315,-0.151247897127413,-0.22709104802515334,-0.292933635881286,-0.32121968130527123,-0.2871637331557559,-0.18365127341117382,-0.02941513539092132,0.13737367961415264,0.2760504870560887,0.35894505077870986,0.3774871821437765,0.34092562547442656,0.27014534083046,0.18901564698645407,0.11684698442762434,0.06392295345683172,0.031026969956805567,0.013237019341034672,0.004883083409671651,0.001604787485762264,0.0004600449402256915,0.0000602331272579068,1.1037470195503433e-6,0.00002152597673272824,1.3050117680376823e-6,-9.893610270710375e-6,2.704179398495486e-6,6.165483553468316e-6,-7.124876478118416e-6,1.3502117817974958e-6,4.856215289730253e-6,-7.0403524118345915e-6,4.829424488663297e-6,-5.183897068669079e-7,-2.9989142235382503e-6,4.260302578226339e-6,-3.5393691357486203e-6,1.781977700218378e-6,-7.733357812855305e-8,-9.786090514677063e-7,1.2959073581179285e-6,-1.055831744986453e-6,6.087105807885318e-7,-1.9084657760128478e-7,-1.1575896618466126e-7,2.394441374762211e-7,-2.660573822068962e-7,2.0146355870506244e-7,-1.57400775978731e-7,4.893403665484045e-8,-2.4353664960551224e-8
0.007983265112738353,0.029978053209742388,0.07487826017528938,0.14319960252542266,0.22201406476409372,0.2824010144210862,0.2886418921445532,0.2158133398529111,0.06907765786105367,-0.1067336687060475,-0.24287827035264004,-0.2813331505196282,-0.20506185908789681,-0.0440423406205384,0.14199722195125555,0.29130146827025016,0.3651106749619578,0.35823140617238297,0.2932731952052701,0.2052274264677676,0.12442942885826903,0.06592384557823308,0.030447473700122237,0.012087576387819165,0.004114131926474202,0.0011627855250767984,0.00021018926571508842,0.000058645409056657475,0.00003393022431937035,-0.00002215578094593734,5.097823660777209e-6,4.65527911528453e-6,-7.428258393170949e-6,5.811625637517515e-6,-2.446152873331991e-6,1.9677385027704348e-7,1.254256974859149e-7,4.962544003374474e-7,-6.606442479480725e-7,-1.669871940143095e-7,1.5910678853511682e-6,-2.661123187756685e-6,2.940663124087082e-6,-2.387046571188934e-6,1.3333636543090824e-6,-2.252805903843271e-7,-6.99803236019524e-7,1.2380008064749183e-6,-1.4478951822019418e-6,1.4312137662376267e-6,-1.2745967327713726e-6,1.0625615234638332e-6,-8.319617672329319e-7,6.395509544869808e-7,-4.09183985718054e-7
-0.014486130184815297,-0.05037588056502704,-0.11502103022497542,-0.19716394547014013,-0.26482355833481047,-0.27362648092700076,-0.19344260449045075,-0.035523294426299305,0.13862437191168556,0.24156279903259356,0.21323989430810175,0.06429492264515392,-0.12549626332808694,-0.25317720474947164,-0.2502001723167762,-0.11749588955678811,0.08154328309596796,0.2615524440671484,0.3597426573935522,0.3608560621734556,0.29275504470010627,0.19975486154743177,0.11665091249824892,0.05850227439525188,0.02491199097486957,0.008927730310628528,0.0026821886444161813,0.0006019230438711297,0.00013684571211591834,0.00005878092943355454,-0.0000375531638702174,1.58498498692225e-6,0.000014140343344327779,-0.000012389883517040602,8.088602405634086e-6,-5.0018135908513245e-6,2.0050973192697645e-6,7.066427136965402e-7,-2.277262781767333e-6,2.5159447069566e-6,-2.079367735156648e-6,1.7188517857101608e-6,-1.7864786811212528e-6,2.1187140226934227e-6,-2.340721785223764e-6,2.2332184520411074e-6,-1.762561844915142e-6,1.0502679942985322e-6,-2.7920304066476525e-7,-4.087483850911881e-7,9.108722361705856e-7,-1.2058523560301147e-6,1.3004079754309141e-6,-1.2284936976019364e-6,9.159071055571417e-7
0.02281393357460452,0.07338935057861007,0.1526875061981683,0.23260537335727965,0.26420269605063224,0.20373553042009118,0.053140260614012245,-0.1225650205961583,-0.22269863421198563,-0.17812747404579926,-0.011773937848236098,0.16669135859686726,0.2347412771940221,0.14270460639063695,-0.05123281452504233,-0.22040185774789064,-0.25637913013031405,-0.13647338387389207,0.07259532168109778,0.2659874566942797,0.3667818266302736,0.360540462293601,0.28290149186675295,0.18429055148899276,0.1009985723393844,0.04645953672591333,0.01778646631744929,0.005665740232249736,0.0014467962153864552,0.00030150578764588735,0.00005261835255251479,-0.00005609077727800577,0.000017198661020554625,0.000021098973227480685,-0.00002592558704896346,0.000015273250207289675,-6.568745947823492e-6,2.0983524601151093e-6,7.07743913398194e-7,-3.3024854239027934e-6,5.461958856321471e-6,-6.395070014687867e-6,5.982199286546499e-6,-4.6066300634209165e-6,3.0088766955299715e-6,-1.6886338617066221e-6,8.510243873875197e-7,-3.0792118984942755e-7,-2.5750154824886588e-8,2.870607075461643e-7,-5.239329061370119e-7,6.637536197654593e-7,-7.861671375087918e-7,7.94518946433541e-7,-6.008594522056671e-7
-0.032651631675909704,-0.09705904640960179,-0.18333842049467303,-0.24549013107349962,-0.22677621454651073,-0.10365521472199332,0.07432366688557393,0.19960905859248326,0.17984849285309354,0.02191179873074516,-0.15535170268050916,-0.2103070473633135,-0.09543878062371257,0.1012097317042363,0.2231180713876079,0.1697076060056341,-0.02180148859657925,-0.2087664066786791,-0.25548461948811607,-0.12839012249230197,0.09398762421307147,0.29040901867152086,0.3793874494337301,0.3541331245304015,0.2613858054865385,0.1578833664536648,0.07880638284547689,0.03243096532727258,0.010954494176531233,0.0029165484731417837,0.0005248403810859377,0.000038414131412429815,-0.00004272594226127719,0.00003998814133366542,0.000011951086722830158,-0.000040289054073657044,0.000031783576103524346,-0.000012867357805914526,-1.634928452864644e-7,6.460489179109554e-6,-8.59833116817867e-6,8.632846905732006e-6,-8.337066463929766e-6,8.005720270109984e-6,-7.379436414173315e-6,5.978184088744549e-6,-3.989929973014915e-6,1.827103317630334e-6,7.444590311644146e-8,-1.4337931105010695e-6,2.234637857494512e-6,-2.618754263208474e-6,2.621643719266304e-6,-2.339331529040224e-6,1.7197313259253495e-6
0.044020616611296984,0.12072145845263943,0.2060188993393591,0.23859953288755673,0.16650605475680283,0.0020822248484477827,-0.15796893271399776,-0.19426872760336697,-0.06959313661227322,0.11594980700444565,0.19819735483444312,0.09967082740655858,-0.09308459137389008,-0.2050080519930614,-0.12972468651774804,0.06996806541072963,0.21462173042637553,0.17161497424626013,-0.027030893803486014,-0.21862324977244163,-0.25103332823276375,-0.09757658224313921,0.1412200917803644,0.3286854762913381,0.38819817069509294,0.3321705302155777,0.22369895626939296,0.12185047106117994,0.05383926799534301,0.01906256740026866,0.005135497603209001,0.0008631891093978493,0.00007209702517536526,0.000011178729598226702,0.00003485467054386012,-0.00001553633023171522,-0.00003726546479274923,0.000045564041015517046,-0.000022726190658355015,3.0012585780669184e-6,8.595585315813973e-6,-0.000015344155297374015,0.000017598609696084316,-0.00001531770014344805,0.000010967953217318773,-6.924013173934937e-6,4.287545426267043e-6,-2.7045487224250306e-6,1.5332993534845931e-6,-4.5274813462853967e-7,-5.88956348551046e-7,1.4425891936256605e-6,-1.9868382680901324e-6,2.1461961847487234e-6,-1.7329524465430022e-6
-0.056794037362127334,-0.14336023461541025,-0.21954453482878689,-0.21459570604430944,-0.0948785695582469,0.08295275737773125,0.18972838365818628,0.1312457253390487,-0.047911250155437214,-0.180177385779884,-0.13223121477219052,0.051222224041237684,0.18536641605661908,0.1315657157320546,-0.060621771223668686,-0.1970699577481756,-0.13396142366763858,0.0715492109729432,0.21651024571134003,0.15575637424311667,-0.06016011440296771,-0.24164606917803627,-0.2328326213432615,-0.03533517369571411,0.21422270254557887,0.37067388207063695,0.38196463731220504,0.291276259282581,0.17408769420016323,0.08247742387898334,0.030519613345714656,0.00838509560078904,0.0014699359557936728,0.0001786223542980865,0.0000400941508533105,-0.00003239736350087506,-0.00004367434598280443,-2.4228435774413363e-6,0.00005526672727698621,-0.00003790445914103828,1.7265687372889578e-6,0.00001316552423401977,-0.000014588736637597319,0.000016356649008982038,-0.000019410753428601177,0.000019173980253886486,-0.000014657535120202094,8.006605333914712e-6,-1.98983953382185e-6,-2.0214250359592425e-6,3.9975616229610304e-6,-4.534523592611116e-6,4.256181537180111e-6,-3.5756076865552816e-6,2.5035170415347142e-6
0.07077250766511947,0.1639833076201665,0.22339355345976045,0.17724826294851467,0.022246689618391532,-0.14110400484687863,-0.17529312893490598,-0.04248887712401146,0.13188344671266317,0.16552096680557976,0.017598943716302436,-0.15166618144936447,-0.15347350793326428,0.017678496821368215,0.1734699896865505,0.13628599710546918,-0.059034740544060806,-0.19619439234521852,-0.11714749831129029,0.09879065527911925,0.22215706813674857,0.1189979223648543,-0.11708099382945264,-0.26394773167324553,-0.18413907748977712,0.06207493934459006,0.29954333046301507,0.3989051261859518,0.35193370707382426,0.23250813780639082,0.1184137298050129,0.046094472966173486,0.013123103771429142,0.002410251666620694,0.00021305794077577223,-0.00010319750344912001,-0.00014906175935267064,0.000019177840570394047,0.00008595368337327292,8.2579399867733e-6,-0.0000741977248424602,0.00003475103575316407,0.000020711616747204965,-0.000035438769853984586,0.000022385403947682266,-9.284240877480015e-6,6.486606331857508e-6,-9.765854628227102e-6,0.000012754398003477125,-0.00001274717199598629,0.000010112654066294128,-6.468294710220551e-6,3.1602863059745646e-6,-8.76864031630415e-7,-2.0396867310592832e-7
-0.08577552364806651,-0.18187336024573011,-0.2179263929314769,-0.1310605696114613,0.043160757936995885,0.16915148472854377,0.1281920093348971,-0.04382870134922267,-0.16566925334736665,-0.09706201628050427,0.08681725037019872,0.16849809908935529,0.047588136599340504,-0.1333728947841457,-0.15523463286200231,0.013921348782070958,0.17213087467466578,0.12270103455149503,-0.08235346122986618,-0.19762581313232713,-0.07950714341779669,0.14280866287727118,0.2175555666089877,0.05174891238811668,-0.18945466837250496,-0.2624257503228038,-0.09186032165060105,0.18435510523717485,0.3753362657920781,0.3962031457670739,0.2927952012040794,0.1614908990928852,0.06662898423569528,0.019514362129662472,0.0032345921437074696,-0.00023987046117098605,-0.00040016161868238517,-8.862909366006964e-6,0.00027453578378031074,0.00003698501849838093,-0.00015562084004086839,3.364520216665815e-6,0.000100085174129878,-0.00006130993877781988,-0.00001816345149406442,0.00005635541675796855,-0.000048935635086756545,0.000024384908921563975,-4.364881009449102e-6,-4.891527663457895e-6,6.159596643445866e-6,-3.918703206881667e-6,1.172604601236325e-6,6.405915912298601e-7,-1.1789321058799742e-6
0.10147769154870796,0.19624590045787796,0.2037876674173713,0.0803746953734209,-0.09571840925221103,-0.16905953223832232,-0.0641074670205178,0.10879203952662925,0.151812297014417,0.008945256621762293,-0.14600677639197024,-0.11574144571354164,0.06421746818476469,0.1638289360286109,0.0512947538839364,-0.1318480982299588,-0.14588581260092415,0.034542126967081595,0.17730950174802643,0.09057798627549568,-0.1217350754475767,-0.1890965871789714,-0.017233466146531366,0.1919115365970547,0.18281944574588083,-0.048228337522168666,-0.2517690578974861,-0.21079565395217667,0.04516656891868669,0.31029237168909407,0.4157498042396548,0.3500472534675163,0.2108950326413785,0.09175026801295043,0.02626844769475998,0.0029516685638451656,-0.0009600583823774649,-0.00001546162875838936,0.0006726958790766637,0.0002465247420715126,-0.0003623831739619271,-0.00008854562942367498,0.00022948271980714722,-0.00004934427730771612,-0.00010519269890920866,0.0001063940717596464,-0.000029051240680053853,-0.000037325338102020515,0.00006241558922579277,-0.00005679595978216488,0.00003917895159257861,-0.000021831413615357847,9.466066404161738e-6,-2.3899939738504304e-6,-4.6961650359160017e-7
-0.11742805202688386,-0.20635572892392423,-0.18196630716791212,-0.029202557590951164,0.1322611138807867,0.14613021501462342,-0.0026335512034144195,-0.14353995258393576,-0.10407581527428189,0.06969087044937036,0.15149629906659398,0.029306323889726104,-0.1344143438460848,-0.11621096473090378,0.06311717181201162,0.15859101012048243,0.03371658167139056,-0.14353545414065483,-0.12392194010394782,0.07362355229601526,0.177626382076274,0.03719222547268617,-0.1653065331733145,-0.15434062196169862,0.06958004869045152,0.22235134440575238,0.10062227280771852,-0.1627183412447193,-0.2680285772271518,-0.0922252406215423,0.21060969184156583,0.40577743903027713,0.3990016685716754,0.2628596666452191,0.117733399936377,0.03148264965836535,0.002677542384399793,0.00012631334755930777,0.0016719074300357143,0.0008659926021364738,-0.0006018617836270785,-0.0004411448413507097,0.00042143955639990305,0.00010151264611094513,-0.0002922032299415283,0.00013084380849209042,0.00006471912840259928,-0.00013237062714062777,0.0000961463948262757,-0.00003088805825172402,-0.000018288615909182513,0.00004162045669931484,-0.000045889226893389724,0.00004002223419346636,-0.000027917154981304005
0.13344139509350106,0.212103791736652,0.15407644663918607,-0.01910408107037061,-0.1521569287307109,-0.10746715994422168,0.061282144233563256,0.14787231754014338,0.039919620537804755,-0.12134003633536701,-0.11376480938568641,0.055163353828333955,0.14720497759707166,0.028484558207456826,-0.1337141120122697,-0.10332722348306521,0.08071819803245656,0.15046806970527235,-0.002998463718319541,-0.15905477043429064,-0.08344102681524482,0.12205807129025409,0.1579594430819012,-0.03922847875887704,-0.19425283757041947,-0.07806268957571971,0.16278544832830538,0.2010287309704094,-0.03026862033183783,-0.25443972880483845,-0.2014985589016377,0.09169456019790886,0.3671849466168243,0.4338768973337451,0.3104728858527523,0.1419990380311047,0.038875298388166585,0.0070423097134477905,0.004151482619740769,0.0027406439247677603,-0.0005822342606911281,-0.0011927430256075831,0.00047752137249566713,0.0005552265184042795,-0.0005162794677264804,-0.000036261704879546425,0.0003386765254631457,-0.0002695264048020393,0.00006154878704214367,0.00009249627403655856,-0.0001451836130292391,0.0001296780601873412,-0.00009011340126150426,0.0000531217224138744,-0.000026477219012817658
-0.1480226225203352,-0.21166491402776397,-0.12074871221946903,0.06141567608511368,0.1550076524370894,0.05972466610718515,-0.10416818183263962,-0.12580952151741812,0.02462352026029557,0.138704242389683,0.05114086830259453,-0.11264506790644957,-0.11010367820762607,0.05803707979760906,0.14087202004534077,0.009641046145149783,-0.1396702012325279,-0.07573906294515853,0.10950404341699978,0.1295422689987847,-0.05467888029770662,-0.16215294327424504,-0.019134976565149023,0.16353629871486242,0.101021339881933,-0.12579406973959553,-0.17744815579365164,0.03845201877362797,0.22054108063914218,0.10130571588379662,-0.17870112557871445,-0.2630369163598145,-0.0274163329687478,0.3066281088517796,0.45348394136147563,0.35512338297754703,0.17425384632908714,0.05791277336132163,0.018113960843395425,0.008030275079638287,0.001169788088421711,-0.0021051469531298797,0.000026050718121176276,0.0012866186737184196,-0.0005213516399574079,-0.0005239990184711253,0.000695119783951827,-0.00024673210314569494,-0.00020550801675657104,0.0003823634714455678,-0.0003306368582070326,0.00019207472769159736,-0.00006660227059130134,-9.312254687779735e-6,0.00003332626032741346
0.15984776104154838,0.20462510344508933,0.0846801235968653,-0.09434094610440145,-0.14285243399839348,-0.011122750604287449,0.12697914934899968,0.08643569685769796,-0.0757612691423182,-0.1246675006003417,0.014562798890542053,0.13223319837920686,0.046258140574618,-0.11298886467789632,-0.09667275869298543,0.07363919428916539,0.1295223768370931,-0.022865737911351738,-0.1428955638455335,-0.0324908195811931,0.13650705353788284,0.08779019715137862,-0.10930731253924186,-0.1363566357150512,0.06206247220592282,0.17208909632964853,0.005892086603384666,-0.18561903942819324,-0.09463333796579133,0.15837113730577193,0.1944857230052074,-0.061228270934004056,-0.26883303133368297,-0.13439104416131492,0.22417070123331537,0.4517770345839181,0.4005782724311042,0.22392689805445576,0.09026311503610389,0.031147579930856456,0.009240641006006155,-0.00047391931507531344,-0.0009477359014695838,0.001616726074568581,0.000052430998571256734,-0.0011219753376833352,0.0007514493561613843,0.00012547103839608285,-0.0006294350853190573,0.0006124708317052181,-0.00033167654180688976,0.000044014050047921634,0.00013576818628606175,-0.00020076955537564258,0.00017105065909578574
-0.16974967882405212,-0.19343786096573692,-0.049168152946739596,0.11746674131870688,0.12084545426252535,-0.03212251544071401,-0.1316615505020127,-0.04062186335075169,0.10768422698516586,0.09032907631541176,-0.06773211922675566,-0.11916258053820517,0.019626900935026344,0.12834273969646495,0.02965080371842193,-0.1194034523226039,-0.07333811360261479,0.09672075181592985,0.10839246579567433,-0.06416051358281084,-0.13390187150763289,0.02347837518734546,0.14825726831218203,0.02273391325618893,-0.15007387961170676,-0.07275159086069753,0.13759463610839803,0.12680108678780372,-0.10429627349041266,-0.18002887237783244,0.041440970443597513,0.22189866912102243,0.06460558811090043,-0.22431055453226176,-0.22215413328933,0.11390986570660322,0.41586521631000445,0.4412338485498646,0.28444499370215487,0.1271324009151374,0.04524679696100477,0.01318367288729082,0.001434968111781084,0.0006424181634418923,0.0008148647348738811,-0.0009160583426910557,0.00008717428013500642,0.0006127582222010127,-0.0006943159046275358,0.00035856210728086484,0.00003204027274561039,-0.00027746264164679057,0.00035671227514266155,-0.0003266204638579252,0.0002298825825492185
0.17645305587984267,0.17780008446370887,0.015715907326871874,-0.13032242379028375,-0.0922572274773098,0.0664105632745158,0.12098261358772912,-0.0038969554911273004,-0.1192897249734721,-0.04622591428577182,0.10063827019314277,0.08388973487317458,-0.0711388049878951,-0.10967169486943604,0.03511432135646061,0.12270109940039632,0.0022339033357792067,-0.12485436492501703,-0.038013356297895574,0.11841592676209751,0.07151222089461064,-0.10446863831457281,-0.10202431139992071,0.08396995489500488,0.1286065301943109,-0.057573719574440366,-0.15227620552112753,0.022636938369238916,0.17159311765067464,0.023545059120561547,-0.18240063339870222,-0.08563289090887345,0.17427728020597208,0.16295319046767345,-0.14125536548108683,-0.27980674283627416,-0.01884918640555041,0.3430854610125255,0.46781485010426155,0.34453094325341366,0.17413055938982985,0.07193332413635,0.023110250460239824,0.0035503316680956403,0.000600410086468104,0.00047713420367027177,-0.0006160896334674684,0.00033942507510947026,0.000060574984594495446,-0.00032484838072618255,0.00038560901599303543,-0.0003097628581856672,0.00019143446254325688,-0.00009152379154017098,0.00003116432578209462
-0.18005674707112743,-0.15938694936618422,0.013645410169065363,0.13401005636690605,0.06152936373773469,-0.08985181293174917,-0.1001225825249408,0.04089554059037487,0.11388697592181171,0.0027332976000251858,-0.1122547688031665,-0.039819913632368746,0.10035712309379913,0.07095130624976426,-0.08083013494972677,-0.09444706364748427,0.057336756877213874,0.1108350422136281,-0.0324137891141337,-0.1215408508715063,0.0068703807569454114,0.12781035454645065,0.01889855004206113,-0.13024385058737098,-0.04405328172731988,0.1299580072851451,0.0703642958515989,-0.12660865304984703,-0.09986902586063197,0.11828635478531455,0.13304599511783996,-0.10214199955862971,-0.17190008513522398,0.07242397870205658,0.21472924230391574,-0.025661950937150152,-0.2855009269055008,-0.15339412063782235,0.2313027684628343,0.4590782663253613,0.403640578132424,0.24162111361086766,0.11028675134051867,0.03691425483664725,0.006967948497649487,0.001610439713458625,0.00005517717768503808,-0.0006024678702550378,0.0006610307077405447,-0.00038112571573178813,0.00003750916572993721,0.00019961465701756625,-0.00029709950880220734,0.00029147545105948905,-0.00021387000971930824
0.1812391424960816,0.13993346941043455,-0.03804550009759704,-0.13071549128797932,-0.032024566541396106,0.10307421679950579,0.07435891344535635,-0.06781670846131328,-0.09714244803903677,0.03368411794716877,0.1069147973494724,-0.0024762114389374535,-0.10822710882758596,-0.026409945339641878,0.10281590527105343,0.051197834486545024,-0.09313100276327022,-0.07164685240265795,0.08135800270044063,0.08853328664551302,-0.06859963827956951,-0.10310262929689785,0.05546195711752606,0.11562151420158392,-0.043058958079889374,-0.12722005686545057,0.030676174192438937,0.13953438862555387,-0.016493393418082855,-0.15266359386722128,0.00001747550368045672,0.1675384507507762,0.022406542785292825,-0.18143178806472365,-0.0451004724143126,0.20930837842132718,0.10620384538762938,-0.2209494211896307,-0.2595197534884574,0.08017545681527796,0.4021352806303835,0.4523227242500338,0.31554870603236884,0.16331700678105143,0.060241632669455945,0.013346041773090423,0.0021558228270904724,-0.00010634722536781395,-0.00019926936441566935,0.0003638524492061849,-0.0003790686366361316,0.00029249236218530734,-0.00017633036255492043,0.00008084483046696293,-0.000024619148866119602
-0.17947382698070496,-0.12000033964562774,0.05696257057085284,0.12190751219080301,0.00582833315689583,-0.1071719389843057,-0.04755341217813249,0.08407347192120194,0.07414144397466876,-0.059857281046417056,-0.09008297618127889,0.03658404477089075,0.09946867594073566,-0.013796116886158104,-0.10357873361079913,-0.006903077076327948,0.10394073127701825,0.024822044522012504,-0.10234270247722319,-0.04017684779224462,0.10005777153734813,0.053876188158138875,-0.09787945937462816,-0.06565279517501867,0.09693835701514739,0.07599073929999262,-0.09762040731890158,-0.08676770534992817,0.0994439911010879,0.09850882100898845,-0.1028148208150958,-0.11202615129240444,0.10726717251895836,0.12680921713977147,-0.11618189090425002,-0.14541465689543875,0.13152837586746416,0.2081181183318288,-0.09464267067246819,-0.3058968701029291,-0.09053864531989567,0.28741470037629113,0.4614760421528126,0.3953541079535114,0.2337944984809479,0.09537135284760932,0.02383942323905298,0.003778583691121642,-0.00041606598857353767,0.000022799399007525828,0.00022695878853011157,-0.000341725309031627,0.0003453721104104347,-0.0002867627135277257,0.0001925974907954477
0.17554950996078844,0.10091984887830725,-0.07060849401488634,-0.1099122593400674,0.015713810076375817,0.10454678374694701,0.022901736910111,-0.09115601863185291,-0.04974860867913271,0.07560068821129819,0.06790349176124255,-0.06000169985173039,-0.08101001728644891,0.04415621782068277,0.09009232493815056,-0.029413818657087306,-0.09598582086133489,0.01668955717941494,0.10003432389850847,-0.006179067175260246,-0.10344746620702541,-0.0025767622111939493,0.1069437627190556,0.008849571553672293,-0.11123524105603741,-0.012417293235875537,0.11705548817651722,0.014508999370411287,-0.12464127676500124,-0.015227503080908708,0.13420231744733785,0.01383553869218036,-0.1466323730517191,-0.010176672327502,0.15941167738965503,-0.004692393837272053,-0.1904795168038881,-0.005165968558480766,0.2325621995749459,0.06615847819790246,-0.25950033632988767,-0.23816573160314614,0.115238602785848,0.41457259605396024,0.45730673782031606,0.319804737100691,0.14730597742857668,0.04111456603184233,0.006062630148076152,-0.00048465802058043233,0.00010384142247408525,0.00004702345294977865,-0.0001277946818575373,0.00015236042769800693,-0.00012443176063567826
-0.1692782400242073,-0.08313185369575823,0.07921552848268121,0.09614772931559415,-0.0320939748628284,-0.09713539455488406,-0.0021406435581270687,0.09092313636159374,0.027087584454332063,-0.08215860797279359,-0.044861468086374624,0.07288680952123429,0.05864226670751819,-0.06317625368273742,-0.06927028116168746,0.054102406522973975,0.07707496020720558,-0.04661987363077122,-0.08295978228077425,0.041142452618284885,0.0879049255046499,-0.037564405008838404,-0.09235808947597635,0.036786496201110935,0.09640303277231249,-0.03936854918477137,-0.10054475864867224,0.04467419941247719,0.10501431264952399,-0.05281228000021855,-0.10917803620682268,0.0650086802967455,0.11303015606046338,-0.08115462085491033,-0.11066485886574731,0.10883204472876215,0.11265201011077493,-0.1386125614839541,-0.1378506860817778,0.1580496689888458,0.204018044847577,-0.11569110492531057,-0.30365434077568765,-0.0820976402999009,0.2909613705384071,0.48103152195813215,0.4116064156623237,0.2191348621749231,0.06863031163691329,0.00979713180855373,-0.0008662389028026695,0.00027999041581028755,-0.00013819266833723265,0.00005821424564448133,-0.000014975506968847729
0.16086406562890657,0.06712363982153498,-0.08333199989183694,-0.08196530522970702,0.04336872099922341,0.08690591903896683,-0.013886855019538409,-0.08561106344422764,-0.00810988172212138,0.08170598943259624,0.024095424515629883,-0.0770750901781856,-0.03679082611898283,0.07200895390367443,0.046881102697724754,-0.06731572377151439,-0.05435250639161053,0.06385873374126881,0.05973497278433924,-0.06209702371515701,-0.0637343793381413,0.06210870811793385,0.06649504624440788,-0.06467576036593606,-0.06755031338726891,0.07029134437278749,0.06703661562082529,-0.07853092898865084,-0.06495250901763686,0.08924828784152782,0.06006876201904338,-0.10290675170304132,-0.05118647710660394,0.11852907501686628,0.03284812870903452,-0.13640100786366477,-0.005800278129178408,0.16379824409427649,-0.008476446155243527,-0.19827455557514254,-0.001958787882892472,0.239073603888142,0.0773754156484397,-0.2447500807645041,-0.2428745402998161,0.10011377470487756,0.43375572022456144,0.4925660745518809,0.3117402062315478,0.10993147050334402,0.015552292759208138,-0.0017229946668094855,0.0004704142543876889,-0.00022591427466288837,0.00011957760298143821
-0.15065620316568804,-0.053251583457718944,0.0836695941669571,0.06843463633222778,-0.050001309538462234,-0.07553725679891832,0.02507706899183764,0.0773311012360508,-0.006317667834156393,-0.07660789470382968,-0.007334718107867893,0.07504905956111509,0.018175918188044957,-0.07309253172730296,-0.026757755244168353,0.07130506372198654,0.03286152922589342,-0.07038928410664753,-0.036745663838911986,0.07073911153934695,0.03888313265479536,-0.07247694499426982,-0.03919564176687015,0.07610077889191848,0.03689346330046319,-0.08181247208922578,-0.031876924055555984,0.08912363504736485,0.024038183178803657,-0.09741977494849864,-0.012133392105344809,0.10601581817320152,-0.005371056047450322,-0.1129095367907438,0.031362987042527116,0.11265758902210861,-0.06875096268260605,-0.1170985834619604,0.10177505214643646,0.12570833020832112,-0.1313546611153935,-0.15801372108675088,0.13133697821817938,0.2187961291272707,-0.06842619091390086,-0.2935553605671296,-0.11345840099318907,0.2985566692078849,0.5327094126686555,0.41926199037527956,0.16906992184455236,0.022993608470443593,-0.003566054000295623,0.000956460631628054,-0.0003708035624443429
0.13868444986035422,0.04155379853411474,-0.08079758429817396,-0.05611023144564776,0.05258069653877288,0.06410252633553591,-0.03178331817925319,-0.06761650213832764,0.01614139102748463,0.06877864012178159,-0.00486479707257261,-0.06905259425680622,-0.003963715247467849,0.06895052613013687,0.01078560719269342,-0.06883666891073889,-0.015284540748460852,0.06923573797627428,0.017549100727426402,-0.07043107059399084,-0.01789128905026136,0.07251391344515266,0.016121402810796187,-0.07566924450707234,-0.011357975811929091,0.07977505503077735,0.003450881317813442,-0.08420513173414482,0.007624145522781811,0.08795418303381625,-0.02269915471838562,-0.08949284770923523,0.04282575551796422,0.08619330247130391,-0.06807978499849696,-0.07065141495305538,0.1003092559735958,0.05353830604438878,-0.13006327955960223,-0.03470530001367069,0.16301070350766836,0.03263701115517328,-0.1915079139942282,-0.06108599369801381,0.20674332301980144,0.1343237867825189,-0.19086202202932046,-0.26822850482654165,0.08843144490725234,0.4997312844758508,0.5277846212999053,0.24801821796249948,0.029937515536620704,-0.0073469740029850445,0.00238589870220728
-0.1250172944576783,-0.03195191854023215,0.07525717989169954,0.04527670382719013,-0.05175716615472582,-0.0532888431325456,0.03458910957741639,0.05755116569431549,-0.021756882481055166,-0.05966938867244263,0.012645717609129784,0.060891833893938103,-0.005668121988061204,-0.0617454180123557,0.00047120803627902696,0.062438346303359,0.002605592485211386,-0.06333477436913222,-0.0035613262383804136,0.0646081762414426,0.002611908077552796,-0.0662969107651024,0.00045491728125188755,0.0683329742054428,-0.006453381117066032,-0.07035189302750916,0.015463182910785937,0.07164281905957968,-0.02732587473452108,-0.0710175314893573,0.042331867329495454,0.06660982672711299,-0.06073985741286976,-0.055725524014764945,0.08057563267219257,0.03171493659605016,-0.10132228256530114,-0.002909280980287371,0.11828790255986486,-0.029730318550608873,-0.1363509306835203,0.053995502563368096,0.15737782737836126,-0.06017702725266463,-0.18482720252190765,0.03871266241324395,0.22269796221381752,0.018343951194029786,-0.27906210878173776,-0.13774012474138647,0.37438072920315535,0.6154858265286057,0.34423767061166133,0.02816180665968702,-0.012015845487134212
0.10972757303660331,0.024250089789274055,-0.06752084095493872,-0.035974554635391565,0.04815801531085399,0.043427630308846,-0.034159914432082814,-0.04777543126040824,0.023786621798861766,0.050221906939627116,-0.016545840094656684,-0.051810097827752914,0.011137525630247681,0.053038483803693415,-0.0072794563955929335,-0.05400598487666555,0.005289120514982886,0.05495033799059759,-0.005204048589664534,-0.05595898129955128,0.006861693320630536,0.0570258956926688,-0.010446752082029519,-0.057924004887050684,0.01663110893426919,0.058163095510579715,-0.025388640222524624,-0.057035250016827944,0.03638801721120205,0.05336651339852953,-0.049467971736659615,-0.04535321961668187,0.06420312701897314,0.030637759164852757,-0.07755807860624872,-0.004383469047945487,0.08727161767981137,-0.027005496925820233,-0.09174745211446968,0.06125609099445124,0.09381091526358377,-0.09125850246685775,-0.09860038693148356,0.1116980445442339,0.11205360020629503,-0.11964459949817981,-0.1399368874891431,0.11992593043366041,0.190243533137858,-0.12721095713420402,-0.28393093297668937,0.17230001625614313,0.6621648408047806,0.4464417914778226,-0.007619958861930014
-0.09279983307060254,-0.018133035349756358,0.057927109073979764,0.02801940613831513,-0.042305350088519315,-0.03452567693536788,0.031122677594987935,0.03851531051451955,-0.022906553638233167,-0.0408823801680209,0.017261105981453567,0.042474847627750674,-0.013142946381201231,-0.04373254165573593,0.01032834345544847,0.04468670105827089,-0.00908929134197758,-0.045485308818693865,0.009470784110642675,0.04615984438841366,-0.011342600621604118,-0.04667824821788648,0.014844806766346506,0.0467464211447732,-0.02049193134844915,-0.04585299580156597,0.028175715238009904,0.043364645642061474,-0.03746767366427683,-0.03824984802866359,0.04793954466188861,0.0289803011367967,-0.05877370987638359,-0.013701688739605807,0.06670038753297641,-0.010649092460973932,-0.06876419861390912,0.0390791325144367,0.06512512793635025,-0.06853232003921769,-0.0570988911208711,0.09499179282727639,0.05031375872073024,-0.11565041464953625,-0.04995050292067287,0.13052575620698095,0.05895261737589717,-0.1470616832031919,-0.07588277343879543,0.1828341215631537,0.08768282076001858,-0.27210742057807824,-0.04226340971461186,0.6748690848722992,0.4988630078963455
0.07410913308072596,0.013193896994450154,-0.046668499369365,-0.02105624141740609,0.03458635316680298,0.026339959020238973,-0.026004223287458654,-0.029670361901221312,0.019742333131806903,0.031695936548319786,-0.015492280286526364,-0.03307511899363451,0.012450115749636143,0.03416739020298863,-0.010444270197928809,-0.03496953448198455,0.009690392121054249,0.035570682297243764,-0.010227745383597771,-0.035972964811328896,0.011952365795023878,0.03613611224888366,-0.014961506486755862,-0.03577259486889843,0.01962706437612488,0.034427523491638266,-0.025806834071878563,-0.03158589229170506,0.0330698549123741,0.026422896014079135,-0.040909675133299614,-0.017758639176948726,0.04841876148703661,0.0042440948945371435,-0.05266492448112548,0.015886862219085297,0.05081954425445392,-0.03879612004353704,-0.04380326431340401,0.061389242715251785,0.03215101459111962,-0.08136966658031149,-0.020833329911784562,0.09717326278562922,0.013758803151801963,-0.10956859194454555,-0.0118848027900529,0.12437266984458957,0.0097583097451034,-0.1516590991406521,0.013901174236017836,0.19566795821634467,-0.12010758626644649,-0.17337055773294746,0.7543234406600314
-0.05337028548366867,-0.008958682588093708,0.033770939282339034,0.014602663272859624,-0.025231565001554927,-0.018439102615596527,0.019195865690472335,0.02089187244114009,-0.01481167558160029,-0.022400765017670562,0.011859331357132711,0.023432079951435866,-0.009771838133651387,-0.024247671675689697,0.008428400910099396,0.024833485996737778,-0.007982728091207605,-0.025241504152449856,0.008463353396821817,0.025463536314664595,-0.009794505021574399,-0.025464709411683255,0.012038406980836322,0.025016575587809637,-0.015443916287463284,-0.02377397787379576,0.019882904096040262,0.021365050018767342,-0.025005730060348737,-0.017201238312453303,0.030377812095643147,0.01046162772943963,-0.035238861447167494,-0.0002456602263064497,0.03736053065809111,-0.014405053180370234,-0.0345439990826265,0.030766424935619558,0.027780815428166527,-0.04633544075337741,-0.017276277571085182,0.05979402176450077,0.006775678077028633,-0.07023688820743564,0.0010312080925415621,0.07838376785552295,-0.005987166100626036,-0.08794492525513914,0.013352737104331045,0.10341630818890712,-0.04019253258691942,-0.11693023477782653,0.12146660505275392,0.040146102472764796,-0.04545986498354174
0.029936340180456517,0.0048919975686724645,-0.01898116155587721,-0.008052804411626658,0.01423035632586819,0.01021169868373929,-0.010880001616242432,-0.011599980516627436,0.008451411964244255,0.012457763392004311,-0.006821828122738297,-0.01304464598544428,0.005676123594370036,0.013508197141012764,-0.004947168169195061,-0.013837673251979777,0.004720660404551165,0.014059223031425112,-0.005012555308946488,-0.014165931585973438,0.00577996177488826,0.014136795329132252,-0.00705568131787702,-0.013838604478618483,0.00897434254457955,0.013073739687279614,-0.011457527345088266,-0.011633741111206523,0.014299310392298372,0.009190652803260375,-0.017238739221643318,-0.005292573914586023,0.019823568323403828,-0.0005462564509200686,-0.020777892493131313,0.008783717431348627,0.018834037199917684,-0.017898624506421542,-0.014627919311755685,0.02642094550926647,0.008236899292590048,-0.03368751059500206,-0.001799348176282314,0.039237176850981374,-0.0032064652838273244,-0.04349720634740495,0.006806782956620136,0.048389549436515265,-0.012195642208119084,-0.0556863795526314,0.02899144147254943,0.05849990076532035,-0.07322286308988406,-0.004818220305248,0.07923457664054119

==> anc/readme.txt <==
These materials are provided as a supplement to the manuscript "Two-photon vibrational transitions in O$_2^+$ as probes of variation of the proton-to-electron mass ratio" by Ryan Carollo, Alexander Frenett, and David Hanneke.

Unless specified otherwise, all energies are relative to the ground state of the neutral molecule and specified as wavenumbers in inverse-centimeters and all lengths are in angstroms.

The calculated potentials are in "X state.csv" and "A state.csv". Units are cm^-1 vs. angstroms.

The calculated energy levels and rotational constants are in "O2+ X State Energy Levels and rotational constants.csv" and "O2+ A State Energy Levels and rotational constants.csv".

energy differences.csv: Energy of the state |A, v_A> minus energy of the state |X, v_X>. Units are cm^-1. Rows are vibrational levels in the A state, and columns are in the X state. The first element is v_A = 0, v_X = 0.

The wavefunctions in csv format are in the directories "X_state_wvfncts" and "A_state_wvfncts". The positions are in angstroms. The wavefunction amplitudes have units of angstrom^(-1/2) such that they are normalized when squared and integrated.

overlap integrals.csv: Overlap integral of the |A, v_A> and |X, v_X> wavefunctions (not squared). Unitless. Rows are vibrational levels in the A state, and columns are in the X state. The first element is v_A = 0, v_X = 0.

transition dipole moments.csv: Total transition dipole moment between the |A, v_A> and |X, v_X> states, including both electronic and vibrational contributions. Units are atomic units (e a_0). Rows are vibrational levels in the A state, and columns are in the X state. The first element is v_A = 0, v_X = 0.

==> anc/transition_dipole_moments.csv <==
0.0002519423491294963,0.0011257592049846669,0.0034205465167389234,0.008196625072964306,0.01664545131549992,0.029600581989276717,0.04692032509692802,0.06690530074021242,0.0861017101641795,0.10031431587875361,0.10639520555995927,0.10349664816270378,0.0930447214361558,0.07762479805670526,0.05998501957544616,0.04265876447989606,0.027704164671865456,0.01634515712152326,0.008748065794586656,0.004233313527472879,0.001826903337486491,0.0006918578639508854,0.00023284970315640065,0.00007263044130014695,0.000019420498810294898,-5.95998292190881e-7,1.722465583069252e-6,-2.2097324971829893e-7,-1.3429073258098943e-7,3.9942730474451923e-7,-7.665578672835029e-7,5.992341427809434e-7,2.8573345854185344e-7,-1.0681628544194195e-6,1.1048464541113498e-6,-4.2606412898471284e-7,-6.261664496428932e-7,1.297078326881716e-6,-1.291337632673602e-6,7.078718058280105e-7,1.5378440157039233e-7,-8.793352186616824e-7,1.2712073628149154e-6,-1.2465932471646486e-6,9.245142606261736e-7,-4.357590876725017e-7,-5.498598217258157e-8,4.480575321436436e-7,-7.01157815162537e-7,8.186659601242082e-7,-8.29730798973482e-7,7.745297712702188e-7,-6.680436790330307e-7,5.31488520356486e-7,-3.670546608462183e-7
-0.0006958865194073241,-0.0028850984532885053,-0.008052883467618495,-0.017499362725813785,-0.03163683474923258,-0.048834733534148335,-0.06484607539153697,-0.0732837603532836,-0.06758873274036048,-0.044594091039871074,-0.007136617516466783,0.03656223825947091,0.0762213601342901,0.10346153565679556,0.11394509514454515,0.10807951815451881,0.0902691900797509,0.06691360659039017,0.0441055687553281,0.02587814518521856,0.013530456061043337,0.00627726842033517,0.0025593257571700193,0.0009104821593070526,0.0002788141329485862,0.00007115289374348208,1.3244964473278861e-7,7.306279015959085e-6,2.399993633582719e-6,-3.7843866290342233e-6,1.052524012200364e-6,1.847253053949709e-6,-2.1911250345331327e-6,5.241532638470208e-7,1.2981134282926172e-6,-1.8876526121576356e-6,1.2100870372019392e-6,-6.709811025953686e-8,-9.949080595412016e-7,1.2098202437906124e-6,-8.73788147906388e-7,3.318643648215711e-7,-9.28002477978807e-9,-6.651660578391056e-7,5.675620939167089e-7,-3.67085413202885e-7,1.499744107329625e-7,-2.3784160928702614e-8,-1.6040720363503729e-7,3.786795332989673e-7,-3.7815544485830535e-7,3.392438444206252e-7,-2.7960298421247627e-7,7.624421785675662e-9,-2.923326321093432e-9
0.0014979891199448372,0.005754015244076222,0.014710265525010742,0.028815982842475815,0.0458168022466385,0.05984393725090836,0.06287113191135837,0.04832153934784317,0.015752198513489385,-0.02589032417048234,-0.060527125665066316,-0.0725566466420902,-0.05481705957128106,-0.011908214712353817,0.04220621421451412,0.09016922199446441,0.11859877954117054,0.12267860262220653,0.10644075193518257,0.0794405068651703,0.05170076287028069,0.02955298562331323,0.014824678550962696,0.0064742473345938585,0.0024272986524180597,0.0007651287195757076,0.00020548548777371849,0.000040428059256040856,0.000013506478827219095,-4.806996340464562e-6,6.642187254702553e-7,2.337727556975632e-6,-1.934123921296655e-6,1.1777349674050326e-6,-3.336391085407158e-7,2.36128620329762e-8,1.5051083399145414e-8,1.0062098635090431e-7,-5.672160769743828e-7,-2.0038463281535182e-8,2.6635742458808506e-7,-5.71769311886028e-7,6.874383602152358e-7,-5.597272537704346e-7,2.853163988180673e-7,-2.8295487516562245e-8,-2.904745967855664e-7,3.9331398767718964e-7,-4.1457121055233217e-7,3.7730956030181735e-7,-3.1150427751249184e-7,2.4026580169409e-7,-1.7479795962944168e-7,1.2543467728935324e-7,-7.639228984380721e-8
-0.00269195243031633,-0.009571135304617605,-0.022352500404073154,-0.03921379662215716,-0.053960513907941474,-0.05717883042880916,-0.04146338957747001,-0.007674391621578986,0.031819779456743406,0.05698183095090456,0.05181927795565948,0.015895525563568286,-0.03333722238170445,-0.06943931341130022,-0.07131114320079189,-0.03458323166324135,0.02649137897418105,0.08741765133821938,0.1264959575162866,0.13445214883016077,0.11634741948631398,0.08523533670744761,0.05374764881256508,0.02928608221395826,0.013716745515118835,0.005470453285900067,0.0018327240186547288,0.0005196813924105577,0.00011769629580838357,0.00002519717166243591,-8.855560715901992e-6,1.9019819843405623e-7,5.249836959998804e-6,-2.679263524514219e-6,1.3296080819104053e-6,-7.593012077696983e-7,2.6181609132644206e-7,1.1103029287693302e-6,-7.547977357967741e-7,5.447984789683642e-7,-3.2031284348125895e-7,2.272985220293174e-7,-2.4017243404132753e-7,3.2813813883193664e-7,-4.387258358966864e-7,4.939583020455074e-7,-4.45952907319671e-7,3.1285636202139277e-7,-1.6978510046105592e-7,-6.557109035607646e-8,1.8405711975373761e-7,-2.608929864248122e-7,2.8780881768917335e-7,-2.741548229539363e-7,2.0600291447315708e-7
0.004200802625018244,0.013810611059303026,0.029372082710964555,0.04575808086488741,0.05318975945721897,0.0419937921059381,0.01112945612360024,-0.026873888067505448,-0.05006202610616393,-0.041118873265224745,-0.0025178289597036162,0.04163331538035572,0.06039832934867821,0.03783028782271211,-0.014809590190701905,-0.0645821485303643,-0.07815721122305605,-0.04303122168637502,0.025793431846889273,0.09644694162287085,0.14055913154118077,0.14730527578544558,0.12408880424001419,0.08734319383536117,0.052064344910223735,0.026330921034117973,0.011251981269699124,0.004024062354798493,0.0011976819166328908,0.0002814353651816497,0.00003303004281702066,-0.00001583852084891441,3.481662243809687e-6,8.647954213517314e-6,-6.8298793736975275e-6,2.6730208413785494e-6,-8.640749459317955e-7,2.5434531488579666e-7,7.198029206705573e-7,-6.998273448650165e-7,1.1152544348612062e-6,-1.2921321232368033e-6,1.1421710997771798e-6,-7.866579551174326e-7,4.4229489637717075e-7,-2.1819107104646885e-7,1.0392078899880769e-7,-3.698635482225292e-8,-3.208889684007547e-9,3.859292675194843e-8,-6.864260309297767e-8,8.683938976274598e-8,-1.0673534402806131e-7,1.1132679112128864e-7,-8.465773406678665e-8
-0.0059604715345337065,-0.018101573841271826,-0.03493509429725519,-0.04780019812747813,-0.04513397500599271,-0.021042288511564828,0.015709343020651887,0.04301491660133479,0.03971880788291338,0.004756479405487081,-0.0368468799220366,-0.05123773726654727,-0.023760175052875195,0.0269501506429779,0.06095296544291025,0.04789700924616987,-0.007224515407830523,-0.06567165092820246,-0.08366920613880746,-0.04342931140436154,0.03604824669683238,0.11490607387955726,0.15966840375101715,0.15992002938196492,0.12755881931453877,0.0838905754491082,0.04605728788791333,0.02114500215305702,0.008038390020047356,0.002465405630806153,0.0005617959879840903,0.00005240695529843503,-0.000011019840882542464,0.000014205354530922317,4.3157425976737235e-6,-0.000012434200787500399,7.366600867694756e-6,-1.9272686992124878e-6,-1.9619139292859802e-8,2.7560554063186665e-6,-2.013347292092434e-6,1.5713461688612966e-6,-1.3912662411285745e-6,1.3644701421500715e-6,-1.3436442717210068e-6,1.139966798699981e-6,-7.457457533966771e-7,2.9053818493879333e-7,8.933515804135738e-9,-5.625563097867565e-7,6.475220417732371e-7,-6.734230069343182e-7,6.237738642271856e-7,-5.272930210984269e-7,3.775248002603905e-7
0.007970250739339772,0.022325159599235967,0.0389094290281579,0.04601353488075169,0.03276668179548399,0.000319959318429573,-0.032819672120887426,-0.041258506279543444,-0.015022002703687752,0.026295459143043782,0.046019165144431745,0.02364406611498761,-0.023460622623403368,-0.05281911565334425,-0.03429480960083763,0.020000487383835832,0.06248143355025584,0.0516614150957361,-0.009651657478495047,-0.0741141707811291,-0.08871377229199287,-0.03532952098991337,0.05854208782889592,0.14290893303314833,0.1807737271651661,0.16711585801210058,0.12260092874778751,0.07348346832882331,0.036219269127440765,0.014504018553854643,0.004540570698499004,0.0010189862402287116,0.00011267693529551389,0.000020557912628722824,0.00001574605429041559,-0.000014777297289226115,-0.000011753115124371039,0.00001327875701155922,-4.429138474321137e-6,3.603715588801759e-7,3.2625127009259193e-6,-3.913013983323147e-6,4.078613379383903e-6,-3.1294241453560696e-6,1.8590077497939127e-6,-9.890047003717504e-7,5.67176235394461e-7,-3.624609461256833e-7,2.3320217478991497e-7,-1.5306120938261533e-7,-7.543428619471743e-8,2.2353077855297922e-7,-3.4521305515642546e-7,4.009622376428159e-7,-3.3571880332452346e-7
-0.010202958055257732,-0.02630067242552322,-0.041118848112991914,-0.04101014277826271,-0.01844230737282524,0.016732471516231886,0.03892409785649861,0.02746487537245247,-0.010538250572844849,-0.04007809832728534,-0.030086840883628316,0.012402512560155695,0.04538495214899568,0.032997499026981146,-0.016360320906247356,-0.053825897721677396,-0.037574138484424396,0.02190017003619472,0.06743754413806102,0.05009562119512033,-0.02200753178729851,-0.08853575889474957,-0.0891344562342524,-0.012736038938335147,0.09694047300967205,0.17836931856553734,0.19833512795580896,0.1647851356291835,0.1084427908069164,0.05736324273643928,0.024135077497915925,0.007775257091094045,0.0017801039282801315,0.00024034274865834744,0.00002878968041355678,-0.00002149781188136698,-0.00003867593733868162,-2.9074122929682754e-7,0.000022097699505432844,-0.000011817195294299406,2.0718824847238947e-7,6.761777453900321e-6,-3.0876914318764343e-6,2.954260075016539e-6,-4.128750372610179e-6,4.6083577993381115e-6,-3.4189834611398988e-6,1.455824079131611e-6,-2.3939742303326707e-7,-3.5927477148575696e-6,3.038201960378363e-6,-2.30236234277864e-6,1.6698815224521155e-6,-1.1640848882017008e-6,7.240964682395082e-7
0.012619736486436781,0.029857279344349102,0.04151244000549525,0.0335827168003064,0.004203147506809669,-0.028078257288732297,-0.03554780823345642,-0.00867434792079702,0.02828091608671927,0.03622830007768101,0.0037353537773844037,-0.0354877252517546,-0.03677069885352523,0.004793069691821941,0.044885192522789566,0.03611764892770613,-0.016985114829598504,-0.05697347693838713,-0.03486700813985289,0.03224930342836021,0.07428493815952854,0.04078161916426129,-0.04518587013830607,-0.10490792041220882,-0.07645123726449583,0.03097575243101912,0.14955080656110212,0.21415346363822788,0.2057684370801373,0.14979346971672974,0.08528772210753235,0.03788014328179157,0.012692357245780309,0.0029485254685865927,0.0003302933358768793,-0.00008820709954344596,-0.00010003627390542878,4.7442208909904886e-6,0.00007544114619431677,1.3826940360581533e-6,-0.00004172989089053743,0.000014839356433547458,0.000017263371090629112,-0.000016995726637604625,5.3965484617355925e-6,-1.1384289852346472e-6,7.807141049053652e-7,-1.4566487427807337e-6,3.22771307981993e-6,-4.2848712652637115e-6,3.840886980667845e-6,-2.5813468374058657e-6,1.2671155080323942e-6,-3.321090469995597e-7,-1.1287305470636582e-7
-0.015186594660619203,-0.032878296846719154,-0.04019953763972277,-0.024628970828259853,0.00840143121568526,0.03330894624694549,0.025696597556120405,-0.009196067733700696,-0.0350279042499479,-0.020869925986445888,0.019583980919249906,0.038699757162615714,0.011007285158288626,-0.03291614813310803,-0.039204008163879166,0.004166984296122074,0.04715635154428345,0.03437698269613698,-0.02506962777107051,-0.06123581383277235,-0.024938782185216533,0.049844666312016346,0.07824012222368852,0.018157279204320535,-0.07855143959623523,-0.11366753406459945,-0.04043329034720673,0.09664189687086186,0.20892172194856118,0.2397986211663572,0.19533745435396396,0.12058176273816049,0.05686630962641619,0.019677825251920338,0.004262650223282241,-0.00004876740589081365,-0.0003293279551863696,-2.262365284034684e-6,0.00019711105352324072,0.00005470480888563665,-0.00012239902859917528,4.4631674485105305e-7,0.00007166482682417763,-0.00003712401136645601,-0.000016081783276180757,0.000032859856927893775,-0.00002134186787808194,5.71714923859568e-6,-5.237864573155228e-7,-3.9245872282932575e-6,0.000011311637802601307,-7.190944353444702e-6,5.940028861440972e-7,7.687571063031897e-8,-2.2778695400197368e-7
0.017845433958515705,0.03523753247619475,0.03733442219557399,0.014983773998857792,-0.01834578447453529,-0.032980620812217545,-0.012667163822560598,0.02233510472806269,0.03169769879009815,0.0017268037162083561,-0.03230364729744845,-0.02609499082908516,0.015300410962738254,0.03958098079020802,0.012478586573273411,-0.03437415994833293,-0.03887577643249158,0.010221458192199469,0.05155539189702403,0.026764420834169234,-0.039357393658885534,-0.06268313032131895,-0.004871725893874908,0.0719026752865051,0.07068777143215914,-0.02244322041332022,-0.11349664225943273,-0.09957319856066527,0.027840002377602854,0.1799724993826588,0.2610262277017557,0.24217087155303915,0.16343849327781654,0.08150267158926527,0.02807780408759599,0.004866657474652402,-0.000484051794987069,-0.000010986512438246807,0.0005584750811715578,0.00022602692782241598,-0.00026179599560669577,-0.00010741145268208187,0.00017762230123910566,-0.000020734792622225,-0.00009294217061570401,0.00007714094683730474,-0.000015003428975782558,-0.0000289418431830204,0.00003848764748870633,-0.00002908450522340694,0.000015684793497466946,-5.883255651068949e-6,1.3854860232222148e-6,-2.8679956322352125e-7,-5.6353980430538095e-8
-0.02051787771283458,-0.03681766267742333,-0.033125543669477425,-0.005393429238223458,0.025114250246484515,0.02825902444197744,-0.000682310357292278,-0.029123306868239728,-0.02145106733961568,0.014995162309356286,0.03303079031631649,0.006335077853490824,-0.031216420525014003,-0.02751545155910573,0.015865524917794853,0.04037345078114448,0.008469181195573708,-0.039576593742084575,-0.034859812784300295,0.02252964854608237,0.05499120798830037,0.011151664542537132,-0.057090474454146035,-0.054642143553796395,0.028153347175331855,0.08980836363345254,0.041205468827749836,-0.07712142761619997,-0.13234632187173617,-0.0456358827783869,0.1287635937811122,0.26503678771000405,0.28680481972288546,0.21198775591500973,0.10966131177095467,0.036537795712384566,0.004924349398472161,0.000025728878954108933,0.0014084473921506101,0.000859775204813312,-0.00044748630381202494,-0.0004095326744880148,0.00031226140460675835,0.00013281838485689748,-0.00023917605569444357,0.00007701198204438536,0.00008469742882369975,-0.00011648079219653902,0.00007072468422529527,-0.000014970269218638848,-0.00002333352459919527,0.00003510395722633489,-0.00003351968999633528,0.000026553739192511656,-0.000017369470302290428
0.02317311871757982,0.037616394443685655,0.02788503699094779,-0.0035385298229600494,-0.02866665386333244,-0.02060454091735823,0.012146562172480039,0.029703204599474543,0.008054832389911561,-0.025663986155955436,-0.02444798427345254,0.012484204274138608,0.03362445832159007,0.006435490764866706,-0.032657480857972085,-0.025697202119388134,0.021352751922769815,0.040412286945051785,-0.0017450637947527543,-0.046483888032186595,-0.0246701712363358,0.039452857859850574,0.052127157741007187,-0.015083341323633016,-0.07189278646774876,-0.028847429544134877,0.06894643430495134,0.08773070767456105,-0.01763616967748522,-0.13130001349646309,-0.10847350751744055,0.06227752724551705,0.2506485942282798,0.3250095747289086,0.26155441483907194,0.1393790129509769,0.04789431390042567,0.011077372405397655,0.004475434016124595,0.0026793935301430995,-0.0002952804898410749,-0.0010758424919692286,0.0003311941682157835,0.0005270250812025965,-0.000409221060325487,-0.00006480737861263772,0.0003063977679550764,-0.00020629586259985564,0.00002234255812591223,0.00011241921578417413,-0.00013917596038660532,0.0001114975609272016,-0.00007008427980466529,0.00003652594449007653,-0.00001570755284360459
-0.025555130658570943,-0.037326273362765075,-0.021739013398948952,0.011261599064034589,0.028999373774956348,0.011341421035550364,-0.020396863027925306,-0.025034123968317615,0.005174036540440601,0.02898718378410763,0.010761043812393666,-0.024913946426190516,-0.024744233264668104,0.013774834556618378,0.03378258422818978,0.0020873171049932806,-0.03593110673501109,-0.019723075618070927,0.03052699311937177,0.036726890900132245,-0.017004756306960814,-0.050365020944662914,-0.005342467501933403,0.05631057904839561,0.03519533659411847,-0.04898784710942917,-0.07038973661657953,0.018788511806912187,0.10074965874676496,0.04664497573339952,-0.09727419952706981,-0.14879260645862247,-0.010913806046652513,0.22064140821710282,0.3551000686382782,0.3127234116101376,0.17855614498838218,0.07123833736006135,0.02387277261944865,0.009089585423986284,0.0017913120532677034,-0.0016572999594332582,3.1260861760718143e-6,0.001140929798096037,-0.00038099125125016164,-0.0005175914811454323,0.0005977016889208322,-0.00016954982010519638,-0.0002239978581570737,0.00034800400523726295,-0.0002761667694544349,0.00014195103669811327,-0.000033049533814333186,-6.000554948264907e-6,0.000047471830166281164
0.027444809192713252,0.03589502756218678,0.015179557471702068,-0.017190522106905606,-0.026556271919649366,-0.00205092302493505,0.024651203421918705,0.017033198915294635,-0.015455924056510417,-0.0257774878698943,0.00329873303767588,0.028846346671748485,0.010137732589200085,-0.026186903416179637,-0.022760976998308743,0.018315225681289755,0.032661841606235635,-0.006421132978395026,-0.03878923641894544,-0.008611975832031748,0.040263364420202584,0.026182923356202974,-0.0355413739048898,-0.04501773548287545,0.02298231269871263,0.06333163493410954,0.001154657856365245,-0.07721256625586943,-0.039508135320988395,0.07632350764574435,0.09628918590541068,-0.03778110720710506,-0.15940532938256727,-0.07956942352011319,0.17247636482587642,0.3699861292934639,0.3674663178908046,0.23668912071767245,0.11036605081744696,0.04064454741083038,0.012256447779671917,-0.000057033387500717326,-0.0006571528446200352,0.001331737652588815,0.00009348619382506791,-0.000996390120956595,0.000616293201093355,0.0001654779486377773,-0.0005777770393277442,0.0005295860661757232,-0.00026404010948373615,0.000015093269882736023,0.0001462939766729429,-0.00019437308568655875,0.00016029371678654973
-0.028993983524455084,-0.03376717774706113,-0.00879239392778409,0.021287989852949885,0.02233586135782228,-0.006115006647859804,-0.02537385159580441,-0.007896325679607514,0.021729044187215604,0.018476272360501166,-0.014429913629455662,-0.025681688876526332,0.004595985733502781,0.029309046407264346,0.006714654906699461,-0.029057644416679063,-0.018073412873984705,0.025281793732115896,0.028749227379686694,-0.018290011681322993,-0.03841851636556993,0.007807078090705471,0.04643787423465148,0.006570107609017757,-0.05187274672128484,-0.025081377651656075,0.05324182893773258,0.04963710056117568,-0.046229006425225726,-0.08056413833003143,0.02332193023257023,0.11573771956857686,0.031925278206806004,-0.14080635109369724,-0.14349914299326388,0.09753245923227316,0.3558069877457349,0.42090134633661386,0.3101258511076046,0.15846560145379546,0.06150769448949705,0.019449365885824164,0.0023920434893334322,0.000892280247777369,0.0006325020349977948,-0.000732898504294348,0.00005375618420758149,0.000531642300050056,-0.0005885253016159145,0.00029085403863266565,0.0000487044605559376,-0.00025569313189030546,0.00031776156881837387,-0.0002864543976506733,0.0001997764574554657
0.02999210609096344,0.030897755857626254,0.002834296547212307,-0.023501982413263057,-0.016962510344878768,0.012505510997362558,0.023162175775818607,-0.0008737801659077276,-0.023869272877318073,-0.009316194020591568,0.021152673407129445,0.017851196026006953,-0.01584151749615548,-0.024711633527149973,0.008427943930061198,0.029399368347514748,0.00035294017598753687,-0.03197753162135783,-0.009667797233141907,0.03264697551168595,0.019855511346157748,-0.03131128332846646,-0.030909860774885604,0.027727348380350243,0.04279404552330541,-0.021479721868143155,-0.05616822064762045,0.010691181857424134,0.07099789837185354,0.008287410630719838,-0.08614022596352196,-0.04010021601242258,0.09605836326826377,0.09070448786419241,-0.09698957019108578,-0.19388225892021124,-0.0065643295209100415,0.30809088720093913,0.465220903270864,0.38902476174125267,0.22259428888016586,0.09988760986457637,0.03490331886831282,0.006531470253905457,0.001010917426647307,0.0004045111996830756,-0.0004404689975838708,0.0002266863677509402,0.00007902794605200324,-0.00027318301201911083,0.00031134663144789804,-0.00024369159453358473,0.00014510981768605654,-0.0000642228474646764,0.00001805856510064471
-0.0304659004527242,-0.027584884454008914,0.0023532692005790268,0.024060442581139683,0.011259865973552064,-0.016810082489433772,-0.01905190921477051,0.0080433497177414,0.022622031569190678,0.0004500400428710803,-0.023368326865066253,-0.00830987495534169,0.022032176883918286,0.01574931978764266,-0.018835178658777173,-0.022295058393327065,0.014309803487711763,0.02791745491853182,-0.008854252997684671,-0.03282950723567267,0.0025567721626984737,0.03728730296692735,0.005090478872100133,-0.041392339036093385,-0.013715708560416866,0.04543999836496038,0.024483359845074257,-0.049290316787294945,-0.03896377147124464,0.05198861617104682,0.05881202660367151,-0.0519204468298669,-0.08759031140119727,0.044584857287640195,0.12771238499378215,-0.027503336011009183,-0.2110765062572466,-0.11596669049817335,0.2208721028133765,0.4763430662370245,0.4715346571157934,0.3157629469411513,0.15706593292925405,0.05820423118049857,0.01272654028144176,0.0025258232800107984,0.00009604046062282323,-0.0004768316136527787,0.000509746489111962,-0.0002822445924494124,0.00001157729849241537,0.00018543271592518754,-0.0002584741149578115,0.0002479123895262312,-0.0001798348337056159
0.03053724781162086,0.024129608872209704,-0.006625297821497913,-0.023376153721217516,-0.005837217693996365,0.019182815211165393,0.014067116078524332,-0.013199014863185437,-0.019166287805319517,0.00692781673311104,0.02207381959311377,-0.0007645719365939705,-0.02351322926746402,-0.005683841846260066,0.02363292813047169,0.011851740319471974,-0.022772583802141606,-0.017721937148357868,0.021308343057151097,0.023446264873015755,-0.01942728821335519,-0.029394522720247472,0.017189585491227642,0.035752972648802006,-0.014836064357212325,-0.04301683896372994,0.01213838984495261,0.05208124193590053,-0.008296943599633401,-0.0635243307477328,2.097060441646402e-6,0.07892420698106684,0.008680317111036848,-0.09784940243565045,-0.021126076785050765,0.13412520759977056,0.06566897455423573,-0.1754579407178463,-0.215432623752457,0.08573087492464129,0.43550218379809036,0.5474059008648245,0.4244699357266634,0.23962881506332961,0.09734884923513809,0.024178607346750456,0.0038864353457291807,-0.000013426304976418072,-0.00017641202605788846,0.0002585194076301302,-0.00026763436094781677,0.00020731957602109703,-0.00012343001349121306,0.00005356322666293052,-0.000013551502742708208
-0.030123464693829066,-0.020626353145548084,0.00991049145599372,0.021724656319205143,0.0010622402644455695,-0.019855910994041607,-0.008941932535916004,0.016255609968297568,0.01453278845650571,-0.012131195402540509,-0.018457530590590264,0.007856357752051391,0.021415039670161614,-0.003266283005904019,-0.023553788140923033,-0.0014090808094867268,0.025084565290109655,0.0059034893305696095,-0.026350690986396978,-0.010317136482469508,0.027658893277590413,0.014896789683269752,-0.029254551548619775,-0.01964621886628634,0.031552345513622224,0.024767379390125233,-0.03492263226267941,-0.031040400534644574,0.03948719010167947,0.039013247641031173,-0.0457797259507996,-0.049723896481444825,0.05427331775476856,0.06387108448809313,-0.06781944667698532,-0.08341470085907128,0.09328583068648912,0.14618632055287242,-0.08597029296291128,-0.2726566226612605,-0.0829238819510304,0.32722844858510675,0.5805311245033973,0.5485407282440035,0.3532740111332537,0.15831006651477988,0.04330787829252831,0.006949090293258933,-0.00013435886149736133,2.7359667236765246e-6,0.00019311268610763477,-0.00026290805276114567,0.0002611536441626759,-0.00021539869339389718,0.00014399933313319734
0.02936190429665225,0.01729983373801526,-0.012258905567590798,-0.019527144168506993,0.002835595272602311,0.019294035796081705,0.004271051499985339,-0.01753373311635839,-0.009683265780458864,0.015202744667808686,0.0138079703051188,-0.012686555597415302,-0.017291616652299703,0.009890535255605046,0.020289810920210802,-0.007049939581715352,-0.022909846347027443,0.004384781974321852,0.025420639711530857,-0.0020187581454665163,-0.028134812317136514,-0.0004284744344794745,0.03131772269522033,0.002158193968874445,-0.035300428737189964,-0.003385749638103093,0.04057104230682435,0.004284037383167106,-0.047586930235026456,-0.004791508319661877,0.05688694437996954,0.004422594767713994,-0.0699566390260028,-0.0030976287883703844,0.0858083990563872,-0.008592892868786506,-0.1202807372085435,-0.000655011348633955,0.17801244231671406,0.04692732295374201,-0.24739333798868962,-0.24437446613972175,0.14105879419395023,0.5442535960725098,0.6570781137113925,0.49857831177864564,0.2503121059361571,0.07515338985197798,0.010893125522138152,-0.00014823385080723527,0.000013650179501447709,0.00008581837427413466,-0.00012157687743743223,0.00012139341679591988,-0.00009412050714237257
-0.028224482583726375,-0.014219655983256878,0.013722388115161166,0.017037108771255954,-0.005778698593984989,-0.017865800665946882,-0.00037014987072729307,0.017413228038086894,0.00522169050931758,-0.016426550650176695,-0.009044392990695906,0.015280614647500577,0.012405517897451613,-0.013962631585112763,-0.015452653159415042,0.012666697163013363,0.018205757780002906,-0.011629905499167138,-0.02083369587372404,0.011019256599383173,0.0235731674189558,-0.010898736666331744,-0.0265870972547524,0.011620092342891864,0.029967661138563778,-0.013568192977701834,-0.03398393970995478,0.016902598941968123,0.03888792613728209,-0.022048544497578874,-0.044567084792496055,0.03020262733224101,0.05148964551982014,-0.041998801279187134,-0.05613376227316244,0.06428143309132603,0.06442633946584202,-0.09683498323228276,-0.09416946982576149,0.13357674610905199,0.17612340123940065,-0.12135825888928192,-0.332693301158135,-0.09340912429464134,0.40222606432898367,0.7179891678133474,0.6628269883492399,0.3812333640002001,0.12609676451119653,0.016399391779733583,-0.0005344296800892289,0.00006637638977877152,-0.000032770818161614324,0.000011553092450410196,-1.8612060639677495e-6
0.026747565267528747,0.011463024198805917,-0.014404920730227599,-0.014492469771541916,0.0077896417048459446,0.015938118872584874,-0.0026265217017234508,-0.016335600663825587,-0.0015163471149950284,0.016260194341796888,0.0047949150513262135,-0.016058592920348124,-0.007696878113081412,0.015783667726355293,0.010347192416723005,-0.01558977836107693,-0.012698198824975747,0.015699756126879506,0.014821242029604973,-0.01629604615953275,-0.016851144159326988,0.01750626220281825,0.018813900173497402,-0.019678740693081898,-0.020556657117648505,0.023194679863840818,0.022060038430569202,-0.02830592124170499,-0.023234146335953217,0.0353775372422961,0.02338792027824451,-0.0452130430644209,-0.021714275083999358,0.058149608560219425,0.014615200895740806,-0.07506408048871085,-0.0009194808428696509,0.10519909219382745,-0.014193797792046152,-0.1523212441097207,-0.0002350547346197643,0.2256032895262558,0.07427821840225698,-0.2863296963789286,-0.30602347907808447,0.15282879436050703,0.6760638684370063,0.8198734916892505,0.5544045999473641,0.20218371714765876,0.023265633203905237,-0.0021182063926295427,0.0001736691573051427,-0.00005705109739928675,0.000028450128814383097
-0.024990464730000387,-0.009084852876002606,0.014435977142215266,0.01207901902791168,-0.008961300017108417,-0.013819432791515188,0.0047016533733991945,0.014709761886322554,-0.0012882818172065204,-0.015186987387117495,-0.0013964948927112097,0.015559450506212524,0.003727747088357038,-0.015922085568956003,-0.005816532857546977,0.016389479002780177,0.007569497455054968,-0.017147364101247627,-0.008982333813038977,0.018353818776799258,0.010101909225107956,-0.02013761191320057,-0.010844653045733777,0.022756459584084593,0.010893754665739825,-0.026458949470730474,-0.010032318239015922,0.03138795929098164,0.007953035371093679,-0.03761386973811729,-0.003812300606061469,0.045152388952364605,-0.004707926205733663,-0.05355545976783958,0.017925085471746136,0.05906273680681105,-0.043494969977552964,-0.0701793305740612,0.074141304805215,0.088494912649638,-0.11308548909664039,-0.13761721512998543,0.1362318878427604,0.2384095560313634,-0.08968974802077206,-0.394324365660814,-0.15323473695316994,0.49060221588005354,0.9172349994075315,0.7599380190511323,0.3083200341782364,0.027853203713183575,-0.006310442418362419,0.0009446393243598292,-0.00019666347431096184
0.022958238481933454,0.007086341490245651,-0.013917915164903755,-0.009890560707559634,0.009406092665334917,0.011703969442408424,-0.005935102697237771,-0.012828449380947493,0.0031781966441542468,0.013591476633589184,-0.0010749567093499726,-0.014258937769616993,-0.0007337304290164,0.01494607081855145,0.002259930190262705,-0.01573032579067842,-0.003425966592176756,0.016751451008699233,0.004175250206456403,-0.018124954865674493,-0.004496260056624746,0.019947547998811953,0.004245581485274491,-0.02235769743496601,-0.003046507018229478,0.025438931882490065,0.0007034875397854358,-0.02916480768356032,0.003720258790723034,0.033295513479432166,-0.010194641634327475,-0.037181437753385164,0.020461252037591728,0.03967134803734376,-0.035197025492249935,-0.03526123310829913,0.058633821060560296,0.028847683680303056,-0.08790077741408854,-0.01925762391560793,0.13054311734044444,0.02201272636382846,-0.18532859723541545,-0.05927065951824157,0.24408130974635617,0.16675613794577784,-0.2763548009486847,-0.40295614692361464,0.16022362722175648,0.8894844752219416,0.9690221678434966,0.4406873047778095,0.022840170168360468,-0.012773267846397415,0.004322443126104916
-0.020661564219318605,-0.005449851783441369,0.012946275672885097,0.007973364846368887,-0.009244740219621699,-0.009714027353712743,0.006442122159549778,0.010895683431030078,-0.004249630759234209,-0.011760811061589417,0.002623906906050762,0.012533146081834928,-0.0013096705641510058,-0.013331721029550285,0.00042968257045428225,0.014202846046649984,0.000487597576976699,-0.015242394428055327,-0.000730547079950952,0.016522331548956007,0.0005091846906381973,-0.018099192802942487,0.0008186031655990622,0.020005630620016344,-0.002433913473422578,-0.022188728319823905,0.005659155282230059,0.024483165284119396,-0.01053447266673409,-0.026440290115634115,0.01759803173782132,0.027054009245011352,-0.02769402050324867,-0.02481841703045386,0.040319682657002885,0.014564557952070081,-0.05684821396974883,-0.0003702011828778443,0.07626057510401421,-0.026996389731764728,-0.10362155024689267,0.0519734769866718,0.14481900767077024,-0.06695634678530445,-0.2077114605987527,0.05389639079885972,0.3024529732364622,0.014359856014779898,-0.44889919678130535,-0.21460368441724764,0.6852729290852535,1.1295801187661356,0.5761247605985604,0.005494580162325573,-0.011480418005564489
0.018111114197027697,0.004138881217497409,-0.011603235960315091,-0.006331286924470128,0.008591675581146423,0.007906728392832036,-0.0063504364596075865,-0.009029860754914607,0.004627595969898114,0.009878496057297301,-0.0033916785001153675,-0.010636800391144202,0.002436872302345744,0.011416596992639602,-0.001727312952870504,-0.012240949323743484,0.0013744676190413723,0.013170242984058465,-0.0014548418503921453,-0.01424145208689182,0.002019654398927717,0.015477348098072986,-0.0032242062045408355,-0.016837448562473024,0.005397134056466097,0.018184311998123016,-0.008768108338715138,-0.019276028704250634,0.013553818339220104,0.019578502777702705,-0.02004828759915626,-0.018005959295753275,0.02861988075774777,0.013035826362805413,-0.03805395188770797,-0.001054984448750338,0.04758547682540813,-0.01928761407498099,-0.05696325440961909,0.04674231300474636,0.06789617155248122,-0.08000043532415685,-0.08629480030394775,0.11540568243022278,0.12038168565472661,-0.14845027835987076,-0.18106732455811145,0.179811722967247,0.2881884577783068,-0.22333080799917096,-0.4925150025192023,0.30742471852409137,1.177904182724347,0.6541312500481982,-0.0009143950634315984
-0.015302380674727507,-0.00309772426013868,0.009946849807939204,0.004929424612120145,-0.0075409293221550345,-0.0062804047094651184,0.0057783427105280345,0.007270622875180061,-0.0044458263738243586,-0.008029174758430494,0.00351945263198528,0.008703703169291973,-0.002837510442243688,-0.009391922925093728,0.0023745886658013324,0.010101791337257639,-0.002227270482638652,-0.010868462030345378,0.002467845115840099,0.011705534276541764,-0.0031456278489550298,-0.012613798286307815,0.00439127620894388,0.013515095961330447,-0.0064698327300983065,-0.014238396611272958,0.009545984329731975,0.01452437793745524,-0.013743101052175561,-0.01385136971585989,0.019164858249724203,0.011230107121173125,-0.02583776294395587,-0.0053435003342264436,0.03229312250436447,-0.00697567632077665,-0.03670900436679506,0.025278930071078388,0.03915109517647298,-0.04975513023876827,-0.03922333227662358,0.08017833979772819,0.04127058429419897,-0.11570937196506086,-0.05058947059006167,0.1565584758674754,0.07180374400308127,-0.21030180287925945,-0.10595782841926192,0.30256646886423855,0.13460107945840402,-0.49549775091096526,-0.01861157875121708,1.0695869970099634,0.5177171601153403
0.01221237722203485,0.0022560771255727987,-0.008009375351565486,-0.0037036979046902855,0.00616137578290839,0.004788552343918075,-0.004823948806614897,-0.0055962125413731145,0.0038262097326646803,0.006218484807515422,-0.0031499441635105363,-0.0067687555375474774,0.0026725228775390892,0.007326209201979828,-0.0023763702324669502,-0.00789079042830344,0.0023391705948932967,0.00848167274770691,-0.002620643250903877,-0.009099879826709088,0.003261380719596652,0.009735705029834243,-0.004363208308602321,-0.010303375290352364,0.006126736940137745,0.010638408277154546,-0.008662439729286275,-0.010507825720511314,0.012029151458203489,0.00946621716622122,-0.016223573522307577,-0.00671031301665934,0.02110053332751164,0.0012744726230687284,-0.02527305228465495,0.00916419402650256,0.02672321968304081,-0.024241216996938132,-0.025632980388447867,0.04346619932772857,0.020808367621049508,-0.06719314904245617,-0.015206275823970019,0.09532123317262015,0.01178387271697641,-0.12879943073051692,-0.011350063186598699,0.17349147108798144,0.00668893523610571,-0.24347478468736627,0.01856258472069027,0.34683761030727334,-0.2135442004770428,-0.3007696553389147,0.7786128850017667
-0.008791479647958749,-0.0015329630881530936,0.0057940723455438695,0.0025683246600577934,-0.0044933172640701765,-0.003351049733224183,0.0035592230706816943,0.003938518659109012,-0.0028683448052447213,-0.0043921378062988636,0.002407801863879751,0.004791643609378042,-0.002091941125832423,-0.005194385214881295,0.0019092127570037767,0.005597597022304615,-0.0019155448506755295,-0.006011293040562746,0.002154393183947667,0.006431994577126086,-0.0026550871523183094,-0.0068483756588877285,0.0034891868574347213,0.007188981415122813,-0.004795384119218233,-0.007324299109009267,0.006642961244589281,0.007076855225770274,-0.009055876847450217,-0.006116583555883136,0.011994052225011896,0.003867137860305639,-0.015280946548694198,-0.00002947925274901111,0.017835673011755995,-0.008037214199722743,-0.017995318151593356,0.018925463532337494,0.01594509024640406,-0.03238188278340158,-0.010521655259898288,0.048776345219674215,0.003735095908612674,-0.0681163034101357,0.0012299668486754924,0.09108159101128101,-0.009992643165893727,-0.1209828798516885,0.02377656384725073,0.16310561987113684,-0.07313012814115417,-0.2026679353012295,0.22330299659359115,0.03981069914430279,-0.005455183798964319
0.004930473180413785,0.0008373876864107107,-0.003256154426404913,-0.0014162889708113607,0.002533805259988542,0.0018555598297157027,-0.0020169027887044877,-0.0021863426172358718,0.0016361037107055772,0.0024419434049002694,-0.001384214680429855,-0.0026666088239231146,0.0012138371919488103,0.002892572098637267,-0.0011187526825011868,-0.0031176109426610033,0.0011302933740885777,0.00334639577708626,-0.001272903358103306,-0.003575969260613565,0.00156299462845117,0.003798888005885779,-0.0020401867771188973,-0.003972753008196243,0.002780707925983985,0.004022304820472396,-0.0038207475363578663,-0.0038457831090793985,0.005169034288997701,0.003256206768088966,-0.0067936697265379,-0.0019319280502284096,0.008577917446461978,-0.0007413186346689454,-0.009896551091029318,0.004847686586059196,0.009769569364042394,-0.010942576840336263,-0.008314509812759654,0.0183641873456113,0.004817758191106279,-0.027335651148739922,-0.0005547017401524282,0.037862328269311296,-0.004617116036879828,-0.050287827199719665,0.010052785758965324,0.06616453610065998,-0.020512154531823413,-0.08712137177854042,0.051925852842999956,0.10013354517548645,-0.13470809307957243,-0.0005781953554667177,0.13271482060695738
